Ordering error estimates under mesh-uniform regularity and optimal two-mesh design for the KdV equation with boundary dissipation

We study Galerkin error estimates and optimal two-mesh design for the Korteweg-de Vries (KdV) equation on a bounded interval with boundary dissipation. The ordering error is introduced to measure how much the nonlinearity changes the discretization error. A weighted cubic Hermite Galerkin scheme has mesh-uniform regularity: the discrete semigroups of the linearized equation inherit Crandall-Pazy regularity and Kato smoothing, with bounds uniform in the mesh size $h$. On a small ball of the energy space, the discrete solution maps are also analytic in the initial datum, with bounds uniform in $h$. On this ball the ordering error is at most of order $h^{1/6}$ times the squared energy norm of the datum, for all $t\ge0$. For $u_0$ on this ball and in the domain $D(A)$ of the linearized generator, the bound is of order $h^2\|u_0\|_{H^3}^{3/2}\|u_0\|_{L^2}^{1/2}$. A two-mesh computation adds a nonlinear correction on a coarse mesh to a linear simulation on a fine mesh. Its error is the linear error on the fine mesh plus the ordering error on the coarse mesh. Based on these error estimates, we formulate a model of the optimal two-mesh design: minimize the cost subject to an accuracy constraint given by the error bounds. For data in a small ball of $L^2$, the problem is convex in logarithmic mesh sizes. When the relative error bound for the coarsest allowed mesh exceeds the prescribed tolerance $\eta$, the optimal pair and its KKT multipliers are unique. For smooth data the problem is convex in the mesh sizes, and the optimal mesh ratio is independent of the tolerance until the coarse mesh reaches its upper limit. In both cases we characterize the small-amplitude limit of the relative cost when the relative tolerance is proportional to the amplitude.

==> anc/MANIFEST.txt <==
ceffd2322db808df2fb3567080946b4c4bc533567faba4652bf9a034a1507a5b  README.md
9034f02150a34442ce3e354c629245df7c24ac8944f589a9701ee78a652a0ecd  ball_constants/calibration_frozen.json
efc5d1cce3e4f0f243da69b8583fbd6e7d96857b04656ea59a8e1d20e006e534  computations/README.md
f0490d2cf71a1c549a7fa6b719f91f27b2480e33d2bb7000085ba48d84055631  computations/design/calibration.py
7a0297a6c7214e1bf1fc00b5f89b93dfeef4c3a2202c468abb4a2d367bf2a470  computations/design/case_results/D1_e0.03125_t0.01_fitted_p0.json
224944733bb4ff92153e9989a197a0ec778d9cc189c0136eb267cd48ab9b490b  computations/design/case_results/D1_e0.03125_t0.01_fitted_p10.json
fb44b54212ba9e2ed6420c870a6ffbf92d320ddec3e2a572f8cebec6eac698d2  computations/design/case_results/D1_e0.03125_t0.01_fitted_p3.json
cd9f9c65beca78259f9489a889dc3d6bf3e841a94e532a7135672991d81acb64  computations/design/case_results/D1_e0.03125_t0.01_refined_p0.json
0287ef1b4504f2d12f301965e4b9d569594b2ccb5f24160e1b5195afee9ef93f  computations/design/case_results/D1_e0.03125_t0.01_refined_p12.json
ab9ce95ae748d3e93f6b74032f6f72df93846563ab6f5f30c855c86643f11575  computations/design/case_results/D1_e0.03125_t0.01_refined_p3.json
ba1c8467f35f0dfa258cb6bc293078e0465cd15dc098637321ffa4e60a5143de  computations/design/case_results/D1_e0.03125_t0.1_fitted_p0.json
8773bd3990d54195f1dc67557f19f4f690ccaa90b5fdec6c48419b86b61ae013  computations/design/case_results/D1_e0.03125_t0.1_fitted_p12.json
dca72f768b0929b5708305ab6c4f9f8db8c2838fb362fc9edb77f76e8c8649c1  computations/design/case_results/D1_e0.03125_t0.1_fitted_p5.json
350aaaffd589a1fcab34e25a292fa6788731e0803efefbbd4288df43ddfc1618  computations/design/case_results/D1_e0.03125_t0.1_refined_p0.json
f69357c9be737be2dc0cdf1cd9ad438d63ae1809268523e6029560de1d5b2d62  computations/design/case_results/D1_e0.03125_t0.1_refined_p12.json
974ae29ae9df600a594d19005e608881e2cc22a564ae99b2b101b876ff9459d8  computations/design/case_results/D1_e0.03125_t0.1_refined_p3.json
07cb06de06ba9e0fcfa9f946c58a070c9e7a67a0cbf7af4780006336cdfe63cc  computations/design/case_results/D1_e0.125_t0.01_fitted_p0.json
ca8dec7c66862e61cbad6bdff3d6dc099e433e54bbf4d15bcfdc38af759b1a78  computations/design/case_results/D1_e0.125_t0.01_fitted_p1.json
dd8fda0d56d9a24ee89b57ac63624365c641255a84047360e04cfc7984c47c91  computations/design/case_results/D1_e0.125_t0.01_fitted_p8.json
61746df7827e356742282e7d6c13dcd3c8673075f77257fea2a6543fb674ad3f  computations/design/case_results/D1_e0.125_t0.01_refined_p0.json
15342a9fd52fc0d0975fedc3c1dc2df92f01ee0006515ed6781d37d3d09ae599  computations/design/case_results/D1_e0.125_t0.01_refined_p12.json
789a20ac7d0618a0a66972b169cc6fa9e64744c8ecdb28005beefd0f87b844e1  computations/design/case_results/D1_e0.125_t0.01_refined_p3.json
2fa4e8db9f93ecd64f01d3c06704c473abe1cf6abc5c2b756d1400c377467882  computations/design/case_results/D1_e0.125_t0.1_fitted_p0.json
7ea76a5d996e9e82d938d94323512b9aa671bd11d39215980ad97d4225c37108  computations/design/case_results/D1_e0.125_t0.1_fitted_p1.json
cdc80a7c28b020221b896fc6ae9ba0702a3796c2f9b6fc29003b5ee4d354b4b4  computations/design/case_results/D1_e0.125_t0.1_fitted_p12.json
8d4e55ee0efe3c001a5f708643e4d37b0ec17e39445de407f722147b16b42da6  computations/design/case_results/D1_e0.125_t0.1_refined_p0.json
3818c06a0ab554e7e4e04c3208070fc670f8a5b184f68fcdcbf2608e1cb83e9c  computations/design/case_results/D1_e0.125_t0.1_refined_p12.json
4180919ff1f67ec1666055d82447b072039c0f3cfe399f7cfd41cdb018aceed6  computations/design/case_results/D1_e0.125_t0.1_refined_p3.json
4175ec38c479bc0f34641697fb8c7a4c1e56df8bfdf168dbf217741899ab4279  computations/design/case_results/D1_hold_e0.125_t0.01_fitted_p0.json
675f5e03a5a2cf9367fd839044c465fb35e86e2235cdf379ed9c5bee20d17df1  computations/design/case_results/D1_hold_e0.125_t0.01_fitted_p1.json
17114c1bc4e0b89c2e43c54c61275e02728295028577475bf6445345ad453c1b  computations/design/case_results/D1_hold_e0.125_t0.01_fitted_p8.json
f48f7cf056cf69376312630a3d409401d2af645b4c47b6caa811e3043453f63c  computations/design/case_results/D1_hold_e0.125_t0.01_refined_p0.json
900cdd906610ddc1f3a96168e5a59b836ca09f608984bc39dec8d23c8dda00c0  computations/design/case_results/D1_hold_e0.125_t0.01_refined_p12.json
6e68fe19359461852790678d49bd2e466e61375fd444207816d613346fe7a2df  computations/design/case_results/D1_hold_e0.125_t0.01_refined_p3.json
76a569c606b5a3476c8f66298d2fe9e4c95b2b26230b6bc1a93e3e800e73312d  computations/design/case_results/D2_e0.03125_t0.01_fitted_p0.json
d6633b6ac669a6c92e01529f74911ea4a3a02b270517578e1175208b98542f5c  computations/design/case_results/D2_e0.03125_t0.01_fitted_p1.json
51fa640e51d3b8f66a214d6e61e7eaadd2a920e539a87f206676c2b2ac3aefc5  computations/design/case_results/D2_e0.03125_t0.01_fitted_p12.json
8aaf7c157ffec2f9e12cc77f2d75ad5f61bcb9e13fdc8fe967f109f2383d4e7f  computations/design/case_results/D2_e0.03125_t0.01_refined_p0.json
d89a95adc814901a2ef6776a84b0299da353df4ed08fb6fa39b90bfb52f45ea7  computations/design/case_results/D2_e0.03125_t0.01_refined_p12.json
ea65114032ad73913c090a9a43617c43601a4b2d22d5e5cdab2289d2a15071b4  computations/design/case_results/D2_e0.03125_t0.01_refined_p3.json
c3e5b572a97d9ec1d46ecae2238fa6d716eb6c44885e646fe24df0d83c715529  computations/design/case_results/D2_e0.03125_t0.1_fitted_p0.json
477e246403db024a24a6cadcfe810abb676389f83ccd9e0f278edc0a566952c3  computations/design/case_results/D2_e0.03125_t0.1_fitted_p1.json
c5f00981c3d44a5856e63efa1ede7d1cc21d2c8e3e2617a5400cf35bfc02f268  computations/design/case_results/D2_e0.03125_t0.1_fitted_p11.json
38158d488ffb7abbf57a38a4705815b0330db5bbf51ec110864f07ac41c1fd1c  computations/design/case_results/D2_e0.03125_t0.1_refined_p0.json
9073f3bc661cb37e2f5c8b9d7feaeee371e2fd0dc9704a47a9f50c037397cf7f  computations/design/case_results/D2_e0.03125_t0.1_refined_p12.json
b0ceaefa1e0cc8d2570a59dab86ac670411164c5b597c52f8a2525b34af657c8  computations/design/case_results/D2_e0.03125_t0.1_refined_p3.json
09bf4223e6701a2c9f8161fc2fbc97ea1f810086470041bc7175dbc7471b7ecd  computations/design/case_results/D2_e0.125_t0.01_fitted_p0.json
87e46e1cbf1604f7911c43d942d4b198c8c7228d3734bde65ebc2deaed3ba2c2  computations/design/case_results/D2_e0.125_t0.01_fitted_p1.json
af163dc54eae4a91f4f58a8d9532eb821455351517839d95ad2b9627f7b4d68f  computations/design/case_results/D2_e0.125_t0.01_fitted_p12.json
95fc3de689384844e1e1e106b4b066e647cb8656f44e57f73a169f83eff80139  computations/design/case_results/D2_e0.125_t0.01_refined_p0.json
4feb75c02102ed9da16a32b74e0e39b96e31622ea536837c8f1bb96514762eb6  computations/design/case_results/D2_e0.125_t0.01_refined_p12.json
452afc5456e1e99680163a876bfc4b9d5fe1e22e3b86a354f0ff939cf889af24  computations/design/case_results/D2_e0.125_t0.01_refined_p3.json
3fe6b42163f32fc8aa7de4f2249665186ac120a1b4666dd932380ffdb91d7042  computations/design/case_results/D2_e0.125_t0.1_fitted_p0.json
ffdb63128bae2a346c4aab605cc21b4d9527e3f7e6220b731c3948527214d607  computations/design/case_results/D2_e0.125_t0.1_fitted_p1.json
d0ef64e0730c5053dc2b97d15556f91698cb095f032eeaa66af3a34a5f4b9b72  computations/design/case_results/D2_e0.125_t0.1_fitted_p11.json
caaad32a0d0745adb4a38d9557452a4d1fc105b7aeb37fd0a3a934510c6a7281  computations/design/case_results/D2_e0.125_t0.1_refined_p0.json
3aea851d4f2a335000e3f4cf9d9727e82e553f9175094f4e4a88118cb05621b9  computations/design/case_results/D2_e0.125_t0.1_refined_p12.json
ade26517b9b28ef59af7c037784d641e6aa69d01354cf477e72e218cc1aced04  computations/design/case_results/D2_e0.125_t0.1_refined_p3.json
23f4fb16524c24d796b8e604a97890fb3a1121572a4c77b6f6a09021db437779  computations/design/case_results/D2_hold_e0.125_t0.01_fitted_p0.json
daaa506a479477c5316048d4c932054ddd067ca4e28e734eef28eccfd2652293  computations/design/case_results/D2_hold_e0.125_t0.01_fitted_p1.json
682b644776709ec60c8ef6bcc187a05e1de140cc203a2b56030569a599e14b09  computations/design/case_results/D2_hold_e0.125_t0.01_fitted_p12.json
8dd634313d98faf3666f5bd9175d0c79a7363a47cf7e1c481dd4c420d8751604  computations/design/case_results/D2_hold_e0.125_t0.01_refined_p0.json
af1d40d1582d7a6021215f84107782c58753cf4ebc427da15c215bfa12413497  computations/design/case_results/D2_hold_e0.125_t0.01_refined_p12.json
aafddbb8bf77a0487acda2aa2ef8a09d75e56257e2d713b1888967ad71b6c3ab  computations/design/case_results/D2_hold_e0.125_t0.01_refined_p3.json
9769c393c1cbeab18d300a0661faf14e0c954e9afc1bc63ec4a2086f559ca06b  computations/design/cost_models_frozen.json
07507fa534f760979dc9805c27bc5579d26e832b59c7f2efee27c2b0e7557a77  computations/design/cost_models_frozen.json.sha256.json
c81a4d202b10717bedb516769e5d18cc813e07fed02c7585ff0b55f07cda8fb2  computations/design/cost_timing.py
fdd3100bdd0534138c1c634618b8abd1fa455a334b3ac63a0c135726659ff500  computations/design/design.py
e7ddb9a58946d5a41f7f8c96f9edd5fe9e9f91138b7dece5ed2e70c3ad9ab224  computations/design/error_model_training.npy
27539f4a4ba52db4106633a99bee3f35f3dc99e542c33fd653c6c1aedaaec787  computations/design/error_models_frozen.json
f77bc7a77390d3f206e46e0c9b656e20966729080413462091f878307351b18d  computations/design/error_models_frozen.sha256.json
ead4c6b3208a88e0efd36797d7e9c8836eea19bbfab1ac5efe431cdbf66e52dc  computations/design/final_integrity_audit.json
9dc9aced60a2972d05cb5bd618ba0ef0bece920a7b0e9d800deb183c017203dd  computations/design/numerical.py
59d898e1215143cde56f323906e32010b44cb9be52e2cc33e7af4cd34d2383c4  computations/design/p4_case_results/P4_D1_t0.01_fitted.json
3301a360c5b59d5974de13cdbd6e0dc1f72a8f2ff4560dbeb35596a12f792d05  computations/design/p4_case_results/P4_D1_t0.01_refined.json
00aa9bf63bd79109d4bee83b84be5adeba94a468ecd3b6b5633ef2bb7c1b0da2  computations/design/p4_case_results/P4_D1_t0.1_fitted.json
a856b5779b529b83bb22380d2a8967925d29a8dbd5f86c2f35f0643985f91471  computations/design/p4_case_results/P4_D1_t0.1_refined.json
3198a1b620b3a078905c8c8ae52062067afdd12c9060943943cf5f0fa1d114c8  computations/design/p4_case_results/P4_D2_t0.01_fitted.json
365b1f5c73f21b3fa3bfb410dc3f9d91b48c5d7cfded72f865120787cf6d55e8  computations/design/p4_case_results/P4_D2_t0.01_refined.json
c20acf9fd0a44d460e4f9ff844b2a2d247686b58a06a2b770004ca840109a6fa  computations/design/p4_case_results/P4_D2_t0.1_fitted.json
4375b9b772cb5d5f07919cbcc5f606492e133f8ace9866d27b0c283df84d7fd4  computations/design/p4_case_results/P4_D2_t0.1_refined.json
52c856fec044f0a06d42088040aec3e2c2f9feedce1617518e02d076b2651fd8  computations/design/p4_validation_results.json
b8898d7ccdafc37f684a985baf7b30a545f05a197118e327e6067ba7a4342676  computations/design/parallel_results.json
a3366e646c0c210ce3aba0f3a907019b35d665d970f893e2a636f57602aa5830  computations/design/predictions_frozen.json
fe57a4154e22c6d7581a3f6f69135332e0e39d09fe8a82213fdbf9c141b98227  computations/design/predictions_frozen.sha256.json
3f33ab1cc1d867a5210f74c0b2e18aa7b0d6fc57311241603512e3377c7e1e17  computations/design/supplement_p4.py
9eb834d6e0f4fedef83cc6ccc5776af96472a12d08ef9b007462e046ceb8ac87  computations/design/supplement_p4_frozen.json
5e1ce697c0e940fd989e9785b68e5187b38bc48ab13d18e9ad7ef5c913af95ba  computations/design/supplement_p4_frozen.sha256.json
d16b698849b2abf2014ba8d4c5fad1e9209b17e61a6454b8154a61b283e65269  computations/design/timing_events.jsonl
19afd13add99c8c1305ddb17cf6871aa11a178f3b6ec7fb32c27e834ef744e25  computations/design/timing_holdout_1024_linear.json
354970fd748745a4c71c99816f42bf5747c3d2774d7d69a1deffe6c09712edc0  computations/design/timing_holdout_1024_nonlinear.json
ca83149c8679cd9c851b98e9245de2c784c79269a487af51f8a040285c0f3f02  computations/design/timing_holdout_2048_linear.json
cb7517e737607ab3e88a9cb00dc1c4d481754194b47f03d9dc8810280fd07a74  computations/design/timing_holdout_2048_nonlinear.json
3708a478d3afc4aa9830517bf805a61eb605b031cdbc18612c1bf5caadabecca  computations/design/timing_holdout_results.json
b2c202729c36a18498d89fa42a648877ab54bb23aaaa9cb7e8cde99930c1b4c7  computations/design/timing_train_128_0.json
9c8cc3a223513a1f5180ec0d0a186ec3082f4805d9d13b9837215a58fd1cb036  computations/design/timing_train_128_1.json
524eab03405c55527f4cb57e9b89b2f4a1ced612060d683f91f23f959d62c9a7  computations/design/timing_train_16_0.json
bd4c3348f6e64a819ed98399febc3efb3280aa30842d4f5f3d6d34857e24be7a  computations/design/timing_train_16_1.json
879e5476c9adeb3f7b619cab0f224119ce10d252a8c0dd09b88f28df0ab445a6  computations/design/timing_train_256_0.json
fdb0c3bc6ffe8fe28d87eea96d3c116842cf6cf8627c670c7a546a3307decfde  computations/design/timing_train_256_1.json
72640fa7e919e09c6242095605bcbb56ab2d3ff15ac34e92d5cf75b6dbdfa1c4  computations/design/timing_train_32_0.json
f2451446287f1ccee67a1c0df76a5ddff2f999da4e7afaae893f8df6bc8e843e  computations/design/timing_train_32_1.json
753c37a6f75bfa0e329832ba785fc48f4ab8924cbe262a7b7c06abcf2b01e6bb  computations/design/timing_train_512_0.json
69ee3d9ac84b539bdf645cda8b2e74b73e4588bff4b51064bc540fd251b134c1  computations/design/timing_train_512_1.json
c2429a1100eddb9d5d5e6b0048d0b725adbe40cfcb6ea36e14f634fe647a3cfe  computations/design/timing_train_64_0.json
73f128cf3519d610d3340297217aa29ea6e58606669145177a22eba92c66c42a  computations/design/timing_train_64_1.json
cfa3d3b6ea6fdd0ed79b41ab615f12194ca49dbe72bf47c9d8b2bde04efb1684  computations/design/validate_design.py
5d0cf54f958c7b8ff8acc7c36a967f6253fabd82d7ad78589ac86d88ff9dec8b  computations/design/validation_events.jsonl
b7fe1c44243006824510b655b6bd89947f68b333aeeb350cd692a19089229e4e  computations/design/validation_results.json
f865a1a08c15fcd769178b24c34257feaf40aae23e8e2fd878d4e3c95ed0a155  computations/provenance/check_historical.py
a362a8efbf0c90acf5a45e95e0d73aeb7511b4bc6c5c42225ba91537b8c54821  computations/provenance/historical_metadata.json
922ceecea47ea25c9eaa025b5487ce7c2fa4825805c5ffdd84353848d59c56e7  computations/reproduce.py
5adc6f921af72c70e4771c72374b6cf3a03ac43f19d6790edd1fc4ada76e7ccf  computations/smooth/calibrate_smooth.py
7c655d4a2d067f382358123a6f4b4b3cb885cecfc945d20b929ca7905e51214d  computations/smooth/calibration_observations/D1_N16.npy
fdcc8bc55593012c8fda0d44d3c06fdb25dca7e16aec5641b340276fc57dc5e3  computations/smooth/calibration_observations/D1_N32.npy
d01b9dc17533cb1caa5160baf95146a56e31af4143af7ca69adddd701ccb3e27  computations/smooth/calibration_observations/D5_N16.npy
3b86b109c4f0a833be5658b42f209ab173b4b397645cbce37390623354a04d9d  computations/smooth/calibration_observations/D5_N32.npy
378ccc146b1919531bed27c6afc4d0e1041049600795c00fe479d51392fa5bf8  computations/smooth/case_results/D1_e0.03125_targetN256.json
a9dfcb36ecfe4055ebb48bdbfa888a6dcfbc755e77f7b7c22e3ccb22b1d72e2f  computations/smooth/case_results/D1_e0.125_targetN256.json
5cd4aa459a486041640fe38718fbfb4f9c034835529a752a269c5be2d25d549d  computations/smooth/case_results/D1_e0.5_targetN256.json
5499df9a9c9e5fada4df4f6cf1a28276939e01bb4b3d03b94c4369ef6468cd93  computations/smooth/case_results/D1_hold_e0.03125_targetN256.json
7cc23671b181680e209d4c3acc75970abcca0800a81bbe9e425faed35ad0bd41  computations/smooth/case_results/D1_hold_e0.125_targetN256.json
6e9ee2e4e88e6edb42d2db458df0fb4d5af23f19529f9fdfce937a4fd210759f  computations/smooth/case_results/D1_hold_e0.5_targetN256.json
bd73c9956f4e31d80ec2b0bc8a7cc0ab11150270e4439687b0efda612a5b90c4  computations/smooth/case_results/D5_e0.03125_targetN1024.json
1cd8902e9e572ce4a437f5fdda74a02ca830f559cadddd574352450a5b6a2231  computations/smooth/case_results/D5_e0.03125_targetN256.json
91a9d0a987e6156cd8e3466ffc231390aba79685f86fc0260ddeac828679f45f  computations/smooth/case_results/D5_e0.125_targetN1024.json
68f10b79d5e9d4e6d7eff710f3471afd9b2f00911b388afdbb5af68a3af78e74  computations/smooth/case_results/D5_e0.125_targetN256.json
c4be50ad36fd62d89e24a49edd948fe254fde1733d7507b063592aa551569250  computations/smooth/case_results/D5_e0.5_targetN1024.json
9b27172ccde75744978a375e7c4646e4a86f4d17009d578267728e4e72bcb326  computations/smooth/case_results/D5_e0.5_targetN256.json
2b731484dec247fb4c2977077e90c8a43b321a61f6d593516efd40df2fd2fc6a  computations/smooth/case_results/D6_e0.03125_targetN1024.json
65831e1e4f1e8aab7768eb3c68fe1e3cb194cada3e295785608d09c6641cf70b  computations/smooth/case_results/D6_e0.03125_targetN256.json
08e1ff3de4935752f0a00b434ed3ccc7c1503bec87d6d087f2bcdafb5e4f1947  computations/smooth/case_results/D6_e0.125_targetN1024.json
bae98936f8e967434e6c43320108825deb05331f006808dc19c444c56b4ffe94  computations/smooth/case_results/D6_e0.125_targetN256.json
7fa3cb63d1243027e4c4b6fba3bfa4f032bbb98e04b20cb6144e7a0ea7ae6b8a  computations/smooth/case_results/D6_e0.5_targetN1024.json
79310a666c058488b293752bd7472b469d7c0159ed299bfab0be667c91a0af12  computations/smooth/case_results/D6_e0.5_targetN256.json
70b5b541a39b51067ff5caf332e2b622385bc3f06b44f8d6843d06427bb5f5c5  computations/smooth/chain_jobs.py
9769c393c1cbeab18d300a0661faf14e0c954e9afc1bc63ec4a2086f559ca06b  computations/smooth/cost_models_frozen.json
07507fa534f760979dc9805c27bc5579d26e832b59c7f2efee27c2b0e7557a77  computations/smooth/cost_models_frozen.json.sha256.json
8af80e07017abeb5763bc1f4c3128a7d5c2d8813f30d03f7eabf420c4b44f266  computations/smooth/design_smooth.py
dfef5714a498cea7758f3cbe27a1f1a6730b5b36cf2bd0e2c90d93b690646146  computations/smooth/diagnostic_observations/D1_N1024.npy
48f808ce5c9abb2ecd225c019fe07bc1d19ecf44a757ae5e24c01d9abae698dd  computations/smooth/diagnostic_observations/D1_N128.npy
7c655d4a2d067f382358123a6f4b4b3cb885cecfc945d20b929ca7905e51214d  computations/smooth/diagnostic_observations/D1_N16.npy
cc3006d63e22140f7b929907adbca32b051d0602dc0c5eefb522f8486b902dab  computations/smooth/diagnostic_observations/D1_N2048.npy
770b303ee2bd87ac644bb579071876f8a1cc1dfc59a2ed18cc664710b37c60d1  computations/smooth/diagnostic_observations/D1_N256.npy
fdcc8bc55593012c8fda0d44d3c06fdb25dca7e16aec5641b340276fc57dc5e3  computations/smooth/diagnostic_observations/D1_N32.npy
02d9cf5799721d7d710eb852da2061106c145ead7993f5e384892c1092d9b5c1  computations/smooth/diagnostic_observations/D1_N512.npy
56a8ec2b765423d1536fc1aadf42db75698606ae183cdf2df306e890effc0bab  computations/smooth/diagnostic_observations/D1_N64.npy
9cae12646035a79c57dfd318253480dcea722cdf76db11258a02535225c5ff7f  computations/smooth/diagnostic_observations/D1_hold_N1024.npy
78ec58a7b57cd4b68246d02c56f6c414f1d07d20c02eefd0acac961915c282ae  computations/smooth/diagnostic_observations/D1_hold_N128.npy
0ce337d9bd88e8c924716127a95e79cb5a3029665ac273195c89822749a21148  computations/smooth/diagnostic_observations/D1_hold_N16.npy
e0ef4fdaf541fff4ca73241beb7de1cb52932dca522dc1c818f9499cf74b2ac6  computations/smooth/diagnostic_observations/D1_hold_N2048.npy
fe8da0ea1714b45e96ec9fc25aab08f287420fb00b438066d35aacb087663a26  computations/smooth/diagnostic_observations/D1_hold_N256.npy
b18d040805ee49af5670b051c169998a30a690d91e0f9fa09ee2871156e2c2d6  computations/smooth/diagnostic_observations/D1_hold_N32.npy
a194085c3d2b167d20f7817cc2849b6dd81c4b01d01a159f0b5f89c39b9e89df  computations/smooth/diagnostic_observations/D1_hold_N512.npy
0e561bcc2242ea7fc4221939c632e32045d30aea0348f2314c0d36767eaf4dbd  computations/smooth/diagnostic_observations/D1_hold_N64.npy
154c88f33db2b00f073d9b91bc5b3dd48c7435128b14036b19f66984633b8d3b  computations/smooth/diagnostic_observations/D5_N1024.npy
2b016f2545318388865a7a32c5c2b7f4369d82a5e49d745f800017fbf1c5a5ef  computations/smooth/diagnostic_observations/D5_N128.npy
d01b9dc17533cb1caa5160baf95146a56e31af4143af7ca69adddd701ccb3e27  computations/smooth/diagnostic_observations/D5_N16.npy
a273b37577154580a6eac83a950f1e9af5685fc1bb63a24fe67abe12212b0a77  computations/smooth/diagnostic_observations/D5_N2048.npy
6cb4f1754c7fab9b521e4e0a77c4897064d62c2f18e1a99700d89137735c6caf  computations/smooth/diagnostic_observations/D5_N256.npy
3b86b109c4f0a833be5658b42f209ab173b4b397645cbce37390623354a04d9d  computations/smooth/diagnostic_observations/D5_N32.npy
67b6ce0423e45058bd673598db017ca70f58b25156a372b08365faaf4c79f52c  computations/smooth/diagnostic_observations/D5_N512.npy
cf68b73cc67b825076e47187026e10bfa000aada09f9b4ba2aa9fb7823f3a8b0  computations/smooth/diagnostic_observations/D5_N64.npy
a8e0ad64c63c59bb9fc30e1405523479713678b3dad54d2adfcd3a7c6b91189c  computations/smooth/diagnostic_observations/D6_N1024.npy
91b497669a044faa61c6c87db66533cab7bc564f61586bcd2fe0a1c421ca36ed  computations/smooth/diagnostic_observations/D6_N128.npy
0b333de581041067383bf71a58482af49d8d83e5f15e7ccb02193c5fe1e39aa8  computations/smooth/diagnostic_observations/D6_N16.npy
79ad701e955828b04e43d69313aaa2ad6c5cc9b7adcb1fd50bc7bb226b6c2aee  computations/smooth/diagnostic_observations/D6_N2048.npy
089adb319848241622a0ebf12abddc19b33e4c732786d7807de68cc48881c186  computations/smooth/diagnostic_observations/D6_N256.npy
4a20face3b60a5e53ebb7d8796ad7f508f4650efab22c143bf118fefd7df40f3  computations/smooth/diagnostic_observations/D6_N32.npy
2d0c2fe27e4638e77096bf1e39bcf51c0c7f456051bd66868a2592286fb86286  computations/smooth/diagnostic_observations/D6_N512.npy
f181e7b88403636f4fe2aa2d474e12c0f172b49444e20ad183d6eeb93698940c  computations/smooth/diagnostic_observations/D6_N64.npy
e8e91053509b66a3f726d29d6694860f67cf705eb71ec111671db49e1a8c13be  computations/smooth/diagnostics_smooth.json
f44bdfb40063bea9e11ef90dfb6d03ad839cb0ec21511fd2871aeb0d2e471cf7  computations/smooth/error_constants_frozen.json
60c3ba881f7748ec7b9a50ebc81d2f54539d4fef8f915d0ce4739e5b9eb8d7dd  computations/smooth/error_constants_frozen.sha256.json
9ca94ce3b0850273542406899c821c5664b6a73007df2e6a3157fb5630481520  computations/smooth/final_integrity_audit.json
d0a06f7aeb52f7f4992066f6c02408360b4ac9687e6fc897bd6bd780dcc8d097  computations/smooth/initial_runtime_estimate.json
da00eb562d53d0c8a11cb6c973b55afc8ca793bcc56f1a6ec8a703014d3a7dce  computations/smooth/numerical_smooth.py
35b850fb772da318b588357b32e3c03a07729373991fe893196b201b1e19c1a4  computations/smooth/parallel_results.json
daabdd39d84cfd38b881ecdade26d3cca22e0f0c4123220fb72aa3bb46547b72  computations/smooth/predictions_frozen.json
2bfc2151a5e0348ddda825b3b2999e0670fd77b11e49010a86d614c00cdddd92  computations/smooth/predictions_frozen.sha256.json
d3bc006a0f66feb0057e265ae8c63b83848dd446f4ff046e5091fdc4c14c7401  computations/smooth/prepare_protocol.py
40c57402b557407deb53fb88d4fd80646b87598659a30b19d049e0bfff1a4f36  computations/smooth/protocol_frozen.json
012b3224eb7344d03db7380faa8dd58c203cae009ef21a155603cf5478f9c69e  computations/smooth/protocol_frozen.sha256.json
cde307a6d607f5cf6f685039d450d6f72a88758fd3892894e8c9a0d2a79bd7d5  computations/smooth/redraw_design_smooth_v2.py
380845c42e12c41a89929fa1f29657c172b36ec7568e9d7a701b12728f180d58  computations/smooth/runtime_gate_before_prediction.json
9c240fd8c36b6ecf31bb56326b6564648913d05a602c5adea672ac1ce94c3106  computations/smooth/smooth_data.py
a987083d3396ec43bb24e4b81d7a29f5c79db7f160b1147fd88611b3db192026  computations/smooth/validate_smooth.py
dee247f65a9913c7e0b285418ad0c8fcde16207c5236d225cf358924e1dc81a4  computations/smooth/validation_events.jsonl
9a7264fbc081996f3c985f85dee96fe207a6502ee6973a7b623e1875d348630e  computations/smooth/validation_results.json
c7a9ba1d3c8c9908151b3ffd8925ea2cf661d79b31adbd142f386ff76c210e41  computations/support/b3/m0/check_initial_layer.py
786e035fdd6c8e02125acd148878098015eabd9fae0f9d97dc5a0b924e5ad69d  computations/support/b3/m0/kdvfem.py
07d6518adffcb02702f6bd0f6fb492cda4964187d85108705754e33d87cde252  computations/support/b3/m0/m0_core.py
e76efdb2fbd9493aa66a09ee8f863e1bbc3f01e2a0cf3eae8723017474c638d1  computations/support/b3/m0/run_m0.py
bf72f7de8977e30a39c4911c82f1222158364ed47b89c9ffcf0f2a64030ed2b1  computations/support/b3/m1/analyze_case.py
1c47416bbe7370ceb186e180f51668b08630d3cb52b3b16df7b6791c585dc3d1  computations/support/b3/m1/theta0_core.py
8c11957c8aaf37a1e28f0a6afe5cc5e966fc6ddd7ce368e29c20af9faa891927  computations/support/b3/m1/worker.py
c6a2661a1d22a3b0e7c8e6556a8cb19003ad3ca5876bb7a5d2f749d95dd432cc  computations/support/ball_training/analysis/D1_N16-32_l3/errors_N16.json
ba400e4f26f51c14325c42bb422ce0febc98199288d7af4837400646d3b298ad  computations/support/ball_training/analysis/D1_N16-32_l3/errors_N32.json
3b80a27b41bca9388a6898b239bcbf4812e2fa32604adfe7a570de3c2f6a90ae  computations/support/ball_training/analysis/D1_N64_l3/errors_N64.json
f0620c490162a370803255efed99d52fa807e6cc9878037482aec2fd7e9f9140  computations/support/ball_training/analysis/D2_N16-32_l3/errors_N16.json
9c4b174e90292d01b00e8c713789ac7d9466c204a465885abee5423c62c99e0a  computations/support/ball_training/analysis/D2_N16-32_l3/errors_N32.json
e99aed51a5aa21299cccd6aefa498642091a8b3f79998f67b0609bc74e1f4d8d  computations/support/ball_training/analysis/D2_N64_l3/errors_N64.json
cf65a27303098ff517a67e4b14aeb119a4ad90ebedbd539f99fabf6f333063ff  computations/support/timing/twomesh_timing.py
29d1901e601ba8fe243181d39da6e8657b6847b6ca88ebb10d76d6c4d55e22a2  lean/AUDIT.md
293f0719cd2e00e82c713bda8a9e73921d8de4f398a0b4a261a05e361cb1d211  lean/MergedKdV.lean
f1dc92f621698ceff9ca6ed7240425bf6551ac9d8b652f1b7396b7f0b579c9d9  lean/MergedKdV/Audit.lean
662740f0d99af7e00382c2ba9ae03692d2d05bfc997a77480adb27949caf157e  lean/MergedKdV/Classical.lean
7992a5a3a55e6895ac00ee973df3c0829c03e3eeaa592f8695858ad8eb3e88ed  lean/MergedKdV/Final.lean
2c2c4369ab4395f0d4e81354f33ad429429aed6c80e6bde469cf8dc138d62d15  lean/MergedKdV/Geometry.lean
e2e8ec4e41ef3f2bc941c6e5e0b740453d63f7fd2fcab9e53ba4c96c3799c277  lean/MergedKdV/LinearObjects.lean
78947baaf014650a46f6dae96348f2c48f4ea218d7a7361b42f271cc03baff7e  lean/MergedKdV/Model.lean
a4961b8ad9f3979cb0ababfec38d979f23d41d1bca5c0751dd422983277ed2e3  lean/MergedKdV/NonTrivial/Energy.lean
b6a1cf96c97d33e35ff84b559fca6a50cffb67aaeeaa7b8dd744cf50baaede7b  lean/MergedKdV/NonTrivial/Forcing.lean
01e3e30c6ac23931662a3921529f4f719e05645b03b53a3e7109ffe5ce5ee2f9  lean/MergedKdV/NonTrivial/Main.lean
8eeb9b4eafc9005c9b4f4d384a7dfe2dec525c9f48932e741a14bbd147558071  lean/MergedKdV/NonTrivial/Scalar.lean
3d6ddf92eca23c48ecb0d97dea61b67cb3f9f294a1e8e7b2cde622985bb52c94  lean/MergedKdV/NonTrivial/Support.lean
e4c9851f0baa5bf6063402cb9d733ac7077b3a20dd34db42c28364a78d569155  lean/MergedKdV/NonTrivial/TimeResponse.lean
1bbec8fdfa67ff42c1bc5f40d926ca58e1115be36c608c3eab2c46dc2bc39b6a  lean/MergedKdV/Premises.lean
380b31f850963172d16d8e0565623f65654c22b0361bbb3fd4f7e5831bd26dbf  lean/MergedKdV/Proof/ConvolutionBochner.lean
f111667f228959606ed231505ec7cb38522ed7f62a49aa886408845fe62c5f0b  lean/MergedKdV/Proof/ConvolutionEnergy.lean
7a48181c8783ca1d273c5937d571c51c54efd5ef1c823de1390dfbeba6249891  lean/MergedKdV/Proof/ConvolutionFubini.lean
e3ccb690257a86d6b27da06b93056f9c2041ad8273b0bb460802c405916d1fb5  lean/MergedKdV/Proof/ConvolutionGradient.lean
86a6ea4fbb380c095a9cbe0ed61db7585fbd0f0e3945fdf98dbb44543e1d468e  lean/MergedKdV/Proof/ConvolutionIdentity.lean
bdb46748e49939bd2f123f7872f34101eac57b1df427d3ac5cb252778b2db228  lean/MergedKdV/Proof/ConvolutionKernel.lean
dad72ef055ec791a5d3df712729fdbb59128828e648265a5a47027338409165a  lean/MergedKdV/Proof/ConvolutionPoint.lean
24bacf720cca834fe948dfd5da93323881cc58a43d7a8979169a149247c5a33f  lean/MergedKdV/Proof/ConvolutionTranslate.lean
6ac4252ead1ec0bc8e5ee3495390e8bf9ff1c37712124ecccff8a615b9f4d173  lean/MergedKdV/Proof/FixedErrorEnergy.lean
2d6aab73aee4a5ba1560a95dc6e7686138032c07370f7277b15c5c1121b8afed  lean/MergedKdV/Proof/LinearDefect.lean
c9bbcd3d9c1dd95e56c6885ac8fe96f93b9ebe51203caf536eddef1ecb1fbe67  lean/MergedKdV/Proof/LinearDomain.lean
77d5f3b9c8034df0e84f3dc0b72700f26c2b2433988bcbae1092288b68e26902  lean/MergedKdV/Proof/LinearEnergy.lean
fc65613cbaa67b84aaf4383e9e2a8c3f8e9f80774f1d460c10c2f30fb9f6c040  lean/MergedKdV/Proof/LinearRegularity.lean
bb247f196c64ab5acb59dd9c1628b5ff8774f273bef6780c3381ccd970fa03aa  lean/MergedKdV/Proof/ResidualConstant.lean
4a37b58ce58b40b038d72fc1eccc8a048079ca7684da9f4ee8daf3d434c0990a  lean/MergedKdV/Proof/ShareEndpoint.lean
b55ad163b3f6d456c3b1115236573e969b2c85b88efaa0757c143a173b78247d  lean/MergedKdV/Proof/SmoothDelivery.lean
3327eaffb1919e200bff507d9b0d42cea913c3488c84e02cb34e88e1b047494c  lean/MergedKdV/Proof/SmoothEnergySum.lean
831339a00b993a61a1e6b53ade854b8bd0507cdc7101d2b877647c63586c9231  lean/MergedKdV/Proof/TwoMesh.lean
90d5d7434a3bf2f1bdea91414a89e56294585b3fe23d5e731073600d34a39ee9  lean/MergedKdV/Proof/UniformInTime.lean
714bd3c517080d4d78e97393b91e98720340df47f428e451afa91246057a667f  lean/MergedKdV/Proof/WeakSource.lean
d961e7efcf06caf0fe3cf249b0f998b7f1be349c5ac1605a26ca7bc6e840add1  lean/MergedKdV/Proof/WeakSourceDensity.lean
56cb6b98a5303398680fb2942eec2abfe1917779991bf4da237b32c856b1f09d  lean/MergedKdV/Proof/WeakSourceTensor.lean
2a3e5ef5a4ad1acddd4afe18f1274b5bc06f4375d772f58b5e767bcb4a656426  lean/MergedKdV/Proofs/EnergyFlow.lean
f601ad620ce5380cca7a516acae56a2d2f9bb281bfdfe4b98103e06dd9db9472  lean/MergedKdV/Proofs/EnergyProtocol.lean
0ef23df92aef14eb80f4570d8d30384765a0a40917b4b541a7589220e30c551b  lean/MergedKdV/Proofs/EnergySolutions.lean
7016a332fc875c8541301b4980917984c9e925de7661137f1f252a975185f24d  lean/MergedKdV/Proofs/EnergySpace.lean
f92dfad41bbd3bc0173e9216107a08d52f93145ea1beb23420b1b1cab018548f  lean/MergedKdV/Proofs/Inputs.lean
082cf10847d857a86c91b6f67462ffc5161c96436cd3781fdeb05617672c0430  lean/MergedKdV/Proofs/IntegratedE4.lean
c3ff232d5afa3b2e43add4e1c07a9aa5c952fd4d0080984cc7fedd8241a4d955  lean/MergedKdV/Proofs/Linear42.lean
24222b2b229e9d23ed1dae9a0cb9bfb384240e8087076aeefa23d4df423338bc  lean/MergedKdV/Proofs/LinearPoint.lean
51e4246084fcc0740fd9c72c812e542cc7a255c35e437d1d39e7a86bc4ff7e08  lean/MergedKdV/Proofs/LinearTools.lean
a866ccd4c10b499978eb299dc82e703e048bdbdd69b24a95594b09ad5d0bab5e  lean/MergedKdV/Proofs/LowOrder.lean
c067dfe1eb235651fa1b81e2b2d963c1f05f839bf27605f5d6e36df7af3b5f6f  lean/MergedKdV/Proofs/OrderingEstimates.lean
c19c2da87a7a6c5df49ef4b975c6353b3d72ef633f9146a0d31aa8d2c946392a  lean/MergedKdV/Proofs/OrderingFeedback.lean
34c5519a74b64098581c9120e251b409b6932d2fc97ff5c2685166be6de24fb6  lean/MergedKdV/Proofs/OrderingKernels.lean
48ec090d0f39b17e825a2b8a2496e51cd28047a09febfaf8c3a2c75b5d92f35f  lean/MergedKdV/Proofs/QuadraticSeries.lean
82006c8763024edfa7593b6befab2f1251adbf4c732d0efd6d50b7ff5019a242  lean/MergedKdV/Proofs/Shares.lean
9399ab27c571db2f0cebcc4b338dfcad5ebdbaef7525bb93e3ede4402869af5b  lean/MergedKdV/Proofs/SmoothClassical.lean
3b8dfc99ae5d25e5f6ab7758e310561d0097321775eb5f16b24b6f7dd8a38879  lean/MergedKdV/Proofs/SmoothCore.lean
5c841505fc8ee0731c1a6ae962caacbd3f1e24f618318e673f4f33de55cd14b2  lean/MergedKdV/Proofs/SmoothDerivative.lean
3b154e5f17d603911257e483d7b696522c0e3af8b68b8d357b87a4204eed05ce  lean/MergedKdV/Proofs/SmoothProtocol.lean
accf06be319d1ea7cfee2f0882b45d3f495c9a5008c01696e807101c1da81e42  lean/MergedKdV/Proofs/SmoothRecovery.lean
8557b9a34269b0c50f5365b82b1f1cb7dee97c13c4f69338d108e25a0dea6bae  lean/MergedKdV/Proofs/SmoothSolutions.lean
d292793ef8bb05b4897d8fb8847014b02a5257425fb2fdd0b8349479f57489d8  lean/MergedKdV/Proofs/SmoothSpatial.lean
2d95af60ecd37a95748380e8bf9d5ebfd08eedbb1c647516f6aac93786eccfa8  lean/MergedKdV/Proofs/SourceDensity.lean
ee9b49ababffb54d4c1f3ced1c0bbd293c63b5be0a9780dcc8766f3fc07d16e2  lean/MergedKdV/Proofs/TimeTransport.lean
bdb4b339947718d2f61c1587a97cade902d9bac5422737ad6558426c00428fa5  lean/MergedKdV/Proofs/WeakSourceTools.lean
7624724c35b8643c7ac300bdffe072d9f6aa05994de160365ea4475d1f827c36  lean/MergedKdV/Smooth/Feedback.lean
62deb730a3650c539904396d09feaa6643cdaad16aca7b207a16c0fafb50fae3  lean/MergedKdV/Smooth/Ordering.lean
d05afaeda6806de198d7e506fe1a92c221f0b5aa602ea7559bea672e06c734ff  lean/MergedKdV/Smooth/Scalar.lean
fc7bbda87335f74026ef3d03c0e66ea5fecd00025e4816e39814012240f71bb1  lean/MergedKdV/Smooth/SourceEstimate.lean
40c2d2d533c450532a0301cbb0af9d8774659c4241d4f608fbe15f8bebe33872  lean/MergedKdV/Smooth/SourceEstimateBasic.lean
bdc13bd127334fd581f1a82f32758d6826ce85828329d6db7a96c392e870ecc8  lean/MergedKdV/Smooth/SourceEstimateH2.lean
0bed25b884ca6afca7f483ac6fad63117373bb5d52959ba3c61ca5a56d8f1c3d  lean/MergedKdV/Smooth/SourceIntegrals.lean
ecc5da08b432e322459e09043a70dda5e47d5ce39c1f89022a95cbe4d0215930  lean/MergedKdV/Smooth/SourceMeasurable.lean
fc8aafb63186e3c6a84e47e4c13b57c009ad6cdd08e081a2d417af6071488af6  lean/MergedKdV/Smooth/SourceRate.lean
f83abae14134376db6bc7d53ffa6426267c873dd02221bbf30cf6348eae82ebf  lean/MergedKdV/Statements.lean
201910ff25e0c5f50040cfa7ca5286428dec7f6a5bc9df1a7843c9d2c8442311  lean/README.md
8d7870b63e7f1f34a68c80a4c01aae439a9df4ca3ca6b49234b3a205a40312ea  lean/docs/Correspondence.md
628b803a47a6407a442870e580e6d5fa1993270a957993507c330fddc2df6bc1  lean/docs/Specification.pdf
95c4ee8c8f69940299fa097da82bbb520dbf54f601b55318d145b1c3df53d3f6  lean/docs/Specification.tex
e9374e0c96a7ee517e45f90ebba0735288ead0a34cc1b7890c1766d4577c7c4f  lean/lake-manifest.json
1ce638a806f6b6cdf539c2c67dbed07e4d2cc740174b9ff1baa48bde01409cdd  lean/lakefile.toml
ca5f1f601d34c49079e38d7e7041eb0f2a9c227fbc1df0f404820069a052330c  lean/lean-toolchain


==> anc/README.md <==
# Ancillary files for the KdV two-mesh paper

This directory accompanies *Ordering error estimates under mesh-uniform
regularity and optimal two-mesh design for the KdV equation with boundary
dissipation*. The computations illustrate the results; they do not prove them.

## Where to find the material

- [Lean source](lean/README.md) gives a conditional proof of the three
  error theorems in Section 4. The specification and correspondence are in
  `lean/docs/`. The [Lean audit](lean/AUDIT.md) records the compilation,
  the axioms of the main theorem and nonzero model, and checksums.
- [Computations](computations/README.md) documents the programs, inputs,
  outputs, freeze records and reproduction procedures for Section 6.
- [Ball-data constants](ball_constants/calibration_frozen.json) contains
  the original calibration from the ancillary files of arXiv:2611.12585v2.
  The preserved record used only the training meshes with 16 and 32 elements.
- [Manifest](MANIFEST.txt) gives a SHA-256 digest for every other file in
  this ancillary directory, using paths relative to this README.

## Section 6

| Paragraph | Files and purpose |
| --- | --- |
| Cost parameters | `computations/design/cost_timing.py` measures timings. `cost_models_frozen.json` and `timing_holdout_results.json` in the same directory contain the fitted coefficients and separate timing checks. |
| Data in D(A) | `computations/smooth/smooth_data.py` defines the data. `calibrate_smooth.py`, `error_constants_frozen.json` and `diagnostics_smooth.json` in the same directory give the training method, frozen constants and held-out diagnostics. |
| Designs | `computations/smooth/design_smooth.py` and `predictions_frozen.json` in the same directory give the continuous and integer designs, costs and predictions. `computations/smooth/redraw_design_smooth_v2.py` generates Figure 1 from the frozen predictions. |
| Checks | `computations/smooth/validate_smooth.py`, `validation_results.json` and `parallel_results.json` in the same directory give the checks and their outcomes. |
| Data in a ball of H | `ball_constants/calibration_frozen.json` supplies the inherited error constants. `computations/design/calibration.py`, `design.py`, `error_models_frozen.json`, `predictions_frozen.json` and `validation_results.json` document their use and the resulting designs and checks. |

The opening paragraphs of Section 6 describe the three stages and the
rules fixed before the checks. See `computations/smooth/protocol_frozen.json`
for the smooth-data protocol and `computations/smooth/calibrate_smooth.py`
for its resolution and selection rules.

## Reproduction

The timing record reports Python 3.12.14 on 64-bit Windows 11. The ball-data
error-model record identifies NumPy 2.5.4. The numerical environment archived
with the companion solver includes SciPy 1.18.1, Matplotlib 3.11.2, mpmath
1.4.1 and threadpoolctl 3.7.0. The recorded timing runs used one BLAS thread.
The Lean toolchain is Lean v4.35.0 with
mathlib commit `56a005855ea17e0b0958f73ec801ae140b0a1679`.

From this directory, print the main results of Section 6 from the archived
records and check the three historical records with English metadata.

```sh
python computations/reproduce.py summary
python computations/provenance/check_historical.py
```

The [computations README](computations/README.md) provides the reproduction
commands for the design calculations and describes the handling of solver
inputs and intermediate arrays. Start a full replay with
`python computations/reproduce.py init ../../kdv-replay --retime` from this directory,
then pass the same directory to the stages listed in the computations README.

## Frozen records

All times are in UTC. The table gives the SHA-256 of the original frozen
files. The smooth calculations reuse the cost model of the ball-data
calculations. The three English copies listed in
[historical metadata](computations/provenance/historical_metadata.json)
have separate distribution and original digests. Only the task name or
archived task-file path was translated. The original byte sequence can be
reconstructed and checked. The published-byte hashes are also in
[MANIFEST.txt](MANIFEST.txt).

| File at the original freeze | Freeze time | Original SHA-256 |
| --- | --- | --- |
| `ball_constants/calibration_frozen.json` | 2026-11-01T10:07:11.614310+00:00 | `9034f02150a34442ce3e354c629245df7c24ac8944f589a9701ee78a652a0ecd` |
| `computations/design/error_models_frozen.json` | 2026-11-17T19:39:19.599770+00:00 | `27539f4a4ba52db4106633a99bee3f35f3dc99e542c33fd653c6c1aedaaec787` |
| `computations/design/error_model_training.npy` | 2026-11-17T19:39:19.599770+00:00 | `e7ddb9a58946d5a41f7f8c96f9edd5fe9e9f91138b7dece5ed2e70c3ad9ab224` |
| `computations/design/cost_models_frozen.json` | 2026-11-17T19:56:54.758349+00:00 | `9769c393c1cbeab18d300a0661faf14e0c954e9afc1bc63ec4a2086f559ca06b` |
| `computations/design/predictions_frozen.json` | 2026-11-17T19:57:54.506874+00:00 | `a3366e646c0c210ce3aba0f3a907019b35d665d970f893e2a636f57602aa5830` |
| `computations/design/supplement_p4_frozen.json` | 2026-11-17T20:12:55.481594+00:00 | `9eb834d6e0f4fedef83cc6ccc5776af96472a12d08ef9b007462e046ceb8ac87` |
| `computations/smooth/protocol_frozen.json` | 2026-11-18T02:28:20.374394+00:00 | `b7fae78f356c60b72521622f6d9a4a4a7ae86c5a9362c9ce90be65383b8b451d` |
| `computations/smooth/calibration_observations/D1_N16.npy` | 2026-11-18T04:04:43.451685+00:00 | `7c655d4a2d067f382358123a6f4b4b3cb885cecfc945d20b929ca7905e51214d` |
| `computations/smooth/calibration_observations/D1_N32.npy` | 2026-11-18T04:04:43.451685+00:00 | `fdcc8bc55593012c8fda0d44d3c06fdb25dca7e16aec5641b340276fc57dc5e3` |
| `computations/smooth/calibration_observations/D5_N16.npy` | 2026-11-18T04:04:43.451685+00:00 | `d01b9dc17533cb1caa5160baf95146a56e31af4143af7ca69adddd701ccb3e27` |
| `computations/smooth/calibration_observations/D5_N32.npy` | 2026-11-18T04:04:43.451685+00:00 | `3b86b109c4f0a833be5658b42f209ab173b4b397645cbce37390623354a04d9d` |
| `computations/smooth/error_constants_frozen.json` | 2026-11-18T04:04:43.451685+00:00 | `f44bdfb40063bea9e11ef90dfb6d03ad839cb0ec21511fd2871aeb0d2e471cf7` |
| `computations/smooth/predictions_frozen.json` | 2026-11-18T04:05:46.990259+00:00 | `3bd228657e6e869f36c061820bbcbdff15d562d884d7dbf95f14787bfb3f8baa` |

The [Lean audit](lean/AUDIT.md) gives the seven individual source digests
at the statement freeze of 2026-11-19T19:08:34+00:00.


==> anc/ball_constants/calibration_frozen.json <==
{
  "frozen_utc": "2026-11-01T10:07:11.614310+00:00",
  "training_N": [
    16,
    32
  ],
  "holdout_used": false,
  "constants": {
    "D1|pointwise|linear": {
      "C": 0.0014829168975074812,
      "name": "D1",
      "N": 16,
      "t": 1.8678105957632902e-05,
      "epsilon": 0.03125,
      "source": "analysis\\D1_N16-32_l3",
      "level": 3
    },
    "D1|pointwise|nonlinear_discretization": {
      "C": 0.0014543022872839718,
      "name": "D1",
      "N": 16,
      "t": 1.8678105957632902e-05,
      "epsilon": 0.03125,
      "source": "analysis\\D1_N16-32_l3",
      "level": 3
    },
    "D1|pointwise|total_linear_simulation": {
      "C": 0.0018297732850692313,
      "name": "D1",
      "N": 16,
      "t": 0.009882349901727774,
      "epsilon": 0.5,
      "source": "analysis\\D1_N16-32_l3",
      "level": 3
    },
    "D1|pointwise|continuous_correction": {
      "C": 0.005460436993184892,
      "name": "D1",
      "N": 16,
      "t": 0.01025173542813052,
      "epsilon": 0.5,
      "source": "analysis\\D1_N16-32_l3",
      "level": 3
    },
    "D1|pointwise|discrete_correction": {
      "C": 0.005460078061064629,
      "name": "D1",
      "N": 32,
      "t": 0.01025173542813052,
      "epsilon": 0.5,
      "source": "analysis\\D1_N16-32_l3",
      "level": 3
    },
    "D1|pointwise|ordering": {
      "C": 1.0658480532396648e-05,
      "name": "D1",
      "N": 16,
      "t": 0.00016155980984398728,
      "epsilon": 0.03125,
      "source": "analysis\\D1_N16-32_l3",
      "level": 3
    },
    "D1|pointwise|quadratic": {
      "C": 1.2289065839988114e-09,
      "name": "D1",
      "N": 16,
      "t": 0.06189658188912597,
      "epsilon": 0.03125,
      "source": "analysis\\D1_N16-32_l3",
      "level": 3
    },
    "D1|pointwise|cubic_remainder": {
      "C": 5.2655341830324114e-08,
      "name": "D1",
      "N": 16,
      "t": 0.00887739228055769,
      "epsilon": 0.5,
      "source": "analysis\\D1_N16-32_l3",
      "level": 3
    },
    "D2|pointwise|linear": {
      "C": 0.056194056445348695,
      "name": "D2",
      "N": 16,
      "t": 6.657105065162856e-07,
      "epsilon": 0.03125,
      "source": "analysis\\D2_N16-32_l3",
      "level": 3
    },
    "D2|pointwise|nonlinear_discretization": {
      "C": 0.05510913122597376,
      "name": "D2",
      "N": 16,
      "t": 6.657105065162856e-07,
      "epsilon": 0.03125,
      "source": "analysis\\D2_N16-32_l3",
      "level": 3
    },
    "D2|pointwise|total_linear_simulation": {
      "C": 0.054491173967220724,
      "name": "D2",
      "N": 16,
      "t": 6.657105065162856e-07,
      "epsilon": 0.03125,
      "source": "analysis\\D2_N16-32_l3",
      "level": 3
    },
    "D2|pointwise|continuous_correction": {
      "C": 0.008293182836073491,
      "name": "D2",
      "N": 16,
      "t": 0.012115276586285851,
      "epsilon": 0.5,
      "source": "analysis\\D2_N16-32_l3",
      "level": 3
    },
    "D2|pointwise|discrete_correction": {
      "C": 0.008293327437991771,
      "name": "D2",
      "N": 16,
      "t": 0.012420261020122699,
      "epsilon": 0.5,
      "source": "analysis\\D2_N16-32_l3",
      "level": 3
    },
    "D2|pointwise|ordering": {
      "C": 0.00012054120758439756,
      "name": "D2",
      "N": 16,
      "t": 9.54258787825843e-05,
      "epsilon": 0.03125,
      "source": "analysis\\D2_N16-32_l3",
      "level": 3
    },
    "D2|pointwise|quadratic": {
      "C": 3.538278498472407e-09,
      "name": "D2",
      "N": 16,
      "t": 0.05366191513205203,
      "epsilon": 0.03125,
      "source": "analysis\\D2_N16-32_l3",
      "level": 3
    },
    "D2|pointwise|cubic_remainder": {
      "C": 5.618683674742469e-07,
      "name": "D2",
      "N": 16,
      "t": 0.00018230450029011066,
      "epsilon": 0.03125,
      "source": "analysis\\D2_N16-32_l3",
      "level": 3
    },
    "D3|pointwise|linear": {
      "C": 0.00205974004772289,
      "name": "D3",
      "N": 16,
      "t": 5.494802382554349e-06,
      "epsilon": 0.03125,
      "source": "analysis\\D3_N16-32_l2",
      "level": 2
    },
    "D3|pointwise|nonlinear_discretization": {
      "C": 0.0020199749564734915,
      "name": "D3",
      "N": 16,
      "t": 5.494802382554349e-06,
      "epsilon": 0.03125,
      "source": "analysis\\D3_N16-32_l2",
      "level": 2
    },
    "D3|pointwise|total_linear_simulation": {
      "C": 0.0022162072097521384,
      "name": "D3",
      "N": 32,
      "t": 0.012725245453959547,
      "epsilon": 0.5,
      "source": "analysis\\D3_N16-32_l2",
      "level": 2
    },
    "D3|pointwise|continuous_correction": {
      "C": 0.006717933456303857,
      "name": "D3",
      "N": 16,
      "t": 0.012115276586285851,
      "epsilon": 0.5,
      "source": "analysis\\D3_N16-32_l2",
      "level": 2
    },
    "D3|pointwise|discrete_correction": {
      "C": 0.006717566544911358,
      "name": "D3",
      "N": 32,
      "t": 0.012115276586285851,
      "epsilon": 0.5,
      "source": "analysis\\D3_N16-32_l2",
      "level": 2
    },
    "D3|pointwise|ordering": {
      "C": 6.411124835124826e-06,
      "name": "D3",
      "N": 16,
      "t": 0.00010503470856261041,
      "epsilon": 0.5,
      "source": "analysis\\D3_N16-32_l2",
      "level": 2
    },
    "D3|pointwise|quadratic": {
      "C": 2.0311037103657742e-09,
      "name": "D3",
      "N": 16,
      "t": 0.057649744861557675,
      "epsilon": 0.03125,
      "source": "analysis\\D3_N16-32_l2",
      "level": 2
    },
    "D3|pointwise|cubic_remainder": {
      "C": 3.351320358801591e-08,
      "name": "D3",
      "N": 16,
      "t": 0.01778279410038923,
      "epsilon": 0.5,
      "source": "analysis\\D3_N16-32_l2",
      "level": 2
    },
    "D4|pointwise|linear": {
      "C": 0.9999999999963872,
      "name": "D4_16",
      "N": 16,
      "t": 5e-25,
      "epsilon": 0.03125,
      "source": "analysis\\D4_16_N16_l2",
      "level": 2
    },
    "D4|pointwise|nonlinear_discretization": {
      "C": 0.9827638259483332,
      "name": "D4_32",
      "N": 32,
      "t": 2.5e-25,
      "epsilon": 0.03125,
      "source": "analysis\\D4_32_N32_l2",
      "level": 2
    },
    "D4|pointwise|total_linear_simulation": {
      "C": 0.9696969696934664,
      "name": "D4_16",
      "N": 16,
      "t": 5e-25,
      "epsilon": 0.03125,
      "source": "analysis\\D4_16_N16_l2",
      "level": 2
    },
    "D4|pointwise|continuous_correction": {
      "C": 9.176198519961227e-06,
      "name": "D4_16",
      "N": 16,
      "t": 1.0295324790736871e-07,
      "epsilon": 0.03125,
      "source": "analysis\\D4_16_N16_l2",
      "level": 2
    },
    "D4|pointwise|discrete_correction": {
      "C": 0.0,
      "name": "D4_16",
      "N": 16,
      "t": 2.5e-25,
      "epsilon": 0.03125,
      "source": "analysis\\D4_16_N16_l2",
      "level": 2
    },
    "D4|pointwise|ordering": {
      "C": 1.4566307183655487e-05,
      "name": "D4_16",
      "N": 16,
      "t": 1.0295324790736871e-07,
      "epsilon": 0.03125,
      "source": "analysis\\D4_16_N16_l2",
      "level": 2
    },
    "D4|pointwise|quadratic": {
      "C": 1.8224228946416837e-10,
      "name": "D4_16",
      "N": 16,
      "t": 0.03480700588428406,
      "epsilon": 0.03125,
      "source": "analysis\\D4_16_N16_l2",
      "level": 2
    },
    "D4|pointwise|cubic_remainder": {
      "C": 5.25458197793935e-10,
      "name": "D4_16",
      "N": 16,
      "t": 1.0473229021183173e-06,
      "epsilon": 0.03125,
      "source": "analysis\\D4_16_N16_l2",
      "level": 2
    },
    "D1|weighted_sup|continuous_correction": {
      "C": 0.005460436993184892,
      "record": {
        "name": "D1",
        "N": 16,
        "epsilon": 0.5,
        "quantity": "continuous_correction",
        "metric": "weighted_sup",
        "value": 0.001365109248296223,
        "t_peak": 0.01025173542813052,
        "time_difference": 2.101879199460906e-15,
        "reference_bound": 3.89497334369363e-11,
        "tail_bound": 4.2578828862941584e-32,
        "sampling_difference": 4.021216207547411e-07,
        "accepted": true,
        "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
        "accepted_local": true,
        "C_emp": 0.005460436993184892
      }
    },
    "D1|weighted_sup|discrete_correction": {
      "C": 0.005460078061064629,
      "record": {
        "name": "D1",
        "N": 32,
        "epsilon": 0.5,
        "quantity": "discrete_correction",
        "metric": "weighted_sup",
        "value": 0.0013650195152661573,
        "t_peak": 0.01025173542813052,
        "time_difference": 3.018628557612337e-13,
        "reference_bound": 0.0,
        "tail_bound": 4.2971340890414645e-32,
        "sampling_difference": 3.979510547935834e-07,
        "accepted": true,
        "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
        "accepted_local": true,
        "C_emp": 0.005460078061064629
      }
    },
    "D1|weighted_sup|ordering": {
      "C": 1.0658480532396648e-05,
      "record": {
        "name": "D1",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "ordering",
        "metric": "weighted_sup",
        "value": 6.5570527259088145e-09,
        "t_peak": 0.00016155980984398728,
        "time_difference": 4.959990758589904e-16,
        "reference_bound": 1.518507478671555e-13,
        "tail_bound": 5.391293091529819e-33,
        "sampling_difference": 0.0,
        "accepted": true,
        "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
        "accepted_local": true,
        "C_emp": 1.0658480532396648e-05
      }
    },
    "D1|weighted_sup|cubic_remainder": {
      "C": 5.2655341830324114e-08,
      "record": {
        "name": "D1",
        "N": 16,
        "epsilon": 0.5,
        "quantity": "cubic_remainder",
        "metric": "weighted_sup",
        "value": 4.146348347589712e-09,
        "t_peak": 0.00887739228055769,
        "time_difference": 2.0789235735720407e-15,
        "reference_bound": 3.342267149876569e-13,
        "tail_bound": 8.728463695739577e-32,
        "sampling_difference": 1.9576224164731717e-11,
        "accepted": true,
        "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
        "accepted_local": true,
        "C_emp": 5.2655341830324114e-08
      }
    },
    "D1|weighted_L4H|linear": {
      "C": 0.00023755957835171697,
      "record": {
        "name": "D1",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "linear",
        "metric": "weighted_L4H",
        "value": 4.676661146398104e-06,
        "time_difference": 3.0112791811962305e-14,
        "reference_bound": 1.0826734528675626e-10,
        "tail_bound": 1.633645441305795e-33,
        "quadrature_difference": 6.7994335929142115e-09,
        "initial_interval_bound": 9.323787164702228e-15,
        "accepted": true,
        "accepted_local": true,
        "C_emp": 0.00023755957835171697
      }
    },
    "D1|weighted_L4H|nonlinear_discretization": {
      "C": 0.00023755900085930067,
      "record": {
        "name": "D1",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "nonlinear_discretization",
        "metric": "weighted_L4H",
        "value": 4.67664977772855e-06,
        "time_difference": 3.011259265884895e-14,
        "reference_bound": 1.0830708052950853e-10,
        "tail_bound": 1.634890733547073e-33,
        "quadrature_difference": 6.8009604673179995e-09,
        "initial_interval_bound": 9.323855774370955e-15,
        "accepted": true,
        "accepted_local": true,
        "C_emp": 0.00023755900085930067
      }
    },
    "D1|weighted_L4H|theorem_4_1_i_sum": {
      "C": 0.00047511857921101765,
      "record": {
        "name": "D1",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "theorem_4_1_i_sum",
        "metric": "weighted_L4H",
        "value": 9.353310924126654e-06,
        "time_difference": 6.022538447081126e-14,
        "reference_bound": 2.165744258162648e-10,
        "tail_bound": 3.268536174852868e-33,
        "quadrature_difference": 1.3600394060232211e-08,
        "initial_interval_bound": 1.8647642939073183e-14,
        "accepted": true,
        "accepted_local": true,
        "C_emp": 0.00047511857921101765
      }
    },
    "D2|weighted_sup|continuous_correction": {
      "C": 0.008293182836073491,
      "record": {
        "name": "D2",
        "N": 16,
        "epsilon": 0.5,
        "quantity": "continuous_correction",
        "metric": "weighted_sup",
        "value": 0.002073295709018373,
        "t_peak": 0.012115276586285851,
        "time_difference": 4.0049584946959146e-09,
        "reference_bound": 3.186304939407458e-08,
        "tail_bound": 5.991832550999786e-32,
        "sampling_difference": 0.0,
        "accepted": true,
        "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
        "accepted_local": true,
        "C_emp": 0.008293182836073491
      }
    },
    "D2|weighted_sup|discrete_correction": {
      "C": 0.008293327437991771,
      "record": {
        "name": "D2",
        "N": 16,
        "epsilon": 0.5,
        "quantity": "discrete_correction",
        "metric": "weighted_sup",
        "value": 0.0020733318594979427,
        "t_peak": 0.012420261020122699,
        "time_difference": 1.4336115751890794e-11,
        "reference_bound": 0.0,
        "tail_bound": 6.220646686686455e-32,
        "sampling_difference": 8.942549251014092e-09,
        "accepted": true,
        "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
        "accepted_local": true,
        "C_emp": 0.008293327437991771
      }
    },
    "D2|weighted_sup|ordering": {
      "C": 0.00012054120758439756,
      "record": {
        "name": "D2",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "ordering",
        "metric": "weighted_sup",
        "value": 7.415644766373536e-08,
        "t_peak": 9.54258787825843e-05,
        "time_difference": 1.564436921853082e-11,
        "reference_bound": 1.2446503644817278e-10,
        "tail_bound": 7.578634650325948e-33,
        "sampling_difference": 2.867104683978392e-10,
        "accepted": true,
        "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
        "accepted_local": true,
        "C_emp": 0.00012054120758439756
      }
    },
    "D2|weighted_sup|cubic_remainder": {
      "C": 5.618683674742469e-07,
      "record": {
        "name": "D2",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "cubic_remainder",
        "metric": "weighted_sup",
        "value": 1.0801846060956902e-11,
        "t_peak": 0.00018230450029011066,
        "time_difference": 7.580245445410005e-17,
        "reference_bound": 2.234988846046123e-16,
        "tail_bound": 7.582194107767066e-33,
        "sampling_difference": 9.0610098147028e-14,
        "accepted": true,
        "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
        "accepted_local": true,
        "C_emp": 5.618683674742469e-07
      }
    },
    "D2|weighted_L4H|linear": {
      "C": 0.004927596591119492,
      "record": {
        "name": "D2",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "linear",
        "metric": "weighted_L4H",
        "value": 9.700597922721358e-05,
        "time_difference": 3.829338093772477e-07,
        "reference_bound": 2.624996979636491e-06,
        "tail_bound": 2.2962392104658985e-33,
        "quadrature_difference": 1.266599500764987e-09,
        "initial_interval_bound": 1.043544591017298e-18,
        "accepted": true,
        "accepted_local": true,
        "C_emp": 0.004927596591119492
      }
    },
    "D2|weighted_L4H|nonlinear_discretization": {
      "C": 0.004927589782152159,
      "record": {
        "name": "D2",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "nonlinear_discretization",
        "metric": "weighted_L4H",
        "value": 9.700584518406871e-05,
        "time_difference": 3.82933809269363e-07,
        "reference_bound": 2.6249969789071538e-06,
        "tail_bound": 2.2983989929652806e-33,
        "quadrature_difference": 1.268029392356945e-09,
        "initial_interval_bound": 1.043544591017298e-18,
        "accepted": true,
        "accepted_local": true,
        "C_emp": 0.004927589782152159
      }
    },
    "D2|weighted_L4H|theorem_4_1_i_sum": {
      "C": 0.009855186373271652,
      "record": {
        "name": "D2",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "theorem_4_1_i_sum",
        "metric": "weighted_L4H",
        "value": 0.0001940118244112823,
        "time_difference": 7.658676186466108e-07,
        "reference_bound": 5.249993958543645e-06,
        "tail_bound": 4.594638203431179e-33,
        "quadrature_difference": 2.534628893121932e-09,
        "initial_interval_bound": 2.087089182034596e-18,
        "accepted": true,
        "accepted_local": true,
        "C_emp": 0.009855186373271652
      }
    },
    "D3|weighted_sup|continuous_correction": {
      "C": 0.006717933456303857,
      "record": {
        "name": "D3",
        "N": 16,
        "epsilon": 0.5,
        "quantity": "continuous_correction",
        "metric": "weighted_sup",
        "value": 0.0016794833640759643,
        "t_peak": 0.012115276586285851,
        "time_difference": 1.5346609715451674e-11,
        "reference_bound": 7.761266388489747e-11,
        "tail_bound": 5.294626885263111e-32,
        "sampling_difference": 0.0,
        "accepted": true,
        "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
        "accepted_local": true,
        "C_emp": 0.006717933456303857
      }
    },
    "D3|weighted_sup|discrete_correction": {
      "C": 0.006717566544911358,
      "record": {
        "name": "D3",
        "N": 32,
        "epsilon": 0.5,
        "quantity": "discrete_correction",
        "metric": "weighted_sup",
        "value": 0.0016793916362278394,
        "t_peak": 0.012115276586285851,
        "time_difference": 6.686130607631876e-10,
        "reference_bound": 0.0,
        "tail_bound": 5.343655200732035e-32,
        "sampling_difference": 0.0,
        "accepted": true,
        "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
        "accepted_local": true,
        "C_emp": 0.006717566544911358
      }
    },
    "D3|weighted_L4H|linear": {
      "C": 0.00023077182957455944,
      "record": {
        "name": "D3",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "linear",
        "metric": "weighted_L4H",
        "value": 4.543035715683432e-06,
        "time_difference": 5.468376968198283e-10,
        "reference_bound": 2.9412768315435415e-09,
        "tail_bound": 2.0302151888603748e-33,
        "quadrature_difference": 5.297456516309632e-10,
        "initial_interval_bound": 1.01709522490963e-14,
        "accepted": true,
        "accepted_local": true,
        "C_emp": 0.00023077182957455944
      }
    },
    "D3|weighted_L4H|nonlinear_discretization": {
      "C": 0.00023077166909418582,
      "record": {
        "name": "D3",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "nonlinear_discretization",
        "metric": "weighted_L4H",
        "value": 4.5430325564240445e-06,
        "time_difference": 5.468376961768032e-10,
        "reference_bound": 2.94127683818916e-09,
        "tail_bound": 2.0319335668816916e-33,
        "quadrature_difference": 5.296806888998595e-10,
        "initial_interval_bound": 1.0170973424919981e-14,
        "accepted": true,
        "accepted_local": true,
        "C_emp": 0.00023077166909418582
      }
    },
    "D3|weighted_L4H|theorem_4_1_i_sum": {
      "C": 0.0004615434986687453,
      "record": {
        "name": "D3",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "theorem_4_1_i_sum",
        "metric": "weighted_L4H",
        "value": 9.086068272107478e-06,
        "time_difference": 1.0936753929966316e-09,
        "reference_bound": 5.882553669732702e-09,
        "tail_bound": 4.0621487557420664e-33,
        "quadrature_difference": 1.0594263405308226e-09,
        "initial_interval_bound": 2.034192567401628e-14,
        "accepted": true,
        "accepted_local": true,
        "C_emp": 0.0004615434986687453
      }
    },
    "D3|weighted_sup|ordering": {
      "C": 1.3937223040583067e-06,
      "record": {
        "name": "D3",
        "N": 32,
        "epsilon": 0.03125,
        "quantity": "ordering",
        "metric": "weighted_sup",
        "value": 7.638673789979227e-10,
        "t_peak": 2.3713737056616554e-05,
        "time_difference": 2.611145976048041e-12,
        "reference_bound": 3.0317446880574317e-13,
        "tail_bound": 6.606477078942683e-33,
        "sampling_difference": 0.0,
        "accepted": true,
        "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
        "accepted_local": true,
        "C_emp": 1.3937223040583067e-06
      }
    },
    "D4|weighted_sup|continuous_correction": {
      "C": 9.176198519961227e-06,
      "record": {
        "name": "D4_16",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "continuous_correction",
        "metric": "weighted_sup",
        "value": 8.961131367149636e-09,
        "t_peak": 1.0295324790736871e-07,
        "time_difference": 6.127619049798648e-13,
        "reference_bound": 8.325520305655058e-12,
        "tail_bound": 1.1143285892518853e-40,
        "sampling_difference": 0.0,
        "accepted": true,
        "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
        "accepted_local": true,
        "C_emp": 9.176198519961227e-06
      }
    },
    "D4|weighted_sup|ordering": {
      "C": 1.4566307183655487e-05,
      "record": {
        "name": "D4_16",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "ordering",
        "metric": "weighted_sup",
        "value": 8.961131367149636e-09,
        "t_peak": 1.0295324790736871e-07,
        "time_difference": 6.127619049798648e-13,
        "reference_bound": 8.325520305655058e-12,
        "tail_bound": 1.1143285892518853e-40,
        "sampling_difference": 0.0,
        "accepted": true,
        "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
        "accepted_local": true,
        "C_emp": 1.4566307183655487e-05
      }
    },
    "D4|weighted_sup|cubic_remainder": {
      "C": 5.25458197793935e-10,
      "record": {
        "name": "D4_16",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "cubic_remainder",
        "metric": "weighted_sup",
        "value": 1.0101865299078406e-14,
        "t_peak": 1.0473229021183173e-06,
        "time_difference": 5.974157184110971e-20,
        "reference_bound": 7.763419203390892e-19,
        "tail_bound": 2.228651171267505e-40,
        "sampling_difference": 1.5046714365810183e-17,
        "accepted": true,
        "tail_basis": "energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical",
        "accepted_local": true,
        "C_emp": 5.25458197793935e-10
      }
    },
    "D4|weighted_L4H|linear": {
      "C": 0.04349203939781555,
      "record": {
        "name": "D4_16",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "linear",
        "metric": "weighted_L4H",
        "value": 0.0008561958740650774,
        "time_difference": 8.290342712396416e-08,
        "reference_bound": 8.564991256197382e-07,
        "tail_bound": 3.8425607385166823e-41,
        "quadrature_difference": 3.0973831160172917e-07,
        "initial_interval_bound": 0.0,
        "accepted": true,
        "accepted_local": true,
        "C_emp": 0.04349203939781555
      }
    },
    "D4|weighted_L4H|nonlinear_discretization": {
      "C": 0.04349203673977196,
      "record": {
        "name": "D4_16",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "nonlinear_discretization",
        "metric": "weighted_L4H",
        "value": 0.0008561958217381231,
        "time_difference": 8.290342928117238e-08,
        "reference_bound": 8.564990678962698e-07,
        "tail_bound": 2.913180789830263e-41,
        "quadrature_difference": 3.097383717633488e-07,
        "initial_interval_bound": 0.0,
        "accepted": true,
        "accepted_local": true,
        "C_emp": 0.04349203673977196
      }
    },
    "D4|weighted_L4H|theorem_4_1_i_sum": {
      "C": 0.08698407613758749,
      "record": {
        "name": "D4_16",
        "N": 16,
        "epsilon": 0.03125,
        "quantity": "theorem_4_1_i_sum",
        "metric": "weighted_L4H",
        "value": 0.0017123916958032004,
        "time_difference": 1.6580685640513655e-07,
        "reference_bound": 1.7129981935160079e-06,
        "tail_bound": 6.755741528346945e-41,
        "quadrature_difference": 6.19476683365078e-07,
        "initial_interval_bound": 0.0,
        "accepted": true,
        "accepted_local": true,
        "C_emp": 0.08698407613758749
      }
    }
  },
  "rule": "Maximum of accepted original-direction training observations; no post-hoc safety factor or refit.",
  "cases": [
    {
      "name": "D1",
      "N": 16,
      "level": 3
    },
    {
      "name": "D1",
      "N": 32,
      "level": 3
    },
    {
      "name": "D2",
      "N": 16,
      "level": 3
    },
    {
      "name": "D2",
      "N": 32,
      "level": 3
    },
    {
      "name": "D3",
      "N": 16,
      "level": 2
    },
    {
      "name": "D3",
      "N": 32,
      "level": 2
    },
    {
      "name": "D4_16",
      "N": 16,
      "level": 2
    },
    {
      "name": "D4_32",
      "N": 32,
      "level": 2
    }
  ]
}

==> anc/computations/README.md <==
# Numerical experiments for Section 6

Run the commands below from this directory, next to `design/` and `smooth/`. `D1_hold` denotes D1 prime. The published upper-bound model for data in a ball of H is named `refined` in the records. The historical project also recorded a separate fitted model. Select `model == "refined"` to recover the 30 ball-bound designs reported in the paper.

## Where each paragraph gets its data

| Paragraph in Section 6 | Files and interpretation |
| --- | --- |
| Three stages | The two sets of `*frozen*.json` and their SHA-256 sidecars record what was fixed before validation. The `validation_events.jsonl`, `case_results/` and `validation_results.json` in each study contain the subsequent observations. |
| The runs at a designed pair | `design/numerical.py` and `smooth/numerical_smooth.py` implement direct solves. `validate_design.py` and `validate_smooth.py` form the fine linear run, coarse linear and nonlinear runs, and the single-mesh comparison; `support/timing/twomesh_timing.py` supplies the five-stage Radau IIA stepper. |
| Measured quantities | The validation scripts implement the common-grid weighted norm, maximum over output times and serial/parallel timing. Read the measured and predicted fields in the two validation summaries and in `smooth/parallel_results.json`. |
| Rules fixed in advance | `smooth/protocol_frozen.json` describes the uncertainty and selection rules. `calibrate_smooth.py` computes the refinement indicators. `smooth/predictions_frozen.json` records selected and excluded candidates. Historical Q1-Q4 correspond to the smooth-data tests called P1-P4 in the paper. |
| Cost parameters | `design/cost_timing.py`, the twelve `timing_train_*.json` records and `cost_models_frozen.json` give the fits. The four individual `timing_holdout_*.json` observations and `timing_holdout_results.json` document the comparison at 1024/2048. The same cost freeze is used in both studies. |
| Data in D(A) | `smooth/smooth_data.py` defines and normalizes the four profiles. `chain_jobs.py` generates reference/training chains. `calibrate_smooth.py`, `calibration_observations/`, `error_constants_frozen.json`, `diagnostic_observations/` and `diagnostics_smooth.json` give the constants and finer-mesh comparisons. `continuous_rho` in the records denotes the paper's gamma. |
| Designs | `smooth/design_smooth.py` and `smooth/predictions_frozen.json` give the optimization curves, frozen predictions, and exact integer-state counts. `smooth/redraw_design_smooth_v2.py` is the plotting program for the published figure. |
| Checks | `smooth/validation_results.json` records the 18 comparisons, including the six unresolved cases near 1024; `case_results/` gives each case separately. `parallel_results.json` is the three-process measurement. The reported failures and unresolved cases are retained. |
| Data in a ball of H | The historical input is `../ball_constants/calibration_frozen.json`. `design/calibration.py`, `error_models_frozen.json`, `design.py`, `predictions_frozen.json`, and `validation_results.json` give the constants, designs and measurements. Data names D1_hold/D2_hold are the held-out profiles. `supplement_p4*` and `p4_case_results/` document the historical preregistered amplitude comparison. |

## Inspect the published results

```text
python -B reproduce.py summary
python -B provenance/check_historical.py
```

The summary command uses only the Python standard library. It prints cost parameters, smooth-data constants, the twelve rows at target 256, the count of interior states, and the maximum observed two-mesh error relative to the target in the ball-bound study.

Two frozen smooth records (protocol and predictions) and the initial runtime estimate contained a non-English filename in their historical provenance metadata. The distributed English copies preserve the numerical data. `provenance/check_historical.py` checks their distributed and original hashes independently. The historical SHA-256 sidecars refer to the original bytes. Other absolute paths in unchanged historical records describe the machine on which the results were produced; they are not paths to configure locally. The two original integrity-audit JSON files are historical outcomes for the full research directories, including large arrays omitted here.

The final figure can be reproduced directly from the recorded results. From this directory, choose a new output directory outside the ancillary tree. The following commands use PowerShell and produce a PDF and a PNG. The first command restores the byte-identical prediction file required by the figure's hash checks.
 
```powershell
python -B provenance/check_historical.py --output ../../figure-input
Copy-Item smooth/predictions_frozen.sha256.json,smooth/validation_results.json ../../figure-input/
python -B smooth/redraw_design_smooth_v2.py ../../figure-input ../../figure-input/design_smooth_v2.pdf
```

## Rerun the numerical stages

The recorded environment was 64-bit Windows 11, Python 3.12.14, NumPy 2.5.4, SciPy 1.18.1, Matplotlib 3.11.2, mpmath 1.4.1, and threadpoolctl 3.7.0. Numerical processes use one BLAS/OMP thread. The archived cost parameters were fitted on an eight-logical-processor Intel system. Original reference workers use Windows memory/resource APIs. Budget substantial disk space and time to regenerate the trajectories. Run timed stages on an otherwise idle machine. Wall-clock times and prediction errors depend on the processor and load.

The replay creates a new, separate study directory and new local source hashes and timestamps. Give each command the same external working directory. Run the stages below in order. With `--retime`, the first numerical stage calibrates new machine-specific costs; these can change the resulting optima. To reuse the published cost coefficients on a matching processor, omit `--retime` at initialization. The original smooth program checks the cost-model processor identifier. To inspect the archived design without this hardware requirement, use the read-only summary and figure commands above.

```text
python -B reproduce.py init ../../section6-replay --retime
python -B reproduce.py models ../../section6-replay
python -B reproduce.py cost-holdout ../../section6-replay
python -B reproduce.py references ../../section6-replay
python -B reproduce.py design-checks ../../section6-replay
python -B reproduce.py smooth-prepare ../../section6-replay
python -B reproduce.py smooth-checks ../../section6-replay
```

`models` fits or loads costs, refits the two ball models, and generates new design and amplitude-comparison freezes. `references` regenerates required historical D1/D1 prime and D2/D2 holdout chains using `support/b3/m1/worker.py`. The smooth preparation stage generates the separately registered 24 chains, freezes new local constants and designs, and uses the historical-chain algorithm for the remaining D1/D1 prime inputs. The serial/parallel stages retain the original validation and evidence checks. Repeat timed measurements in a fresh working directory. The dated preparation and validation timestamps in the archive document the original sequence of observations. For a fresh smooth protocol the local README supplies the study description in place of the original internal planning memo.

## Included observations and omitted intermediates

Frozen constants, policies, design curves, predicted costs, predictions, original timestamp/hash sidecars, per-case summaries and validation outcomes are included. `.npy` files here are uncompressed NumPy arrays. They contain the 4 frozen smooth calibration tables, 32 smooth diagnostic tables and the single ball-model training table. Six historical compressed error archives are represented under `support/ball_training/analysis/` by JSON files containing the exact selected input columns: times, the two training amplitudes, linear/ordering errors, time and reference differences, and acceptance flags. The calibration reader loads these same values without redistributing compressed archives. The historical SHA-256 of each source archive is recorded in `design/error_models_frozen.json`.

Large trajectory blocks, solution caches, checkpoints, and time-series error arrays are regenerated by the numerical stages. Completed-case flags from those caches are omitted to ensure that a fresh run does not incorrectly skip work. Draft-report generators, machine logs/caches, and the separate spurious-mode control outside Section 6 are outside the scope of this collection. The computations illustrate the results; they do not prove them.


==> anc/computations/design/calibration.py <==
"""Freeze empirical error models using only original D1/D2, N <= 64.

Inputs are read-only historical B.3 analysis archives. New arrays are NPY,
never compressed. No PDE solves or timing experiments are run here.
"""
import sys
sys.dont_write_bytecode = True
import os
for _thread_name in ("OPENBLAS_NUM_THREADS", "MKL_NUM_THREADS", "OMP_NUM_THREADS", "NUMEXPR_NUM_THREADS"):
    os.environ[_thread_name] = "1"
from pathlib import Path
from datetime import datetime, timezone
import argparse
import hashlib
import json
import platform
import numpy as np
from scipy.optimize import linprog

HERE = Path(__file__).resolve().parent
SOURCE = Path(__file__).resolve().parent.parent / 'support/ball_training'
EXPECTED_CALIBRATION_SHA256 = "9034f02150a34442ce3e354c629245df7c24ac8944f589a9701ee78a652a0ecd"
NU = 3 * np.pi**2 / 8
FAMILIES = ("D1", "D2")
AMPLITUDES = (1 / 32, 1 / 8)
T0S = (0.01, 0.1)
MESHES = (16, 32, 64)
QUANTITIES = ("linear", "ordering")


def sha256(path):
    h = hashlib.sha256()
    with Path(path).open("rb") as f:
        for chunk in iter(lambda: f.read(1048576), b""):
            h.update(chunk)
    return h.hexdigest()


def write_json_exclusive(path, value):
    with Path(path).open("x", encoding="utf-8", newline="\n") as f:
        json.dump(value, f, ensure_ascii=False, indent=2, allow_nan=False)
        f.write("\n")


def fit_upper_envelope(peaks):
    """Minimize largest log overshoot, subject to no underestimation.

    Variables are (log K, s, delta); s >= 0, delta >= 0. In a nonunique
    optimum use the smallest exponent within 1e-12 log units of delta*.
    K is then recomputed from all observations, independently of LP slack.
    """
    x = np.log(np.array([1 / p["N"] for p in peaks], dtype=float))
    y = np.log(np.array([p["normalized_peak"] for p in peaks], dtype=float))
    if not np.isfinite(y).all():
        raise ValueError("The upper-envelope fit requires strictly positive peaks")
    lower = np.column_stack((-np.ones(len(x)), -x, np.zeros(len(x))))
    upper = np.column_stack((np.ones(len(x)), x, -np.ones(len(x))))
    A = np.vstack((lower, upper))
    b = np.r_[-y, y]
    bounds = [(None, None), (0, None), (0, None)]
    primary = linprog([0, 0, 1], A_ub=A, b_ub=b, bounds=bounds, method="highs")
    if not primary.success:
        raise RuntimeError(primary.message)
    delta_star = max(0.0, float(primary.x[2]))
    tie = linprog([0, 1, 0], A_ub=np.vstack((A, [0, 0, 1])),
                  b_ub=np.r_[b, delta_star + 1e-12], bounds=bounds, method="highs")
    if not tie.success:
        raise RuntimeError(tie.message)
    s = max(0.0, float(tie.x[1]))
    hs = np.array([1 / p["N"] for p in peaks], dtype=float)**s
    ys = np.array([p["normalized_peak"] for p in peaks], dtype=float)
    K = float(np.nextafter(np.max(ys / hs), np.inf))
    model = K * hs
    # A final direct arithmetic correction preserves the promised envelope.
    while np.any(model < ys):
        K = float(np.nextafter(K, np.inf))
        model = K * hs
    logs = np.log(model / ys)
    return dict(K=K, s=s, units="weighted H error divided by epsilon^degree",
                degree=(1 if peaks[0]["quantity"] == "linear" else 2),
                minimax_log_slack_optimum=delta_star,
                actual_max_log_slack=float(logs.max()),
                maximum_peak_overprediction_factor=float((model / ys).max()),
                minimum_peak_overprediction_factor=float((model / ys).min()),
                no_peak_underestimated=bool(np.all(model >= ys)),
                tie_break="smallest s among LP solutions with delta <= delta_star + 1e-12",
                envelope_rounding="K=max_i(Y_i/h_i^s), rounded upward until direct comparison passes",
                peaks=peaks)


def build(outdir=HERE, source=SOURCE):
    outdir, source = Path(outdir), Path(source)
    main = outdir / "error_models_frozen.json"
    manifest = outdir / "error_models_frozen.sha256.json"
    if main.exists():
        if not manifest.exists():
            raise RuntimeError("Existing frozen JSON has no manifest; refusing to modify it")
        saved = json.loads(manifest.read_text(encoding="utf-8"))
        for relative, expected in saved["files"].items():
            if sha256(outdir / relative) != expected:
                raise RuntimeError(f"Frozen-file hash mismatch: {relative}")
        print(json.dumps({"status": "existing_freeze_verified", "manifest": str(manifest)}))
        return json.loads(main.read_text(encoding="utf-8"))
    if manifest.exists():
        raise RuntimeError("Manifest exists without main JSON; refusing to overwrite")
    outdir.mkdir(parents=True, exist_ok=True)
    frozen_path = HERE.parent.parent / "ball_constants" / "calibration_frozen.json"
    frozen_sha = sha256(frozen_path)
    if frozen_sha != EXPECTED_CALIBRATION_SHA256:
        raise RuntimeError("Historical frozen calibration does not match the requested SHA-256")
    old = json.loads(frozen_path.read_text(encoding="utf-8"))
    constant_names = ("linear", "ordering", "quadratic", "cubic_remainder")
    constants = {fam: {q: old["constants"][f"{fam}|pointwise|{q}"]["C"]
                       for q in constant_names} for fam in FAMILIES}
    records = {fam: {q: old["constants"][f"{fam}|pointwise|{q}"]
                     for q in constant_names} for fam in FAMILIES}
    peaks = {fam: {str(t0): {q: [] for q in QUANTITIES} for t0 in T0S} for fam in FAMILIES}
    observations = []
    sources = []
    for family_id, fam in enumerate(FAMILIES):
        for N in MESHES:
            group = "16-32" if N < 64 else "64"
            path = source / "analysis" / f"{fam}_N{group}_l3" / f"errors_N{N}.json"
            source_id = len(sources)
            sources.append(dict(path=str(path), sha256=sha256(path), family=fam, N=N, time_level=3))
            with path.open(encoding="utf-8") as stream:
                z = {name: np.asarray(array) for name, array in json.load(stream).items()}
                times = z["times"]
                if float(times[-1]) != 1.0:
                    raise RuntimeError("Unexpected source horizon")
                qids = {q: z["quantities"].tolist().index(q) for q in QUANTITIES}
                for epsilon in AMPLITUDES:
                    epids = np.flatnonzero(z["epsilons"] == epsilon)
                    if len(epids) != 1:
                        raise RuntimeError("Requested epsilon is not uniquely present")
                    epidx = int(epids[0])
                    for t0 in T0S:
                        ids = np.flatnonzero(times >= t0)
                        weighted = z["values"][ids, epidx] * np.exp(NU * times[ids])[:, None]
                        normalized = {q: weighted[:, qids[q]] / epsilon**(1 if q == "linear" else 2)
                                      for q in QUANTITIES}
                        for q in QUANTITIES:
                            imax = int(np.argmax(normalized[q]))
                            original_index = int(ids[imax])
                            peaks[fam][str(t0)][q].append(dict(
                                family=fam, N=N, epsilon=epsilon, quantity=q,
                                normalized_peak=float(normalized[q][imax]),
                                time_of_peak=float(times[original_index]), source_id=source_id,
                                source_index=original_index,
                                peak_accepted_local=bool(z["accepted_local"][original_index, epidx, qids[q]]),
                                peak_reference_bound=float(z["reference_bound"][original_index, epidx, qids[q]]),
                                peak_time_difference=float(z["time_difference"][original_index, epidx, qids[q]]),
                                sampled_times=int(len(ids))))
                        for row, original_index in enumerate(ids):
                            observations.append([
                                family_id, t0, N, epsilon, times[original_index],
                                normalized["linear"][row], normalized["ordering"][row],
                                int(z["accepted_local"][original_index, epidx, qids["linear"]]),
                                int(z["accepted_local"][original_index, epidx, qids["ordering"]]),
                                source_id, int(original_index)])
    fitted = {fam: {str(t0): {q: fit_upper_envelope(peaks[fam][str(t0)][q]) for q in QUANTITIES}
                    for t0 in T0S} for fam in FAMILIES}
    array = np.array(observations, dtype=np.float64)
    for family_id, fam in enumerate(FAMILIES):
        for t0 in T0S:
            subset = array[(array[:, 0] == family_id) & (array[:, 1] == t0)]
            for q, column in (("linear", 5), ("ordering", 6)):
                m = fitted[fam][str(t0)][q]
                prediction = m["K"] * (1 / subset[:, 2])**m["s"]
                m["no_training_point_underestimated"] = bool(np.all(prediction >= subset[:, column]))
                if not m["no_training_point_underestimated"]:
                    raise AssertionError((fam, t0, q, "envelope check failed"))
    array_path = outdir / "error_model_training.npy"
    with array_path.open("xb") as f:
        np.save(f, array, allow_pickle=False)
    timestamp = datetime.now(timezone.utc).isoformat()
    result = dict(
        schema_version=1, frozen_utc=timestamp,
        description="Frozen empirical error-design inputs; no new PDE validation result used",
        historical_calibration=dict(path=str(frozen_path), sha256=frozen_sha,
            frozen_utc=old["frozen_utc"], training_N=old["training_N"],
            rule=old.get("rule"), holdout_used=old["holdout_used"]),
        bound_constants=constants, bound_constant_records=records,
        bound_model=dict(
            linear_relative="C_lin * min(1, N^-1 * min(1,t)^(-3/2))",
            refined_ordering_relative="C_q * Nhat^(-1/2) * min(1,t)^(-5/2) * epsilon + C_r * Nhat^(-1/6) * epsilon^2",
            ordinary_ordering_relative="C_ord * Nhat^(-1/6) * epsilon",
            total_relative="linear_relative + ordering_relative",
            caveat="Constants are historical maxima of accepted empirical observations, not certified analytic upper bounds"),
        fitted_models=fitted,
        fitted_model=dict(
            linear_relative="K_linear * N^(-s_linear)",
            ordering_relative="epsilon * K_ordering * Nhat^(-s_ordering)",
            data_families=list(FAMILIES), training_N=list(MESHES), epsilons=list(AMPLITUDES),
            t0=list(T0S), T=1.0, nu=float(NU), norm="exp(nu*t) times H norm, weight 1+x",
            algorithm="One-sided minimax linear programming in logarithms, not least squares",
            peak_selection="For every N and epsilon, maximize normalized weighted error over all stored output times t >= t0",
            constraints="0 <= logK+s*log(h_i)-log(Y_i) <= delta; s >= 0; minimize delta",
            holdout_policy="D1_hold and D2_hold inherit their original-family model; no holdout data loaded",
            acceptance_policy="All stored point values enter the envelope; original accepted_local flags are retained without excluding late-time small values",
            reference_policy="Fit stored errors against Nref4096; do not add or refit reference uncertainty; report it separately",
            scope="Envelope guarantee applies only to training points; extrapolation is an empirical prediction"),
        training_observations=dict(file=array_path.name, sha256=sha256(array_path), shape=list(array.shape),
            family_ids={"0": "D1", "1": "D2"},
            columns=["family_id", "t0", "N", "epsilon", "time", "linear_weighted_error_over_epsilon",
                     "ordering_weighted_error_over_epsilon_squared", "linear_accepted_local",
                     "ordering_accepted_local", "source_id", "source_index"]),
        sources=sources,
        environment=dict(python=sys.version, numpy=np.__version__, platform=platform.platform()),
        generator=dict(path=str(Path(__file__).resolve()), sha256=sha256(__file__)))
    write_json_exclusive(main, result)
    write_json_exclusive(manifest, dict(frozen_utc=timestamp, algorithm="SHA-256",
        files={main.name: sha256(main), array_path.name: sha256(array_path)},
        immutability="No overwrite; any revision must use a newly named output set and an explanation"))
    print(json.dumps({"status": "frozen", "path": str(main), "sha256": sha256(main),
                      "frozen_utc": timestamp, "models": {f: {t: {q: {k: m[k] for k in ("K", "s")}
                      for q, m in qs.items()} for t, qs in ts.items()} for f, ts in fitted.items()}}, indent=2))
    return result


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, default=HERE)
    parser.add_argument("--source", type=Path, default=SOURCE)
    args = parser.parse_args()
    build(args.output, args.source)


==> anc/computations/design/case_results/D1_e0.03125_t0.01_fitted_p0.json <==
{
  "name": "D1",
  "family": "D1",
  "eps": 0.03125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": false,
  "case_id": "D1_e0.03125_t0.01",
  "model": "fitted",
  "curve_id": "D1_e0.03125_t0.01_fitted",
  "point_index": 0,
  "selection_labels": [
    "small_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 5.006781749907621e-09,
  "feasible": true,
  "N": 2048,
  "Nhat": 2048,
  "ratio": 1.0,
  "model_error_relative": 5.006781749907621e-09,
  "model_error_absolute": 1.5646192968461316e-10,
  "linear_error_relative": 5.004823615008736e-09,
  "ordering_error_relative": 1.9581348988850973e-12,
  "serial_seconds": 331.3428498084529,
  "parallel_seconds": 220.95310254729452,
  "linear_fine_seconds": 55.19487363057919,
  "linear_coarse_seconds": 55.19487363057919,
  "nonlinear_coarse_seconds": 220.95310254729452,
  "N1": 2048,
  "single_seconds": 220.95310254729452,
  "single_model_error_relative": 5.006781749907621e-09,
  "single_model_error_absolute": 1.5646192968461316e-10,
  "saving_ratio": 1.4996071382954657,
  "observed_weighted_error": 2.7233417568943464e-10,
  "observed_relative_error": 8.714693622061908e-09,
  "error_to_target": 1.7405778916212398,
  "observed_single_weighted_error": 2.7233417569195077e-10,
  "observed_single_relative_error": 8.714693622142424e-09,
  "error_peak_t": 0.019573417814876575,
  "single_error_peak_t": 0.019573417814876575,
  "measured_serial_seconds": 249.0872062999406,
  "measured_single_seconds": 129.00628629996208,
  "measured_saving_ratio": 1.930814485433442,
  "P1": false,
  "single_accuracy_pass": false,
  "P2": false,
  "saving_ratio_prediction_error": 0.28754687552908686,
  "measured_parts": {
    "linear_fine": 60.04045999998925,
    "linear_coarse": 60.04045999998925,
    "nonlinear_coarse": 129.00628629996208
  },
  "observed_at_utc": "2026-11-17T20:32:05.327286+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.03125_t0.01_fitted_p0.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D1_e0.03125_t0.01_fitted_p10.json <==
{
  "name": "D1",
  "family": "D1",
  "eps": 0.03125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": false,
  "case_id": "D1_e0.03125_t0.01",
  "model": "fitted",
  "curve_id": "D1_e0.03125_t0.01_fitted",
  "point_index": 10,
  "selection_labels": [
    "middle_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 1.5137075254858638e-07,
  "feasible": true,
  "N": 419,
  "Nhat": 23,
  "ratio": 18.217391304347824,
  "model_error_relative": 1.51195062273802e-07,
  "model_error_absolute": 4.724845696056313e-09,
  "linear_error_relative": 1.2132316408144983e-07,
  "ordering_error_relative": 2.987189819235218e-08,
  "serial_seconds": 38.7410311734869,
  "parallel_seconds": 22.527243048789256,
  "linear_fine_seconds": 13.197958284611303,
  "linear_coarse_seconds": 3.0158298400863432,
  "nonlinear_coarse_seconds": 22.527243048789256,
  "N1": 376,
  "single_seconds": 57.07583694179121,
  "single_model_error_relative": 1.5088348888165705e-07,
  "single_model_error_absolute": 4.715109027551783e-09,
  "saving_ratio": 0.6787641364417826,
  "observed_weighted_error": 3.6786565109576056e-09,
  "observed_relative_error": 1.1771700835064338e-07,
  "error_to_target": 0.7776734036706269,
  "observed_single_weighted_error": 4.675450334414754e-09,
  "observed_single_relative_error": 1.4961441070127214e-07,
  "error_peak_t": 0.02577696447686978,
  "single_error_peak_t": 0.01,
  "measured_serial_seconds": 29.973689200007357,
  "measured_single_seconds": 36.75712670001667,
  "measured_saving_ratio": 0.8154524548294947,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": true,
  "saving_ratio_prediction_error": 0.20137822705875363,
  "measured_parts": {
    "linear_fine": 14.270448299997952,
    "linear_coarse": 2.085397800023202,
    "nonlinear_coarse": 13.617843099986203
  },
  "observed_at_utc": "2026-11-17T20:33:12.672257+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.03125_t0.01_fitted_p10.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D1_e0.03125_t0.01_fitted_p3.json <==
{
  "name": "D1",
  "family": "D1",
  "eps": 0.03125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": false,
  "case_id": "D1_e0.03125_t0.01",
  "model": "fitted",
  "curve_id": "D1_e0.03125_t0.01_fitted",
  "point_index": 3,
  "selection_labels": [
    "large_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 1.392206488140356e-08,
  "feasible": true,
  "N": 1368,
  "Nhat": 71,
  "ratio": 19.267605633802816,
  "model_error_relative": 1.3918330311642746e-08,
  "model_error_absolute": 4.349478222388358e-10,
  "linear_error_relative": 1.1258601929213065e-08,
  "ordering_error_relative": 2.6597283824296806e-09,
  "serial_seconds": 69.14283101493784,
  "parallel_seconds": 37.64566359319845,
  "linear_fine_seconds": 37.64566359319845,
  "linear_coarse_seconds": 4.250297252724744,
  "nonlinear_coarse_seconds": 27.246870169014652,
  "N1": 1232,
  "single_seconds": 140.8753094468577,
  "single_model_error_relative": 1.3900633887071356e-08,
  "single_model_error_absolute": 4.343948089709799e-10,
  "saving_ratio": 0.4908087250095486,
  "observed_weighted_error": 4.4366501404043973e-10,
  "observed_relative_error": 1.4197280449294071e-08,
  "error_to_target": 1.019768300911895,
  "observed_single_weighted_error": 5.371975578838444e-10,
  "observed_single_relative_error": 1.719032185228302e-08,
  "error_peak_t": 0.024258439246809836,
  "single_error_peak_t": 0.021544346900318777,
  "measured_serial_seconds": 61.43662710004719,
  "measured_single_seconds": 86.1199939000071,
  "measured_saving_ratio": 0.7133840159275966,
  "P1": false,
  "single_accuracy_pass": false,
  "P2": false,
  "saving_ratio_prediction_error": 0.45348682608223356,
  "measured_parts": {
    "linear_fine": 39.23846120003145,
    "linear_coarse": 3.2858082000166178,
    "nonlinear_coarse": 18.91235769999912
  },
  "observed_at_utc": "2026-11-17T20:35:41.001212+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.03125_t0.01_fitted_p3.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D1_e0.03125_t0.01_refined_p0.json <==
{
  "name": "D1",
  "family": "D1",
  "eps": 0.03125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": false,
  "case_id": "D1_e0.03125_t0.01",
  "model": "refined",
  "curve_id": "D1_e0.03125_t0.01_refined",
  "point_index": 0,
  "selection_labels": [
    "small_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 0.0007241653909643997,
  "feasible": true,
  "N": 2048,
  "Nhat": 2048,
  "ratio": 1.0,
  "model_error_relative": 0.0007241653909643997,
  "model_error_absolute": 2.263016846763749e-05,
  "linear_error_relative": 0.0007240805163610748,
  "ordering_error_relative": 8.48746033249481e-08,
  "serial_seconds": 331.3428498084529,
  "parallel_seconds": 220.95310254729452,
  "linear_fine_seconds": 55.19487363057919,
  "linear_coarse_seconds": 55.19487363057919,
  "nonlinear_coarse_seconds": 220.95310254729452,
  "N1": 2048,
  "single_seconds": 220.95310254729452,
  "single_model_error_relative": 0.0007241653909643997,
  "single_model_error_absolute": 2.263016846763749e-05,
  "saving_ratio": 1.4996071382954657,
  "observed_weighted_error": 2.7233417568943464e-10,
  "observed_relative_error": 8.714693622061908e-09,
  "error_to_target": 1.2034120562508802e-05,
  "observed_single_weighted_error": 2.7233417569195077e-10,
  "observed_single_relative_error": 8.714693622142424e-09,
  "error_peak_t": 0.019573417814876575,
  "single_error_peak_t": 0.019573417814876575,
  "measured_serial_seconds": 249.0872062999406,
  "measured_single_seconds": 129.00628629996208,
  "measured_saving_ratio": 1.930814485433442,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": false,
  "saving_ratio_prediction_error": 0.28754687552908686,
  "measured_parts": {
    "linear_fine": 60.04045999998925,
    "linear_coarse": 60.04045999998925,
    "nonlinear_coarse": 129.00628629996208
  },
  "observed_at_utc": "2026-11-17T20:29:08.320537+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.03125_t0.01_refined_p0.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D1_e0.03125_t0.01_refined_p12.json <==
{
  "name": "D1",
  "family": "D1",
  "eps": 0.03125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": false,
  "case_id": "D1_e0.03125_t0.01",
  "model": "refined",
  "curve_id": "D1_e0.03125_t0.01_refined",
  "point_index": 12,
  "selection_labels": [
    "large_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 0.0007250406320231703,
  "feasible": true,
  "N": 2048,
  "Nhat": 16,
  "ratio": 128.0,
  "model_error_relative": 0.0007250406320231703,
  "model_error_absolute": 2.265751975072407e-05,
  "linear_error_relative": 0.0007240805163610748,
  "ordering_error_relative": 9.60115662095537e-07,
  "serial_seconds": 79.86874662305217,
  "parallel_seconds": 55.19487363057919,
  "linear_fine_seconds": 55.19487363057919,
  "linear_coarse_seconds": 2.835931191867888,
  "nonlinear_coarse_seconds": 21.837941800605105,
  "N1": 2046,
  "single_seconds": 220.75735033670966,
  "single_model_error_relative": 0.0007248732335240165,
  "single_model_error_absolute": 2.2652288547625517e-05,
  "saving_ratio": 0.3617942800148332,
  "observed_weighted_error": 1.8115939496635364e-09,
  "observed_relative_error": 5.7971006389233165e-08,
  "error_to_target": 7.995552777155332e-05,
  "observed_single_weighted_error": 2.924618192249167e-10,
  "observed_single_relative_error": 9.358778215197335e-09,
  "error_peak_t": 0.013030229887796393,
  "single_error_peak_t": 0.019125761886254738,
  "measured_serial_seconds": 76.60853829997359,
  "measured_single_seconds": 128.34496050002053,
  "measured_saving_ratio": 0.5968955695768151,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": false,
  "saving_ratio_prediction_error": 0.6498203607650817,
  "measured_parts": {
    "linear_fine": 60.04045999998925,
    "linear_coarse": 2.5968949999660254,
    "nonlinear_coarse": 13.97118330001831
  },
  "observed_at_utc": "2026-11-17T20:32:04.755753+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.03125_t0.01_refined_p12.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D1_e0.03125_t0.01_refined_p3.json <==
{
  "name": "D1",
  "family": "D1",
  "eps": 0.03125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": false,
  "case_id": "D1_e0.03125_t0.01",
  "model": "refined",
  "curve_id": "D1_e0.03125_t0.01_refined",
  "point_index": 3,
  "selection_labels": [
    "middle_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 0.0007243841021269977,
  "feasible": true,
  "N": 2048,
  "Nhat": 161,
  "ratio": 12.720496894409937,
  "model_error_relative": 0.0007243831990534822,
  "model_error_absolute": 2.263697497042132e-05,
  "linear_error_relative": 0.0007240805163610748,
  "ordering_error_relative": 3.0268269240746666e-07,
  "serial_seconds": 97.82087463765649,
  "parallel_seconds": 55.19487363057919,
  "linear_fine_seconds": 55.19487363057919,
  "linear_coarse_seconds": 6.563848464235881,
  "nonlinear_coarse_seconds": 36.06215254284141,
  "N1": 2048,
  "single_seconds": 220.95310254729452,
  "single_model_error_relative": 0.0007241653909643997,
  "single_model_error_absolute": 2.263016846763749e-05,
  "saving_ratio": 0.4427223402156942,
  "observed_weighted_error": 2.647544478247154e-10,
  "observed_relative_error": 8.472142330390892e-09,
  "error_to_target": 1.169564918047521e-05,
  "observed_single_weighted_error": 2.7233417569195077e-10,
  "observed_single_relative_error": 8.714693622142424e-09,
  "error_peak_t": 0.020558882357597674,
  "single_error_peak_t": 0.019573417814876575,
  "measured_serial_seconds": 90.36037980002584,
  "measured_single_seconds": 129.00628629996208,
  "measured_saving_ratio": 0.7004339276143662,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": false,
  "saving_ratio_prediction_error": 0.5821065801041687,
  "measured_parts": {
    "linear_fine": 60.04045999998925,
    "linear_coarse": 6.7540916000143625,
    "nonlinear_coarse": 23.565828200022224
  },
  "observed_at_utc": "2026-11-17T20:29:39.243450+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.03125_t0.01_refined_p3.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D1_e0.03125_t0.1_fitted_p0.json <==
{
  "name": "D1",
  "family": "D1",
  "eps": 0.03125,
  "t0": 0.1,
  "T": 1.0,
  "held_out": false,
  "case_id": "D1_e0.03125_t0.1",
  "model": "fitted",
  "curve_id": "D1_e0.03125_t0.1_fitted",
  "point_index": 0,
  "selection_labels": [
    "small_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 1.3249170076330715e-10,
  "feasible": true,
  "N": 2048,
  "Nhat": 2048,
  "ratio": 1.0,
  "model_error_relative": 1.3249170076330715e-10,
  "model_error_absolute": 4.140365648853348e-12,
  "linear_error_relative": 1.3239967805811948e-10,
  "ordering_error_relative": 9.202270518765633e-14,
  "serial_seconds": 331.3428498084529,
  "parallel_seconds": 220.95310254729452,
  "linear_fine_seconds": 55.19487363057919,
  "linear_coarse_seconds": 55.19487363057919,
  "nonlinear_coarse_seconds": 220.95310254729452,
  "N1": 2048,
  "single_seconds": 220.95310254729452,
  "single_model_error_relative": 1.3249170076330715e-10,
  "single_model_error_absolute": 4.140365648853348e-12,
  "saving_ratio": 1.4996071382954657,
  "observed_weighted_error": 5.67778729335399e-12,
  "observed_relative_error": 1.8168919338732767e-10,
  "error_to_target": 1.371325089349638,
  "observed_single_weighted_error": 5.67778729336797e-12,
  "observed_single_relative_error": 1.8168919338777505e-10,
  "error_peak_t": 0.1,
  "single_error_peak_t": 0.1,
  "measured_serial_seconds": 249.0872062999406,
  "measured_single_seconds": 129.00628629996208,
  "measured_saving_ratio": 1.930814485433442,
  "P1": false,
  "single_accuracy_pass": false,
  "P2": false,
  "saving_ratio_prediction_error": 0.28754687552908686,
  "measured_parts": {
    "linear_fine": 60.04045999998925,
    "linear_coarse": 60.04045999998925,
    "nonlinear_coarse": 129.00628629996208
  },
  "observed_at_utc": "2026-11-17T20:35:42.186416+00:00",
  "outputs_compared": 116,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.03125_t0.1_fitted_p0.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D1_e0.03125_t0.1_fitted_p12.json <==
{
  "name": "D1",
  "family": "D1",
  "eps": 0.03125,
  "t0": 0.1,
  "T": 1.0,
  "held_out": false,
  "case_id": "D1_e0.03125_t0.1",
  "model": "fitted",
  "curve_id": "D1_e0.03125_t0.1_fitted",
  "point_index": 12,
  "selection_labels": [
    "large_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 6.523359809436709e-09,
  "feasible": true,
  "N": 331,
  "Nhat": 16,
  "ratio": 20.6875,
  "model_error_relative": 6.523359809436709e-09,
  "model_error_absolute": 2.0385499404489717e-10,
  "linear_error_relative": 5.1233130989897076e-09,
  "ordering_error_relative": 1.4000467104470015e-09,
  "serial_seconds": 35.60805094250562,
  "parallel_seconds": 21.837941800605105,
  "linear_fine_seconds": 10.934177950032629,
  "linear_coarse_seconds": 2.835931191867888,
  "nonlinear_coarse_seconds": 21.837941800605105,
  "N1": 294,
  "single_seconds": 49.057434429987346,
  "single_model_error_relative": 6.502867908941438e-09,
  "single_model_error_absolute": 2.0321462215441995e-10,
  "saving_ratio": 0.7258441326222205,
  "observed_weighted_error": 2.0651006770889995e-10,
  "observed_relative_error": 6.608322166684798e-09,
  "error_to_target": 1.0130243248464055,
  "observed_single_weighted_error": 2.0644669671216973e-10,
  "observed_single_relative_error": 6.606294294789431e-09,
  "error_peak_t": 0.1,
  "single_error_peak_t": 0.1,
  "measured_serial_seconds": 28.87861559999874,
  "measured_single_seconds": 31.399007599975448,
  "measured_saving_ratio": 0.9197302019195447,
  "P1": false,
  "single_accuracy_pass": false,
  "P2": false,
  "saving_ratio_prediction_error": 0.26711804998255184,
  "measured_parts": {
    "linear_fine": 12.310537300014403,
    "linear_coarse": 2.5968949999660254,
    "nonlinear_coarse": 13.97118330001831
  },
  "observed_at_utc": "2026-11-17T20:38:28.695999+00:00",
  "outputs_compared": 116,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.03125_t0.1_fitted_p12.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D1_e0.03125_t0.1_fitted_p5.json <==
{
  "name": "D1",
  "family": "D1",
  "eps": 0.03125,
  "t0": 0.1,
  "T": 1.0,
  "held_out": false,
  "case_id": "D1_e0.03125_t0.1",
  "model": "fitted",
  "curve_id": "D1_e0.03125_t0.1_fitted",
  "point_index": 5,
  "selection_labels": [
    "middle_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 6.719027977331783e-10,
  "feasible": true,
  "N": 1010,
  "Nhat": 54,
  "ratio": 18.703703703703702,
  "model_error_relative": 6.718690736599095e-10,
  "model_error_absolute": 2.0995908551872172e-11,
  "linear_error_relative": 5.466528687636367e-10,
  "ordering_error_relative": 1.252162048962727e-10,
  "serial_seconds": 57.817720690640314,
  "parallel_seconds": 28.42129550620827,
  "linear_fine_seconds": 28.42129550620827,
  "linear_coarse_seconds": 3.8138622292775413,
  "nonlinear_coarse_seconds": 25.5825629551545,
  "N1": 912,
  "single_seconds": 109.54708092225863,
  "single_model_error_relative": 6.713087488070917e-10,
  "single_model_error_absolute": 2.0978398400221614e-11,
  "saving_ratio": 0.5277887845470874,
  "observed_weighted_error": 2.2816385309293764e-11,
  "observed_relative_error": 7.301243298974005e-10,
  "error_to_target": 1.0866517186126419,
  "observed_single_weighted_error": 2.287922674826563e-11,
  "observed_single_relative_error": 7.321352559445001e-10,
  "error_peak_t": 0.1,
  "single_error_peak_t": 0.1,
  "measured_serial_seconds": 52.60030700004427,
  "measured_single_seconds": 69.24646380002378,
  "measured_saving_ratio": 0.7596100091399354,
  "P1": false,
  "single_accuracy_pass": false,
  "P2": false,
  "saving_ratio_prediction_error": 0.43923105488454284,
  "measured_parts": {
    "linear_fine": 32.30616719997488,
    "linear_coarse": 2.768709200026933,
    "nonlinear_coarse": 17.525430600042455
  },
  "observed_at_utc": "2026-11-17T20:37:44.618937+00:00",
  "outputs_compared": 116,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.03125_t0.1_fitted_p5.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D1_e0.03125_t0.1_refined_p0.json <==
{
  "name": "D1",
  "family": "D1",
  "eps": 0.03125,
  "t0": 0.1,
  "T": 1.0,
  "held_out": false,
  "case_id": "D1_e0.03125_t0.1",
  "model": "refined",
  "curve_id": "D1_e0.03125_t0.1_refined",
  "point_index": 0,
  "selection_labels": [
    "small_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 2.289771919154516e-05,
  "feasible": true,
  "N": 2048,
  "Nhat": 2048,
  "ratio": 1.0,
  "model_error_relative": 2.289771919154516e-05,
  "model_error_absolute": 7.155537247357862e-07,
  "linear_error_relative": 2.2897436410518113e-05,
  "ordering_error_relative": 2.827810270441052e-10,
  "serial_seconds": 331.3428498084529,
  "parallel_seconds": 220.95310254729452,
  "linear_fine_seconds": 55.19487363057919,
  "linear_coarse_seconds": 55.19487363057919,
  "nonlinear_coarse_seconds": 220.95310254729452,
  "N1": 2048,
  "single_seconds": 220.95310254729452,
  "single_model_error_relative": 2.289771919154516e-05,
  "single_model_error_absolute": 7.155537247357862e-07,
  "saving_ratio": 1.4996071382954657,
  "observed_weighted_error": 5.67778729335399e-12,
  "observed_relative_error": 1.8168919338732767e-10,
  "error_to_target": 7.934816208874431e-06,
  "observed_single_weighted_error": 5.67778729336797e-12,
  "observed_single_relative_error": 1.8168919338777505e-10,
  "error_peak_t": 0.1,
  "single_error_peak_t": 0.1,
  "measured_serial_seconds": 249.0872062999406,
  "measured_single_seconds": 129.00628629996208,
  "measured_saving_ratio": 1.930814485433442,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": false,
  "saving_ratio_prediction_error": 0.28754687552908686,
  "measured_parts": {
    "linear_fine": 60.04045999998925,
    "linear_coarse": 60.04045999998925,
    "nonlinear_coarse": 129.00628629996208
  },
  "observed_at_utc": "2026-11-17T20:35:41.302615+00:00",
  "outputs_compared": 116,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.03125_t0.1_refined_p0.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D1_e0.03125_t0.1_refined_p12.json <==
{
  "name": "D1",
  "family": "D1",
  "eps": 0.03125,
  "t0": 0.1,
  "T": 1.0,
  "held_out": false,
  "case_id": "D1_e0.03125_t0.1",
  "model": "refined",
  "curve_id": "D1_e0.03125_t0.1_refined",
  "point_index": 12,
  "selection_labels": [
    "large_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 2.2900504853737247e-05,
  "feasible": true,
  "N": 2048,
  "Nhat": 16,
  "ratio": 128.0,
  "model_error_relative": 2.2900504853737247e-05,
  "model_error_absolute": 7.15640776679289e-07,
  "linear_error_relative": 2.2897436410518113e-05,
  "ordering_error_relative": 3.0684432191321673e-09,
  "serial_seconds": 79.86874662305217,
  "parallel_seconds": 55.19487363057919,
  "linear_fine_seconds": 55.19487363057919,
  "linear_coarse_seconds": 2.835931191867888,
  "nonlinear_coarse_seconds": 21.837941800605105,
  "N1": 2048,
  "single_seconds": 220.95310254729452,
  "single_model_error_relative": 2.289771919154516e-05,
  "single_model_error_absolute": 7.155537247357862e-07,
  "saving_ratio": 0.3614737503220008,
  "observed_weighted_error": 4.908228436285776e-11,
  "observed_relative_error": 1.5706330996114484e-09,
  "error_to_target": 6.858508620848719e-05,
  "observed_single_weighted_error": 5.67778729336797e-12,
  "observed_single_relative_error": 1.8168919338777505e-10,
  "error_peak_t": 0.1,
  "single_error_peak_t": 0.1,
  "measured_serial_seconds": 76.60853829997359,
  "measured_single_seconds": 129.00628629996208,
  "measured_saving_ratio": 0.5938356997723769,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": false,
  "saving_ratio_prediction_error": 0.6428183215057472,
  "measured_parts": {
    "linear_fine": 60.04045999998925,
    "linear_coarse": 2.5968949999660254,
    "nonlinear_coarse": 13.97118330001831
  },
  "observed_at_utc": "2026-11-17T20:35:41.850671+00:00",
  "outputs_compared": 116,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.03125_t0.1_refined_p12.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D1_e0.03125_t0.1_refined_p3.json <==
{
  "name": "D1",
  "family": "D1",
  "eps": 0.03125,
  "t0": 0.1,
  "T": 1.0,
  "held_out": false,
  "case_id": "D1_e0.03125_t0.1",
  "model": "refined",
  "curve_id": "D1_e0.03125_t0.1_refined",
  "point_index": 3,
  "selection_labels": [
    "middle_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 2.2898415575324072e-05,
  "feasible": true,
  "N": 2048,
  "Nhat": 161,
  "ratio": 12.720496894409937,
  "model_error_relative": 2.2898415553942107e-05,
  "model_error_absolute": 7.155754860606909e-07,
  "linear_error_relative": 2.2897436410518113e-05,
  "ordering_error_relative": 9.791434239927331e-10,
  "serial_seconds": 97.82087463765649,
  "parallel_seconds": 55.19487363057919,
  "linear_fine_seconds": 55.19487363057919,
  "linear_coarse_seconds": 6.563848464235881,
  "nonlinear_coarse_seconds": 36.06215254284141,
  "N1": 2048,
  "single_seconds": 220.95310254729452,
  "single_model_error_relative": 2.289771919154516e-05,
  "single_model_error_absolute": 7.155537247357862e-07,
  "saving_ratio": 0.4427223402156942,
  "observed_weighted_error": 6.112978400482433e-12,
  "observed_relative_error": 1.9561530881543785e-10,
  "error_to_target": 8.542744286038638e-06,
  "observed_single_weighted_error": 5.67778729336797e-12,
  "observed_single_relative_error": 1.8168919338777505e-10,
  "error_peak_t": 0.1,
  "single_error_peak_t": 0.1,
  "measured_serial_seconds": 90.36037980002584,
  "measured_single_seconds": 129.00628629996208,
  "measured_saving_ratio": 0.7004339276143662,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": false,
  "saving_ratio_prediction_error": 0.5821065801041687,
  "measured_parts": {
    "linear_fine": 60.04045999998925,
    "linear_coarse": 6.7540916000143625,
    "nonlinear_coarse": 23.565828200022224
  },
  "observed_at_utc": "2026-11-17T20:35:41.590763+00:00",
  "outputs_compared": 116,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.03125_t0.1_refined_p3.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D1_e0.125_t0.01_fitted_p0.json <==
{
  "name": "D1",
  "family": "D1",
  "eps": 0.125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": false,
  "case_id": "D1_e0.125_t0.01",
  "model": "fitted",
  "curve_id": "D1_e0.125_t0.01_fitted",
  "point_index": 0,
  "selection_labels": [
    "small_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 5.012656154604276e-09,
  "feasible": true,
  "N": 2048,
  "Nhat": 2048,
  "ratio": 1.0,
  "model_error_relative": 5.012656154604276e-09,
  "model_error_absolute": 6.265820193255345e-10,
  "linear_error_relative": 5.004823615008736e-09,
  "ordering_error_relative": 7.83253959554039e-12,
  "serial_seconds": 331.3428498084529,
  "parallel_seconds": 220.95310254729452,
  "linear_fine_seconds": 55.19487363057919,
  "linear_coarse_seconds": 55.19487363057919,
  "nonlinear_coarse_seconds": 220.95310254729452,
  "N1": 2048,
  "single_seconds": 220.95310254729452,
  "single_model_error_relative": 5.012656154604276e-09,
  "single_model_error_absolute": 6.265820193255345e-10,
  "saving_ratio": 1.4996071382954657,
  "observed_weighted_error": 1.090626270632462e-09,
  "observed_relative_error": 8.725010165059696e-09,
  "error_to_target": 1.7405961821349965,
  "observed_single_weighted_error": 1.0906262705948201e-09,
  "observed_single_relative_error": 8.725010164758561e-09,
  "error_peak_t": 0.019573417814876575,
  "single_error_peak_t": 0.019573417814876575,
  "measured_serial_seconds": 296.2401938000112,
  "measured_single_seconds": 176.15927380003268,
  "measured_saving_ratio": 1.6816610752851333,
  "P1": false,
  "single_accuracy_pass": false,
  "P2": true,
  "saving_ratio_prediction_error": 0.1214010872184832,
  "measured_parts": {
    "linear_fine": 60.04045999998925,
    "linear_coarse": 60.04045999998925,
    "nonlinear_coarse": 176.15927380003268
  },
  "observed_at_utc": "2026-11-17T20:46:42.989252+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.125_t0.01_fitted_p0.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D1_e0.125_t0.01_fitted_p1.json <==
{
  "name": "D1",
  "family": "D1",
  "eps": 0.125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": false,
  "case_id": "D1_e0.125_t0.01",
  "model": "fitted",
  "curve_id": "D1_e0.125_t0.01_fitted",
  "point_index": 1,
  "selection_labels": [
    "large_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 7.687393580470751e-09,
  "feasible": true,
  "N": 1930,
  "Nhat": 153,
  "ratio": 12.61437908496732,
  "model_error_relative": 7.687027908614221e-09,
  "model_error_absolute": 9.608784885767776e-10,
  "linear_error_relative": 5.638590351192111e-09,
  "ordering_error_relative": 2.0484375574221097e-09,
  "serial_seconds": 93.75162920364006,
  "parallel_seconds": 52.130098786739545,
  "linear_fine_seconds": 52.130098786739545,
  "linear_coarse_seconds": 6.355772259872658,
  "nonlinear_coarse_seconds": 35.26575815702786,
  "N1": 1656,
  "single_seconds": 182.49469484850667,
  "single_model_error_relative": 7.681990624310857e-09,
  "single_model_error_absolute": 9.602488280388572e-10,
  "saving_ratio": 0.5137224908453673,
  "observed_weighted_error": 1.1074045760865734e-09,
  "observed_relative_error": 8.859236608692587e-09,
  "error_to_target": 1.1524369756738897,
  "observed_single_weighted_error": 1.4215308935008004e-09,
  "observed_single_relative_error": 1.1372247148006403e-08,
  "error_peak_t": 0.024258439246809836,
  "single_error_peak_t": 0.020558882357597674,
  "measured_serial_seconds": 86.59963149996474,
  "measured_single_seconds": 106.21636850002687,
  "measured_saving_ratio": 0.8153134278916986,
  "P1": false,
  "single_accuracy_pass": false,
  "P2": false,
  "saving_ratio_prediction_error": 0.5870697554044049,
  "measured_parts": {
    "linear_fine": 55.147215999953914,
    "linear_coarse": 6.165697499993257,
    "nonlinear_coarse": 25.286718000017572
  },
  "observed_at_utc": "2026-11-17T20:51:03.973319+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.125_t0.01_fitted_p1.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D1_e0.125_t0.01_fitted_p8.json <==
{
  "name": "D1",
  "family": "D1",
  "eps": 0.125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": false,
  "case_id": "D1_e0.125_t0.01",
  "model": "fitted",
  "curve_id": "D1_e0.125_t0.01_fitted",
  "point_index": 8,
  "selection_labels": [
    "middle_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 1.5337604286722754e-07,
  "feasible": true,
  "N": 435,
  "Nhat": 38,
  "ratio": 11.447368421052632,
  "model_error_relative": 1.532075989206985e-07,
  "model_error_absolute": 1.9150949865087313e-08,
  "linear_error_relative": 1.1252367925301333e-07,
  "ordering_error_relative": 4.068391966768517e-08,
  "serial_seconds": 41.015139789465096,
  "parallel_seconds": 24.00489206725469,
  "linear_fine_seconds": 13.608560195646161,
  "linear_coarse_seconds": 3.401687526564247,
  "nonlinear_coarse_seconds": 24.00489206725469,
  "N1": 374,
  "single_seconds": 56.880865009076125,
  "single_model_error_relative": 1.5273475009882928e-07,
  "single_model_error_absolute": 1.909184376235366e-08,
  "saving_ratio": 0.7210709573935025,
  "observed_weighted_error": 1.3913085813804373e-08,
  "observed_relative_error": 1.1130468651043499e-07,
  "error_to_target": 0.725697993178685,
  "observed_single_weighted_error": 1.8894366796227866e-08,
  "observed_single_relative_error": 1.5115493436982293e-07,
  "error_peak_t": 0.02741571024518095,
  "single_error_peak_t": 0.01,
  "measured_serial_seconds": 32.089799999957904,
  "measured_single_seconds": 34.54854309995426,
  "measured_saving_ratio": 0.92883222042438,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": false,
  "saving_ratio_prediction_error": 0.2881287353215338,
  "measured_parts": {
    "linear_fine": 14.772892399982084,
    "linear_coarse": 2.496069199987687,
    "nonlinear_coarse": 14.820838399988133
  },
  "observed_at_utc": "2026-11-17T20:47:50.340431+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.125_t0.01_fitted_p8.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D1_e0.125_t0.01_refined_p0.json <==
{
  "name": "D1",
  "family": "D1",
  "eps": 0.125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": false,
  "case_id": "D1_e0.125_t0.01",
  "model": "refined",
  "curve_id": "D1_e0.125_t0.01_refined",
  "point_index": 0,
  "selection_labels": [
    "small_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 0.0007244201879295196,
  "feasible": true,
  "N": 2048,
  "Nhat": 2048,
  "ratio": 1.0,
  "model_error_relative": 0.0007244201879295196,
  "model_error_absolute": 9.055252349118995e-05,
  "linear_error_relative": 0.0007240805163610748,
  "ordering_error_relative": 3.39671568444847e-07,
  "serial_seconds": 331.3428498084529,
  "parallel_seconds": 220.95310254729452,
  "linear_fine_seconds": 55.19487363057919,
  "linear_coarse_seconds": 55.19487363057919,
  "nonlinear_coarse_seconds": 220.95310254729452,
  "N1": 2048,
  "single_seconds": 220.95310254729452,
  "single_model_error_relative": 0.0007244201879295196,
  "single_model_error_absolute": 9.055252349118995e-05,
  "saving_ratio": 1.4996071382954657,
  "observed_weighted_error": 1.090626270632462e-09,
  "observed_relative_error": 8.725010165059696e-09,
  "error_to_target": 1.2044128960564763e-05,
  "observed_single_weighted_error": 1.0906262705948201e-09,
  "observed_single_relative_error": 8.725010164758561e-09,
  "error_peak_t": 0.019573417814876575,
  "single_error_peak_t": 0.019573417814876575,
  "measured_serial_seconds": 296.2401938000112,
  "measured_single_seconds": 176.15927380003268,
  "measured_saving_ratio": 1.6816610752851333,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": true,
  "saving_ratio_prediction_error": 0.1214010872184832,
  "measured_parts": {
    "linear_fine": 60.04045999998925,
    "linear_coarse": 60.04045999998925,
    "nonlinear_coarse": 176.15927380003268
  },
  "observed_at_utc": "2026-11-17T20:41:26.006891+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.125_t0.01_refined_p0.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D1_e0.125_t0.01_refined_p12.json <==
{
  "name": "D1",
  "family": "D1",
  "eps": 0.125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": false,
  "case_id": "D1_e0.125_t0.01",
  "model": "refined",
  "curve_id": "D1_e0.125_t0.01_refined",
  "point_index": 12,
  "selection_labels": [
    "large_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 0.0007279213677296145,
  "feasible": true,
  "N": 2048,
  "Nhat": 16,
  "ratio": 128.0,
  "model_error_relative": 0.0007279213677296145,
  "model_error_absolute": 9.099017096620182e-05,
  "linear_error_relative": 0.0007240805163610748,
  "ordering_error_relative": 3.840851368539734e-06,
  "serial_seconds": 79.86874662305217,
  "parallel_seconds": 55.19487363057919,
  "linear_fine_seconds": 55.19487363057919,
  "linear_coarse_seconds": 2.835931191867888,
  "nonlinear_coarse_seconds": 21.837941800605105,
  "N1": 2039,
  "single_seconds": 220.07221759966257,
  "single_model_error_relative": 0.0007276169759600304,
  "single_model_error_absolute": 9.09521219950038e-05,
  "saving_ratio": 0.36292062439404726,
  "observed_weighted_error": 3.1649853397567366e-08,
  "observed_relative_error": 2.5319882718053893e-07,
  "error_to_target": 0.00034783815725902595,
  "observed_single_weighted_error": 1.1514460585860681e-09,
  "observed_single_relative_error": 9.211568468688545e-09,
  "error_peak_t": 0.013030229887796393,
  "single_error_peak_t": 0.019573417814876575,
  "measured_serial_seconds": 82.11589839996304,
  "measured_single_seconds": 130.62884219997795,
  "measured_saving_ratio": 0.6286199664408945,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": false,
  "saving_ratio_prediction_error": 0.7321141984985664,
  "measured_parts": {
    "linear_fine": 60.04045999998925,
    "linear_coarse": 2.5968949999660254,
    "nonlinear_coarse": 19.478543400007766
  },
  "observed_at_utc": "2026-11-17T20:46:42.506382+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.125_t0.01_refined_p12.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D1_e0.125_t0.01_refined_p3.json <==
{
  "name": "D1",
  "family": "D1",
  "eps": 0.125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": false,
  "case_id": "D1_e0.125_t0.01",
  "model": "refined",
  "curve_id": "D1_e0.125_t0.01_refined",
  "point_index": 3,
  "selection_labels": [
    "middle_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 0.0007252939009487084,
  "feasible": true,
  "N": 2048,
  "Nhat": 161,
  "ratio": 12.720496894409937,
  "model_error_relative": 0.0007252915116877997,
  "model_error_absolute": 9.066143896097497e-05,
  "linear_error_relative": 0.0007240805163610748,
  "ordering_error_relative": 1.210995326724934e-06,
  "serial_seconds": 97.82087463765649,
  "parallel_seconds": 55.19487363057919,
  "linear_fine_seconds": 55.19487363057919,
  "linear_coarse_seconds": 6.563848464235881,
  "nonlinear_coarse_seconds": 36.06215254284141,
  "N1": 2046,
  "single_seconds": 220.75735033670966,
  "single_model_error_relative": 0.0007251281549223994,
  "single_model_error_absolute": 9.064101936529992e-05,
  "saving_ratio": 0.4431149154873231,
  "observed_weighted_error": 1.008247675537245e-09,
  "observed_relative_error": 8.06598140429796e-09,
  "error_to_target": 1.1120983361017359e-05,
  "observed_single_weighted_error": 1.171297086299963e-09,
  "observed_single_relative_error": 9.370376690399704e-09,
  "error_peak_t": 0.023986088151713193,
  "single_error_peak_t": 0.019125761886254738,
  "measured_serial_seconds": 98.77918650000356,
  "measured_single_seconds": 133.32235190004576,
  "measured_saving_ratio": 0.7409049202346817,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": false,
  "saving_ratio_prediction_error": 0.6720378717558153,
  "measured_parts": {
    "linear_fine": 60.04045999998925,
    "linear_coarse": 6.7540916000143625,
    "nonlinear_coarse": 31.984634899999946
  },
  "observed_at_utc": "2026-11-17T20:44:11.866873+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.125_t0.01_refined_p3.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D1_e0.125_t0.1_fitted_p0.json <==
{
  "name": "D1",
  "family": "D1",
  "eps": 0.125,
  "t0": 0.1,
  "T": 1.0,
  "held_out": false,
  "case_id": "D1_e0.125_t0.1",
  "model": "fitted",
  "curve_id": "D1_e0.125_t0.1_fitted",
  "point_index": 0,
  "selection_labels": [
    "small_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 1.327677688788701e-10,
  "feasible": true,
  "N": 2048,
  "Nhat": 2048,
  "ratio": 1.0,
  "model_error_relative": 1.327677688788701e-10,
  "model_error_absolute": 1.6595971109858762e-11,
  "linear_error_relative": 1.3239967805811948e-10,
  "ordering_error_relative": 3.6809082075062534e-13,
  "serial_seconds": 331.3428498084529,
  "parallel_seconds": 220.95310254729452,
  "linear_fine_seconds": 55.19487363057919,
  "linear_coarse_seconds": 55.19487363057919,
  "nonlinear_coarse_seconds": 220.95310254729452,
  "N1": 2048,
  "single_seconds": 220.95310254729452,
  "single_model_error_relative": 1.327677688788701e-10,
  "single_model_error_absolute": 1.6595971109858762e-11,
  "saving_ratio": 1.4996071382954657,
  "observed_weighted_error": 2.2762135414010807e-11,
  "observed_relative_error": 1.8209708331208646e-10,
  "error_to_target": 1.3715458567223622,
  "observed_single_weighted_error": 2.2762135414064635e-11,
  "observed_single_relative_error": 1.8209708331251708e-10,
  "error_peak_t": 0.1,
  "single_error_peak_t": 0.1,
  "measured_serial_seconds": 296.2401938000112,
  "measured_single_seconds": 176.15927380003268,
  "measured_saving_ratio": 1.6816610752851333,
  "P1": false,
  "single_accuracy_pass": false,
  "P2": true,
  "saving_ratio_prediction_error": 0.1214010872184832,
  "measured_parts": {
    "linear_fine": 60.04045999998925,
    "linear_coarse": 60.04045999998925,
    "nonlinear_coarse": 176.15927380003268
  },
  "observed_at_utc": "2026-11-17T20:54:33.015973+00:00",
  "outputs_compared": 116,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.125_t0.1_fitted_p0.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D1_e0.125_t0.1_fitted_p1.json <==
{
  "name": "D1",
  "family": "D1",
  "eps": 0.125,
  "t0": 0.1,
  "T": 1.0,
  "held_out": false,
  "case_id": "D1_e0.125_t0.1",
  "model": "fitted",
  "curve_id": "D1_e0.125_t0.1_fitted",
  "point_index": 1,
  "selection_labels": [
    "middle_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 2.0032596542231017e-10,
  "feasible": true,
  "N": 1957,
  "Nhat": 164,
  "ratio": 11.932926829268293,
  "model_error_relative": 2.0026929562402119e-10,
  "model_error_absolute": 2.5033661953002648e-11,
  "linear_error_relative": 1.45037865124168e-10,
  "ordering_error_relative": 5.523143049985318e-11,
  "serial_seconds": 95.81992206623603,
  "parallel_seconds": 52.82506818378548,
  "linear_fine_seconds": 52.82506818378548,
  "linear_coarse_seconds": 6.640682346838278,
  "nonlinear_coarse_seconds": 36.354171535612274,
  "N1": 1669,
  "single_seconds": 183.7664502415392,
  "single_model_error_relative": 2.0015108089130092e-10,
  "single_model_error_absolute": 2.5018885111412615e-11,
  "saving_ratio": 0.5214222832311998,
  "observed_weighted_error": 3.160153511064817e-11,
  "observed_relative_error": 2.5281228088518536e-10,
  "error_to_target": 1.2620045551869823,
  "observed_single_weighted_error": 3.189437558871323e-11,
  "observed_single_relative_error": 2.5515500470970583e-10,
  "error_peak_t": 0.1,
  "single_error_peak_t": 0.1,
  "measured_serial_seconds": 85.74354759999551,
  "measured_single_seconds": 108.21072779997485,
  "measured_saving_ratio": 0.7923756668422984,
  "P1": false,
  "single_accuracy_pass": false,
  "P2": false,
  "saving_ratio_prediction_error": 0.5196428927663557,
  "measured_parts": {
    "linear_fine": 56.23256259999471,
    "linear_coarse": 5.380094899970572,
    "nonlinear_coarse": 24.13089010003023
  },
  "observed_at_utc": "2026-11-17T20:57:47.523713+00:00",
  "outputs_compared": 116,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.125_t0.1_fitted_p1.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D1_e0.125_t0.1_fitted_p12.json <==
{
  "name": "D1",
  "family": "D1",
  "eps": 0.125,
  "t0": 0.1,
  "T": 1.0,
  "held_out": false,
  "case_id": "D1_e0.125_t0.1",
  "model": "fitted",
  "curve_id": "D1_e0.125_t0.1_fitted",
  "point_index": 12,
  "selection_labels": [
    "large_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 1.8485351123459882e-08,
  "feasible": true,
  "N": 209,
  "Nhat": 16,
  "ratio": 13.0625,
  "model_error_relative": 1.8485351123459882e-08,
  "model_error_absolute": 2.3106688904324852e-09,
  "linear_error_relative": 1.2885164281671877e-08,
  "ordering_error_relative": 5.600186841788006e-09,
  "serial_seconds": 32.47096798244837,
  "parallel_seconds": 21.837941800605105,
  "linear_fine_seconds": 7.797094989975383,
  "linear_coarse_seconds": 2.835931191867888,
  "nonlinear_coarse_seconds": 21.837941800605105,
  "N1": 175,
  "single_seconds": 37.42490784243877,
  "single_model_error_relative": 1.8446122414277833e-08,
  "single_model_error_absolute": 2.305765301784729e-09,
  "saving_ratio": 0.8676298715057149,
  "observed_weighted_error": 2.3227324968247116e-09,
  "observed_relative_error": 1.8581859974597693e-08,
  "error_to_target": 1.0052208286709432,
  "observed_single_weighted_error": 2.3237580774799847e-09,
  "observed_single_relative_error": 1.8590064619839878e-08,
  "error_peak_t": 0.1,
  "single_error_peak_t": 0.1,
  "measured_serial_seconds": 30.334568799997214,
  "measured_single_seconds": 23.79682970000431,
  "measured_saving_ratio": 1.2747315160217212,
  "P1": false,
  "single_accuracy_pass": false,
  "P2": false,
  "saving_ratio_prediction_error": 0.469211190031422,
  "measured_parts": {
    "linear_fine": 8.259130400023423,
    "linear_coarse": 2.5968949999660254,
    "nonlinear_coarse": 19.478543400007766
  },
  "observed_at_utc": "2026-11-17T20:58:19.952712+00:00",
  "outputs_compared": 116,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.125_t0.1_fitted_p12.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D1_e0.125_t0.1_refined_p0.json <==
{
  "name": "D1",
  "family": "D1",
  "eps": 0.125,
  "t0": 0.1,
  "T": 1.0,
  "held_out": false,
  "case_id": "D1_e0.125_t0.1",
  "model": "refined",
  "curve_id": "D1_e0.125_t0.1_refined",
  "point_index": 0,
  "selection_labels": [
    "small_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 2.2898740689771344e-05,
  "feasible": true,
  "N": 2048,
  "Nhat": 2048,
  "ratio": 1.0,
  "model_error_relative": 2.2898740689771344e-05,
  "model_error_absolute": 2.862342586221418e-06,
  "linear_error_relative": 2.2897436410518113e-05,
  "ordering_error_relative": 1.3042792532309982e-09,
  "serial_seconds": 331.3428498084529,
  "parallel_seconds": 220.95310254729452,
  "linear_fine_seconds": 55.19487363057919,
  "linear_coarse_seconds": 55.19487363057919,
  "nonlinear_coarse_seconds": 220.95310254729452,
  "N1": 2048,
  "single_seconds": 220.95310254729452,
  "single_model_error_relative": 2.2898740689771344e-05,
  "single_model_error_absolute": 2.862342586221418e-06,
  "saving_ratio": 1.4996071382954657,
  "observed_weighted_error": 2.2762135414010807e-11,
  "observed_relative_error": 1.8209708331208646e-10,
  "error_to_target": 7.952275008443043e-06,
  "observed_single_weighted_error": 2.2762135414064635e-11,
  "observed_single_relative_error": 1.8209708331251708e-10,
  "error_peak_t": 0.1,
  "single_error_peak_t": 0.1,
  "measured_serial_seconds": 296.2401938000112,
  "measured_single_seconds": 176.15927380003268,
  "measured_saving_ratio": 1.6816610752851333,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": true,
  "saving_ratio_prediction_error": 0.1214010872184832,
  "measured_parts": {
    "linear_fine": 60.04045999998925,
    "linear_coarse": 60.04045999998925,
    "nonlinear_coarse": 176.15927380003268
  },
  "observed_at_utc": "2026-11-17T20:51:04.275672+00:00",
  "outputs_compared": 116,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.125_t0.1_refined_p0.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D1_e0.125_t0.1_refined_p12.json <==
{
  "name": "D1",
  "family": "D1",
  "eps": 0.125,
  "t0": 0.1,
  "T": 1.0,
  "held_out": false,
  "case_id": "D1_e0.125_t0.1",
  "model": "refined",
  "curve_id": "D1_e0.125_t0.1_refined",
  "point_index": 12,
  "selection_labels": [
    "large_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 2.2910098903552228e-05,
  "feasible": true,
  "N": 2048,
  "Nhat": 16,
  "ratio": 128.0,
  "model_error_relative": 2.2910098903552228e-05,
  "model_error_absolute": 2.8637623629440284e-06,
  "linear_error_relative": 2.2897436410518113e-05,
  "ordering_error_relative": 1.2662493034115204e-08,
  "serial_seconds": 79.86874662305217,
  "parallel_seconds": 55.19487363057919,
  "linear_fine_seconds": 55.19487363057919,
  "linear_coarse_seconds": 2.835931191867888,
  "nonlinear_coarse_seconds": 21.837941800605105,
  "N1": 2047,
  "single_seconds": 220.85522644200208,
  "single_model_error_relative": 2.290992682143668e-05,
  "single_model_error_absolute": 2.863740852679585e-06,
  "saving_ratio": 0.3616339441440667,
  "observed_weighted_error": 7.186005241934578e-10,
  "observed_relative_error": 5.748804193547662e-09,
  "error_to_target": 0.00025092882478374226,
  "observed_single_weighted_error": 2.311706699167704e-11,
  "observed_single_relative_error": 1.8493653593341633e-10,
  "error_peak_t": 0.1,
  "single_error_peak_t": 0.1,
  "measured_serial_seconds": 82.11589839996304,
  "measured_single_seconds": 177.06388759997208,
  "measured_saving_ratio": 0.4637642351188046,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": false,
  "saving_ratio_prediction_error": 0.28241345324058287,
  "measured_parts": {
    "linear_fine": 60.04045999998925,
    "linear_coarse": 2.5968949999660254,
    "nonlinear_coarse": 19.478543400007766
  },
  "observed_at_utc": "2026-11-17T20:54:32.742469+00:00",
  "outputs_compared": 116,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.125_t0.1_refined_p12.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D1_e0.125_t0.1_refined_p3.json <==
{
  "name": "D1",
  "family": "D1",
  "eps": 0.125,
  "t0": 0.1,
  "T": 1.0,
  "held_out": false,
  "case_id": "D1_e0.125_t0.1",
  "model": "refined",
  "curve_id": "D1_e0.125_t0.1_refined",
  "point_index": 3,
  "selection_labels": [
    "middle_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 2.2901579715192012e-05,
  "feasible": true,
  "N": 2048,
  "Nhat": 165,
  "ratio": 12.412121212121212,
  "model_error_relative": 2.2901569412067393e-05,
  "model_error_absolute": 2.862696176508424e-06,
  "linear_error_relative": 2.2897436410518113e-05,
  "ordering_error_relative": 4.13300154927894e-09,
  "serial_seconds": 98.31267847148749,
  "parallel_seconds": 55.19487363057919,
  "linear_fine_seconds": 55.19487363057919,
  "linear_coarse_seconds": 6.666293641039077,
  "nonlinear_coarse_seconds": 36.45151119986923,
  "N1": 2048,
  "single_seconds": 220.95310254729452,
  "single_model_error_relative": 2.2898740689771344e-05,
  "single_model_error_absolute": 2.862342586221418e-06,
  "saving_ratio": 0.4449481692634023,
  "observed_weighted_error": 2.9403133421656056e-11,
  "observed_relative_error": 2.3522506737324845e-10,
  "error_to_target": 1.0271128467928758e-05,
  "observed_single_weighted_error": 2.2762135414064635e-11,
  "observed_single_relative_error": 1.8209708331251708e-10,
  "error_peak_t": 0.1,
  "single_error_peak_t": 0.1,
  "measured_serial_seconds": 90.58634600002551,
  "measured_single_seconds": 176.15927380003268,
  "measured_saving_ratio": 0.5142297878842,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": true,
  "saving_ratio_prediction_error": 0.1557071663773586,
  "measured_parts": {
    "linear_fine": 60.04045999998925,
    "linear_coarse": 6.981398100033402,
    "nonlinear_coarse": 23.56448790000286
  },
  "observed_at_utc": "2026-11-17T20:51:35.331547+00:00",
  "outputs_compared": 116,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.125_t0.1_refined_p3.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D1_hold_e0.125_t0.01_fitted_p0.json <==
{
  "name": "D1_hold",
  "family": "D1",
  "eps": 0.125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": true,
  "case_id": "D1_hold_e0.125_t0.01",
  "model": "fitted",
  "curve_id": "D1_hold_e0.125_t0.01_fitted",
  "point_index": 0,
  "selection_labels": [
    "small_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 5.012656154604276e-09,
  "feasible": true,
  "N": 2048,
  "Nhat": 2048,
  "ratio": 1.0,
  "model_error_relative": 5.012656154604276e-09,
  "model_error_absolute": 6.265820193255345e-10,
  "linear_error_relative": 5.004823615008736e-09,
  "ordering_error_relative": 7.83253959554039e-12,
  "serial_seconds": 331.3428498084529,
  "parallel_seconds": 220.95310254729452,
  "linear_fine_seconds": 55.19487363057919,
  "linear_coarse_seconds": 55.19487363057919,
  "nonlinear_coarse_seconds": 220.95310254729452,
  "N1": 2048,
  "single_seconds": 220.95310254729452,
  "single_model_error_relative": 5.012656154604276e-09,
  "single_model_error_absolute": 6.265820193255345e-10,
  "saving_ratio": 1.4996071382954657,
  "observed_weighted_error": 9.698858111819336e-10,
  "observed_relative_error": 7.759086489455468e-09,
  "error_to_target": 1.5478992075545643,
  "observed_single_weighted_error": 9.698858112037653e-10,
  "observed_single_relative_error": 7.759086489630123e-09,
  "error_peak_t": 0.01778279410038923,
  "single_error_peak_t": 0.01778279410038923,
  "measured_serial_seconds": 250.87454859993886,
  "measured_single_seconds": 135.17531279998366,
  "measured_saving_ratio": 1.8559198673440702,
  "P1": false,
  "single_accuracy_pass": false,
  "P2": true,
  "saving_ratio_prediction_error": 0.23760404972038796,
  "measured_parts": {
    "linear_fine": 57.8496178999776,
    "linear_coarse": 57.8496178999776,
    "nonlinear_coarse": 135.17531279998366
  },
  "observed_at_utc": "2026-11-17T22:14:32.157745+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_hold_e0.125_t0.01_fitted_p0.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D1_hold_e0.125_t0.01_fitted_p1.json <==
{
  "name": "D1_hold",
  "family": "D1",
  "eps": 0.125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": true,
  "case_id": "D1_hold_e0.125_t0.01",
  "model": "fitted",
  "curve_id": "D1_hold_e0.125_t0.01_fitted",
  "point_index": 1,
  "selection_labels": [
    "large_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 7.687393580470751e-09,
  "feasible": true,
  "N": 1930,
  "Nhat": 153,
  "ratio": 12.61437908496732,
  "model_error_relative": 7.687027908614221e-09,
  "model_error_absolute": 9.608784885767776e-10,
  "linear_error_relative": 5.638590351192111e-09,
  "ordering_error_relative": 2.0484375574221097e-09,
  "serial_seconds": 93.75162920364006,
  "parallel_seconds": 52.130098786739545,
  "linear_fine_seconds": 52.130098786739545,
  "linear_coarse_seconds": 6.355772259872658,
  "nonlinear_coarse_seconds": 35.26575815702786,
  "N1": 1656,
  "single_seconds": 182.49469484850667,
  "single_model_error_relative": 7.681990624310857e-09,
  "single_model_error_absolute": 9.602488280388572e-10,
  "saving_ratio": 0.5137224908453673,
  "observed_weighted_error": 1.00639262977853e-09,
  "observed_relative_error": 8.05114103822824e-09,
  "error_to_target": 1.0473173974962804,
  "observed_single_weighted_error": 1.301500148295001e-09,
  "observed_single_relative_error": 1.0412001186360008e-08,
  "error_peak_t": 0.021544346900318777,
  "single_error_peak_t": 0.018230450029011067,
  "measured_serial_seconds": 83.33989690005546,
  "measured_single_seconds": 104.77560559997801,
  "measured_saving_ratio": 0.7954131729692714,
  "P1": false,
  "single_accuracy_pass": false,
  "P2": false,
  "saving_ratio_prediction_error": 0.5483323917945697,
  "measured_parts": {
    "linear_fine": 56.29088139999658,
    "linear_coarse": 4.776972800027579,
    "nonlinear_coarse": 22.272042700031307
  },
  "observed_at_utc": "2026-11-17T22:18:49.830331+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_hold_e0.125_t0.01_fitted_p1.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D1_hold_e0.125_t0.01_fitted_p8.json <==
{
  "name": "D1_hold",
  "family": "D1",
  "eps": 0.125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": true,
  "case_id": "D1_hold_e0.125_t0.01",
  "model": "fitted",
  "curve_id": "D1_hold_e0.125_t0.01_fitted",
  "point_index": 8,
  "selection_labels": [
    "middle_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 1.5337604286722754e-07,
  "feasible": true,
  "N": 435,
  "Nhat": 38,
  "ratio": 11.447368421052632,
  "model_error_relative": 1.532075989206985e-07,
  "model_error_absolute": 1.9150949865087313e-08,
  "linear_error_relative": 1.1252367925301333e-07,
  "ordering_error_relative": 4.068391966768517e-08,
  "serial_seconds": 41.015139789465096,
  "parallel_seconds": 24.00489206725469,
  "linear_fine_seconds": 13.608560195646161,
  "linear_coarse_seconds": 3.401687526564247,
  "nonlinear_coarse_seconds": 24.00489206725469,
  "N1": 374,
  "single_seconds": 56.880865009076125,
  "single_model_error_relative": 1.5273475009882928e-07,
  "single_model_error_absolute": 1.909184376235366e-08,
  "saving_ratio": 0.7210709573935025,
  "observed_weighted_error": 1.3674495781728998e-08,
  "observed_relative_error": 1.0939596625383198e-07,
  "error_to_target": 0.7132532839469093,
  "observed_single_weighted_error": 1.8977719110003642e-08,
  "observed_single_relative_error": 1.5182175288002914e-07,
  "error_peak_t": 0.01,
  "single_error_peak_t": 0.01,
  "measured_serial_seconds": 33.6602150000399,
  "measured_single_seconds": 34.48426140000811,
  "measured_saving_ratio": 0.9761036958162016,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": false,
  "saving_ratio_prediction_error": 0.3536860496289864,
  "measured_parts": {
    "linear_fine": 14.696733399992809,
    "linear_coarse": 2.714898700010963,
    "nonlinear_coarse": 16.248582900036126
  },
  "observed_at_utc": "2026-11-17T22:15:40.887808+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_hold_e0.125_t0.01_fitted_p8.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D1_hold_e0.125_t0.01_refined_p0.json <==
{
  "name": "D1_hold",
  "family": "D1",
  "eps": 0.125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": true,
  "case_id": "D1_hold_e0.125_t0.01",
  "model": "refined",
  "curve_id": "D1_hold_e0.125_t0.01_refined",
  "point_index": 0,
  "selection_labels": [
    "small_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 0.0007244201879295196,
  "feasible": true,
  "N": 2048,
  "Nhat": 2048,
  "ratio": 1.0,
  "model_error_relative": 0.0007244201879295196,
  "model_error_absolute": 9.055252349118995e-05,
  "linear_error_relative": 0.0007240805163610748,
  "ordering_error_relative": 3.39671568444847e-07,
  "serial_seconds": 331.3428498084529,
  "parallel_seconds": 220.95310254729452,
  "linear_fine_seconds": 55.19487363057919,
  "linear_coarse_seconds": 55.19487363057919,
  "nonlinear_coarse_seconds": 220.95310254729452,
  "N1": 2048,
  "single_seconds": 220.95310254729452,
  "single_model_error_relative": 0.0007244201879295196,
  "single_model_error_absolute": 9.055252349118995e-05,
  "saving_ratio": 1.4996071382954657,
  "observed_weighted_error": 9.698858111819336e-10,
  "observed_relative_error": 7.759086489455468e-09,
  "error_to_target": 1.0710754088220367e-05,
  "observed_single_weighted_error": 9.698858112037653e-10,
  "observed_single_relative_error": 7.759086489630123e-09,
  "error_peak_t": 0.01778279410038923,
  "single_error_peak_t": 0.01778279410038923,
  "measured_serial_seconds": 250.87454859993886,
  "measured_single_seconds": 135.17531279998366,
  "measured_saving_ratio": 1.8559198673440702,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": true,
  "saving_ratio_prediction_error": 0.23760404972038796,
  "measured_parts": {
    "linear_fine": 57.8496178999776,
    "linear_coarse": 57.8496178999776,
    "nonlinear_coarse": 135.17531279998366
  },
  "observed_at_utc": "2026-11-17T22:09:16.237789+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_hold_e0.125_t0.01_refined_p0.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D1_hold_e0.125_t0.01_refined_p12.json <==
{
  "name": "D1_hold",
  "family": "D1",
  "eps": 0.125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": true,
  "case_id": "D1_hold_e0.125_t0.01",
  "model": "refined",
  "curve_id": "D1_hold_e0.125_t0.01_refined",
  "point_index": 12,
  "selection_labels": [
    "large_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 0.0007279213677296145,
  "feasible": true,
  "N": 2048,
  "Nhat": 16,
  "ratio": 128.0,
  "model_error_relative": 0.0007279213677296145,
  "model_error_absolute": 9.099017096620182e-05,
  "linear_error_relative": 0.0007240805163610748,
  "ordering_error_relative": 3.840851368539734e-06,
  "serial_seconds": 79.86874662305217,
  "parallel_seconds": 55.19487363057919,
  "linear_fine_seconds": 55.19487363057919,
  "linear_coarse_seconds": 2.835931191867888,
  "nonlinear_coarse_seconds": 21.837941800605105,
  "N1": 2039,
  "single_seconds": 220.07221759966257,
  "single_model_error_relative": 0.0007276169759600304,
  "single_model_error_absolute": 9.09521219950038e-05,
  "saving_ratio": 0.36292062439404726,
  "observed_weighted_error": 2.980812933127985e-08,
  "observed_relative_error": 2.384650346502388e-07,
  "error_to_target": 0.000327597245007398,
  "observed_single_weighted_error": 1.024233445458242e-09,
  "observed_single_relative_error": 8.193867563665936e-09,
  "error_peak_t": 0.011284025430963024,
  "single_error_peak_t": 0.017376090821391597,
  "measured_serial_seconds": 76.41187059995718,
  "measured_single_seconds": 128.00388200004818,
  "measured_saving_ratio": 0.5969496346988009,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": false,
  "saving_ratio_prediction_error": 0.6448490236549704,
  "measured_parts": {
    "linear_fine": 57.8496178999776,
    "linear_coarse": 3.248345199972391,
    "nonlinear_coarse": 15.31390750000719
  },
  "observed_at_utc": "2026-11-17T22:14:31.737425+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_hold_e0.125_t0.01_refined_p12.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D1_hold_e0.125_t0.01_refined_p3.json <==
{
  "name": "D1_hold",
  "family": "D1",
  "eps": 0.125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": true,
  "case_id": "D1_hold_e0.125_t0.01",
  "model": "refined",
  "curve_id": "D1_hold_e0.125_t0.01_refined",
  "point_index": 3,
  "selection_labels": [
    "middle_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 0.0007252939009487084,
  "feasible": true,
  "N": 2048,
  "Nhat": 161,
  "ratio": 12.720496894409937,
  "model_error_relative": 0.0007252915116877997,
  "model_error_absolute": 9.066143896097497e-05,
  "linear_error_relative": 0.0007240805163610748,
  "ordering_error_relative": 1.210995326724934e-06,
  "serial_seconds": 97.82087463765649,
  "parallel_seconds": 55.19487363057919,
  "linear_fine_seconds": 55.19487363057919,
  "linear_coarse_seconds": 6.563848464235881,
  "nonlinear_coarse_seconds": 36.06215254284141,
  "N1": 2046,
  "single_seconds": 220.75735033670966,
  "single_model_error_relative": 0.0007251281549223994,
  "single_model_error_absolute": 9.064101936529992e-05,
  "saving_ratio": 0.4431149154873231,
  "observed_weighted_error": 9.094099643394659e-10,
  "observed_relative_error": 7.275279714715727e-09,
  "error_to_target": 1.0030802279185611e-05,
  "observed_single_weighted_error": 1.0374465552102795e-09,
  "observed_single_relative_error": 8.299572441682236e-09,
  "error_peak_t": 0.021544346900318777,
  "single_error_peak_t": 0.017376090821391597,
  "measured_serial_seconds": 88.95206279994454,
  "measured_single_seconds": 136.61083329998655,
  "measured_saving_ratio": 0.6511347647269882,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": false,
  "saving_ratio_prediction_error": 0.46944898934600676,
  "measured_parts": {
    "linear_fine": 57.8496178999776,
    "linear_coarse": 6.51993670000229,
    "nonlinear_coarse": 24.58250819996465
  },
  "observed_at_utc": "2026-11-17T22:12:04.642900+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_hold_e0.125_t0.01_refined_p3.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D2_e0.03125_t0.01_fitted_p0.json <==
{
  "name": "D2",
  "family": "D2",
  "eps": 0.03125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": false,
  "case_id": "D2_e0.03125_t0.01",
  "model": "fitted",
  "curve_id": "D2_e0.03125_t0.01_fitted",
  "point_index": 0,
  "selection_labels": [
    "small_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 2.743911484551638e-08,
  "feasible": true,
  "N": 2048,
  "Nhat": 2048,
  "ratio": 1.0,
  "model_error_relative": 2.743911484551638e-08,
  "model_error_absolute": 8.574723389223869e-10,
  "linear_error_relative": 2.735518920610048e-08,
  "ordering_error_relative": 8.392563941589937e-11,
  "serial_seconds": 792.1190799107908,
  "parallel_seconds": 528.2177309526254,
  "linear_fine_seconds": 131.9506744790827,
  "linear_coarse_seconds": 131.9506744790827,
  "nonlinear_coarse_seconds": 528.2177309526254,
  "N1": 2048,
  "single_seconds": 528.2177309526254,
  "single_model_error_relative": 2.743911484551638e-08,
  "single_model_error_absolute": 8.574723389223869e-10,
  "saving_ratio": 1.4996071382954657,
  "observed_weighted_error": 2.080572175369592e-10,
  "observed_relative_error": 6.657830961182694e-09,
  "error_to_target": 0.24264015069970818,
  "observed_single_weighted_error": 2.0805721753324156e-10,
  "observed_single_relative_error": 6.65783096106373e-09,
  "error_peak_t": 0.02807277928935876,
  "single_error_peak_t": 0.02807277928935876,
  "measured_serial_seconds": 651.6893084999756,
  "measured_single_seconds": 346.42522929998813,
  "measured_saving_ratio": 1.8811831627183335,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": false,
  "saving_ratio_prediction_error": 0.2544506588949609,
  "measured_parts": {
    "linear_fine": 152.63203959999373,
    "linear_coarse": 152.63203959999373,
    "nonlinear_coarse": 346.42522929998813
  },
  "observed_at_utc": "2026-11-17T21:08:53.325353+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.03125_t0.01_fitted_p0.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D2_e0.03125_t0.01_fitted_p1.json <==
{
  "name": "D2",
  "family": "D2",
  "eps": 0.03125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": false,
  "case_id": "D2_e0.03125_t0.01",
  "model": "fitted",
  "curve_id": "D2_e0.03125_t0.01_fitted",
  "point_index": 1,
  "selection_labels": [
    "middle_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 3.483509179781249e-08,
  "feasible": true,
  "N": 2043,
  "Nhat": 91,
  "ratio": 22.45054945054945,
  "model_error_relative": 3.48225540140376e-08,
  "model_error_absolute": 1.088204812938675e-09,
  "linear_error_relative": 2.748536352567588e-08,
  "ordering_error_relative": 7.337190488361724e-09,
  "serial_seconds": 213.18041240576,
  "parallel_seconds": 131.64285135890373,
  "linear_fine_seconds": 131.64285135890373,
  "linear_coarse_seconds": 11.435240907284971,
  "nonlinear_coarse_seconds": 70.1023201395713,
  "N1": 1812,
  "single_seconds": 472.8984938348999,
  "single_model_error_relative": 3.479829497520034e-08,
  "single_model_error_absolute": 1.0874467179750106e-09,
  "saving_ratio": 0.4507952873290105,
  "observed_weighted_error": 4.302564843884454e-10,
  "observed_relative_error": 1.3768207500430253e-08,
  "error_to_target": 0.39523959288934163,
  "observed_single_weighted_error": 8.76631176646705e-10,
  "observed_single_relative_error": 2.805219765269456e-08,
  "error_peak_t": 0.01,
  "single_error_peak_t": 0.01025173542813052,
  "measured_serial_seconds": 212.04039009998087,
  "measured_single_seconds": 307.05710750003345,
  "measured_saving_ratio": 0.6905568538254981,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": false,
  "saving_ratio_prediction_error": 0.5318635159588503,
  "measured_parts": {
    "linear_fine": 149.00223939999705,
    "linear_coarse": 9.107240299985278,
    "nonlinear_coarse": 53.93091039999854
  },
  "observed_at_utc": "2026-11-17T21:17:33.248388+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.03125_t0.01_fitted_p1.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D2_e0.03125_t0.01_fitted_p12.json <==
{
  "name": "D2",
  "family": "D2",
  "eps": 0.03125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": false,
  "case_id": "D2_e0.03125_t0.01",
  "model": "fitted",
  "curve_id": "D2_e0.03125_t0.01_fitted",
  "point_index": 12,
  "selection_labels": [
    "large_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 4.809860052782173e-07,
  "feasible": true,
  "N": 520,
  "Nhat": 16,
  "ratio": 32.5,
  "model_error_relative": 4.809860052782173e-07,
  "model_error_absolute": 1.503081266494429e-08,
  "linear_error_relative": 3.919723398871153e-07,
  "ordering_error_relative": 8.901366539110199e-08,
  "serial_seconds": 97.1815478663121,
  "parallel_seconds": 52.52761731192879,
  "linear_fine_seconds": 37.832559303853145,
  "linear_coarse_seconds": 6.821371250530162,
  "nonlinear_coarse_seconds": 52.52761731192879,
  "N1": 469,
  "single_seconds": 158.5224984573721,
  "single_model_error_relative": 4.796830446686421e-07,
  "single_model_error_absolute": 1.4990095145895067e-08,
  "saving_ratio": 0.6130457746503721,
  "observed_weighted_error": 9.774391832610933e-09,
  "observed_relative_error": 3.1278053864354987e-07,
  "error_to_target": 0.6502903103441188,
  "observed_single_weighted_error": 6.950451265699481e-09,
  "observed_single_relative_error": 2.224144405023834e-07,
  "error_peak_t": 0.01,
  "single_error_peak_t": 0.01,
  "measured_serial_seconds": 90.32638550002594,
  "measured_single_seconds": 117.64300099998945,
  "measured_saving_ratio": 0.7678007593501804,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": false,
  "saving_ratio_prediction_error": 0.2524362634879378,
  "measured_parts": {
    "linear_fine": 44.9073690000223,
    "linear_coarse": 6.025392599985935,
    "nonlinear_coarse": 39.3936239000177
  },
  "observed_at_utc": "2026-11-17T21:20:16.331956+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.03125_t0.01_fitted_p12.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D2_e0.03125_t0.01_refined_p0.json <==
{
  "name": "D2",
  "family": "D2",
  "eps": 0.03125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": false,
  "case_id": "D2_e0.03125_t0.01",
  "model": "refined",
  "curve_id": "D2_e0.03125_t0.01_refined",
  "point_index": 0,
  "selection_labels": [
    "small_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 0.027438748607827468,
  "feasible": true,
  "N": 2048,
  "Nhat": 2048,
  "ratio": 1.0,
  "model_error_relative": 0.027438748607827468,
  "model_error_absolute": 0.0008574608939946084,
  "linear_error_relative": 0.027438504123705416,
  "ordering_error_relative": 2.44484122050096e-07,
  "serial_seconds": 792.1190799107908,
  "parallel_seconds": 528.2177309526254,
  "linear_fine_seconds": 131.9506744790827,
  "linear_coarse_seconds": 131.9506744790827,
  "nonlinear_coarse_seconds": 528.2177309526254,
  "N1": 2048,
  "single_seconds": 528.2177309526254,
  "single_model_error_relative": 0.027438748607827468,
  "single_model_error_absolute": 0.0008574608939946084,
  "saving_ratio": 1.4996071382954657,
  "observed_weighted_error": 2.080572175369592e-10,
  "observed_relative_error": 6.657830961182694e-09,
  "error_to_target": 2.4264338933020475e-07,
  "observed_single_weighted_error": 2.0805721753324156e-10,
  "observed_single_relative_error": 6.65783096106373e-09,
  "error_peak_t": 0.02807277928935876,
  "single_error_peak_t": 0.02807277928935876,
  "measured_serial_seconds": 651.6893084999756,
  "measured_single_seconds": 346.42522929998813,
  "measured_saving_ratio": 1.8811831627183335,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": false,
  "saving_ratio_prediction_error": 0.2544506588949609,
  "measured_parts": {
    "linear_fine": 152.63203959999373,
    "linear_coarse": 152.63203959999373,
    "nonlinear_coarse": 346.42522929998813
  },
  "observed_at_utc": "2026-11-17T21:06:40.830340+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.03125_t0.01_refined_p0.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D2_e0.03125_t0.01_refined_p12.json <==
{
  "name": "D2",
  "family": "D2",
  "eps": 0.03125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": false,
  "case_id": "D2_e0.03125_t0.01",
  "model": "refined",
  "curve_id": "D2_e0.03125_t0.01_refined",
  "point_index": 12,
  "selection_labels": [
    "large_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 0.027441268749441423,
  "feasible": true,
  "N": 2048,
  "Nhat": 16,
  "ratio": 128.0,
  "model_error_relative": 0.027441268749441423,
  "model_error_absolute": 0.0008575396484200445,
  "linear_error_relative": 0.027438504123705416,
  "ordering_error_relative": 2.7646257360055184e-06,
  "serial_seconds": 191.29966304154163,
  "parallel_seconds": 131.9506744790827,
  "linear_fine_seconds": 131.9506744790827,
  "linear_coarse_seconds": 6.821371250530162,
  "nonlinear_coarse_seconds": 52.52761731192879,
  "N1": 2048,
  "single_seconds": 528.2177309526254,
  "single_model_error_relative": 0.027438748607827468,
  "single_model_error_absolute": 0.0008574608939946084,
  "saving_ratio": 0.3621606239846175,
  "observed_weighted_error": 2.9839413359078156e-09,
  "observed_relative_error": 9.54861227490501e-08,
  "error_to_target": 3.4796540794417077e-06,
  "observed_single_weighted_error": 2.0805721753324156e-10,
  "observed_single_relative_error": 6.65783096106373e-09,
  "error_peak_t": 0.02872984833353657,
  "single_error_peak_t": 0.02807277928935876,
  "measured_serial_seconds": 198.05105609999737,
  "measured_single_seconds": 346.42522929998813,
  "measured_saving_ratio": 0.571699285586658,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": false,
  "saving_ratio_prediction_error": 0.5785793587845718,
  "measured_parts": {
    "linear_fine": 152.63203959999373,
    "linear_coarse": 6.025392599985935,
    "nonlinear_coarse": 39.3936239000177
  },
  "observed_at_utc": "2026-11-17T21:08:52.888362+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.03125_t0.01_refined_p12.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D2_e0.03125_t0.01_refined_p3.json <==
{
  "name": "D2",
  "family": "D2",
  "eps": 0.03125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": false,
  "case_id": "D2_e0.03125_t0.01",
  "model": "refined",
  "curve_id": "D2_e0.03125_t0.01_refined",
  "point_index": 3,
  "selection_labels": [
    "middle_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 0.027439378621532264,
  "feasible": true,
  "N": 2048,
  "Nhat": 160,
  "ratio": 12.8,
  "model_error_relative": 0.027439378501313574,
  "model_error_absolute": 0.0008574805781660492,
  "linear_error_relative": 0.027438504123705416,
  "ordering_error_relative": 8.743776081586031e-07,
  "serial_seconds": 233.8855946107168,
  "parallel_seconds": 131.9506744790827,
  "linear_fine_seconds": 131.9506744790827,
  "linear_coarse_seconds": 15.680631930339645,
  "nonlinear_coarse_seconds": 86.25428820129447,
  "N1": 2048,
  "single_seconds": 528.2177309526254,
  "single_model_error_relative": 0.027438748607827468,
  "single_model_error_absolute": 0.0008574608939946084,
  "saving_ratio": 0.44278255140907685,
  "observed_weighted_error": 2.2176948693976752e-10,
  "observed_relative_error": 7.096623582072561e-09,
  "error_to_target": 2.5862916503887915e-07,
  "observed_single_weighted_error": 2.0805721753324156e-10,
  "observed_single_relative_error": 6.65783096106373e-09,
  "error_peak_t": 0.02872984833353657,
  "single_error_peak_t": 0.02807277928935876,
  "measured_serial_seconds": 238.25231730000814,
  "measured_single_seconds": 346.42522929998813,
  "measured_saving_ratio": 0.6877452828174149,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": false,
  "saving_ratio_prediction_error": 0.5532348341839299,
  "measured_parts": {
    "linear_fine": 152.63203959999373,
    "linear_coarse": 18.34540009999182,
    "nonlinear_coarse": 67.27487760002259
  },
  "observed_at_utc": "2026-11-17T21:08:06.927693+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.03125_t0.01_refined_p3.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D2_e0.03125_t0.1_fitted_p0.json <==
{
  "name": "D2",
  "family": "D2",
  "eps": 0.03125,
  "t0": 0.1,
  "T": 1.0,
  "held_out": false,
  "case_id": "D2_e0.03125_t0.1",
  "model": "fitted",
  "curve_id": "D2_e0.03125_t0.1_fitted",
  "point_index": 0,
  "selection_labels": [
    "small_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 6.305796756380262e-11,
  "feasible": true,
  "N": 2048,
  "Nhat": 2048,
  "ratio": 1.0,
  "model_error_relative": 6.305796756380262e-11,
  "model_error_absolute": 1.970561486368832e-12,
  "linear_error_relative": 6.302864818463035e-11,
  "ordering_error_relative": 2.93193791722605e-14,
  "serial_seconds": 792.1190799107908,
  "parallel_seconds": 528.2177309526254,
  "linear_fine_seconds": 131.9506744790827,
  "linear_coarse_seconds": 131.9506744790827,
  "nonlinear_coarse_seconds": 528.2177309526254,
  "N1": 2048,
  "single_seconds": 528.2177309526254,
  "single_model_error_relative": 6.305796756380262e-11,
  "single_model_error_absolute": 1.970561486368832e-12,
  "saving_ratio": 1.4996071382954657,
  "observed_weighted_error": 7.260614936869122e-12,
  "observed_relative_error": 2.323396779798119e-10,
  "error_to_target": 3.6845411762554594,
  "observed_single_weighted_error": 7.260614936847832e-12,
  "observed_single_relative_error": 2.3233967797913062e-10,
  "error_peak_t": 0.1,
  "single_error_peak_t": 0.1,
  "measured_serial_seconds": 651.6893084999756,
  "measured_single_seconds": 346.42522929998813,
  "measured_saving_ratio": 1.8811831627183335,
  "P1": false,
  "single_accuracy_pass": false,
  "P2": false,
  "saving_ratio_prediction_error": 0.2544506588949609,
  "measured_parts": {
    "linear_fine": 152.63203959999373,
    "linear_coarse": 152.63203959999373,
    "nonlinear_coarse": 346.42522929998813
  },
  "observed_at_utc": "2026-11-17T21:21:36.874782+00:00",
  "outputs_compared": 116,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.03125_t0.1_fitted_p0.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D2_e0.03125_t0.1_fitted_p1.json <==
{
  "name": "D2",
  "family": "D2",
  "eps": 0.03125,
  "t0": 0.1,
  "T": 1.0,
  "held_out": false,
  "case_id": "D2_e0.03125_t0.1",
  "model": "fitted",
  "curve_id": "D2_e0.03125_t0.1_fitted",
  "point_index": 1,
  "selection_labels": [
    "large_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 9.780411389030382e-11,
  "feasible": true,
  "N": 1900,
  "Nhat": 127,
  "ratio": 14.960629921259843,
  "model_error_relative": 9.778791160977277e-11,
  "model_error_absolute": 3.055872237805399e-12,
  "linear_error_relative": 7.472173747420388e-11,
  "ordering_error_relative": 2.3066174135568885e-11,
  "serial_seconds": 214.9983622093174,
  "parallel_seconds": 122.81350797294853,
  "linear_fine_seconds": 122.81350797294853,
  "linear_coarse_seconds": 13.6508048658828,
  "nonlinear_coarse_seconds": 78.5340493704861,
  "N1": 1688,
  "single_seconds": 443.8902985389901,
  "single_model_error_relative": 9.777486361613253e-11,
  "single_model_error_absolute": 3.0554644880041417e-12,
  "saving_ratio": 0.48435021652187005,
  "observed_weighted_error": 1.1997632334052622e-11,
  "observed_relative_error": 3.839242346896839e-10,
  "error_to_target": 3.9254405506939083,
  "observed_single_weighted_error": 1.2032122631598563e-11,
  "observed_single_relative_error": 3.85027924211154e-10,
  "error_peak_t": 0.1,
  "single_error_peak_t": 0.1,
  "measured_serial_seconds": 215.53752650000388,
  "measured_single_seconds": 305.8054531000089,
  "measured_saving_ratio": 0.7048191074261704,
  "P1": false,
  "single_accuracy_pass": false,
  "P2": false,
  "saving_ratio_prediction_error": 0.4551848711609803,
  "measured_parts": {
    "linear_fine": 142.78769869997632,
    "linear_coarse": 12.020831000001635,
    "nonlinear_coarse": 60.728996800025925
  },
  "observed_at_utc": "2026-11-17T21:32:49.153181+00:00",
  "outputs_compared": 116,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.03125_t0.1_fitted_p1.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D2_e0.03125_t0.1_fitted_p11.json <==
{
  "name": "D2",
  "family": "D2",
  "eps": 0.03125,
  "t0": 0.1,
  "T": 1.0,
  "held_out": false,
  "case_id": "D2_e0.03125_t0.1",
  "model": "fitted",
  "curve_id": "D2_e0.03125_t0.1_fitted",
  "point_index": 11,
  "selection_labels": [
    "middle_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 7.880044351556824e-09,
  "feasible": true,
  "N": 272,
  "Nhat": 21,
  "ratio": 12.952380952380953,
  "model_error_relative": 7.875034065626576e-09,
  "model_error_absolute": 2.460948145508305e-10,
  "linear_error_relative": 6.147896510365901e-09,
  "ordering_error_relative": 1.7271375552606753e-09,
  "serial_seconds": 83.40249205182705,
  "parallel_seconds": 53.70366564876458,
  "linear_fine_seconds": 22.569487202000143,
  "linear_coarse_seconds": 7.129339201062333,
  "nonlinear_coarse_seconds": 53.70366564876458,
  "N1": 244,
  "single_seconds": 105.88615145766308,
  "single_model_error_relative": 7.871037945355425e-09,
  "single_model_error_absolute": 2.4596993579235703e-10,
  "saving_ratio": 0.7876619454355581,
  "observed_weighted_error": 4.791653959260696e-10,
  "observed_relative_error": 1.5333292669634228e-08,
  "error_to_target": 1.945838371659025,
  "observed_single_weighted_error": 5.08173665175198e-10,
  "observed_single_relative_error": 1.6261557285606336e-08,
  "error_peak_t": 0.1,
  "single_error_peak_t": 0.1,
  "measured_serial_seconds": 71.38729059993057,
  "measured_single_seconds": 78.41743119998137,
  "measured_saving_ratio": 0.9103497718240422,
  "P1": false,
  "single_accuracy_pass": false,
  "P2": true,
  "saving_ratio_prediction_error": 0.15576203357220808,
  "measured_parts": {
    "linear_fine": 26.646375399956014,
    "linear_coarse": 5.171507499995641,
    "nonlinear_coarse": 39.56940769997891
  },
  "observed_at_utc": "2026-11-17T21:24:07.160823+00:00",
  "outputs_compared": 116,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.03125_t0.1_fitted_p11.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D2_e0.03125_t0.1_refined_p0.json <==
{
  "name": "D2",
  "family": "D2",
  "eps": 0.03125,
  "t0": 0.1,
  "T": 1.0,
  "held_out": false,
  "case_id": "D2_e0.03125_t0.1",
  "model": "refined",
  "curve_id": "D2_e0.03125_t0.1_refined",
  "point_index": 0,
  "selection_labels": [
    "small_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 0.0008676826128016989,
  "feasible": true,
  "N": 2048,
  "Nhat": 2048,
  "ratio": 1.0,
  "model_error_relative": 0.0008676826128016989,
  "model_error_absolute": 2.711508165005309e-05,
  "linear_error_relative": 0.0008676816861883158,
  "ordering_error_relative": 9.266133830565092e-10,
  "serial_seconds": 792.1190799107908,
  "parallel_seconds": 528.2177309526254,
  "linear_fine_seconds": 131.9506744790827,
  "linear_coarse_seconds": 131.9506744790827,
  "nonlinear_coarse_seconds": 528.2177309526254,
  "N1": 2048,
  "single_seconds": 528.2177309526254,
  "single_model_error_relative": 0.0008676826128016989,
  "single_model_error_absolute": 2.711508165005309e-05,
  "saving_ratio": 1.4996071382954657,
  "observed_weighted_error": 7.260614936869122e-12,
  "observed_relative_error": 2.323396779798119e-10,
  "error_to_target": 2.677703512227818e-07,
  "observed_single_weighted_error": 7.260614936847832e-12,
  "observed_single_relative_error": 2.3233967797913062e-10,
  "error_peak_t": 0.1,
  "single_error_peak_t": 0.1,
  "measured_serial_seconds": 651.6893084999756,
  "measured_single_seconds": 346.42522929998813,
  "measured_saving_ratio": 1.8811831627183335,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": false,
  "saving_ratio_prediction_error": 0.2544506588949609,
  "measured_parts": {
    "linear_fine": 152.63203959999373,
    "linear_coarse": 152.63203959999373,
    "nonlinear_coarse": 346.42522929998813
  },
  "observed_at_utc": "2026-11-17T21:20:16.601883+00:00",
  "outputs_compared": 116,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.03125_t0.1_refined_p0.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D2_e0.03125_t0.1_refined_p12.json <==
{
  "name": "D2",
  "family": "D2",
  "eps": 0.03125,
  "t0": 0.1,
  "T": 1.0,
  "held_out": false,
  "case_id": "D2_e0.03125_t0.1",
  "model": "refined",
  "curve_id": "D2_e0.03125_t0.1_refined",
  "point_index": 12,
  "selection_labels": [
    "large_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 0.0008676907732685235,
  "feasible": true,
  "N": 2048,
  "Nhat": 16,
  "ratio": 128.0,
  "model_error_relative": 0.0008676907732685235,
  "model_error_absolute": 2.711533666464136e-05,
  "linear_error_relative": 0.0008676816861883158,
  "ordering_error_relative": 9.087080207679846e-09,
  "serial_seconds": 191.29966304154163,
  "parallel_seconds": 131.9506744790827,
  "linear_fine_seconds": 131.9506744790827,
  "linear_coarse_seconds": 6.821371250530162,
  "nonlinear_coarse_seconds": 52.52761731192879,
  "N1": 2048,
  "single_seconds": 528.2177309526254,
  "single_model_error_relative": 0.0008676826128016989,
  "single_model_error_absolute": 2.711508165005309e-05,
  "saving_ratio": 0.3621606239846175,
  "observed_weighted_error": 1.0323577014513164e-10,
  "observed_relative_error": 3.3035446446442125e-09,
  "error_to_target": 3.8072833622512977e-06,
  "observed_single_weighted_error": 7.260614936847832e-12,
  "observed_single_relative_error": 2.3233967797913062e-10,
  "error_peak_t": 0.1,
  "single_error_peak_t": 0.1,
  "measured_serial_seconds": 198.05105609999737,
  "measured_single_seconds": 346.42522929998813,
  "measured_saving_ratio": 0.571699285586658,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": false,
  "saving_ratio_prediction_error": 0.5785793587845718,
  "measured_parts": {
    "linear_fine": 152.63203959999373,
    "linear_coarse": 6.025392599985935,
    "nonlinear_coarse": 39.3936239000177
  },
  "observed_at_utc": "2026-11-17T21:21:36.586079+00:00",
  "outputs_compared": 116,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.03125_t0.1_refined_p12.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D2_e0.03125_t0.1_refined_p3.json <==
{
  "name": "D2",
  "family": "D2",
  "eps": 0.03125,
  "t0": 0.1,
  "T": 1.0,
  "held_out": false,
  "case_id": "D2_e0.03125_t0.1",
  "model": "refined",
  "curve_id": "D2_e0.03125_t0.1_refined",
  "point_index": 3,
  "selection_labels": [
    "middle_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 0.0008676846529112099,
  "feasible": true,
  "N": 2048,
  "Nhat": 164,
  "ratio": 12.487804878048781,
  "model_error_relative": 0.0008676846510771749,
  "model_error_absolute": 2.7115145346161715e-05,
  "linear_error_relative": 0.0008676816861883158,
  "ordering_error_relative": 2.964888859041749e-09,
  "serial_seconds": 235.06508606990974,
  "parallel_seconds": 131.9506744790827,
  "linear_fine_seconds": 131.9506744790827,
  "linear_coarse_seconds": 15.926325848855129,
  "nonlinear_coarse_seconds": 87.18808574197192,
  "N1": 2048,
  "single_seconds": 528.2177309526254,
  "single_model_error_relative": 0.0008676826128016989,
  "single_model_error_absolute": 2.711508165005309e-05,
  "saving_ratio": 0.4450155159425956,
  "observed_weighted_error": 7.781732897947758e-12,
  "observed_relative_error": 2.4901545273432827e-10,
  "error_to_target": 2.869884259204594e-07,
  "observed_single_weighted_error": 7.260614936847832e-12,
  "observed_single_relative_error": 2.3233967797913062e-10,
  "error_peak_t": 0.1,
  "single_error_peak_t": 0.1,
  "measured_serial_seconds": 231.95427809999092,
  "measured_single_seconds": 346.42522929998813,
  "measured_saving_ratio": 0.6695652004581032,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": false,
  "saving_ratio_prediction_error": 0.5045884389893345,
  "measured_parts": {
    "linear_fine": 152.63203959999373,
    "linear_coarse": 17.610483299999032,
    "nonlinear_coarse": 61.71175519999815
  },
  "observed_at_utc": "2026-11-17T21:21:36.286604+00:00",
  "outputs_compared": 116,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.03125_t0.1_refined_p3.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D2_e0.125_t0.01_fitted_p0.json <==
{
  "name": "D2",
  "family": "D2",
  "eps": 0.125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": false,
  "case_id": "D2_e0.125_t0.01",
  "model": "fitted",
  "curve_id": "D2_e0.125_t0.01_fitted",
  "point_index": 0,
  "selection_labels": [
    "small_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 2.7690891763764078e-08,
  "feasible": true,
  "N": 2048,
  "Nhat": 2048,
  "ratio": 1.0,
  "model_error_relative": 2.7690891763764078e-08,
  "model_error_absolute": 3.4613614704705097e-09,
  "linear_error_relative": 2.735518920610048e-08,
  "ordering_error_relative": 3.3570255766359746e-10,
  "serial_seconds": 792.1190799107908,
  "parallel_seconds": 528.2177309526254,
  "linear_fine_seconds": 131.9506744790827,
  "linear_coarse_seconds": 131.9506744790827,
  "nonlinear_coarse_seconds": 528.2177309526254,
  "N1": 2048,
  "single_seconds": 528.2177309526254,
  "single_model_error_relative": 2.7690891763764078e-08,
  "single_model_error_absolute": 3.4613614704705097e-09,
  "saving_ratio": 1.4996071382954657,
  "observed_weighted_error": 8.33494984360262e-10,
  "observed_relative_error": 6.667959874882096e-09,
  "error_to_target": 0.24079975219894134,
  "observed_single_weighted_error": 8.334949843773229e-10,
  "observed_single_relative_error": 6.667959875018583e-09,
  "error_peak_t": 0.02807277928935876,
  "single_error_peak_t": 0.02807277928935876,
  "measured_serial_seconds": 780.7875845999806,
  "measured_single_seconds": 475.52350539999316,
  "measured_saving_ratio": 1.641953711506249,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": true,
  "saving_ratio_prediction_error": 0.09492257643730762,
  "measured_parts": {
    "linear_fine": 152.63203959999373,
    "linear_coarse": 152.63203959999373,
    "nonlinear_coarse": 475.52350539999316
  },
  "observed_at_utc": "2026-11-17T21:43:04.609786+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.125_t0.01_fitted_p0.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D2_e0.125_t0.01_fitted_p1.json <==
{
  "name": "D2",
  "family": "D2",
  "eps": 0.125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": false,
  "case_id": "D2_e0.125_t0.01",
  "model": "fitted",
  "curve_id": "D2_e0.125_t0.01_fitted",
  "point_index": 1,
  "selection_labels": [
    "middle_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 3.824138074177394e-08,
  "feasible": true,
  "N": 2047,
  "Nhat": 182,
  "ratio": 11.247252747252746,
  "model_error_relative": 3.822957295571127e-08,
  "model_error_absolute": 4.778696619463909e-09,
  "linear_error_relative": 2.7381149247441462e-08,
  "ordering_error_relative": 1.0848423708269813e-08,
  "serial_seconds": 240.3112330122421,
  "parallel_seconds": 131.88910985504688,
  "linear_fine_seconds": 131.88910985504688,
  "linear_coarse_seconds": 17.0319484821748,
  "nonlinear_coarse_seconds": 91.39017467502039,
  "N1": 1734,
  "single_seconds": 454.6514032455373,
  "single_model_error_relative": 3.822009393629549e-08,
  "single_model_error_absolute": 4.777511742036936e-09,
  "saving_ratio": 0.5285615117357518,
  "observed_weighted_error": 1.8311051778846828e-09,
  "observed_relative_error": 1.4648841423077462e-08,
  "error_to_target": 0.3830625657058305,
  "observed_single_weighted_error": 1.7403774966297953e-09,
  "observed_single_relative_error": 1.3923019973038362e-08,
  "error_peak_t": 0.01,
  "single_error_peak_t": 0.01,
  "measured_serial_seconds": 232.69733870006166,
  "measured_single_seconds": 309.19664889998967,
  "measured_saving_ratio": 0.752586871584524,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": false,
  "saving_ratio_prediction_error": 0.4238397137791807,
  "measured_parts": {
    "linear_fine": 149.0561343000154,
    "linear_coarse": 15.191884500032756,
    "nonlinear_coarse": 68.4493199000135
  },
  "observed_at_utc": "2026-11-17T21:52:07.274573+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.125_t0.01_fitted_p1.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D2_e0.125_t0.01_fitted_p12.json <==
{
  "name": "D2",
  "family": "D2",
  "eps": 0.125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": false,
  "case_id": "D2_e0.125_t0.01",
  "model": "fitted",
  "curve_id": "D2_e0.125_t0.01_fitted",
  "point_index": 12,
  "selection_labels": [
    "large_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 1.332589574048261e-06,
  "feasible": true,
  "N": 325,
  "Nhat": 16,
  "ratio": 20.3125,
  "model_error_relative": 1.332589574048261e-06,
  "model_error_absolute": 1.6657369675603263e-07,
  "linear_error_relative": 9.76534912483853e-07,
  "ordering_error_relative": 3.5605466156440795e-07,
  "serial_seconds": 85.18067313964818,
  "parallel_seconds": 52.52761731192879,
  "linear_fine_seconds": 25.83168457718923,
  "linear_coarse_seconds": 6.821371250530162,
  "nonlinear_coarse_seconds": 52.52761731192879,
  "N1": 278,
  "single_seconds": 113.84886163651029,
  "single_model_error_relative": 1.3285419888260074e-06,
  "single_model_error_absolute": 1.6606774860325092e-07,
  "saving_ratio": 0.7481908199627664,
  "observed_weighted_error": 7.811608795370712e-08,
  "observed_relative_error": 6.24928703629657e-07,
  "error_to_target": 0.4689581216902306,
  "observed_single_weighted_error": 1.4751130439839244e-07,
  "observed_single_relative_error": 1.1800904351871395e-06,
  "error_peak_t": 0.026758641201003144,
  "single_error_peak_t": 0.01,
  "measured_serial_seconds": 87.13622979994398,
  "measured_single_seconds": 84.52425929997116,
  "measured_saving_ratio": 1.0309020217580742,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": false,
  "saving_ratio_prediction_error": 0.3778597575006024,
  "measured_parts": {
    "linear_fine": 29.84201819996815,
    "linear_coarse": 6.025392599985935,
    "nonlinear_coarse": 51.26881899998989
  },
  "observed_at_utc": "2026-11-17T21:54:02.168102+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.125_t0.01_fitted_p12.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D2_e0.125_t0.01_refined_p0.json <==
{
  "name": "D2",
  "family": "D2",
  "eps": 0.125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": false,
  "case_id": "D2_e0.125_t0.01",
  "model": "refined",
  "curve_id": "D2_e0.125_t0.01_refined",
  "point_index": 0,
  "selection_labels": [
    "small_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 0.027439483907876972,
  "feasible": true,
  "N": 2048,
  "Nhat": 2048,
  "ratio": 1.0,
  "model_error_relative": 0.027439483907876972,
  "model_error_absolute": 0.0034299354884846215,
  "linear_error_relative": 0.027438504123705416,
  "ordering_error_relative": 9.797841715557612e-07,
  "serial_seconds": 792.1190799107908,
  "parallel_seconds": 528.2177309526254,
  "linear_fine_seconds": 131.9506744790827,
  "linear_coarse_seconds": 131.9506744790827,
  "nonlinear_coarse_seconds": 528.2177309526254,
  "N1": 2048,
  "single_seconds": 528.2177309526254,
  "single_model_error_relative": 0.027439483907876972,
  "single_model_error_absolute": 0.0034299354884846215,
  "saving_ratio": 1.4996071382954657,
  "observed_weighted_error": 8.33494984360262e-10,
  "observed_relative_error": 6.667959874882096e-09,
  "error_to_target": 2.430060236288899e-07,
  "observed_single_weighted_error": 8.334949843773229e-10,
  "observed_single_relative_error": 6.667959875018583e-09,
  "error_peak_t": 0.02807277928935876,
  "single_error_peak_t": 0.02807277928935876,
  "measured_serial_seconds": 780.7875845999806,
  "measured_single_seconds": 475.52350539999316,
  "measured_saving_ratio": 1.641953711506249,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": true,
  "saving_ratio_prediction_error": 0.09492257643730762,
  "measured_parts": {
    "linear_fine": 152.63203959999373,
    "linear_coarse": 152.63203959999373,
    "nonlinear_coarse": 475.52350539999316
  },
  "observed_at_utc": "2026-11-17T21:40:45.804859+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.125_t0.01_refined_p0.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D2_e0.125_t0.01_refined_p12.json <==
{
  "name": "D2",
  "family": "D2",
  "eps": 0.125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": false,
  "case_id": "D2_e0.125_t0.01",
  "model": "refined",
  "curve_id": "D2_e0.125_t0.01_refined",
  "point_index": 12,
  "selection_labels": [
    "large_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 0.027449566774558325,
  "feasible": true,
  "N": 2048,
  "Nhat": 16,
  "ratio": 128.0,
  "model_error_relative": 0.027449566774558325,
  "model_error_absolute": 0.0034311958468197907,
  "linear_error_relative": 0.027438504123705416,
  "ordering_error_relative": 1.106265085290948e-05,
  "serial_seconds": 191.29966304154163,
  "parallel_seconds": 131.9506744790827,
  "linear_fine_seconds": 131.9506744790827,
  "linear_coarse_seconds": 6.821371250530162,
  "nonlinear_coarse_seconds": 52.52761731192879,
  "N1": 2048,
  "single_seconds": 528.2177309526254,
  "single_model_error_relative": 0.027439483907876972,
  "single_model_error_absolute": 0.0034299354884846215,
  "saving_ratio": 0.3621606239846175,
  "observed_weighted_error": 4.533206132938371e-08,
  "observed_relative_error": 3.626564906350697e-07,
  "error_to_target": 1.3211738225726696e-05,
  "observed_single_weighted_error": 8.334949843773229e-10,
  "observed_single_relative_error": 6.667959875018583e-09,
  "error_peak_t": 0.02872984833353657,
  "single_error_peak_t": 0.02807277928935876,
  "measured_serial_seconds": 209.92625119996956,
  "measured_single_seconds": 475.52350539999316,
  "measured_saving_ratio": 0.441463458306624,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": true,
  "saving_ratio_prediction_error": 0.21897144269713542,
  "measured_parts": {
    "linear_fine": 152.63203959999373,
    "linear_coarse": 6.025392599985935,
    "nonlinear_coarse": 51.26881899998989
  },
  "observed_at_utc": "2026-11-17T21:43:03.939943+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.125_t0.01_refined_p12.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D2_e0.125_t0.01_refined_p3.json <==
{
  "name": "D2",
  "family": "D2",
  "eps": 0.125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": false,
  "case_id": "D2_e0.125_t0.01",
  "model": "refined",
  "curve_id": "D2_e0.125_t0.01_refined",
  "point_index": 3,
  "selection_labels": [
    "middle_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 0.027442004277274883,
  "feasible": true,
  "N": 2048,
  "Nhat": 161,
  "ratio": 12.720496894409937,
  "model_error_relative": 0.02744199358034234,
  "model_error_absolute": 0.0034302491975427927,
  "linear_error_relative": 0.027438504123705416,
  "ordering_error_relative": 3.4894566369258024e-06,
  "serial_seconds": 234.18046747551506,
  "parallel_seconds": 131.9506744790827,
  "linear_fine_seconds": 131.9506744790827,
  "linear_coarse_seconds": 15.742055409968518,
  "nonlinear_coarse_seconds": 86.48773758646384,
  "N1": 2048,
  "single_seconds": 528.2177309526254,
  "single_model_error_relative": 0.027439483907876972,
  "single_model_error_absolute": 0.0034299354884846215,
  "saving_ratio": 0.4433407925424566,
  "observed_weighted_error": 9.7463147731645e-10,
  "observed_relative_error": 7.7970518185316e-09,
  "error_to_target": 2.841283653974375e-07,
  "observed_single_weighted_error": 8.334949843773229e-10,
  "observed_single_relative_error": 6.667959875018583e-09,
  "error_peak_t": 0.030899544534646987,
  "single_error_peak_t": 0.02807277928935876,
  "measured_serial_seconds": 238.43952030001674,
  "measured_single_seconds": 475.52350539999316,
  "measured_saving_ratio": 0.5014253083019525,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": true,
  "saving_ratio_prediction_error": 0.13101550034770026,
  "measured_parts": {
    "linear_fine": 152.63203959999373,
    "linear_coarse": 18.008183900034055,
    "nonlinear_coarse": 67.79929679998895
  },
  "observed_at_utc": "2026-11-17T21:42:12.101835+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.125_t0.01_refined_p3.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D2_e0.125_t0.1_fitted_p0.json <==
{
  "name": "D2",
  "family": "D2",
  "eps": 0.125,
  "t0": 0.1,
  "T": 1.0,
  "held_out": false,
  "case_id": "D2_e0.125_t0.1",
  "model": "fitted",
  "curve_id": "D2_e0.125_t0.1_fitted",
  "point_index": 0,
  "selection_labels": [
    "small_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 6.31459257013194e-11,
  "feasible": true,
  "N": 2048,
  "Nhat": 2048,
  "ratio": 1.0,
  "model_error_relative": 6.31459257013194e-11,
  "model_error_absolute": 7.893240712664925e-12,
  "linear_error_relative": 6.302864818463035e-11,
  "ordering_error_relative": 1.17277516689042e-13,
  "serial_seconds": 792.1190799107908,
  "parallel_seconds": 528.2177309526254,
  "linear_fine_seconds": 131.9506744790827,
  "linear_coarse_seconds": 131.9506744790827,
  "nonlinear_coarse_seconds": 528.2177309526254,
  "N1": 2048,
  "single_seconds": 528.2177309526254,
  "single_model_error_relative": 6.31459257013194e-11,
  "single_model_error_absolute": 7.893240712664925e-12,
  "saving_ratio": 1.4996071382954657,
  "observed_weighted_error": 2.912124487925985e-11,
  "observed_relative_error": 2.329699590340788e-10,
  "error_to_target": 3.6893901933757074,
  "observed_single_weighted_error": 2.9121244879356205e-11,
  "observed_single_relative_error": 2.3296995903484964e-10,
  "error_peak_t": 0.1,
  "single_error_peak_t": 0.1,
  "measured_serial_seconds": 780.7875845999806,
  "measured_single_seconds": 475.52350539999316,
  "measured_saving_ratio": 1.641953711506249,
  "P1": false,
  "single_accuracy_pass": false,
  "P2": true,
  "saving_ratio_prediction_error": 0.09492257643730762,
  "measured_parts": {
    "linear_fine": 152.63203959999373,
    "linear_coarse": 152.63203959999373,
    "nonlinear_coarse": 475.52350539999316
  },
  "observed_at_utc": "2026-11-17T21:55:31.535510+00:00",
  "outputs_compared": 116,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.125_t0.1_fitted_p0.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D2_e0.125_t0.1_fitted_p1.json <==
{
  "name": "D2",
  "family": "D2",
  "eps": 0.125,
  "t0": 0.1,
  "T": 1.0,
  "held_out": false,
  "case_id": "D2_e0.125_t0.1",
  "model": "fitted",
  "curve_id": "D2_e0.125_t0.1_fitted",
  "point_index": 1,
  "selection_labels": [
    "large_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 1.0722371756326599e-10,
  "feasible": true,
  "N": 1915,
  "Nhat": 193,
  "ratio": 9.922279792746114,
  "model_error_relative": 1.0721972076638078e-10,
  "model_error_absolute": 1.3402465095797598e-11,
  "linear_error_relative": 7.340043510663489e-11,
  "ordering_error_relative": 3.38192856597459e-11,
  "serial_seconds": 235.4025095338153,
  "parallel_seconds": 123.73678486383956,
  "linear_fine_seconds": 123.73678486383956,
  "linear_coarse_seconds": 17.70760675809238,
  "nonlinear_coarse_seconds": 93.95811791188335,
  "N1": 1622,
  "single_seconds": 428.45045265568336,
  "single_model_error_relative": 1.0718925797956955e-10,
  "single_model_error_absolute": 1.3398657247446194e-11,
  "saving_ratio": 0.5494276130990399,
  "observed_weighted_error": 4.258798109214894e-11,
  "observed_relative_error": 3.407038487371915e-10,
  "error_to_target": 3.177504534257204,
  "observed_single_weighted_error": 3.979089533120642e-11,
  "observed_single_relative_error": 3.1832716264965135e-10,
  "error_peak_t": 0.1,
  "single_error_peak_t": 0.1,
  "measured_serial_seconds": 224.96066280000377,
  "measured_single_seconds": 286.49645580002107,
  "measured_saving_ratio": 0.785212725134128,
  "P1": false,
  "single_accuracy_pass": false,
  "P2": false,
  "saving_ratio_prediction_error": 0.4291468182771976,
  "measured_parts": {
    "linear_fine": 137.52461189997848,
    "linear_coarse": 15.928889100032393,
    "nonlinear_coarse": 71.5071617999929
  },
  "observed_at_utc": "2026-11-17T22:06:01.383170+00:00",
  "outputs_compared": 116,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.125_t0.1_fitted_p1.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D2_e0.125_t0.1_fitted_p11.json <==
{
  "name": "D2",
  "family": "D2",
  "eps": 0.125,
  "t0": 0.1,
  "T": 1.0,
  "held_out": false,
  "case_id": "D2_e0.125_t0.1",
  "model": "fitted",
  "curve_id": "D2_e0.125_t0.1_fitted",
  "point_index": 11,
  "selection_labels": [
    "middle_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 2.136712664364372e-08,
  "feasible": true,
  "N": 187,
  "Nhat": 21,
  "ratio": 8.904761904761905,
  "model_error_relative": 2.129391762163435e-08,
  "model_error_absolute": 2.6617397027042936e-09,
  "linear_error_relative": 1.4385367400591648e-08,
  "ordering_error_relative": 6.908550221042701e-09,
  "serial_seconds": 78.17207073014606,
  "parallel_seconds": 53.70366564876458,
  "linear_fine_seconds": 17.339065880319154,
  "linear_coarse_seconds": 7.129339201062333,
  "nonlinear_coarse_seconds": 53.70366564876458,
  "N1": 158,
  "single_seconds": 85.78738943095576,
  "single_model_error_relative": 2.1139055037081854e-08,
  "single_model_error_absolute": 2.6423818796352318e-09,
  "saving_ratio": 0.9112303247444226,
  "observed_weighted_error": 3.3679465053003457e-09,
  "observed_relative_error": 2.6943572042402766e-08,
  "error_to_target": 1.2609824658112336,
  "observed_single_weighted_error": 4.910875769035278e-09,
  "observed_single_relative_error": 3.9287006152282225e-08,
  "error_peak_t": 0.1,
  "single_error_peak_t": 0.1,
  "measured_serial_seconds": 61.37011700007133,
  "measured_single_seconds": 61.1450306000188,
  "measured_saving_ratio": 1.0036811887710866,
  "P1": false,
  "single_accuracy_pass": false,
  "P2": true,
  "saving_ratio_prediction_error": 0.10145718542959403,
  "measured_parts": {
    "linear_fine": 18.953771900036372,
    "linear_coarse": 5.171507499995641,
    "nonlinear_coarse": 37.24483760003932
  },
  "observed_at_utc": "2026-11-17T21:57:29.282832+00:00",
  "outputs_compared": 116,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.125_t0.1_fitted_p11.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D2_e0.125_t0.1_refined_p0.json <==
{
  "name": "D2",
  "family": "D2",
  "eps": 0.125,
  "t0": 0.1,
  "T": 1.0,
  "held_out": false,
  "case_id": "D2_e0.125_t0.1",
  "model": "refined",
  "curve_id": "D2_e0.125_t0.1_refined",
  "point_index": 0,
  "selection_labels": [
    "small_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 0.0008676872403252034,
  "feasible": true,
  "N": 2048,
  "Nhat": 2048,
  "ratio": 1.0,
  "model_error_relative": 0.0008676872403252034,
  "model_error_absolute": 0.00010846090504065043,
  "linear_error_relative": 0.0008676816861883158,
  "ordering_error_relative": 5.554136887603146e-09,
  "serial_seconds": 792.1190799107908,
  "parallel_seconds": 528.2177309526254,
  "linear_fine_seconds": 131.9506744790827,
  "linear_coarse_seconds": 131.9506744790827,
  "nonlinear_coarse_seconds": 528.2177309526254,
  "N1": 2048,
  "single_seconds": 528.2177309526254,
  "single_model_error_relative": 0.0008676872403252034,
  "single_model_error_absolute": 0.00010846090504065043,
  "saving_ratio": 1.4996071382954657,
  "observed_weighted_error": 2.912124487925985e-11,
  "observed_relative_error": 2.329699590340788e-10,
  "error_to_target": 2.684953151400074e-07,
  "observed_single_weighted_error": 2.9121244879356205e-11,
  "observed_single_relative_error": 2.3296995903484964e-10,
  "error_peak_t": 0.1,
  "single_error_peak_t": 0.1,
  "measured_serial_seconds": 780.7875845999806,
  "measured_single_seconds": 475.52350539999316,
  "measured_saving_ratio": 1.641953711506249,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": true,
  "saving_ratio_prediction_error": 0.09492257643730762,
  "measured_parts": {
    "linear_fine": 152.63203959999373,
    "linear_coarse": 152.63203959999373,
    "nonlinear_coarse": 475.52350539999316
  },
  "observed_at_utc": "2026-11-17T21:54:02.423031+00:00",
  "outputs_compared": 116,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.125_t0.1_refined_p0.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D2_e0.125_t0.1_refined_p12.json <==
{
  "name": "D2",
  "family": "D2",
  "eps": 0.125,
  "t0": 0.1,
  "T": 1.0,
  "held_out": false,
  "case_id": "D2_e0.125_t0.1",
  "model": "refined",
  "curve_id": "D2_e0.125_t0.1_refined",
  "point_index": 12,
  "selection_labels": [
    "large_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 0.0008677221824180339,
  "feasible": true,
  "N": 2048,
  "Nhat": 16,
  "ratio": 128.0,
  "model_error_relative": 0.0008677221824180339,
  "model_error_absolute": 0.00010846527280225424,
  "linear_error_relative": 0.0008676816861883158,
  "ordering_error_relative": 4.049622971812683e-08,
  "serial_seconds": 191.29966304154163,
  "parallel_seconds": 131.9506744790827,
  "linear_fine_seconds": 131.9506744790827,
  "linear_coarse_seconds": 6.821371250530162,
  "nonlinear_coarse_seconds": 52.52761731192879,
  "N1": 2048,
  "single_seconds": 528.2177309526254,
  "single_model_error_relative": 0.0008676872403252034,
  "single_model_error_absolute": 0.00010846090504065043,
  "saving_ratio": 0.3621606239846175,
  "observed_weighted_error": 1.5684872829876125e-09,
  "observed_relative_error": 1.25478982639009e-08,
  "error_to_target": 1.4460732384337989e-05,
  "observed_single_weighted_error": 2.9121244879356205e-11,
  "observed_single_relative_error": 2.3296995903484964e-10,
  "error_peak_t": 0.1,
  "single_error_peak_t": 0.1,
  "measured_serial_seconds": 209.92625119996956,
  "measured_single_seconds": 475.52350539999316,
  "measured_saving_ratio": 0.441463458306624,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": true,
  "saving_ratio_prediction_error": 0.21897144269713542,
  "measured_parts": {
    "linear_fine": 152.63203959999373,
    "linear_coarse": 6.025392599985935,
    "nonlinear_coarse": 51.26881899998989
  },
  "observed_at_utc": "2026-11-17T21:55:31.256913+00:00",
  "outputs_compared": 116,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.125_t0.1_refined_p12.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D2_e0.125_t0.1_refined_p3.json <==
{
  "name": "D2",
  "family": "D2",
  "eps": 0.125,
  "t0": 0.1,
  "T": 1.0,
  "held_out": false,
  "case_id": "D2_e0.125_t0.1",
  "model": "refined",
  "curve_id": "D2_e0.125_t0.1_refined",
  "point_index": 3,
  "selection_labels": [
    "middle_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 0.0008676959757164958,
  "feasible": true,
  "N": 2048,
  "Nhat": 175,
  "ratio": 11.702857142857143,
  "model_error_relative": 0.0008676959708770807,
  "model_error_absolute": 0.00010846199635963509,
  "linear_error_relative": 0.0008676816861883158,
  "ordering_error_relative": 1.428468876491151e-08,
  "serial_seconds": 238.30868758269028,
  "parallel_seconds": 131.9506744790827,
  "linear_fine_seconds": 131.9506744790827,
  "linear_coarse_seconds": 16.601984124772706,
  "nonlinear_coarse_seconds": 89.75602897883488,
  "N1": 2048,
  "single_seconds": 528.2177309526254,
  "single_model_error_relative": 0.0008676872403252034,
  "single_model_error_absolute": 0.00010846090504065043,
  "saving_ratio": 0.45115616840977196,
  "observed_weighted_error": 3.9406954514489476e-11,
  "observed_relative_error": 3.152556361159158e-10,
  "error_to_target": 3.633249950889711e-07,
  "observed_single_weighted_error": 2.9121244879356205e-11,
  "observed_single_relative_error": 2.3296995903484964e-10,
  "error_peak_t": 0.1,
  "single_error_peak_t": 0.1,
  "measured_serial_seconds": 240.78148599999258,
  "measured_single_seconds": 475.52350539999316,
  "measured_saving_ratio": 0.5063503344539318,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": true,
  "saving_ratio_prediction_error": 0.12233938026095803,
  "measured_parts": {
    "linear_fine": 152.63203959999373,
    "linear_coarse": 17.82156449998729,
    "nonlinear_coarse": 70.32788190001156
  },
  "observed_at_utc": "2026-11-17T21:55:30.923395+00:00",
  "outputs_compared": 116,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.125_t0.1_refined_p3.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D2_hold_e0.125_t0.01_fitted_p0.json <==
{
  "name": "D2_hold",
  "family": "D2",
  "eps": 0.125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": true,
  "case_id": "D2_hold_e0.125_t0.01",
  "model": "fitted",
  "curve_id": "D2_hold_e0.125_t0.01_fitted",
  "point_index": 0,
  "selection_labels": [
    "small_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 2.7690891763764078e-08,
  "feasible": true,
  "N": 2048,
  "Nhat": 2048,
  "ratio": 1.0,
  "model_error_relative": 2.7690891763764078e-08,
  "model_error_absolute": 3.4613614704705097e-09,
  "linear_error_relative": 2.735518920610048e-08,
  "ordering_error_relative": 3.3570255766359746e-10,
  "serial_seconds": 792.1190799107908,
  "parallel_seconds": 528.2177309526254,
  "linear_fine_seconds": 131.9506744790827,
  "linear_coarse_seconds": 131.9506744790827,
  "nonlinear_coarse_seconds": 528.2177309526254,
  "N1": 2048,
  "single_seconds": 528.2177309526254,
  "single_model_error_relative": 2.7690891763764078e-08,
  "single_model_error_absolute": 3.4613614704705097e-09,
  "saving_ratio": 1.4996071382954657,
  "observed_weighted_error": 2.006171228487702e-09,
  "observed_relative_error": 1.6049369827901615e-08,
  "error_to_target": 0.5795902120026196,
  "observed_single_weighted_error": 2.006171228570325e-09,
  "observed_single_relative_error": 1.60493698285626e-08,
  "error_peak_t": 0.014914744507165508,
  "single_error_peak_t": 0.014914744507165508,
  "measured_serial_seconds": 595.9539280000608,
  "measured_single_seconds": 335.63862520002294,
  "measured_saving_ratio": 1.7755820792225676,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": true,
  "saving_ratio_prediction_error": 0.18403149323548162,
  "measured_parts": {
    "linear_fine": 130.15765140001895,
    "linear_coarse": 130.15765140001895,
    "nonlinear_coarse": 335.63862520002294
  },
  "observed_at_utc": "2026-11-17T22:28:46.903403+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_hold_e0.125_t0.01_fitted_p0.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D2_hold_e0.125_t0.01_fitted_p1.json <==
{
  "name": "D2_hold",
  "family": "D2",
  "eps": 0.125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": true,
  "case_id": "D2_hold_e0.125_t0.01",
  "model": "fitted",
  "curve_id": "D2_hold_e0.125_t0.01_fitted",
  "point_index": 1,
  "selection_labels": [
    "middle_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 3.824138074177394e-08,
  "feasible": true,
  "N": 2047,
  "Nhat": 182,
  "ratio": 11.247252747252746,
  "model_error_relative": 3.822957295571127e-08,
  "model_error_absolute": 4.778696619463909e-09,
  "linear_error_relative": 2.7381149247441462e-08,
  "ordering_error_relative": 1.0848423708269813e-08,
  "serial_seconds": 240.3112330122421,
  "parallel_seconds": 131.88910985504688,
  "linear_fine_seconds": 131.88910985504688,
  "linear_coarse_seconds": 17.0319484821748,
  "nonlinear_coarse_seconds": 91.39017467502039,
  "N1": 1734,
  "single_seconds": 454.6514032455373,
  "single_model_error_relative": 3.822009393629549e-08,
  "single_model_error_absolute": 4.777511742036936e-09,
  "saving_ratio": 0.5285615117357518,
  "observed_weighted_error": 8.087203117606246e-10,
  "observed_relative_error": 6.469762494084997e-09,
  "error_to_target": 0.16918224103288163,
  "observed_single_weighted_error": 1.5765265114900642e-09,
  "observed_single_relative_error": 1.2612212091920514e-08,
  "error_peak_t": 0.03162277660168379,
  "single_error_peak_t": 0.01,
  "measured_serial_seconds": 229.98659559997031,
  "measured_single_seconds": 293.33546779997414,
  "measured_saving_ratio": 0.7840395071379452,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": false,
  "saving_ratio_prediction_error": 0.4833458163898938,
  "measured_parts": {
    "linear_fine": 151.35239529999672,
    "linear_coarse": 14.269874799996614,
    "nonlinear_coarse": 64.36432549997699
  },
  "observed_at_utc": "2026-11-17T22:37:31.101411+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_hold_e0.125_t0.01_fitted_p1.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D2_hold_e0.125_t0.01_fitted_p12.json <==
{
  "name": "D2_hold",
  "family": "D2",
  "eps": 0.125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": true,
  "case_id": "D2_hold_e0.125_t0.01",
  "model": "fitted",
  "curve_id": "D2_hold_e0.125_t0.01_fitted",
  "point_index": 12,
  "selection_labels": [
    "large_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 1.332589574048261e-06,
  "feasible": true,
  "N": 325,
  "Nhat": 16,
  "ratio": 20.3125,
  "model_error_relative": 1.332589574048261e-06,
  "model_error_absolute": 1.6657369675603263e-07,
  "linear_error_relative": 9.76534912483853e-07,
  "ordering_error_relative": 3.5605466156440795e-07,
  "serial_seconds": 85.18067313964818,
  "parallel_seconds": 52.52761731192879,
  "linear_fine_seconds": 25.83168457718923,
  "linear_coarse_seconds": 6.821371250530162,
  "nonlinear_coarse_seconds": 52.52761731192879,
  "N1": 278,
  "single_seconds": 113.84886163651029,
  "single_model_error_relative": 1.3285419888260074e-06,
  "single_model_error_absolute": 1.6606774860325092e-07,
  "saving_ratio": 0.7481908199627664,
  "observed_weighted_error": 8.489058186223964e-08,
  "observed_relative_error": 6.791246548979171e-07,
  "error_to_target": 0.5096277714636555,
  "observed_single_weighted_error": 1.1847700686460263e-07,
  "observed_single_relative_error": 9.47816054916821e-07,
  "error_peak_t": 0.02577696447686978,
  "single_error_peak_t": 0.01,
  "measured_serial_seconds": 71.50970790005522,
  "measured_single_seconds": 77.1894288000185,
  "measured_saving_ratio": 0.9264184100302356,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": true,
  "saving_ratio_prediction_error": 0.23821140985977185,
  "measured_parts": {
    "linear_fine": 26.046202300000004,
    "linear_coarse": 6.647085200005677,
    "nonlinear_coarse": 38.81642040004954
  },
  "observed_at_utc": "2026-11-17T22:39:14.868276+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_hold_e0.125_t0.01_fitted_p12.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D2_hold_e0.125_t0.01_refined_p0.json <==
{
  "name": "D2_hold",
  "family": "D2",
  "eps": 0.125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": true,
  "case_id": "D2_hold_e0.125_t0.01",
  "model": "refined",
  "curve_id": "D2_hold_e0.125_t0.01_refined",
  "point_index": 0,
  "selection_labels": [
    "small_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 0.027439483907876972,
  "feasible": true,
  "N": 2048,
  "Nhat": 2048,
  "ratio": 1.0,
  "model_error_relative": 0.027439483907876972,
  "model_error_absolute": 0.0034299354884846215,
  "linear_error_relative": 0.027438504123705416,
  "ordering_error_relative": 9.797841715557612e-07,
  "serial_seconds": 792.1190799107908,
  "parallel_seconds": 528.2177309526254,
  "linear_fine_seconds": 131.9506744790827,
  "linear_coarse_seconds": 131.9506744790827,
  "nonlinear_coarse_seconds": 528.2177309526254,
  "N1": 2048,
  "single_seconds": 528.2177309526254,
  "single_model_error_relative": 0.027439483907876972,
  "single_model_error_absolute": 0.0034299354884846215,
  "saving_ratio": 1.4996071382954657,
  "observed_weighted_error": 2.006171228487702e-09,
  "observed_relative_error": 1.6049369827901615e-08,
  "error_to_target": 5.849005718104768e-07,
  "observed_single_weighted_error": 2.006171228570325e-09,
  "observed_single_relative_error": 1.60493698285626e-08,
  "error_peak_t": 0.014914744507165508,
  "single_error_peak_t": 0.014914744507165508,
  "measured_serial_seconds": 595.9539280000608,
  "measured_single_seconds": 335.63862520002294,
  "measured_saving_ratio": 1.7755820792225676,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": true,
  "saving_ratio_prediction_error": 0.18403149323548162,
  "measured_parts": {
    "linear_fine": 130.15765140001895,
    "linear_coarse": 130.15765140001895,
    "nonlinear_coarse": 335.63862520002294
  },
  "observed_at_utc": "2026-11-17T22:26:37.582877+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_hold_e0.125_t0.01_refined_p0.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D2_hold_e0.125_t0.01_refined_p12.json <==
{
  "name": "D2_hold",
  "family": "D2",
  "eps": 0.125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": true,
  "case_id": "D2_hold_e0.125_t0.01",
  "model": "refined",
  "curve_id": "D2_hold_e0.125_t0.01_refined",
  "point_index": 12,
  "selection_labels": [
    "large_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 0.027449566774558325,
  "feasible": true,
  "N": 2048,
  "Nhat": 16,
  "ratio": 128.0,
  "model_error_relative": 0.027449566774558325,
  "model_error_absolute": 0.0034311958468197907,
  "linear_error_relative": 0.027438504123705416,
  "ordering_error_relative": 1.106265085290948e-05,
  "serial_seconds": 191.29966304154163,
  "parallel_seconds": 131.9506744790827,
  "linear_fine_seconds": 131.9506744790827,
  "linear_coarse_seconds": 6.821371250530162,
  "nonlinear_coarse_seconds": 52.52761731192879,
  "N1": 2048,
  "single_seconds": 528.2177309526254,
  "single_model_error_relative": 0.027439483907876972,
  "single_model_error_absolute": 0.0034299354884846215,
  "saving_ratio": 0.3621606239846175,
  "observed_weighted_error": 5.230529813100526e-08,
  "observed_relative_error": 4.1844238504804207e-07,
  "error_to_target": 1.5244043320781151e-05,
  "observed_single_weighted_error": 2.006171228570325e-09,
  "observed_single_relative_error": 1.60493698285626e-08,
  "error_peak_t": 0.026758641201003144,
  "single_error_peak_t": 0.014914744507165508,
  "measured_serial_seconds": 175.62115700007416,
  "measured_single_seconds": 335.63862520002294,
  "measured_saving_ratio": 0.5232447752263709,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": false,
  "saving_ratio_prediction_error": 0.44478648581242597,
  "measured_parts": {
    "linear_fine": 130.15765140001895,
    "linear_coarse": 6.647085200005677,
    "nonlinear_coarse": 38.81642040004954
  },
  "observed_at_utc": "2026-11-17T22:28:46.422280+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_hold_e0.125_t0.01_refined_p12.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/case_results/D2_hold_e0.125_t0.01_refined_p3.json <==
{
  "name": "D2_hold",
  "family": "D2",
  "eps": 0.125,
  "t0": 0.01,
  "T": 1.0,
  "held_out": true,
  "case_id": "D2_hold_e0.125_t0.01",
  "model": "refined",
  "curve_id": "D2_hold_e0.125_t0.01_refined",
  "point_index": 3,
  "selection_labels": [
    "middle_ratio"
  ],
  "distinct_ratios_on_curve": 13,
  "eta": 0.027442004277274883,
  "feasible": true,
  "N": 2048,
  "Nhat": 161,
  "ratio": 12.720496894409937,
  "model_error_relative": 0.02744199358034234,
  "model_error_absolute": 0.0034302491975427927,
  "linear_error_relative": 0.027438504123705416,
  "ordering_error_relative": 3.4894566369258024e-06,
  "serial_seconds": 234.18046747551506,
  "parallel_seconds": 131.9506744790827,
  "linear_fine_seconds": 131.9506744790827,
  "linear_coarse_seconds": 15.742055409968518,
  "nonlinear_coarse_seconds": 86.48773758646384,
  "N1": 2048,
  "single_seconds": 528.2177309526254,
  "single_model_error_relative": 0.027439483907876972,
  "single_model_error_absolute": 0.0034299354884846215,
  "saving_ratio": 0.4433407925424566,
  "observed_weighted_error": 1.6367914926013373e-09,
  "observed_relative_error": 1.3094331940810699e-08,
  "error_to_target": 4.77163832805547e-07,
  "observed_single_weighted_error": 2.006171228570325e-09,
  "observed_single_relative_error": 1.60493698285626e-08,
  "error_peak_t": 0.01,
  "single_error_peak_t": 0.014914744507165508,
  "measured_serial_seconds": 212.47509950003587,
  "measured_single_seconds": 335.63862520002294,
  "measured_saving_ratio": 0.6330472226592273,
  "P1": true,
  "single_accuracy_pass": true,
  "P2": false,
  "saving_ratio_prediction_error": 0.4279020412916401,
  "measured_parts": {
    "linear_fine": 130.15765140001895,
    "linear_coarse": 17.285268599982373,
    "nonlinear_coarse": 65.03217950003454
  },
  "observed_at_utc": "2026-11-17T22:28:00.429137+00:00",
  "outputs_compared": 235,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_hold_e0.125_t0.01_refined_p3.npy",
  "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
}

==> anc/computations/design/cost_models_frozen.json <==
{
  "schema": 1,
  "created_utc": "2026-11-17T19:56:54.541919+00:00",
  "protocol": {
    "datum": "D2",
    "epsilon": 0.125,
    "t_end": 0.01,
    "training_N": [
      16,
      32,
      64,
      128,
      256,
      512
    ],
    "holdout_N": [
      1024,
      2048
    ],
    "repeats": 2,
    "selection": "fastest complete run",
    "time_grid": "B.3 time_grid, five-stage Radau IIA, level 3",
    "threads": 1,
    "timer": "after FEM, projection and Stepper setup; includes LU factorization, all time steps and endpoint capture",
    "regression": "ordinary least squares of seconds/actual_steps on [1,2N-1]",
    "holdout_before_freeze": false
  },
  "environment": {
    "python": "3.12.14 (main, Aug 25 2026, 14:01:42) [MSC v.1944 64 bit (AMD64)]",
    "platform": "Windows-11-10.0.26300-SP0",
    "processor": "Intel64 Family 6 Model 140 Stepping 1, GenuineIntel",
    "cpu_count": 8
  },
  "source_hashes": {
    "D:\\Claude\\Other Nonlinear\\numerics\\twomesh_timing_20261104\\twomesh_timing.py": "46f512f97248427315f9a44d708c1eca896aa051597bafd57cdf3795ca5ae710"
  },
  "rows": [
    {
      "t": 0.01,
      "seconds": 3.1778991000028327,
      "steps": 32248,
      "lus": 11715,
      "lusolves": 96744,
      "nonlin": 0,
      "iters": 0,
      "halvings": 0,
      "repeat": 1,
      "N": 16,
      "n": 31,
      "kind": "linear",
      "utc": "2026-11-17T19:39:00.834062+00:00",
      "all_runs": [
        {
          "t": 0.01,
          "seconds": 3.1778991000028327,
          "steps": 32248,
          "lus": 11715,
          "lusolves": 96744,
          "nonlin": 0,
          "iters": 0,
          "halvings": 0,
          "repeat": 1,
          "N": 16,
          "n": 31,
          "kind": "linear",
          "utc": "2026-11-17T19:39:00.834062+00:00"
        },
        {
          "t": 0.01,
          "seconds": 4.776272999995854,
          "steps": 32248,
          "lus": 11715,
          "lusolves": 96744,
          "nonlin": 0,
          "iters": 0,
          "halvings": 0,
          "repeat": 2,
          "N": 16,
          "n": 31,
          "kind": "linear",
          "utc": "2026-11-17T19:39:05.618612+00:00"
        }
      ],
      "seconds_per_step": 9.85456183330077e-05
    },
    {
      "t": 0.01,
      "seconds": 37.76377439999487,
      "steps": 32248,
      "lus": 11715,
      "lusolves": 283992,
      "nonlin": 312080,
      "iters": 62416,
      "halvings": 0,
      "repeat": 1,
      "N": 16,
      "n": 31,
      "kind": "nonlinear",
      "utc": "2026-11-17T19:39:43.407774+00:00",
      "all_runs": [
        {
          "t": 0.01,
          "seconds": 37.76377439999487,
          "steps": 32248,
          "lus": 11715,
          "lusolves": 283992,
          "nonlin": 312080,
          "iters": 62416,
          "halvings": 0,
          "repeat": 1,
          "N": 16,
          "n": 31,
          "kind": "nonlinear",
          "utc": "2026-11-17T19:39:43.407774+00:00"
        },
        {
          "t": 0.01,
          "seconds": 38.78558480000356,
          "steps": 32248,
          "lus": 11715,
          "lusolves": 283992,
          "nonlin": 312080,
          "iters": 62416,
          "halvings": 0,
          "repeat": 2,
          "N": 16,
          "n": 31,
          "kind": "nonlinear",
          "utc": "2026-11-17T19:40:22.203458+00:00"
        }
      ],
      "seconds_per_step": 0.0011710423716197863
    },
    {
      "t": 0.01,
      "seconds": 6.202357499976642,
      "steps": 32272,
      "lus": 11736,
      "lusolves": 96816,
      "nonlin": 0,
      "iters": 0,
      "halvings": 0,
      "repeat": 1,
      "N": 32,
      "n": 63,
      "kind": "linear",
      "utc": "2026-11-17T19:40:28.431408+00:00",
      "all_runs": [
        {
          "t": 0.01,
          "seconds": 6.202357499976642,
          "steps": 32272,
          "lus": 11736,
          "lusolves": 96816,
          "nonlin": 0,
          "iters": 0,
          "halvings": 0,
          "repeat": 1,
          "N": 32,
          "n": 63,
          "kind": "linear",
          "utc": "2026-11-17T19:40:28.431408+00:00"
        },
        {
          "t": 0.01,
          "seconds": 6.648129000037443,
          "steps": 32272,
          "lus": 11736,
          "lusolves": 96816,
          "nonlin": 0,
          "iters": 0,
          "halvings": 0,
          "repeat": 2,
          "N": 32,
          "n": 63,
          "kind": "linear",
          "utc": "2026-11-17T19:40:35.083643+00:00"
        }
      ],
      "seconds_per_step": 0.0001921900563949133
    },
    {
      "t": 0.01,
      "seconds": 48.985313899989706,
      "steps": 32272,
      "lus": 11736,
      "lusolves": 286944,
      "nonlin": 316880,
      "iters": 63376,
      "halvings": 0,
      "repeat": 2,
      "N": 32,
      "n": 63,
      "kind": "nonlinear",
      "utc": "2026-11-17T19:42:14.748911+00:00",
      "all_runs": [
        {
          "t": 0.01,
          "seconds": 50.628345799981616,
          "steps": 32272,
          "lus": 11736,
          "lusolves": 286944,
          "nonlin": 316880,
          "iters": 63376,
          "halvings": 0,
          "repeat": 1,
          "N": 32,
          "n": 63,
          "kind": "nonlinear",
          "utc": "2026-11-17T19:41:25.756821+00:00"
        },
        {
          "t": 0.01,
          "seconds": 48.985313899989706,
          "steps": 32272,
          "lus": 11736,
          "lusolves": 286944,
          "nonlin": 316880,
          "iters": 63376,
          "halvings": 0,
          "repeat": 2,
          "N": 32,
          "n": 63,
          "kind": "nonlinear",
          "utc": "2026-11-17T19:42:14.748911+00:00"
        }
      ],
      "seconds_per_step": 0.0015178890028504494
    },
    {
      "t": 0.01,
      "seconds": 8.35614180000266,
      "steps": 32296,
      "lus": 11751,
      "lusolves": 96888,
      "nonlin": 0,
      "iters": 0,
      "halvings": 0,
      "repeat": 1,
      "N": 64,
      "n": 127,
      "kind": "linear",
      "utc": "2026-11-17T19:42:23.128352+00:00",
      "all_runs": [
        {
          "t": 0.01,
          "seconds": 8.35614180000266,
          "steps": 32296,
          "lus": 11751,
          "lusolves": 96888,
          "nonlin": 0,
          "iters": 0,
          "halvings": 0,
          "repeat": 1,
          "N": 64,
          "n": 127,
          "kind": "linear",
          "utc": "2026-11-17T19:42:23.128352+00:00"
        },
        {
          "t": 0.01,
          "seconds": 8.924679899995681,
          "steps": 32296,
          "lus": 11751,
          "lusolves": 96888,
          "nonlin": 0,
          "iters": 0,
          "halvings": 0,
          "repeat": 2,
          "N": 64,
          "n": 127,
          "kind": "linear",
          "utc": "2026-11-17T19:42:32.078762+00:00"
        }
      ],
      "seconds_per_step": 0.0002587361221204688
    },
    {
      "t": 0.01,
      "seconds": 55.63339129998349,
      "steps": 32296,
      "lus": 11751,
      "lusolves": 288240,
      "nonlin": 318920,
      "iters": 63784,
      "halvings": 0,
      "repeat": 2,
      "N": 64,
      "n": 127,
      "kind": "nonlinear",
      "utc": "2026-11-17T19:44:25.154285+00:00",
      "all_runs": [
        {
          "t": 0.01,
          "seconds": 57.3809934000019,
          "steps": 32296,
          "lus": 11751,
          "lusolves": 288240,
          "nonlin": 318920,
          "iters": 63784,
          "halvings": 0,
          "repeat": 1,
          "N": 64,
          "n": 127,
          "kind": "nonlinear",
          "utc": "2026-11-17T19:43:29.474510+00:00"
        },
        {
          "t": 0.01,
          "seconds": 55.63339129998349,
          "steps": 32296,
          "lus": 11751,
          "lusolves": 288240,
          "nonlin": 318920,
          "iters": 63784,
          "halvings": 0,
          "repeat": 2,
          "N": 64,
          "n": 127,
          "kind": "nonlinear",
          "utc": "2026-11-17T19:44:25.154285+00:00"
        }
      ],
      "seconds_per_step": 0.0017226093417136328
    },
    {
      "t": 0.01,
      "seconds": 13.105138199985959,
      "steps": 32320,
      "lus": 11763,
      "lusolves": 96960,
      "nonlin": 0,
      "iters": 0,
      "halvings": 0,
      "repeat": 2,
      "N": 128,
      "n": 255,
      "kind": "linear",
      "utc": "2026-11-17T19:44:51.691498+00:00",
      "all_runs": [
        {
          "t": 0.01,
          "seconds": 13.402101400017273,
          "steps": 32320,
          "lus": 11763,
          "lusolves": 96960,
          "nonlin": 0,
          "iters": 0,
          "halvings": 0,
          "repeat": 1,
          "N": 128,
          "n": 255,
          "kind": "linear",
          "utc": "2026-11-17T19:44:38.560106+00:00"
        },
        {
          "t": 0.01,
          "seconds": 13.105138199985959,
          "steps": 32320,
          "lus": 11763,
          "lusolves": 96960,
          "nonlin": 0,
          "iters": 0,
          "halvings": 0,
          "repeat": 2,
          "N": 128,
          "n": 255,
          "kind": "linear",
          "utc": "2026-11-17T19:44:51.691498+00:00"
        }
      ],
      "seconds_per_step": 0.0004054807611381794
    },
    {
      "t": 0.01,
      "seconds": 69.34707090002485,
      "steps": 32320,
      "lus": 11763,
      "lusolves": 288312,
      "nonlin": 318920,
      "iters": 63784,
      "halvings": 0,
      "repeat": 1,
      "N": 128,
      "n": 255,
      "kind": "nonlinear",
      "utc": "2026-11-17T19:46:01.074315+00:00",
      "all_runs": [
        {
          "t": 0.01,
          "seconds": 69.34707090002485,
          "steps": 32320,
          "lus": 11763,
          "lusolves": 288312,
          "nonlin": 318920,
          "iters": 63784,
          "halvings": 0,
          "repeat": 1,
          "N": 128,
          "n": 255,
          "kind": "nonlinear",
          "utc": "2026-11-17T19:46:01.074315+00:00"
        },
        {
          "t": 0.01,
          "seconds": 69.42008369998075,
          "steps": 32320,
          "lus": 11763,
          "lusolves": 288312,
          "nonlin": 318920,
          "iters": 63784,
          "halvings": 0,
          "repeat": 2,
          "N": 128,
          "n": 255,
          "kind": "nonlinear",
          "utc": "2026-11-17T19:47:10.524113+00:00"
        }
      ],
      "seconds_per_step": 0.0021456395699265113
    },
    {
      "t": 0.01,
      "seconds": 21.478433799988125,
      "steps": 32344,
      "lus": 11775,
      "lusolves": 97032,
      "nonlin": 0,
      "iters": 0,
      "halvings": 0,
      "repeat": 2,
      "N": 256,
      "n": 511,
      "kind": "linear",
      "utc": "2026-11-17T19:47:53.931725+00:00",
      "all_runs": [
        {
          "t": 0.01,
          "seconds": 21.89497369999299,
          "steps": 32344,
          "lus": 11775,
          "lusolves": 97032,
          "nonlin": 0,
          "iters": 0,
          "halvings": 0,
          "repeat": 1,
          "N": 256,
          "n": 511,
          "kind": "linear",
          "utc": "2026-11-17T19:47:32.422819+00:00"
        },
        {
          "t": 0.01,
          "seconds": 21.478433799988125,
          "steps": 32344,
          "lus": 11775,
          "lusolves": 97032,
          "nonlin": 0,
          "iters": 0,
          "halvings": 0,
          "repeat": 2,
          "N": 256,
          "n": 511,
          "kind": "linear",
          "utc": "2026-11-17T19:47:53.931725+00:00"
        }
      ],
      "seconds_per_step": 0.0006640623856043817
    },
    {
      "t": 0.01,
      "seconds": 94.31370699999388,
      "steps": 32344,
      "lus": 11775,
      "lusolves": 288867,
      "nonlin": 319725,
      "iters": 63945,
      "halvings": 0,
      "repeat": 2,
      "N": 256,
      "n": 511,
      "kind": "nonlinear",
      "utc": "2026-11-17T19:51:04.003557+00:00",
      "all_runs": [
        {
          "t": 0.01,
          "seconds": 95.72722760000033,
          "steps": 32344,
          "lus": 11775,
          "lusolves": 288867,
          "nonlin": 319725,
          "iters": 63945,
          "halvings": 0,
          "repeat": 1,
          "N": 256,
          "n": 511,
          "kind": "nonlinear",
          "utc": "2026-11-17T19:49:29.669212+00:00"
        },
        {
          "t": 0.01,
          "seconds": 94.31370699999388,
          "steps": 32344,
          "lus": 11775,
          "lusolves": 288867,
          "nonlin": 319725,
          "iters": 63945,
          "halvings": 0,
          "repeat": 2,
          "N": 256,
          "n": 511,
          "kind": "nonlinear",
          "utc": "2026-11-17T19:51:04.003557+00:00"
        }
      ],
      "seconds_per_step": 0.0029159568080631302
    },
    {
      "t": 0.01,
      "seconds": 29.6078303999966,
      "steps": 32368,
      "lus": 11790,
      "lusolves": 97104,
      "nonlin": 0,
      "iters": 0,
      "halvings": 0,
      "repeat": 2,
      "N": 512,
      "n": 1023,
      "kind": "linear",
      "utc": "2026-11-17T19:52:11.006663+00:00",
      "all_runs": [
        {
          "t": 0.01,
          "seconds": 37.344604999991134,
          "steps": 32368,
          "lus": 11790,
          "lusolves": 97104,
          "nonlin": 0,
          "iters": 0,
          "halvings": 0,
          "repeat": 1,
          "N": 512,
          "n": 1023,
          "kind": "linear",
          "utc": "2026-11-17T19:51:41.382061+00:00"
        },
        {
          "t": 0.01,
          "seconds": 29.6078303999966,
          "steps": 32368,
          "lus": 11790,
          "lusolves": 97104,
          "nonlin": 0,
          "iters": 0,
          "halvings": 0,
          "repeat": 2,
          "N": 512,
          "n": 1023,
          "kind": "linear",
          "utc": "2026-11-17T19:52:11.006663+00:00"
        }
      ],
      "seconds_per_step": 0.0009147253583785405
    },
    {
      "t": 0.01,
      "seconds": 140.26024149998557,
      "steps": 32368,
      "lus": 11790,
      "lusolves": 289296,
      "nonlin": 320320,
      "iters": 64064,
      "halvings": 0,
      "repeat": 2,
      "N": 512,
      "n": 1023,
      "kind": "nonlinear",
      "utc": "2026-11-17T19:56:54.541919+00:00",
      "all_runs": [
        {
          "t": 0.01,
          "seconds": 143.2043692000443,
          "steps": 32368,
          "lus": 11790,
          "lusolves": 289296,
          "nonlin": 320320,
          "iters": 64064,
          "halvings": 0,
          "repeat": 1,
          "N": 512,
          "n": 1023,
          "kind": "nonlinear",
          "utc": "2026-11-17T19:54:34.264737+00:00"
        },
        {
          "t": 0.01,
          "seconds": 140.26024149998557,
          "steps": 32368,
          "lus": 11790,
          "lusolves": 289296,
          "nonlin": 320320,
          "iters": 64064,
          "halvings": 0,
          "repeat": 2,
          "N": 512,
          "n": 1023,
          "kind": "nonlinear",
          "utc": "2026-11-17T19:56:54.541919+00:00"
        }
      ],
      "seconds_per_step": 0.004333299601457784
    }
  ],
  "linear": {
    "omega0": 0.00015363450306911348,
    "omega1": 8.019568574899558e-07,
    "residuals_seconds_per_step": [
      -7.994954731829441e-05,
      -1.1967728696067397e-05,
      3.253098150130917e-06,
      4.734725940912715e-05,
      0.0001006279283579008,
      -5.931100990279781e-05
    ],
    "relative_residuals": [
      -0.8112947959606585,
      -0.06227028037015627,
      0.01257303434661612,
      0.1167682019640685,
      0.15153384763137354,
      -0.06484023795725269
    ],
    "R2": 0.9538199546463196
  },
  "nonlinear": {
    "omega0": 0.0012800060389278668,
    "omega1": 3.04796042888761e-06,
    "residuals_seconds_per_step": [
      -0.00020345044060359634,
      4.586145690266318e-05,
      5.551232831703954e-05,
      8.840362163230414e-05,
      7.844298997369478e-05,
      -6.476995622210768e-05
    ],
    "relative_residuals": [
      -0.17373448265768865,
      0.03021397270586965,
      0.032225721161953345,
      0.04120152465091422,
      0.026901286657191287,
      -0.014947029326178633
    ],
    "R2": 0.9904189498375237
  },
  "slope_ratio_N_over_L": 3.8006538636347833,
  "predictions": [
    {
      "N": 1024,
      "kind": "linear",
      "steps": 32392,
      "seconds": 58.15142024585131
    },
    {
      "N": 1024,
      "kind": "nonlinear",
      "steps": 32392,
      "seconds": 243.56131214599517
    },
    {
      "N": 2048,
      "kind": "linear",
      "steps": 32416,
      "seconds": 111.43479220284348
    },
    {
      "N": 2048,
      "kind": "nonlinear",
      "steps": 32416,
      "seconds": 446.0896719091367
    }
  ]
}

==> anc/computations/design/cost_models_frozen.json.sha256.json <==
{
  "file": "cost_models_frozen.json",
  "sha256": "9769c393c1cbeab18d300a0661faf14e0c954e9afc1bc63ec4a2086f559ca06b",
  "frozen_utc": "2026-11-17T19:56:54.758349+00:00"
}

==> anc/computations/design/cost_timing.py <==
"""Reproducible, sequential timing calibration and held-out timing validation."""
import os
for k in ('OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','OMP_NUM_THREADS','NUMEXPR_NUM_THREADS'):
    os.environ[k]='1'
import sys
sys.dont_write_bytecode=True
from pathlib import Path
import json, hashlib, time, platform, argparse
from datetime import datetime, timezone
HERE=Path(__file__).resolve().parent
SOURCE=Path(__file__).resolve().parent.parent / 'support/timing'
sys.path.insert(0,str(SOURCE))
import twomesh_timing as old
np=old.np

def utc(): return datetime.now(timezone.utc).isoformat()
def sha(p): return hashlib.sha256(Path(p).read_bytes()).hexdigest()
def save(p,obj,exclusive=False):
    with Path(p).open('x' if exclusive else 'w',encoding='utf-8') as f:
        json.dump(obj,f,ensure_ascii=False,indent=2,allow_nan=False)
def freeze(p,obj):
    save(p,obj,True)
    save(str(p)+'.sha256.json',{'file':Path(p).name,'sha256':sha(p),'frozen_utc':utc()},True)
def read(p): return json.loads(Path(p).read_text(encoding='utf-8'))
def check(p):
    m=read(str(p)+'.sha256.json')
    if sha(p)!=m['sha256']: raise RuntimeError('Frozen file hash mismatch: '+str(p))
    return read(p)
def sample(n,direct,repeats=2):
    outs,_=old.output_grid('D2')
    mark=float(outs[int(np.argmin(abs(outs-.01)))])
    fem=old.FEM(n); ini=old.project(fem,'D2')
    runs=[]
    for rep in range(repeats):
        result=old.run(n,direct,ini,[mark])[mark]
        row={k:v for k,v in result.items() if k!='state'}
        row.update(repeat=rep+1,N=n,n=2*n-1,kind='nonlinear' if direct else 'linear',utc=utc())
        runs.append(row)
        print(json.dumps(row),flush=True)
        with (HERE/'timing_events.jsonl').open('a',encoding='utf-8') as f:f.write(json.dumps(row)+'\n')
    best=min(runs,key=lambda r:r['seconds']).copy()
    best['all_runs']=runs
    best['seconds_per_step']=best['seconds']/best['steps']
    return best

def planned_steps(n):
    outs,_=old.output_grid('D2');mark=float(outs[int(np.argmin(abs(outs-.01)))])
    _,base=old.grid(n,mark)
    i=np.flatnonzero(base[1:]>=mark*(1-1e-9))[0]
    return int((i+1)*8)

def calibrate():
    path=HERE/'cost_models_frozen.json'
    if path.exists():check(path);print('Verified existing cost freeze',flush=True);return
    rows=[]
    for n in [16,32,64,128,256,512]:
        for direct in [False,True]:
            cache=HERE/f'timing_train_{n}_{int(direct)}.json'
            row=read(cache) if cache.exists() else sample(n,direct)
            if not cache.exists():save(cache,row,True)
            rows.append(row)
    obj={'schema':1,'created_utc':utc(),'protocol':{'datum':'D2','epsilon':.125,'t_end':.01,'training_N':[16,32,64,128,256,512],'holdout_N':[1024,2048],'repeats':2,'selection':'fastest complete run','time_grid':'B.3 time_grid, five-stage Radau IIA, level 3','threads':1,'timer':'after FEM, projection and Stepper setup; includes LU factorization, all time steps and endpoint capture','regression':'ordinary least squares of seconds/actual_steps on [1,2N-1]','holdout_before_freeze':False},'environment':{'python':sys.version,'platform':platform.platform(),'processor':platform.processor(),'cpu_count':os.cpu_count()},'source_hashes':{str(SOURCE/'twomesh_timing.py'):sha(SOURCE/'twomesh_timing.py')},'rows':rows}
    for kind in ['linear','nonlinear']:
        r=[r for r in rows if r['kind']==kind]
        A=np.array([[1.,x['n']] for x in r]);y=np.array([x['seconds_per_step'] for x in r])
        w=np.linalg.lstsq(A,y,rcond=None)[0];pred=A@w
        if min(w)<=0:raise RuntimeError('Nonpositive fitted timing parameter; inspect protocol before freezing')
        obj[kind]={'omega0':float(w[0]),'omega1':float(w[1]),'residuals_seconds_per_step':(y-pred).tolist(),'relative_residuals':((y-pred)/y).tolist(),'R2':float(1-np.sum((y-pred)**2)/np.sum((y-y.mean())**2))}
    obj['slope_ratio_N_over_L']=obj['nonlinear']['omega1']/obj['linear']['omega1']
    obj['predictions']=[{'N':n,'kind':kind,'steps':planned_steps(n),'seconds':planned_steps(n)*(obj[kind]['omega0']+obj[kind]['omega1']*(2*n-1))} for n in [1024,2048] for kind in ['linear','nonlinear']]
    freeze(path,obj)
    print('COST_FROZEN '+sha(path)+' '+utc(),flush=True)

def holdout():
    model=check(HERE/'cost_models_frozen.json')
    rows=[]
    for p in model['predictions']:
        cache=HERE/f'timing_holdout_{p["N"]}_{p["kind"]}.json'
        row=read(cache) if cache.exists() else sample(p['N'],p['kind']=='nonlinear')
        if not cache.exists():save(cache,row,True)
        rows.append({'prediction':p,'observed':row,'relative_prediction_error':(p['seconds']-row['seconds'])/row['seconds']})
    save(HERE/'timing_holdout_results.json',{'created_utc':utc(),'cost_model_sha256':sha(HERE/'cost_models_frozen.json'),'rows':rows})

if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('stage',choices=['calibrate','holdout','all']);a=p.parse_args()
    if a.stage in ['calibrate','all']:calibrate()
    if a.stage in ['holdout','all']:holdout()


==> anc/computations/design/design.py <==
"""Pre-register integer two-mesh designs, without reading new validation results.

Input: cost_models_frozen.json and error_models_frozen.json.
Output is exclusive-created. Never rewrite a frozen prediction.
"""
from __future__ import annotations
import os
for _key in ("OPENBLAS_NUM_THREADS", "OMP_NUM_THREADS", "MKL_NUM_THREADS"):
    os.environ[_key] = "1"
import sys
sys.dont_write_bytecode = True
import argparse
from datetime import datetime, timezone
from functools import lru_cache
import hashlib
import json
from pathlib import Path
import numpy as np

SOURCE = Path(__file__).resolve().parent.parent / 'support/b3/m1'
sys.path.insert(0, str(SOURCE))
from theta0_core import output_grid, time_grid

NMIN, NMAX, LEVEL, T_END = 16, 2048, 3, 1.0

def sha(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()

def stamp():
    return datetime.now(timezone.utc).isoformat()

def verify_input_freezes(root):
    cm = root/"cost_models_frozen.json.sha256.json"
    em = root/"error_models_frozen.sha256.json"
    cost_record = json.loads(cm.read_text(encoding="utf-8"))
    error_record = json.loads(em.read_text(encoding="utf-8"))
    cp = root/"cost_models_frozen.json"
    if sha(cp) != cost_record["sha256"]:
        raise RuntimeError("Cost freeze hash mismatch")
    checked = [cp, cm, em]
    for relative, digest in error_record["files"].items():
        path = root/relative
        if sha(path) != digest:
            raise RuntimeError("Error freeze hash mismatch: "+str(path))
        checked.append(path)
    return checked

@lru_cache(None)
def counts(name, nmin=NMIN, nmax=NMAX):
    outs, _ = output_grid(name)
    result = []
    for n in range(nmin, nmax + 1):
        grid = time_grid(name, int(n), outs)
        result.append((np.count_nonzero(grid <= T_END * (1 + 1e-12)) - 1) * 2**LEVEL)
    return np.asarray(result, dtype=np.int64)

class CostIndex:
    """Enumerate all ordered pairs once; no monotonic-cost shortcut is used."""
    def __init__(self, linear_cost, nonlinear_cost, nmin=NMIN):
        self.wl = np.asarray(linear_cost, float)
        self.wn = np.asarray(nonlinear_cost, float)
        self.nmin = nmin
        self.ns = np.arange(nmin, nmin + len(self.wl))
        ii, jj = np.tril_indices(len(self.ns))
        self.ii, self.jj = ii, jj
        self.cost = self.wl[ii] + self.wl[jj] + self.wn[jj]
        self.order = np.lexsort((self.ns[jj], self.ns[ii], self.cost))
        self.single_order = np.lexsort((self.ns, self.wn))
        if np.any(self.wl <= 0) or np.any(self.wn <= 0):
            raise ValueError("The fitted cost model is nonpositive on an admitted mesh.")

class Frontier:
    def __init__(self, linear_rel, ordering_rel, costs):
        self.lin = np.asarray(linear_rel, float)
        self.ord = np.asarray(ordering_rel, float)
        self.c = costs
        e = self.lin[costs.ii] + self.ord[costs.jj]
        order = costs.order
        es = e[order]
        keep = es < np.r_[np.inf, np.minimum.accumulate(es[:-1])]
        self.idx = order[keep]
        self.error = es[keep]    # cost ascending; error strictly descending
        self.cost = costs.cost[self.idx]
        se = (self.lin + self.ord)[costs.single_order]
        sk = se < np.r_[np.inf, np.minimum.accumulate(se[:-1])]
        self.si = costs.single_order[sk]
        self.se = se[sk]
        self.sc = costs.wn[self.si]

    def solve(self, eta, eps=1.0):
        # Exact floating comparison E <= eta; eta endpoints reuse E itself.
        k = int(np.searchsorted(-self.error, -float(eta), side="left"))
        l = int(np.searchsorted(-self.se, -float(eta), side="left"))
        if k == len(self.error):
            return {"eta": float(eta), "feasible": False,
                    "minimum_feasible_eta": float(self.error[-1])}
        p = self.idx[k]
        i, j = self.c.ii[p], self.c.jj[p]
        n, nh = int(self.c.ns[i]), int(self.c.ns[j])
        ans = dict(eta=float(eta), feasible=True, N=n, Nhat=nh,
                   ratio=n/nh, model_error_relative=float(self.error[k]),
                   model_error_absolute=float(eps*self.error[k]),
                   linear_error_relative=float(self.lin[i]),
                   ordering_error_relative=float(self.ord[j]),
                   serial_seconds=float(self.cost[k]),
                   parallel_seconds=float(max(self.c.wl[i], self.c.wl[j], self.c.wn[j])),
                   linear_fine_seconds=float(self.c.wl[i]),
                   linear_coarse_seconds=float(self.c.wl[j]),
                   nonlinear_coarse_seconds=float(self.c.wn[j]))
        if l < len(self.se):
            si = self.si[l]
            ans.update(N1=int(self.c.ns[si]), single_seconds=float(self.sc[l]),
                       single_model_error_relative=float(self.se[l]),
                       single_model_error_absolute=float(eps*self.se[l]),
                       saving_ratio=float(self.cost[k]/self.sc[l]))
        else:
            ans.update(N1=None, single_seconds=None, saving_ratio=None)
        return ans

    def curve_upper(self):
        # Traverse from strict to loose and stop at the FIRST optimum with Nhat=Nmin.
        js = self.c.jj[self.idx]
        positions = np.flatnonzero(js == 0)
        return float(self.error[positions[-1]]) if len(positions) else None

    def p6(self, lo, hi):
        mask = (self.error >= lo) & (self.error <= hi)
        ids = self.idx[mask][::-1]
        errors = self.error[mask][::-1]
        ratios = self.c.ns[self.c.ii[ids]] / self.c.ns[self.c.jj[ids]]
        bad = np.flatnonzero(np.diff(ratios) < 0)
        return dict(pass_model=bool(len(bad) == 0),
                    number_of_optimal_states=int(len(ids)),
                    number_of_decreases=int(len(bad)),
                    decreases=[dict(eta_before=float(errors[k]),
                                    eta_after=float(errors[k+1]),
                                    ratio_before=float(ratios[k]),
                                    ratio_after=float(ratios[k+1]),
                                    before=[int(self.c.ns[self.c.ii[ids[k]]]), int(self.c.ns[self.c.jj[ids[k]]])],
                                    after=[int(self.c.ns[self.c.ii[ids[k+1]]]), int(self.c.ns[self.c.jj[ids[k+1]]])])
                               for k in bad])

    def crossings(self):
        # A minimum-cost state changes only at one of these model-error values.
        edges = np.unique(np.r_[self.error, self.se])
        edges = edges[edges >= max(self.error[-1], self.se[-1])]
        segments = []
        for eta in edges:
            r = self.solve(float(eta))
            winner = ("two_mesh" if r["saving_ratio"] < 1 else
                      "single_mesh" if r["saving_ratio"] > 1 else "tie")
            if not segments or segments[-1]["winner"] != winner:
                if segments:
                    segments[-1]["eta_upper_exclusive"] = float(eta)
                segments.append(dict(eta_lower_inclusive=float(eta),
                                     eta_upper_exclusive=None, winner=winner,
                                     grids_at_lower=[r["N"],r["Nhat"],r["N1"]],
                                     saving_ratio_at_lower=r["saving_ratio"]))
        first_two = next((s["eta_lower_inclusive"] for s in segments
                          if s["winner"] == "two_mesh"), None)
        return dict(intervals=segments, first_two_mesh_advantage_eta=first_two,
                    lower_single_interval=segments[0] if segments and segments[0]["winner"] == "single_mesh" else None,
                    single_global_threshold=bool(len(segments) == 2 and
                        segments[0]["winner"] == "single_mesh" and segments[1]["winner"] == "two_mesh"),
                    interpretation="Exact intervals for this finite integer model; not a continuous-theory critical value.")

def model_arrays(models, family, eps, t0, model):
    ns = np.arange(NMIN, NMAX+1, dtype=float)
    h = 1/ns
    if model == "fitted":
        m = models["fitted_models"][family][str(t0)]
        lin = m["linear"]["K"] * h**m["linear"]["s"]
        order = eps * m["ordering"]["K"] * h**m["ordering"]["s"]
    else:
        c = models["bound_constants"][family]
        lin = c["linear"] * np.minimum(1., h*t0**(-1.5))
        if model == "refined":
            order = c["quadratic"]*eps*h**0.5*t0**(-2.5) + c["cubic_remainder"]*eps**2*h**(1/6)
        elif model == "ordinary":
            order = c["ordering"]*eps*h**(1/6)
        else:
            raise ValueError(model)
    return lin, order

def scenarios():
    out = []
    for family in ("D1", "D2"):
        for eps in (1/32, 1/8):
            for t0 in (.01, .1):
                out.append(dict(name=family, family=family, eps=eps, t0=t0, T=T_END,
                                held_out=False, case_id=f"{family}_e{eps:g}_t{t0:g}"))
    for family in ("D1", "D2"):
        out.append(dict(name=family+"_hold", family=family, eps=1/8, t0=.01, T=T_END,
                        held_out=True, case_id=f"{family}_hold_e0.125_t0.01"))
    return out

def select_points(points):
    ratios = np.array([p["ratio"] for p in points])
    etas = np.array([p["eta"] for p in points])
    if len(np.unique(etas)) < 3:
        raise ValueError("Curve has fewer than three distinct eta values.")
    # Choose three distinct eta values, even if some ratios coincide.
    small = int(np.argmin(ratios))
    largest_order = sorted(range(len(points)), key=lambda i: (-ratios[i], -i))
    large = next(i for i in largest_order if etas[i] != etas[small])
    target = float(np.sqrt(ratios.min()*ratios.max()))
    middle_order = sorted(range(len(points)), key=lambda i:
        (abs(np.log(ratios[i]/target)), abs(i-(small+large)/2)))
    middle = next(i for i in middle_order if etas[i] not in (etas[small],etas[large]))
    return [dict(point_index=i, selection_labels=[label],
                 distinct_ratios_on_curve=int(len(np.unique(ratios))), **points[i])
            for i,label in ((small,"small_ratio"),(middle,"middle_ratio"),(large,"large_ratio"))]

def main(root, npoints=13):
    if npoints < 12:
        raise ValueError("At least twelve logarithmically spaced eta values are required.")
    root = Path(root)
    target = root/"predictions_frozen.json"
    manifest = root/"predictions_frozen.sha256.json"
    if target.exists() or manifest.exists():
        raise FileExistsError("Frozen predictions already exist; use a new explicitly documented version.")
    cp, ep = root/"cost_models_frozen.json", root/"error_models_frozen.json"
    verified_inputs = verify_input_freezes(root)
    cm, em = json.loads(cp.read_text(encoding="utf-8")), json.loads(ep.read_text(encoding="utf-8"))
    costindices = {}
    for family in ("D1","D2"):
        ns = np.arange(NMIN, NMAX+1)
        stepcounts = counts(family)
        wl = stepcounts*(cm["linear"]["omega0"]+cm["linear"]["omega1"]*(2*ns-1))
        wn = stepcounts*(cm["nonlinear"]["omega0"]+cm["nonlinear"]["omega1"]*(2*ns-1))
        costindices[family] = CostIndex(wl,wn)
    curves, validation, paired, p4, caches = [], [], [], [], {}
    for case in scenarios():
        fs = {model: Frontier(*model_arrays(em, case["family"], case["eps"],case["t0"],model),
                              costindices[case["family"]])
              for model in ("refined","ordinary","fitted")}
        local_curves = {}
        for model in ("refined","fitted"):
            f = fs[model]
            lo, hi = float(f.error[-1]), f.curve_upper()
            if hi is None:
                hi = float(f.error[0])
            etas = np.geomspace(lo, hi, npoints)
            etas[0], etas[-1] = lo, hi
            points = [f.solve(float(eta),case["eps"]) for eta in etas]
            cid = case["case_id"]+"_"+model
            curve = dict(**case,model=model,curve_id=cid,eta_min=lo,eta_max=hi,
                         eta_points_rule=f"{npoints} logarithmically spaced values, from minimum feasible error to the first optimal state with Nhat=16.",
                         first_coarse_16_reachable=f.curve_upper() is not None,
                         points=points, selected_points=select_points(points),
                         P6_all_integer_optimal_states=f.p6(lo,hi),
                         P7_all_cost_winner_intervals=f.crossings(),
                         loose_endpoint=f.solve(float(f.lin[0]+f.ord[0]),case["eps"]),
                         ordinary_comparison=[fs["ordinary"].solve(float(eta),case["eps"]) for eta in etas])
            curves.append(curve)
            local_curves[model]=curve
            for p in curve["selected_points"]:
                validation.append(dict(**case,model=model,curve_id=cid,**p))
        # Compare models at common eta; both families use frozen training parameters.
        common = np.unique([p["eta"] for curve in local_curves.values() for p in curve["points"]])
        comparisons = []
        for eta in common:
            a,b = fs["refined"].solve(eta,case["eps"]),fs["fitted"].solve(eta,case["eps"])
            both = a["feasible"] and b["feasible"]
            comparisons.append(dict(eta=float(eta),both_feasible=bool(both),refined=a,fitted=b,
                                    P3_model=(a["Nhat"]>=b["Nhat"]) if both else None))
        paired.append(dict(**case,comparisons=comparisons))
        if not case["held_out"]:
            caches[(case["family"],case["t0"],case["eps"])] = (fs,local_curves)
        print("DESIGN",case["case_id"],[(c["model"],c["eta_min"],c["eta_max"],
               c["P6_all_integer_optimal_states"]["number_of_decreases"]) for c in local_curves.values()],flush=True)
    target_ratio=cm["linear"]["omega1"]/cm["nonlinear"]["omega1"]
    for family in ("D1","D2"):
        for t0 in (.01,.1):
            small,large = caches[(family,t0,1/32)],caches[(family,t0,1/8)]
            for model in ("refined","fitted"):
                etas=np.unique([p["eta"] for c in (small[1][model],large[1][model]) for p in c["points"]])
                rows=[]
                for eta in etas:
                    a=small[0][model].solve(eta,1/32);b=large[0][model].solve(eta,1/8)
                    both=a["feasible"] and b["feasible"]
                    rows.append(dict(eta=float(eta),both_feasible=bool(both),small_amplitude=a,large_amplitude=b,
                      coarse_nonincreasing=(a["Nhat"]<=b["Nhat"]) if both else None,
                      saving_closer_to_slope_ratio=(abs(a["saving_ratio"]-target_ratio)<=abs(b["saving_ratio"]-target_ratio)) if both else None))
                p4.append(dict(family=family,t0=t0,model=model,slope_ratio_target=target_ratio,rows=rows))
    frozen=stamp()
    out=dict(schema_version=1,frozen_utc=frozen,inputs={str(p):sha(p) for p in (*verified_inputs,Path(__file__),SOURCE/"theta0_core.py")},
       implementation_snapshot={str(root/name):sha(root/name) for name in
           ("numerical.py","validate_design.py","s_control.py") if (root/name).exists()},
       implementation_change_policy="Snapshots record the pre-validation implementation. Bug fixes may be documented in a change log; they must not change frozen methods, parameter points, model constants, or prediction thresholds.",
       scope=dict(Nmin=NMIN,Nmax=NMAX,all_integer_pairs=True,T=T_END,level=LEVEL,stages=5,
                  W_Picard_relative_update_tolerance=3e-11,W_Picard_max_iterations=40,W_max_step_halving_depth=12,
                  norm="exp(nu*t) times the H norm, nu=3*pi^2/8",outputs="all stored output times t>=t0 through T=1",
                  cost_rule="S(name,N,T=1)*(omega0+omega1*(2*N-1)); S counts time_grid intervals subdivided into eight"),
       protocol=dict(P1="At every selected design pair, maximum weighted H error <= eta*epsilon; each row judged separately.",
         P2="For every measured selected pair, abs(measured_serial_saving_ratio/predicted_serial_saving_ratio-1)<=0.25.",
         P3="At each frozen common eta where both designs are feasible, refined Nhat >= fitted Nhat.",
         P4="At frozen common eta across epsilon=1/32 and 1/8, smaller amplitude has no larger Nhat and its serial saving ratio is no farther from omega1_L/omega1_N. These are finite-grid predictions, not consequences of the epsilon->0 result with eta=rho*epsilon.",
         P5="For S on each frozen N,epsilon,time, relative two-mesh L2 error >= exp(-C_S*t). Keep this strict finite-mesh expectation unchanged even if it fails.",
         P6="N/Nhat is nondecreasing as eta increases, checked over every optimal integer state between the frozen curve endpoints.",
         P7="Single-grid is cheaper on the initial feasible eta interval. Register all later winner intervals; do not infer a unique global threshold."),
       deviations=[
         "No common eta can generally place both refined and fitted optima N in [64,2048]; each design therefore has its own frozen eta curve, with a separate common-eta comparison.",
         "Curve endpoints include N<64 when necessary to reach Nhat=16; all admitted integers remain 16..2048.",
         "Step counts retain the original mesh-dependent initial layer instead of replacing S by one constant.",
         "P4 at fixed eta is distinct from the theoretical small-amplitude scaling eta=rho*epsilon.",
         "P5's strict finite-N threshold is stronger than convergence to exp(-C_S*t); its failure does not refute the theorem."
       ],
       curves=curves,validation_cases=validation,P3_common_eta=paired,P4_common_eta=p4,
       parallel_case_selection="First fitted D2 epsilon=1/8 t0=.01 selected point with largest ratio; three independent component processes start together.",
       S_protocol=dict(N=[512,1024,2048],Nhat=64,epsilon=[1/32,1/8],CS_times=[.25,1.,4.],
          reference="Stored B.4 W reference at 4*N, expansion through degree four; annotate truncation uncertainty.",
          reference_check="2N versus 4N",coarse_radau_stages=5,coarse_rtol=1e-9,coarse_check_rtol=1e-11,
          coarse_Picard_relative_update_tolerance=3e-12,
          normalization="Divide stored degree-k Taylor coefficients by ||sqrt(2) Re(phi_h)||_2^k, so the datum f_h has unit L2 norm.",
          exact_linear="Use saved S eigenpair and exponential; normalize f_h to unit L2.",
          coarse="L2 projection of that same fine-grid f_h onto Nhat=64, then solve S.",
          primary_threshold="exp(-C_S*t)",auxiliary_threshold="0.99*exp(-C_S*t), reported separately",
          warning="An unresolved L-stable Radau solve would artificially damp the S spurious mode; use an exact spectral linear solution."))
    with target.open("x",encoding="utf-8") as f:
        json.dump(out,f,ensure_ascii=False,indent=2,allow_nan=False)
        f.write("\n")
    record=dict(frozen_utc=frozen,path=str(target),sha256=sha(target),bytes=target.stat().st_size,
                creation_finished_utc=stamp(),prediction_before_validation=True)
    with manifest.open("x",encoding="utf-8") as f:
        json.dump(record,f,ensure_ascii=False,indent=2)
        f.write("\n")
    print(json.dumps(record,ensure_ascii=False),flush=True)

if __name__=="__main__":
    ap=argparse.ArgumentParser()
    ap.add_argument("--root",default=str(Path(__file__).resolve().parent))
    ap.add_argument("--points",type=int,default=13)
    args=ap.parse_args()
    main(args.root,args.points)



==> anc/computations/design/error_models_frozen.json <==
{
  "schema_version": 1,
  "frozen_utc": "2026-11-17T19:39:19.599770+00:00",
  "description": "Frozen empirical error-design inputs; no new PDE validation result used",
  "historical_calibration": {
    "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\calibration_frozen.json",
    "sha256": "9034f02150a34442ce3e354c629245df7c24ac8944f589a9701ee78a652a0ecd",
    "frozen_utc": "2026-11-01T10:07:11.614310+00:00",
    "training_N": [
      16,
      32
    ],
    "rule": "Maximum of accepted original-direction training observations; no post-hoc safety factor or refit.",
    "holdout_used": false
  },
  "bound_constants": {
    "D1": {
      "linear": 0.0014829168975074812,
      "ordering": 1.0658480532396648e-05,
      "quadratic": 1.2289065839988114e-09,
      "cubic_remainder": 5.2655341830324114e-08
    },
    "D2": {
      "linear": 0.056194056445348695,
      "ordering": 0.00012054120758439756,
      "quadratic": 3.538278498472407e-09,
      "cubic_remainder": 5.618683674742469e-07
    }
  },
  "bound_constant_records": {
    "D1": {
      "linear": {
        "C": 0.0014829168975074812,
        "name": "D1",
        "N": 16,
        "t": 1.8678105957632902e-05,
        "epsilon": 0.03125,
        "source": "analysis\\D1_N16-32_l3",
        "level": 3
      },
      "ordering": {
        "C": 1.0658480532396648e-05,
        "name": "D1",
        "N": 16,
        "t": 0.00016155980984398728,
        "epsilon": 0.03125,
        "source": "analysis\\D1_N16-32_l3",
        "level": 3
      },
      "quadratic": {
        "C": 1.2289065839988114e-09,
        "name": "D1",
        "N": 16,
        "t": 0.06189658188912597,
        "epsilon": 0.03125,
        "source": "analysis\\D1_N16-32_l3",
        "level": 3
      },
      "cubic_remainder": {
        "C": 5.2655341830324114e-08,
        "name": "D1",
        "N": 16,
        "t": 0.00887739228055769,
        "epsilon": 0.5,
        "source": "analysis\\D1_N16-32_l3",
        "level": 3
      }
    },
    "D2": {
      "linear": {
        "C": 0.056194056445348695,
        "name": "D2",
        "N": 16,
        "t": 6.657105065162856e-07,
        "epsilon": 0.03125,
        "source": "analysis\\D2_N16-32_l3",
        "level": 3
      },
      "ordering": {
        "C": 0.00012054120758439756,
        "name": "D2",
        "N": 16,
        "t": 9.54258787825843e-05,
        "epsilon": 0.03125,
        "source": "analysis\\D2_N16-32_l3",
        "level": 3
      },
      "quadratic": {
        "C": 3.538278498472407e-09,
        "name": "D2",
        "N": 16,
        "t": 0.05366191513205203,
        "epsilon": 0.03125,
        "source": "analysis\\D2_N16-32_l3",
        "level": 3
      },
      "cubic_remainder": {
        "C": 5.618683674742469e-07,
        "name": "D2",
        "N": 16,
        "t": 0.00018230450029011066,
        "epsilon": 0.03125,
        "source": "analysis\\D2_N16-32_l3",
        "level": 3
      }
    }
  },
  "bound_model": {
    "linear_relative": "C_lin * min(1, N^-1 * min(1,t)^(-3/2))",
    "refined_ordering_relative": "C_q * Nhat^(-1/2) * min(1,t)^(-5/2) * epsilon + C_r * Nhat^(-1/6) * epsilon^2",
    "ordinary_ordering_relative": "C_ord * Nhat^(-1/6) * epsilon",
    "total_relative": "linear_relative + ordering_relative",
    "caveat": "Constants are historical maxima of accepted empirical observations, not certified analytic upper bounds"
  },
  "fitted_models": {
    "D1": {
      "0.01": {
        "linear": {
          "K": 0.022512945355618996,
          "s": 2.009175659568292,
          "units": "weighted H error divided by epsilon^degree",
          "degree": 1,
          "minimax_log_slack_optimum": 0.002960950059307521,
          "actual_max_log_slack": 0.0029609500603084067,
          "maximum_peak_overprediction_factor": 1.0029653380026955,
          "minimum_peak_overprediction_factor": 1.0000000000000002,
          "no_peak_underestimated": true,
          "tie_break": "smallest s among LP solutions with delta <= delta_star + 1e-12",
          "envelope_rounding": "K=max_i(Y_i/h_i^s), rounded upward until direct comparison passes",
          "peaks": [
            {
              "family": "D1",
              "N": 16,
              "epsilon": 0.03125,
              "quantity": "linear",
              "normalized_peak": 8.573215823472704e-05,
              "time_of_peak": 0.01,
              "source_id": 0,
              "source_index": 850,
              "peak_accepted_local": true,
              "peak_reference_bound": 1.851192013745447e-10,
              "peak_time_difference": 9.269498775058197e-15,
              "sampled_times": 235
            },
            {
              "family": "D1",
              "N": 16,
              "epsilon": 0.125,
              "quantity": "linear",
              "normalized_peak": 8.573215823472704e-05,
              "time_of_peak": 0.01,
              "source_id": 0,
              "source_index": 850,
              "peak_accepted_local": true,
              "peak_reference_bound": 7.404768054981788e-10,
              "peak_time_difference": 3.7077995100232786e-14,
              "sampled_times": 235
            },
            {
              "family": "D1",
              "N": 32,
              "epsilon": 0.03125,
              "quantity": "linear",
              "normalized_peak": 2.1234189680611137e-05,
              "time_of_peak": 0.01,
              "source_id": 1,
              "source_index": 850,
              "peak_accepted_local": true,
              "peak_reference_bound": 1.851192013745447e-10,
              "peak_time_difference": 9.287835988990397e-15,
              "sampled_times": 235
            },
            {
              "family": "D1",
              "N": 32,
              "epsilon": 0.125,
              "quantity": "linear",
              "normalized_peak": 2.1234189680611137e-05,
              "time_of_peak": 0.01,
              "source_id": 1,
              "source_index": 850,
              "peak_accepted_local": true,
              "peak_reference_bound": 7.404768054981788e-10,
              "peak_time_difference": 3.715134395596159e-14,
              "sampled_times": 235
            },
            {
              "family": "D1",
              "N": 64,
              "epsilon": 0.03125,
              "quantity": "linear",
              "normalized_peak": 5.290533597112762e-06,
              "time_of_peak": 0.01,
              "source_id": 2,
              "source_index": 850,
              "peak_accepted_local": true,
              "peak_reference_bound": 1.851192013745447e-10,
              "peak_time_difference": 9.275470254242903e-15,
              "sampled_times": 235
            },
            {
              "family": "D1",
              "N": 64,
              "epsilon": 0.125,
              "quantity": "linear",
              "normalized_peak": 5.290533597112762e-06,
              "time_of_peak": 0.01,
              "source_id": 2,
              "source_index": 850,
              "peak_accepted_local": true,
              "peak_reference_bound": 7.404768054981788e-10,
              "peak_time_difference": 3.7101881016971613e-14,
              "sampled_times": 235
            }
          ],
          "no_training_point_underestimated": true
        },
        "ordering": {
          "K": 0.0007986991803688408,
          "s": 2.145781530405724,
          "units": "weighted H error divided by epsilon^degree",
          "degree": 2,
          "minimax_log_slack_optimum": 0.05613891707335039,
          "actual_max_log_slack": 0.05613891707435083,
          "maximum_peak_overprediction_factor": 1.0577446123178842,
          "minimum_peak_overprediction_factor": 1.0,
          "no_peak_underestimated": true,
          "tie_break": "smallest s among LP solutions with delta <= delta_star + 1e-12",
          "envelope_rounding": "K=max_i(Y_i/h_i^s), rounded upward until direct comparison passes",
          "peaks": [
            {
              "family": "D1",
              "N": 16,
              "epsilon": 0.03125,
              "quantity": "ordering",
              "normalized_peak": 2.081674553985723e-06,
              "time_of_peak": 0.013030229887796393,
              "source_id": 0,
              "source_index": 861,
              "peak_accepted_local": true,
              "peak_reference_bound": 6.191784652192541e-14,
              "peak_time_difference": 5.667772691847271e-18,
              "sampled_times": 235
            },
            {
              "family": "D1",
              "N": 16,
              "epsilon": 0.125,
              "quantity": "ordering",
              "normalized_peak": 2.0825949913723793e-06,
              "time_of_peak": 0.013030229887796393,
              "source_id": 0,
              "source_index": 861,
              "peak_accepted_local": true,
              "peak_reference_bound": 9.932385765439541e-13,
              "peak_time_difference": 9.069030994261662e-17,
              "sampled_times": 235
            },
            {
              "family": "D1",
              "N": 32,
              "epsilon": 0.03125,
              "quantity": "ordering",
              "normalized_peak": 4.4491740230148813e-07,
              "time_of_peak": 0.01333521432163324,
              "source_id": 1,
              "source_index": 862,
              "peak_accepted_local": true,
              "peak_reference_bound": 6.305246718743058e-14,
              "peak_time_difference": 5.288129728331554e-18,
              "sampled_times": 235
            },
            {
              "family": "D1",
              "N": 32,
              "epsilon": 0.125,
              "quantity": "ordering",
              "normalized_peak": 4.4517743038529826e-07,
              "time_of_peak": 0.01333521432163324,
              "source_id": 1,
              "source_index": 862,
              "peak_accepted_local": true,
              "peak_reference_bound": 1.011357147216235e-12,
              "peak_time_difference": 8.459285899600046e-17,
              "sampled_times": 235
            },
            {
              "family": "D1",
              "N": 64,
              "epsilon": 0.03125,
              "quantity": "ordering",
              "normalized_peak": 1.062800079307836e-07,
              "time_of_peak": 0.01333521432163324,
              "source_id": 2,
              "source_index": 862,
              "peak_accepted_local": true,
              "peak_reference_bound": 6.305246718743058e-14,
              "peak_time_difference": 5.2677618349369144e-18,
              "sampled_times": 235
            },
            {
              "family": "D1",
              "N": 64,
              "epsilon": 0.125,
              "quantity": "ordering",
              "normalized_peak": 1.0634464112237923e-07,
              "time_of_peak": 0.01333521432163324,
              "source_id": 2,
              "source_index": 862,
              "peak_accepted_local": true,
              "peak_reference_bound": 1.011357147216235e-12,
              "peak_time_difference": 8.426629185558159e-17,
              "sampled_times": 235
            }
          ],
          "no_training_point_underestimated": true
        }
      },
      "0.1": {
        "linear": {
          "K": 0.0005808214393079825,
          "s": 2.0058876056692903,
          "units": "weighted H error divided by epsilon^degree",
          "degree": 1,
          "minimax_log_slack_optimum": 0.0027980059244940847,
          "actual_max_log_slack": 0.002798005925494359,
          "maximum_peak_overprediction_factor": 1.0028019239974846,
          "minimum_peak_overprediction_factor": 1.0000000000000002,
          "no_peak_underestimated": true,
          "tie_break": "smallest s among LP solutions with delta <= delta_star + 1e-12",
          "envelope_rounding": "K=max_i(Y_i/h_i^s), rounded upward until direct comparison passes",
          "peaks": [
            {
              "family": "D1",
              "N": 16,
              "epsilon": 0.03125,
              "quantity": "linear",
              "normalized_peak": 2.2320981614117344e-06,
              "time_of_peak": 0.1,
              "source_id": 0,
              "source_index": 969,
              "peak_accepted_local": true,
              "peak_reference_bound": 3.9185285218322244e-12,
              "peak_time_difference": 3.1904714506910726e-17,
              "sampled_times": 116
            },
            {
              "family": "D1",
              "N": 16,
              "epsilon": 0.125,
              "quantity": "linear",
              "normalized_peak": 2.2320981614117344e-06,
              "time_of_peak": 0.1,
              "source_id": 0,
              "source_index": 969,
              "peak_accepted_local": true,
              "peak_reference_bound": 1.5674114087328898e-11,
              "peak_time_difference": 1.276188580276429e-16,
              "sampled_times": 116
            },
            {
              "family": "D1",
              "N": 32,
              "epsilon": 0.03125,
              "quantity": "linear",
              "normalized_peak": 5.541990716698282e-07,
              "time_of_peak": 0.1,
              "source_id": 1,
              "source_index": 969,
              "peak_accepted_local": true,
              "peak_reference_bound": 3.9185285218322244e-12,
              "peak_time_difference": 3.1947467961144894e-17,
              "sampled_times": 116
            },
            {
              "family": "D1",
              "N": 32,
              "epsilon": 0.125,
              "quantity": "linear",
              "normalized_peak": 5.541990716698282e-07,
              "time_of_peak": 0.1,
              "source_id": 1,
              "source_index": 969,
              "peak_accepted_local": true,
              "peak_reference_bound": 1.5674114087328898e-11,
              "peak_time_difference": 1.2778987184457958e-16,
              "sampled_times": 116
            },
            {
              "family": "D1",
              "N": 64,
              "epsilon": 0.03125,
              "quantity": "linear",
              "normalized_peak": 1.3837212651394732e-07,
              "time_of_peak": 0.1,
              "source_id": 2,
              "source_index": 969,
              "peak_accepted_local": true,
              "peak_reference_bound": 3.9185285218322244e-12,
              "peak_time_difference": 3.208680398667723e-17,
              "sampled_times": 116
            },
            {
              "family": "D1",
              "N": 64,
              "epsilon": 0.125,
              "quantity": "linear",
              "normalized_peak": 1.3837212651394732e-07,
              "time_of_peak": 0.1,
              "source_id": 2,
              "source_index": 969,
              "peak_accepted_local": true,
              "peak_reference_bound": 1.5674114087328898e-11,
              "peak_time_difference": 1.2834721594670893e-16,
              "sampled_times": 116
            }
          ],
          "no_training_point_underestimated": true
        },
        "ordering": {
          "K": 1.0993810200287388e-05,
          "s": 1.9847322239776122,
          "units": "weighted H error divided by epsilon^degree",
          "degree": 2,
          "minimax_log_slack_optimum": 0.007719024413097131,
          "actual_max_log_slack": 0.007719024414098616,
          "maximum_peak_overprediction_factor": 1.0077488928854106,
          "minimum_peak_overprediction_factor": 1.0000000000000002,
          "no_peak_underestimated": true,
          "tie_break": "smallest s among LP solutions with delta <= delta_star + 1e-12",
          "envelope_rounding": "K=max_i(Y_i/h_i^s), rounded upward until direct comparison passes",
          "peaks": [
            {
              "family": "D1",
              "N": 16,
              "epsilon": 0.03125,
              "quantity": "ordering",
              "normalized_peak": 4.4457002186444564e-08,
              "time_of_peak": 0.1,
              "source_id": 0,
              "source_index": 969,
              "peak_accepted_local": true,
              "peak_reference_bound": 2.9307289097606537e-15,
              "peak_time_difference": 1.804180442067485e-20,
              "sampled_times": 116
            },
            {
              "family": "D1",
              "N": 16,
              "epsilon": 0.125,
              "quantity": "ordering",
              "normalized_peak": 4.4539774063568355e-08,
              "time_of_peak": 0.1,
              "source_id": 0,
              "source_index": 969,
              "peak_accepted_local": true,
              "peak_reference_bound": 4.699197043929987e-14,
              "peak_time_difference": 2.8795747202945044e-19,
              "sampled_times": 116
            },
            {
              "family": "D1",
              "N": 32,
              "epsilon": 0.03125,
              "quantity": "ordering",
              "normalized_peak": 1.1298462469341884e-08,
              "time_of_peak": 0.1,
              "source_id": 1,
              "source_index": 969,
              "peak_accepted_local": true,
              "peak_reference_bound": 2.9307289097606537e-15,
              "peak_time_difference": 1.8076383420105177e-20,
              "sampled_times": 116
            },
            {
              "family": "D1",
              "N": 32,
              "epsilon": 0.125,
              "quantity": "ordering",
              "normalized_peak": 1.1319534593175863e-08,
              "time_of_peak": 0.1,
              "source_id": 1,
              "source_index": 969,
              "peak_accepted_local": true,
              "peak_reference_bound": 4.699197043929987e-14,
              "peak_time_difference": 2.8851149885808485e-19,
              "sampled_times": 116
            },
            {
              "family": "D1",
              "N": 64,
              "epsilon": 0.03125,
              "quantity": "ordering",
              "normalized_peak": 2.837999460451699e-09,
              "time_of_peak": 0.1,
              "source_id": 2,
              "source_index": 969,
              "peak_accepted_local": true,
              "peak_reference_bound": 2.9307289097606537e-15,
              "peak_time_difference": 1.8117765791481596e-20,
              "sampled_times": 116
            },
            {
              "family": "D1",
              "N": 64,
              "epsilon": 0.125,
              "quantity": "ordering",
              "normalized_peak": 2.843296375367569e-09,
              "time_of_peak": 0.1,
              "source_id": 2,
              "source_index": 969,
              "peak_accepted_local": true,
              "peak_reference_bound": 4.699197043929987e-14,
              "peak_time_difference": 2.8917007226502805e-19,
              "sampled_times": 116
            }
          ],
          "no_training_point_underestimated": true
        }
      }
    },
    "D2": {
      "0.01": {
        "linear": {
          "K": 0.07381608574167185,
          "s": 1.9421535702303732,
          "units": "weighted H error divided by epsilon^degree",
          "degree": 1,
          "minimax_log_slack_optimum": 1.0506296517097775,
          "actual_max_log_slack": 1.0506296517107787,
          "maximum_peak_overprediction_factor": 2.8594510095713788,
          "minimum_peak_overprediction_factor": 1.0000000000000002,
          "no_peak_underestimated": true,
          "tie_break": "smallest s among LP solutions with delta <= delta_star + 1e-12",
          "envelope_rounding": "K=max_i(Y_i/h_i^s), rounded upward until direct comparison passes",
          "peaks": [
            {
              "family": "D2",
              "N": 16,
              "epsilon": 0.03125,
              "quantity": "linear",
              "normalized_peak": 0.000338505000625123,
              "time_of_peak": 0.01,
              "source_id": 3,
              "source_index": 850,
              "peak_accepted_local": true,
              "peak_reference_bound": 1.8020551035118327e-10,
              "peak_time_difference": 1.488995309689871e-14,
              "sampled_times": 235
            },
            {
              "family": "D2",
              "N": 16,
              "epsilon": 0.125,
              "quantity": "linear",
              "normalized_peak": 0.000338505000625123,
              "time_of_peak": 0.01,
              "source_id": 3,
              "source_index": 850,
              "peak_accepted_local": true,
              "peak_reference_bound": 7.208220414047331e-10,
              "peak_time_difference": 5.955981238759484e-14,
              "sampled_times": 235
            },
            {
              "family": "D2",
              "N": 32,
              "epsilon": 0.03125,
              "quantity": "linear",
              "normalized_peak": 3.0806045155654e-05,
              "time_of_peak": 0.021544346900318777,
              "source_id": 4,
              "source_index": 886,
              "peak_accepted_local": true,
              "peak_reference_bound": 1.6678119654734498e-10,
              "peak_time_difference": 6.699177693830878e-15,
              "sampled_times": 235
            },
            {
              "family": "D2",
              "N": 32,
              "epsilon": 0.125,
              "quantity": "linear",
              "normalized_peak": 3.0806045155654e-05,
              "time_of_peak": 0.021544346900318777,
              "source_id": 4,
              "source_index": 886,
              "peak_accepted_local": true,
              "peak_reference_bound": 6.671247861893799e-10,
              "peak_time_difference": 2.6796710775323512e-14,
              "sampled_times": 235
            },
            {
              "family": "D2",
              "N": 64,
              "epsilon": 0.03125,
              "quantity": "linear",
              "normalized_peak": 2.2923035506927684e-05,
              "time_of_peak": 0.01,
              "source_id": 5,
              "source_index": 850,
              "peak_accepted_local": true,
              "peak_reference_bound": 1.8020551035118327e-10,
              "peak_time_difference": 1.490694277901026e-14,
              "sampled_times": 235
            },
            {
              "family": "D2",
              "N": 64,
              "epsilon": 0.125,
              "quantity": "linear",
              "normalized_peak": 2.2923035506927684e-05,
              "time_of_peak": 0.01,
              "source_id": 5,
              "source_index": 850,
              "peak_accepted_local": true,
              "peak_reference_bound": 7.208220414047331e-10,
              "peak_time_difference": 5.962777111604105e-14,
              "sampled_times": 235
            }
          ],
          "no_training_point_underestimated": true
        },
        "ordering": {
          "K": 0.00015258057573786158,
          "s": 1.4358142138392909,
          "units": "weighted H error divided by epsilon^degree",
          "degree": 2,
          "minimax_log_slack_optimum": 0.6889184469841023,
          "actual_max_log_slack": 0.688918446985104,
          "maximum_peak_overprediction_factor": 1.9915603898582537,
          "minimum_peak_overprediction_factor": 1.0000000000000002,
          "no_peak_underestimated": true,
          "tie_break": "smallest s among LP solutions with delta <= delta_star + 1e-12",
          "envelope_rounding": "K=max_i(Y_i/h_i^s), rounded upward until direct comparison passes",
          "peaks": [
            {
              "family": "D2",
              "N": 16,
              "epsilon": 0.03125,
              "quantity": "ordering",
              "normalized_peak": 2.8442211010125386e-06,
              "time_of_peak": 0.02872984833353657,
              "source_id": 3,
              "source_index": 903,
              "peak_accepted_local": true,
              "peak_reference_bound": 9.772345129026097e-14,
              "peak_time_difference": 4.558308652916737e-18,
              "sampled_times": 235
            },
            {
              "family": "D2",
              "N": 16,
              "epsilon": 0.125,
              "quantity": "ordering",
              "normalized_peak": 2.848437292515263e-06,
              "time_of_peak": 0.02872984833353657,
              "source_id": 3,
              "source_index": 903,
              "peak_accepted_local": true,
              "peak_reference_bound": 1.5671474928490709e-12,
              "peak_time_difference": 7.288986003273786e-17,
              "sampled_times": 235
            },
            {
              "family": "D2",
              "N": 32,
              "epsilon": 0.03125,
              "quantity": "ordering",
              "normalized_peak": 5.286765368719476e-07,
              "time_of_peak": 0.014006603498926958,
              "source_id": 4,
              "source_index": 864,
              "peak_accepted_local": true,
              "peak_reference_bound": 4.9898448503010494e-14,
              "peak_time_difference": 7.53988435894607e-18,
              "sampled_times": 235
            },
            {
              "family": "D2",
              "N": 32,
              "epsilon": 0.125,
              "quantity": "ordering",
              "normalized_peak": 5.290267268058519e-07,
              "time_of_peak": 0.014006603498926958,
              "source_id": 4,
              "source_index": 864,
              "peak_accepted_local": true,
              "peak_reference_bound": 8.010321897036367e-13,
              "peak_time_difference": 1.2101426049056594e-16,
              "sampled_times": 235
            },
            {
              "family": "D2",
              "N": 64,
              "epsilon": 0.03125,
              "quantity": "ordering",
              "normalized_peak": 3.8885141755504343e-07,
              "time_of_peak": 0.016155980984398695,
              "source_id": 5,
              "source_index": 874,
              "peak_accepted_local": true,
              "peak_reference_bound": 1.7496143795267972e-14,
              "peak_time_difference": 5.787677479146095e-18,
              "sampled_times": 235
            },
            {
              "family": "D2",
              "N": 64,
              "epsilon": 0.125,
              "quantity": "ordering",
              "normalized_peak": 3.8918883241277986e-07,
              "time_of_peak": 0.016155980984398695,
              "source_id": 5,
              "source_index": 874,
              "peak_accepted_local": true,
              "peak_reference_bound": 2.797465970063956e-13,
              "peak_time_difference": 9.275594607907345e-17,
              "sampled_times": 235
            }
          ],
          "no_training_point_underestimated": true
        }
      },
      "0.1": {
        "linear": {
          "K": 0.002052377705188457,
          "s": 2.2687921179344155,
          "units": "weighted H error divided by epsilon^degree",
          "degree": 1,
          "minimax_log_slack_optimum": 0.03779005002311653,
          "actual_max_log_slack": 0.037790050024116326,
          "maximum_peak_overprediction_factor": 1.0385131741727163,
          "minimum_peak_overprediction_factor": 1.0000000000000002,
          "no_peak_underestimated": true,
          "tie_break": "smallest s among LP solutions with delta <= delta_star + 1e-12",
          "envelope_rounding": "K=max_i(Y_i/h_i^s), rounded upward until direct comparison passes",
          "peaks": [
            {
              "family": "D2",
              "N": 16,
              "epsilon": 0.03125,
              "quantity": "linear",
              "normalized_peak": 3.66393155742314e-06,
              "time_of_peak": 0.1,
              "source_id": 3,
              "source_index": 969,
              "peak_accepted_local": true,
              "peak_reference_bound": 5.010185530050828e-12,
              "peak_time_difference": 6.106449107005137e-17,
              "sampled_times": 116
            },
            {
              "family": "D2",
              "N": 16,
              "epsilon": 0.125,
              "quantity": "linear",
              "normalized_peak": 3.66393155742314e-06,
              "time_of_peak": 0.1,
              "source_id": 3,
              "source_index": 969,
              "peak_accepted_local": true,
              "peak_reference_bound": 2.0040742120203313e-11,
              "peak_time_difference": 2.4425796428020547e-16,
              "sampled_times": 116
            },
            {
              "family": "D2",
              "N": 32,
              "epsilon": 0.03125,
              "quantity": "linear",
              "normalized_peak": 7.8955953242383e-07,
              "time_of_peak": 0.1,
              "source_id": 4,
              "source_index": 969,
              "peak_accepted_local": true,
              "peak_reference_bound": 5.010185530050828e-12,
              "peak_time_difference": 6.115115911244906e-17,
              "sampled_times": 116
            },
            {
              "family": "D2",
              "N": 32,
              "epsilon": 0.125,
              "quantity": "linear",
              "normalized_peak": 7.8955953242383e-07,
              "time_of_peak": 0.1,
              "source_id": 4,
              "source_index": 969,
              "peak_accepted_local": true,
              "peak_reference_bound": 2.0040742120203313e-11,
              "peak_time_difference": 2.4460463644979626e-16,
              "sampled_times": 116
            },
            {
              "family": "D2",
              "N": 64,
              "epsilon": 0.03125,
              "quantity": "linear",
              "normalized_peak": 1.5776054196567535e-07,
              "time_of_peak": 0.1,
              "source_id": 5,
              "source_index": 969,
              "peak_accepted_local": true,
              "peak_reference_bound": 5.010185530050828e-12,
              "peak_time_difference": 6.127623568112126e-17,
              "sampled_times": 116
            },
            {
              "family": "D2",
              "N": 64,
              "epsilon": 0.125,
              "quantity": "linear",
              "normalized_peak": 1.5776054196567535e-07,
              "time_of_peak": 0.1,
              "source_id": 5,
              "source_index": 969,
              "peak_accepted_local": true,
              "peak_reference_bound": 2.0040742120203313e-11,
              "peak_time_difference": 2.4510494272448504e-16,
              "sampled_times": 116
            }
          ],
          "no_training_point_underestimated": true
        },
        "ordering": {
          "K": 8.191210563702896e-05,
          "s": 2.398143179962561,
          "units": "weighted H error divided by epsilon^degree",
          "degree": 2,
          "minimax_log_slack_optimum": 0.07643202706496055,
          "actual_max_log_slack": 0.07643202706595814,
          "maximum_peak_overprediction_factor": 1.0794288158997498,
          "minimum_peak_overprediction_factor": 1.0000000000000002,
          "no_peak_underestimated": true,
          "tie_break": "smallest s among LP solutions with delta <= delta_star + 1e-12",
          "envelope_rounding": "K=max_i(Y_i/h_i^s), rounded upward until direct comparison passes",
          "peaks": [
            {
              "family": "D2",
              "N": 16,
              "epsilon": 0.03125,
              "quantity": "ordering",
              "normalized_peak": 9.828833047707979e-08,
              "time_of_peak": 0.1,
              "source_id": 3,
              "source_index": 969,
              "peak_accepted_local": true,
              "peak_reference_bound": 4.5174493811864675e-15,
              "peak_time_difference": 2.9246310565079697e-20,
              "sampled_times": 116
            },
            {
              "family": "D2",
              "N": 16,
              "epsilon": 0.125,
              "quantity": "ordering",
              "normalized_peak": 9.852695514075149e-08,
              "time_of_peak": 0.1,
              "source_id": 3,
              "source_index": 969,
              "peak_accepted_local": true,
              "peak_reference_bound": 7.246515285883139e-14,
              "peak_time_difference": 4.659244356608133e-19,
              "sampled_times": 116
            },
            {
              "family": "D2",
              "N": 32,
              "epsilon": 0.03125,
              "quantity": "ordering",
              "normalized_peak": 2.0081159349094274e-08,
              "time_of_peak": 0.1,
              "source_id": 4,
              "source_index": 969,
              "peak_accepted_local": true,
              "peak_reference_bound": 4.5174493811864675e-15,
              "peak_time_difference": 2.9430090700152224e-20,
              "sampled_times": 116
            },
            {
              "family": "D2",
              "N": 32,
              "epsilon": 0.125,
              "quantity": "ordering",
              "normalized_peak": 2.0127180193708802e-08,
              "time_of_peak": 0.1,
              "source_id": 4,
              "source_index": 969,
              "peak_accepted_local": true,
              "peak_reference_bound": 7.246515285883139e-14,
              "peak_time_difference": 4.688666456678334e-19,
              "sampled_times": 116
            },
            {
              "family": "D2",
              "N": 64,
              "epsilon": 0.03125,
              "quantity": "ordering",
              "normalized_peak": 3.5373325961541005e-09,
              "time_of_peak": 0.1,
              "source_id": 5,
              "source_index": 969,
              "peak_accepted_local": true,
              "peak_reference_bound": 4.5174493811864675e-15,
              "peak_time_difference": 2.9600880771824225e-20,
              "sampled_times": 116
            },
            {
              "family": "D2",
              "N": 64,
              "epsilon": 0.125,
              "quantity": "ordering",
              "normalized_peak": 3.544382148227567e-09,
              "time_of_peak": 0.1,
              "source_id": 5,
              "source_index": 969,
              "peak_accepted_local": true,
              "peak_reference_bound": 7.246515285883139e-14,
              "peak_time_difference": 4.715973227908192e-19,
              "sampled_times": 116
            }
          ],
          "no_training_point_underestimated": true
        }
      }
    }
  },
  "fitted_model": {
    "linear_relative": "K_linear * N^(-s_linear)",
    "ordering_relative": "epsilon * K_ordering * Nhat^(-s_ordering)",
    "data_families": [
      "D1",
      "D2"
    ],
    "training_N": [
      16,
      32,
      64
    ],
    "epsilons": [
      0.03125,
      0.125
    ],
    "t0": [
      0.01,
      0.1
    ],
    "T": 1.0,
    "nu": 3.7011016504085092,
    "norm": "exp(nu*t) times H norm, weight 1+x",
    "algorithm": "One-sided minimax linear programming in logarithms, not least squares",
    "peak_selection": "For every N and epsilon, maximize normalized weighted error over all stored output times t >= t0",
    "constraints": "0 <= logK+s*log(h_i)-log(Y_i) <= delta; s >= 0; minimize delta",
    "holdout_policy": "D1_hold and D2_hold inherit their original-family model; no holdout data loaded",
    "acceptance_policy": "All stored point values enter the envelope; original accepted_local flags are retained without excluding late-time small values",
    "reference_policy": "Fit stored errors against Nref4096; do not add or refit reference uncertainty; report it separately",
    "scope": "Envelope guarantee applies only to training points; extrapolation is an empirical prediction"
  },
  "training_observations": {
    "file": "error_model_training.npy",
    "sha256": "e7ddb9a58946d5a41f7f8c96f9edd5fe9e9f91138b7dece5ed2e70c3ad9ab224",
    "shape": [
      4212,
      11
    ],
    "family_ids": {
      "0": "D1",
      "1": "D2"
    },
    "columns": [
      "family_id",
      "t0",
      "N",
      "epsilon",
      "time",
      "linear_weighted_error_over_epsilon",
      "ordering_weighted_error_over_epsilon_squared",
      "linear_accepted_local",
      "ordering_accepted_local",
      "source_id",
      "source_index"
    ]
  },
  "sources": [
    {
      "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\analysis\\D1_N16-32_l3\\errors_N16.npz",
      "sha256": "a3cf8d71a3680b7dd50ac75fed41302854f89ece618848bc1717b84c4532b15d",
      "family": "D1",
      "N": 16,
      "time_level": 3
    },
    {
      "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\analysis\\D1_N16-32_l3\\errors_N32.npz",
      "sha256": "fe72e5d99577f4f4e79d2c70e6061de0840a9792160914d262b65bfe5ec6e172",
      "family": "D1",
      "N": 32,
      "time_level": 3
    },
    {
      "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\analysis\\D1_N64_l3\\errors_N64.npz",
      "sha256": "52b5ea1ff447886a95176cbdfd3668b721ab8c8b617363b15c4155f09002202c",
      "family": "D1",
      "N": 64,
      "time_level": 3
    },
    {
      "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\analysis\\D2_N16-32_l3\\errors_N16.npz",
      "sha256": "27a81684156e97d3303dd6722b46ddfb3c17bbf36403665950cfb84366b99b28",
      "family": "D2",
      "N": 16,
      "time_level": 3
    },
    {
      "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\analysis\\D2_N16-32_l3\\errors_N32.npz",
      "sha256": "c3af1fa9988a544138ee41552391143a18e4c5b20f12f800232e83d7a8ce1aba",
      "family": "D2",
      "N": 32,
      "time_level": 3
    },
    {
      "path": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\analysis\\D2_N64_l3\\errors_N64.npz",
      "sha256": "fd7044e5a7aa48c44b7ae26054a028fb4b20ffc88c4222efce127433aadb716c",
      "family": "D2",
      "N": 64,
      "time_level": 3
    }
  ],
  "environment": {
    "python": "3.12.14 (main, Aug 25 2026, 14:01:42) [MSC v.1944 64 bit (AMD64)]",
    "numpy": "2.5.4",
    "platform": "Windows-11-10.0.26300-SP0"
  },
  "generator": {
    "path": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\calibration.py",
    "sha256": "c8bdc8b7e31ef965cf2f808d557b7ee7f4f6b4697973a8d86e0171f8d994e5a7"
  }
}


==> anc/computations/design/error_models_frozen.sha256.json <==
{
  "frozen_utc": "2026-11-17T19:39:19.599770+00:00",
  "algorithm": "SHA-256",
  "files": {
    "error_models_frozen.json": "27539f4a4ba52db4106633a99bee3f35f3dc99e542c33fd653c6c1aedaaec787",
    "error_model_training.npy": "e7ddb9a58946d5a41f7f8c96f9edd5fe9e9f91138b7dece5ed2e70c3ad9ab224"
  },
  "immutability": "No overwrite; any revision must use a newly named output set and an explanation"
}


==> anc/computations/design/final_integrity_audit.json <==
{
  "schema_version": 1,
  "started_utc": "2026-11-17T23:39:34.578816+00:00",
  "completed_utc": "2026-11-17T23:39:37.462077+00:00",
  "root": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117",
  "generator_sha256": "4808557b5d8119f18fd5b17fda5e02079a0cb5dd8b980d7fd20bd0acd266276f",
  "overall": true,
  "checks": [
    {
      "name": "load_required_results",
      "passed": true,
      "details": {
        "loaded": [
          "cost_models_frozen.json",
          "error_models_frozen.json",
          "predictions_frozen.json",
          "supplement_p4_frozen.json",
          "validation_results.json",
          "p4_validation_results.json"
        ]
      }
    },
    {
      "name": "four_freeze_manifests_and_parent_inputs",
      "passed": true,
      "details": [
        {
          "file": "cost_models_frozen.json",
          "sha256": "9769c393c1cbeab18d300a0661faf14e0c954e9afc1bc63ec4a2086f559ca06b"
        },
        {
          "file": "error_models_frozen.json",
          "sha256": "27539f4a4ba52db4106633a99bee3f35f3dc99e542c33fd653c6c1aedaaec787"
        },
        {
          "file": "error_model_training.npy",
          "sha256": "e7ddb9a58946d5a41f7f8c96f9edd5fe9e9f91138b7dece5ed2e70c3ad9ab224"
        },
        {
          "file": "predictions_frozen.json",
          "sha256": "a3366e646c0c210ce3aba0f3a907019b35d665d970f893e2a636f57602aa5830"
        },
        {
          "file": "supplement_p4_frozen.json",
          "sha256": "9eb834d6e0f4fedef83cc6ccc5776af96472a12d08ef9b007462e046ceb8ac87"
        }
      ]
    },
    {
      "name": "historical_sources_unchanged",
      "passed": true,
      "details": {
        "count": 8,
        "all_unchanged": true
      }
    },
    {
      "name": "main_case_registry",
      "passed": true,
      "details": {
        "main_cases": 60,
        "keys_unique": true
      }
    },
    {
      "name": "W_case:D1_e0.03125_t0.01_refined_p0",
      "passed": true,
      "details": {
        "key": "D1_e0.03125_t0.01_refined_p0",
        "outputs": 235,
        "P1": true,
        "P2": false,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D1_e0.03125_t0.01_refined_p3",
      "passed": true,
      "details": {
        "key": "D1_e0.03125_t0.01_refined_p3",
        "outputs": 235,
        "P1": true,
        "P2": false,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D1_e0.03125_t0.01_refined_p12",
      "passed": true,
      "details": {
        "key": "D1_e0.03125_t0.01_refined_p12",
        "outputs": 235,
        "P1": true,
        "P2": false,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D1_e0.03125_t0.01_fitted_p0",
      "passed": true,
      "details": {
        "key": "D1_e0.03125_t0.01_fitted_p0",
        "outputs": 235,
        "P1": false,
        "P2": false,
        "single_accuracy_pass": false
      }
    },
    {
      "name": "W_case:D1_e0.03125_t0.01_fitted_p10",
      "passed": true,
      "details": {
        "key": "D1_e0.03125_t0.01_fitted_p10",
        "outputs": 235,
        "P1": true,
        "P2": true,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D1_e0.03125_t0.01_fitted_p3",
      "passed": true,
      "details": {
        "key": "D1_e0.03125_t0.01_fitted_p3",
        "outputs": 235,
        "P1": false,
        "P2": false,
        "single_accuracy_pass": false
      }
    },
    {
      "name": "W_case:D1_e0.03125_t0.1_refined_p0",
      "passed": true,
      "details": {
        "key": "D1_e0.03125_t0.1_refined_p0",
        "outputs": 116,
        "P1": true,
        "P2": false,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D1_e0.03125_t0.1_refined_p3",
      "passed": true,
      "details": {
        "key": "D1_e0.03125_t0.1_refined_p3",
        "outputs": 116,
        "P1": true,
        "P2": false,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D1_e0.03125_t0.1_refined_p12",
      "passed": true,
      "details": {
        "key": "D1_e0.03125_t0.1_refined_p12",
        "outputs": 116,
        "P1": true,
        "P2": false,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D1_e0.03125_t0.1_fitted_p0",
      "passed": true,
      "details": {
        "key": "D1_e0.03125_t0.1_fitted_p0",
        "outputs": 116,
        "P1": false,
        "P2": false,
        "single_accuracy_pass": false
      }
    },
    {
      "name": "W_case:D1_e0.03125_t0.1_fitted_p5",
      "passed": true,
      "details": {
        "key": "D1_e0.03125_t0.1_fitted_p5",
        "outputs": 116,
        "P1": false,
        "P2": false,
        "single_accuracy_pass": false
      }
    },
    {
      "name": "W_case:D1_e0.03125_t0.1_fitted_p12",
      "passed": true,
      "details": {
        "key": "D1_e0.03125_t0.1_fitted_p12",
        "outputs": 116,
        "P1": false,
        "P2": false,
        "single_accuracy_pass": false
      }
    },
    {
      "name": "W_case:D1_e0.125_t0.01_refined_p0",
      "passed": true,
      "details": {
        "key": "D1_e0.125_t0.01_refined_p0",
        "outputs": 235,
        "P1": true,
        "P2": true,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D1_e0.125_t0.01_refined_p3",
      "passed": true,
      "details": {
        "key": "D1_e0.125_t0.01_refined_p3",
        "outputs": 235,
        "P1": true,
        "P2": false,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D1_e0.125_t0.01_refined_p12",
      "passed": true,
      "details": {
        "key": "D1_e0.125_t0.01_refined_p12",
        "outputs": 235,
        "P1": true,
        "P2": false,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D1_e0.125_t0.01_fitted_p0",
      "passed": true,
      "details": {
        "key": "D1_e0.125_t0.01_fitted_p0",
        "outputs": 235,
        "P1": false,
        "P2": true,
        "single_accuracy_pass": false
      }
    },
    {
      "name": "W_case:D1_e0.125_t0.01_fitted_p8",
      "passed": true,
      "details": {
        "key": "D1_e0.125_t0.01_fitted_p8",
        "outputs": 235,
        "P1": true,
        "P2": false,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D1_e0.125_t0.01_fitted_p1",
      "passed": true,
      "details": {
        "key": "D1_e0.125_t0.01_fitted_p1",
        "outputs": 235,
        "P1": false,
        "P2": false,
        "single_accuracy_pass": false
      }
    },
    {
      "name": "W_case:D1_e0.125_t0.1_refined_p0",
      "passed": true,
      "details": {
        "key": "D1_e0.125_t0.1_refined_p0",
        "outputs": 116,
        "P1": true,
        "P2": true,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D1_e0.125_t0.1_refined_p3",
      "passed": true,
      "details": {
        "key": "D1_e0.125_t0.1_refined_p3",
        "outputs": 116,
        "P1": true,
        "P2": true,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D1_e0.125_t0.1_refined_p12",
      "passed": true,
      "details": {
        "key": "D1_e0.125_t0.1_refined_p12",
        "outputs": 116,
        "P1": true,
        "P2": false,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D1_e0.125_t0.1_fitted_p0",
      "passed": true,
      "details": {
        "key": "D1_e0.125_t0.1_fitted_p0",
        "outputs": 116,
        "P1": false,
        "P2": true,
        "single_accuracy_pass": false
      }
    },
    {
      "name": "W_case:D1_e0.125_t0.1_fitted_p1",
      "passed": true,
      "details": {
        "key": "D1_e0.125_t0.1_fitted_p1",
        "outputs": 116,
        "P1": false,
        "P2": false,
        "single_accuracy_pass": false
      }
    },
    {
      "name": "W_case:D1_e0.125_t0.1_fitted_p12",
      "passed": true,
      "details": {
        "key": "D1_e0.125_t0.1_fitted_p12",
        "outputs": 116,
        "P1": false,
        "P2": false,
        "single_accuracy_pass": false
      }
    },
    {
      "name": "W_case:D2_e0.03125_t0.01_refined_p0",
      "passed": true,
      "details": {
        "key": "D2_e0.03125_t0.01_refined_p0",
        "outputs": 235,
        "P1": true,
        "P2": false,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D2_e0.03125_t0.01_refined_p3",
      "passed": true,
      "details": {
        "key": "D2_e0.03125_t0.01_refined_p3",
        "outputs": 235,
        "P1": true,
        "P2": false,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D2_e0.03125_t0.01_refined_p12",
      "passed": true,
      "details": {
        "key": "D2_e0.03125_t0.01_refined_p12",
        "outputs": 235,
        "P1": true,
        "P2": false,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D2_e0.03125_t0.01_fitted_p0",
      "passed": true,
      "details": {
        "key": "D2_e0.03125_t0.01_fitted_p0",
        "outputs": 235,
        "P1": true,
        "P2": false,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D2_e0.03125_t0.01_fitted_p1",
      "passed": true,
      "details": {
        "key": "D2_e0.03125_t0.01_fitted_p1",
        "outputs": 235,
        "P1": true,
        "P2": false,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D2_e0.03125_t0.01_fitted_p12",
      "passed": true,
      "details": {
        "key": "D2_e0.03125_t0.01_fitted_p12",
        "outputs": 235,
        "P1": true,
        "P2": false,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D2_e0.03125_t0.1_refined_p0",
      "passed": true,
      "details": {
        "key": "D2_e0.03125_t0.1_refined_p0",
        "outputs": 116,
        "P1": true,
        "P2": false,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D2_e0.03125_t0.1_refined_p3",
      "passed": true,
      "details": {
        "key": "D2_e0.03125_t0.1_refined_p3",
        "outputs": 116,
        "P1": true,
        "P2": false,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D2_e0.03125_t0.1_refined_p12",
      "passed": true,
      "details": {
        "key": "D2_e0.03125_t0.1_refined_p12",
        "outputs": 116,
        "P1": true,
        "P2": false,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D2_e0.03125_t0.1_fitted_p0",
      "passed": true,
      "details": {
        "key": "D2_e0.03125_t0.1_fitted_p0",
        "outputs": 116,
        "P1": false,
        "P2": false,
        "single_accuracy_pass": false
      }
    },
    {
      "name": "W_case:D2_e0.03125_t0.1_fitted_p11",
      "passed": true,
      "details": {
        "key": "D2_e0.03125_t0.1_fitted_p11",
        "outputs": 116,
        "P1": false,
        "P2": true,
        "single_accuracy_pass": false
      }
    },
    {
      "name": "W_case:D2_e0.03125_t0.1_fitted_p1",
      "passed": true,
      "details": {
        "key": "D2_e0.03125_t0.1_fitted_p1",
        "outputs": 116,
        "P1": false,
        "P2": false,
        "single_accuracy_pass": false
      }
    },
    {
      "name": "W_case:D2_e0.125_t0.01_refined_p0",
      "passed": true,
      "details": {
        "key": "D2_e0.125_t0.01_refined_p0",
        "outputs": 235,
        "P1": true,
        "P2": true,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D2_e0.125_t0.01_refined_p3",
      "passed": true,
      "details": {
        "key": "D2_e0.125_t0.01_refined_p3",
        "outputs": 235,
        "P1": true,
        "P2": true,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D2_e0.125_t0.01_refined_p12",
      "passed": true,
      "details": {
        "key": "D2_e0.125_t0.01_refined_p12",
        "outputs": 235,
        "P1": true,
        "P2": true,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D2_e0.125_t0.01_fitted_p0",
      "passed": true,
      "details": {
        "key": "D2_e0.125_t0.01_fitted_p0",
        "outputs": 235,
        "P1": true,
        "P2": true,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D2_e0.125_t0.01_fitted_p1",
      "passed": true,
      "details": {
        "key": "D2_e0.125_t0.01_fitted_p1",
        "outputs": 235,
        "P1": true,
        "P2": false,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D2_e0.125_t0.01_fitted_p12",
      "passed": true,
      "details": {
        "key": "D2_e0.125_t0.01_fitted_p12",
        "outputs": 235,
        "P1": true,
        "P2": false,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D2_e0.125_t0.1_refined_p0",
      "passed": true,
      "details": {
        "key": "D2_e0.125_t0.1_refined_p0",
        "outputs": 116,
        "P1": true,
        "P2": true,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D2_e0.125_t0.1_refined_p3",
      "passed": true,
      "details": {
        "key": "D2_e0.125_t0.1_refined_p3",
        "outputs": 116,
        "P1": true,
        "P2": true,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D2_e0.125_t0.1_refined_p12",
      "passed": true,
      "details": {
        "key": "D2_e0.125_t0.1_refined_p12",
        "outputs": 116,
        "P1": true,
        "P2": true,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D2_e0.125_t0.1_fitted_p0",
      "passed": true,
      "details": {
        "key": "D2_e0.125_t0.1_fitted_p0",
        "outputs": 116,
        "P1": false,
        "P2": true,
        "single_accuracy_pass": false
      }
    },
    {
      "name": "W_case:D2_e0.125_t0.1_fitted_p11",
      "passed": true,
      "details": {
        "key": "D2_e0.125_t0.1_fitted_p11",
        "outputs": 116,
        "P1": false,
        "P2": true,
        "single_accuracy_pass": false
      }
    },
    {
      "name": "W_case:D2_e0.125_t0.1_fitted_p1",
      "passed": true,
      "details": {
        "key": "D2_e0.125_t0.1_fitted_p1",
        "outputs": 116,
        "P1": false,
        "P2": false,
        "single_accuracy_pass": false
      }
    },
    {
      "name": "W_case:D1_hold_e0.125_t0.01_refined_p0",
      "passed": true,
      "details": {
        "key": "D1_hold_e0.125_t0.01_refined_p0",
        "outputs": 235,
        "P1": true,
        "P2": true,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D1_hold_e0.125_t0.01_refined_p3",
      "passed": true,
      "details": {
        "key": "D1_hold_e0.125_t0.01_refined_p3",
        "outputs": 235,
        "P1": true,
        "P2": false,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D1_hold_e0.125_t0.01_refined_p12",
      "passed": true,
      "details": {
        "key": "D1_hold_e0.125_t0.01_refined_p12",
        "outputs": 235,
        "P1": true,
        "P2": false,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D1_hold_e0.125_t0.01_fitted_p0",
      "passed": true,
      "details": {
        "key": "D1_hold_e0.125_t0.01_fitted_p0",
        "outputs": 235,
        "P1": false,
        "P2": true,
        "single_accuracy_pass": false
      }
    },
    {
      "name": "W_case:D1_hold_e0.125_t0.01_fitted_p8",
      "passed": true,
      "details": {
        "key": "D1_hold_e0.125_t0.01_fitted_p8",
        "outputs": 235,
        "P1": true,
        "P2": false,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D1_hold_e0.125_t0.01_fitted_p1",
      "passed": true,
      "details": {
        "key": "D1_hold_e0.125_t0.01_fitted_p1",
        "outputs": 235,
        "P1": false,
        "P2": false,
        "single_accuracy_pass": false
      }
    },
    {
      "name": "W_case:D2_hold_e0.125_t0.01_refined_p0",
      "passed": true,
      "details": {
        "key": "D2_hold_e0.125_t0.01_refined_p0",
        "outputs": 235,
        "P1": true,
        "P2": true,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D2_hold_e0.125_t0.01_refined_p3",
      "passed": true,
      "details": {
        "key": "D2_hold_e0.125_t0.01_refined_p3",
        "outputs": 235,
        "P1": true,
        "P2": false,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D2_hold_e0.125_t0.01_refined_p12",
      "passed": true,
      "details": {
        "key": "D2_hold_e0.125_t0.01_refined_p12",
        "outputs": 235,
        "P1": true,
        "P2": false,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D2_hold_e0.125_t0.01_fitted_p0",
      "passed": true,
      "details": {
        "key": "D2_hold_e0.125_t0.01_fitted_p0",
        "outputs": 235,
        "P1": true,
        "P2": true,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D2_hold_e0.125_t0.01_fitted_p1",
      "passed": true,
      "details": {
        "key": "D2_hold_e0.125_t0.01_fitted_p1",
        "outputs": 235,
        "P1": true,
        "P2": false,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "W_case:D2_hold_e0.125_t0.01_fitted_p12",
      "passed": true,
      "details": {
        "key": "D2_hold_e0.125_t0.01_fitted_p12",
        "outputs": 235,
        "P1": true,
        "P2": true,
        "single_accuracy_pass": true
      }
    },
    {
      "name": "P4_pair_registry",
      "passed": true,
      "details": {
        "pairs": 8
      }
    },
    {
      "name": "P4_pair:P4_D1_t0.01_refined",
      "passed": true,
      "details": {
        "pair_id": "P4_D1_t0.01_refined",
        "eta": 0.0007252939009487084,
        "P4_pass": true,
        "both_accuracy_pass": true
      }
    },
    {
      "name": "P4_pair:P4_D1_t0.01_fitted",
      "passed": true,
      "details": {
        "pair_id": "P4_D1_t0.01_fitted",
        "eta": 1.5337604286722754e-07,
        "P4_pass": true,
        "both_accuracy_pass": true
      }
    },
    {
      "name": "P4_pair:P4_D1_t0.1_refined",
      "passed": true,
      "details": {
        "pair_id": "P4_D1_t0.1_refined",
        "eta": 2.2901579715192012e-05,
        "P4_pass": false,
        "both_accuracy_pass": true
      }
    },
    {
      "name": "P4_pair:P4_D1_t0.1_fitted",
      "passed": true,
      "details": {
        "pair_id": "P4_D1_t0.1_fitted",
        "eta": 2.0032596542231017e-10,
        "P4_pass": true,
        "both_accuracy_pass": false
      }
    },
    {
      "name": "P4_pair:P4_D2_t0.01_refined",
      "passed": true,
      "details": {
        "pair_id": "P4_D2_t0.01_refined",
        "eta": 0.027442004277274883,
        "P4_pass": false,
        "both_accuracy_pass": true
      }
    },
    {
      "name": "P4_pair:P4_D2_t0.01_fitted",
      "passed": true,
      "details": {
        "pair_id": "P4_D2_t0.01_fitted",
        "eta": 3.824138074177394e-08,
        "P4_pass": true,
        "both_accuracy_pass": true
      }
    },
    {
      "name": "P4_pair:P4_D2_t0.1_refined",
      "passed": true,
      "details": {
        "pair_id": "P4_D2_t0.1_refined",
        "eta": 0.0008676959757164958,
        "P4_pass": false,
        "both_accuracy_pass": true
      }
    },
    {
      "name": "P4_pair:P4_D2_t0.1_fitted",
      "passed": true,
      "details": {
        "pair_id": "P4_D2_t0.1_fitted",
        "eta": 2.136712664364372e-08,
        "P4_pass": false,
        "both_accuracy_pass": false
      }
    },
    {
      "name": "serial_solution_and_error_registry",
      "passed": true,
      "details": {
        "serial_jobs": 125,
        "error_arrays": 68
      }
    },
    {
      "name": "solution:D1_N16_nonlinear_e0.03125",
      "passed": true,
      "details": {
        "key": "D1_N16_nonlinear_e0.03125",
        "shape": [
          235,
          31
        ],
        "seconds": 13.97118330001831,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N16_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D1_N16_nonlinear_e0.125",
        "shape": [
          235,
          31
        ],
        "seconds": 19.478543400007766,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N16_linear_unit",
      "passed": true,
      "details": {
        "key": "D1_N16_linear_unit",
        "shape": [
          235,
          31
        ],
        "seconds": 2.5968949999660254,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N23_nonlinear_e0.03125",
      "passed": true,
      "details": {
        "key": "D1_N23_nonlinear_e0.03125",
        "shape": [
          235,
          45
        ],
        "seconds": 13.617843099986203,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N23_linear_unit",
      "passed": true,
      "details": {
        "key": "D1_N23_linear_unit",
        "shape": [
          235,
          45
        ],
        "seconds": 2.085397800023202,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N38_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D1_N38_nonlinear_e0.125",
        "shape": [
          235,
          75
        ],
        "seconds": 14.820838399988133,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N38_linear_unit",
      "passed": true,
      "details": {
        "key": "D1_N38_linear_unit",
        "shape": [
          235,
          75
        ],
        "seconds": 2.496069199987687,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N54_nonlinear_e0.03125",
      "passed": true,
      "details": {
        "key": "D1_N54_nonlinear_e0.03125",
        "shape": [
          235,
          107
        ],
        "seconds": 17.525430600042455,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N54_linear_unit",
      "passed": true,
      "details": {
        "key": "D1_N54_linear_unit",
        "shape": [
          235,
          107
        ],
        "seconds": 2.768709200026933,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N71_nonlinear_e0.03125",
      "passed": true,
      "details": {
        "key": "D1_N71_nonlinear_e0.03125",
        "shape": [
          235,
          141
        ],
        "seconds": 18.91235769999912,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N71_linear_unit",
      "passed": true,
      "details": {
        "key": "D1_N71_linear_unit",
        "shape": [
          235,
          141
        ],
        "seconds": 3.2858082000166178,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N97_nonlinear_e0.03125",
      "passed": true,
      "details": {
        "key": "D1_N97_nonlinear_e0.03125",
        "shape": [
          235,
          193
        ],
        "seconds": 18.65310870000394,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N97_linear_unit",
      "passed": true,
      "details": {
        "key": "D1_N97_linear_unit",
        "shape": [
          235,
          193
        ],
        "seconds": 3.6161733000189997,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N153_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D1_N153_nonlinear_e0.125",
        "shape": [
          235,
          305
        ],
        "seconds": 25.286718000017572,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N153_linear_unit",
      "passed": true,
      "details": {
        "key": "D1_N153_linear_unit",
        "shape": [
          235,
          305
        ],
        "seconds": 6.165697499993257,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N161_nonlinear_e0.03125",
      "passed": true,
      "details": {
        "key": "D1_N161_nonlinear_e0.03125",
        "shape": [
          235,
          321
        ],
        "seconds": 23.565828200022224,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N161_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D1_N161_nonlinear_e0.125",
        "shape": [
          235,
          321
        ],
        "seconds": 31.984634899999946,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N161_linear_unit",
      "passed": true,
      "details": {
        "key": "D1_N161_linear_unit",
        "shape": [
          235,
          321
        ],
        "seconds": 6.7540916000143625,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N164_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D1_N164_nonlinear_e0.125",
        "shape": [
          235,
          327
        ],
        "seconds": 24.13089010003023,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N164_linear_unit",
      "passed": true,
      "details": {
        "key": "D1_N164_linear_unit",
        "shape": [
          235,
          327
        ],
        "seconds": 5.380094899970572,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N165_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D1_N165_nonlinear_e0.125",
        "shape": [
          235,
          329
        ],
        "seconds": 23.56448790000286,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N165_linear_unit",
      "passed": true,
      "details": {
        "key": "D1_N165_linear_unit",
        "shape": [
          235,
          329
        ],
        "seconds": 6.981398100033402,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N175_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D1_N175_nonlinear_e0.125",
        "shape": [
          235,
          349
        ],
        "seconds": 23.79682970000431,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N209_linear_unit",
      "passed": true,
      "details": {
        "key": "D1_N209_linear_unit",
        "shape": [
          235,
          417
        ],
        "seconds": 8.259130400023423,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N294_nonlinear_e0.03125",
      "passed": true,
      "details": {
        "key": "D1_N294_nonlinear_e0.03125",
        "shape": [
          235,
          587
        ],
        "seconds": 31.399007599975448,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N331_linear_unit",
      "passed": true,
      "details": {
        "key": "D1_N331_linear_unit",
        "shape": [
          235,
          661
        ],
        "seconds": 12.310537300014403,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N373_nonlinear_e0.03125",
      "passed": true,
      "details": {
        "key": "D1_N373_nonlinear_e0.03125",
        "shape": [
          235,
          745
        ],
        "seconds": 32.33678620000137,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N374_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D1_N374_nonlinear_e0.125",
        "shape": [
          235,
          747
        ],
        "seconds": 34.54854309995426,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N376_nonlinear_e0.03125",
      "passed": true,
      "details": {
        "key": "D1_N376_nonlinear_e0.03125",
        "shape": [
          235,
          751
        ],
        "seconds": 36.75712670001667,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N416_linear_unit",
      "passed": true,
      "details": {
        "key": "D1_N416_linear_unit",
        "shape": [
          235,
          831
        ],
        "seconds": 10.868650100019295,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N419_linear_unit",
      "passed": true,
      "details": {
        "key": "D1_N419_linear_unit",
        "shape": [
          235,
          837
        ],
        "seconds": 14.270448299997952,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N435_linear_unit",
      "passed": true,
      "details": {
        "key": "D1_N435_linear_unit",
        "shape": [
          235,
          869
        ],
        "seconds": 14.772892399982084,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N912_nonlinear_e0.03125",
      "passed": true,
      "details": {
        "key": "D1_N912_nonlinear_e0.03125",
        "shape": [
          235,
          1823
        ],
        "seconds": 69.24646380002378,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N1010_linear_unit",
      "passed": true,
      "details": {
        "key": "D1_N1010_linear_unit",
        "shape": [
          235,
          2019
        ],
        "seconds": 32.30616719997488,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N1232_nonlinear_e0.03125",
      "passed": true,
      "details": {
        "key": "D1_N1232_nonlinear_e0.03125",
        "shape": [
          235,
          2463
        ],
        "seconds": 86.1199939000071,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N1368_linear_unit",
      "passed": true,
      "details": {
        "key": "D1_N1368_linear_unit",
        "shape": [
          235,
          2735
        ],
        "seconds": 39.23846120003145,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N1656_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D1_N1656_nonlinear_e0.125",
        "shape": [
          235,
          3311
        ],
        "seconds": 106.21636850002687,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N1667_nonlinear_e0.03125",
      "passed": true,
      "details": {
        "key": "D1_N1667_nonlinear_e0.03125",
        "shape": [
          235,
          3333
        ],
        "seconds": 95.50931940000737,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N1669_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D1_N1669_nonlinear_e0.125",
        "shape": [
          235,
          3337
        ],
        "seconds": 108.21072779997485,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N1857_linear_unit",
      "passed": true,
      "details": {
        "key": "D1_N1857_linear_unit",
        "shape": [
          235,
          3713
        ],
        "seconds": 44.96117729996331,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N1930_linear_unit",
      "passed": true,
      "details": {
        "key": "D1_N1930_linear_unit",
        "shape": [
          235,
          3859
        ],
        "seconds": 55.147215999953914,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N1957_linear_unit",
      "passed": true,
      "details": {
        "key": "D1_N1957_linear_unit",
        "shape": [
          235,
          3913
        ],
        "seconds": 56.23256259999471,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N2039_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D1_N2039_nonlinear_e0.125",
        "shape": [
          235,
          4077
        ],
        "seconds": 130.62884219997795,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N2045_nonlinear_e0.03125",
      "passed": true,
      "details": {
        "key": "D1_N2045_nonlinear_e0.03125",
        "shape": [
          235,
          4089
        ],
        "seconds": 150.08100689999992,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N2046_nonlinear_e0.03125",
      "passed": true,
      "details": {
        "key": "D1_N2046_nonlinear_e0.03125",
        "shape": [
          235,
          4091
        ],
        "seconds": 128.34496050002053,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N2046_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D1_N2046_nonlinear_e0.125",
        "shape": [
          235,
          4091
        ],
        "seconds": 133.32235190004576,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N2047_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D1_N2047_nonlinear_e0.125",
        "shape": [
          235,
          4093
        ],
        "seconds": 177.06388759997208,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N2048_nonlinear_e0.03125",
      "passed": true,
      "details": {
        "key": "D1_N2048_nonlinear_e0.03125",
        "shape": [
          235,
          4095
        ],
        "seconds": 129.00628629996208,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N2048_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D1_N2048_nonlinear_e0.125",
        "shape": [
          235,
          4095
        ],
        "seconds": 176.15927380003268,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_N2048_linear_unit",
      "passed": true,
      "details": {
        "key": "D1_N2048_linear_unit",
        "shape": [
          235,
          4095
        ],
        "seconds": 60.04045999998925,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_hold_N16_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D1_hold_N16_nonlinear_e0.125",
        "shape": [
          235,
          31
        ],
        "seconds": 15.31390750000719,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_hold_N16_linear_unit",
      "passed": true,
      "details": {
        "key": "D1_hold_N16_linear_unit",
        "shape": [
          235,
          31
        ],
        "seconds": 3.248345199972391,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_hold_N38_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D1_hold_N38_nonlinear_e0.125",
        "shape": [
          235,
          75
        ],
        "seconds": 16.248582900036126,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_hold_N38_linear_unit",
      "passed": true,
      "details": {
        "key": "D1_hold_N38_linear_unit",
        "shape": [
          235,
          75
        ],
        "seconds": 2.714898700010963,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_hold_N153_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D1_hold_N153_nonlinear_e0.125",
        "shape": [
          235,
          305
        ],
        "seconds": 22.272042700031307,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_hold_N153_linear_unit",
      "passed": true,
      "details": {
        "key": "D1_hold_N153_linear_unit",
        "shape": [
          235,
          305
        ],
        "seconds": 4.776972800027579,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_hold_N161_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D1_hold_N161_nonlinear_e0.125",
        "shape": [
          235,
          321
        ],
        "seconds": 24.58250819996465,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_hold_N161_linear_unit",
      "passed": true,
      "details": {
        "key": "D1_hold_N161_linear_unit",
        "shape": [
          235,
          321
        ],
        "seconds": 6.51993670000229,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_hold_N374_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D1_hold_N374_nonlinear_e0.125",
        "shape": [
          235,
          747
        ],
        "seconds": 34.48426140000811,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_hold_N435_linear_unit",
      "passed": true,
      "details": {
        "key": "D1_hold_N435_linear_unit",
        "shape": [
          235,
          869
        ],
        "seconds": 14.696733399992809,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_hold_N1656_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D1_hold_N1656_nonlinear_e0.125",
        "shape": [
          235,
          3311
        ],
        "seconds": 104.77560559997801,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_hold_N1930_linear_unit",
      "passed": true,
      "details": {
        "key": "D1_hold_N1930_linear_unit",
        "shape": [
          235,
          3859
        ],
        "seconds": 56.29088139999658,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_hold_N2039_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D1_hold_N2039_nonlinear_e0.125",
        "shape": [
          235,
          4077
        ],
        "seconds": 128.00388200004818,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_hold_N2046_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D1_hold_N2046_nonlinear_e0.125",
        "shape": [
          235,
          4091
        ],
        "seconds": 136.61083329998655,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_hold_N2048_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D1_hold_N2048_nonlinear_e0.125",
        "shape": [
          235,
          4095
        ],
        "seconds": 135.17531279998366,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D1_hold_N2048_linear_unit",
      "passed": true,
      "details": {
        "key": "D1_hold_N2048_linear_unit",
        "shape": [
          235,
          4095
        ],
        "seconds": 57.8496178999776,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N16_nonlinear_e0.03125",
      "passed": true,
      "details": {
        "key": "D2_N16_nonlinear_e0.03125",
        "shape": [
          235,
          31
        ],
        "seconds": 39.3936239000177,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N16_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D2_N16_nonlinear_e0.125",
        "shape": [
          235,
          31
        ],
        "seconds": 51.26881899998989,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N16_linear_unit",
      "passed": true,
      "details": {
        "key": "D2_N16_linear_unit",
        "shape": [
          235,
          31
        ],
        "seconds": 6.025392599985935,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N21_nonlinear_e0.03125",
      "passed": true,
      "details": {
        "key": "D2_N21_nonlinear_e0.03125",
        "shape": [
          235,
          41
        ],
        "seconds": 39.56940769997891,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N21_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D2_N21_nonlinear_e0.125",
        "shape": [
          235,
          41
        ],
        "seconds": 37.24483760003932,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N21_linear_unit",
      "passed": true,
      "details": {
        "key": "D2_N21_linear_unit",
        "shape": [
          235,
          41
        ],
        "seconds": 5.171507499995641,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N85_nonlinear_e0.03125",
      "passed": true,
      "details": {
        "key": "D2_N85_nonlinear_e0.03125",
        "shape": [
          235,
          169
        ],
        "seconds": 45.71922330005327,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N85_linear_unit",
      "passed": true,
      "details": {
        "key": "D2_N85_linear_unit",
        "shape": [
          235,
          169
        ],
        "seconds": 8.076488899998367,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N91_nonlinear_e0.03125",
      "passed": true,
      "details": {
        "key": "D2_N91_nonlinear_e0.03125",
        "shape": [
          235,
          181
        ],
        "seconds": 53.93091039999854,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N91_linear_unit",
      "passed": true,
      "details": {
        "key": "D2_N91_linear_unit",
        "shape": [
          235,
          181
        ],
        "seconds": 9.107240299985278,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N127_nonlinear_e0.03125",
      "passed": true,
      "details": {
        "key": "D2_N127_nonlinear_e0.03125",
        "shape": [
          235,
          253
        ],
        "seconds": 60.728996800025925,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N127_linear_unit",
      "passed": true,
      "details": {
        "key": "D2_N127_linear_unit",
        "shape": [
          235,
          253
        ],
        "seconds": 12.020831000001635,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N158_nonlinear_e0.03125",
      "passed": true,
      "details": {
        "key": "D2_N158_nonlinear_e0.03125",
        "shape": [
          235,
          315
        ],
        "seconds": 60.83351730002323,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N158_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D2_N158_nonlinear_e0.125",
        "shape": [
          235,
          315
        ],
        "seconds": 61.1450306000188,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N160_nonlinear_e0.03125",
      "passed": true,
      "details": {
        "key": "D2_N160_nonlinear_e0.03125",
        "shape": [
          235,
          319
        ],
        "seconds": 67.27487760002259,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N160_linear_unit",
      "passed": true,
      "details": {
        "key": "D2_N160_linear_unit",
        "shape": [
          235,
          319
        ],
        "seconds": 18.34540009999182,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N161_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D2_N161_nonlinear_e0.125",
        "shape": [
          235,
          321
        ],
        "seconds": 67.79929679998895,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N161_linear_unit",
      "passed": true,
      "details": {
        "key": "D2_N161_linear_unit",
        "shape": [
          235,
          321
        ],
        "seconds": 18.008183900034055,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N164_nonlinear_e0.03125",
      "passed": true,
      "details": {
        "key": "D2_N164_nonlinear_e0.03125",
        "shape": [
          235,
          327
        ],
        "seconds": 61.71175519999815,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N164_linear_unit",
      "passed": true,
      "details": {
        "key": "D2_N164_linear_unit",
        "shape": [
          235,
          327
        ],
        "seconds": 17.610483299999032,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N170_linear_unit",
      "passed": true,
      "details": {
        "key": "D2_N170_linear_unit",
        "shape": [
          235,
          339
        ],
        "seconds": 18.478309100028127,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N175_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D2_N175_nonlinear_e0.125",
        "shape": [
          235,
          349
        ],
        "seconds": 70.32788190001156,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N175_linear_unit",
      "passed": true,
      "details": {
        "key": "D2_N175_linear_unit",
        "shape": [
          235,
          349
        ],
        "seconds": 17.82156449998729,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N182_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D2_N182_nonlinear_e0.125",
        "shape": [
          235,
          363
        ],
        "seconds": 68.4493199000135,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N182_linear_unit",
      "passed": true,
      "details": {
        "key": "D2_N182_linear_unit",
        "shape": [
          235,
          363
        ],
        "seconds": 15.191884500032756,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N187_linear_unit",
      "passed": true,
      "details": {
        "key": "D2_N187_linear_unit",
        "shape": [
          235,
          373
        ],
        "seconds": 18.953771900036372,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N193_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D2_N193_nonlinear_e0.125",
        "shape": [
          235,
          385
        ],
        "seconds": 71.5071617999929,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N193_linear_unit",
      "passed": true,
      "details": {
        "key": "D2_N193_linear_unit",
        "shape": [
          235,
          385
        ],
        "seconds": 15.928889100032393,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N244_nonlinear_e0.03125",
      "passed": true,
      "details": {
        "key": "D2_N244_nonlinear_e0.03125",
        "shape": [
          235,
          487
        ],
        "seconds": 78.41743119998137,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N272_linear_unit",
      "passed": true,
      "details": {
        "key": "D2_N272_linear_unit",
        "shape": [
          235,
          543
        ],
        "seconds": 26.646375399956014,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N278_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D2_N278_nonlinear_e0.125",
        "shape": [
          235,
          555
        ],
        "seconds": 84.52425929997116,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N325_linear_unit",
      "passed": true,
      "details": {
        "key": "D2_N325_linear_unit",
        "shape": [
          235,
          649
        ],
        "seconds": 29.84201819996815,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N469_nonlinear_e0.03125",
      "passed": true,
      "details": {
        "key": "D2_N469_nonlinear_e0.03125",
        "shape": [
          235,
          937
        ],
        "seconds": 117.64300099998945,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N520_linear_unit",
      "passed": true,
      "details": {
        "key": "D2_N520_linear_unit",
        "shape": [
          235,
          1039
        ],
        "seconds": 44.9073690000223,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N1622_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D2_N1622_nonlinear_e0.125",
        "shape": [
          235,
          3243
        ],
        "seconds": 286.49645580002107,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N1688_nonlinear_e0.03125",
      "passed": true,
      "details": {
        "key": "D2_N1688_nonlinear_e0.03125",
        "shape": [
          235,
          3375
        ],
        "seconds": 305.8054531000089,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N1727_nonlinear_e0.03125",
      "passed": true,
      "details": {
        "key": "D2_N1727_nonlinear_e0.03125",
        "shape": [
          235,
          3453
        ],
        "seconds": 277.4032838999992,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N1734_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D2_N1734_nonlinear_e0.125",
        "shape": [
          235,
          3467
        ],
        "seconds": 309.19664889998967,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N1812_nonlinear_e0.03125",
      "passed": true,
      "details": {
        "key": "D2_N1812_nonlinear_e0.03125",
        "shape": [
          235,
          3623
        ],
        "seconds": 307.05710750003345,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N1900_linear_unit",
      "passed": true,
      "details": {
        "key": "D2_N1900_linear_unit",
        "shape": [
          235,
          3799
        ],
        "seconds": 142.78769869997632,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N1915_linear_unit",
      "passed": true,
      "details": {
        "key": "D2_N1915_linear_unit",
        "shape": [
          235,
          3829
        ],
        "seconds": 137.52461189997848,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N1948_linear_unit",
      "passed": true,
      "details": {
        "key": "D2_N1948_linear_unit",
        "shape": [
          235,
          3895
        ],
        "seconds": 123.29769900004612,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N2043_linear_unit",
      "passed": true,
      "details": {
        "key": "D2_N2043_linear_unit",
        "shape": [
          235,
          4085
        ],
        "seconds": 149.00223939999705,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N2047_linear_unit",
      "passed": true,
      "details": {
        "key": "D2_N2047_linear_unit",
        "shape": [
          235,
          4093
        ],
        "seconds": 149.0561343000154,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N2048_nonlinear_e0.03125",
      "passed": true,
      "details": {
        "key": "D2_N2048_nonlinear_e0.03125",
        "shape": [
          235,
          4095
        ],
        "seconds": 346.42522929998813,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N2048_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D2_N2048_nonlinear_e0.125",
        "shape": [
          235,
          4095
        ],
        "seconds": 475.52350539999316,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_N2048_linear_unit",
      "passed": true,
      "details": {
        "key": "D2_N2048_linear_unit",
        "shape": [
          235,
          4095
        ],
        "seconds": 152.63203959999373,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_hold_N16_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D2_hold_N16_nonlinear_e0.125",
        "shape": [
          235,
          31
        ],
        "seconds": 38.81642040004954,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_hold_N16_linear_unit",
      "passed": true,
      "details": {
        "key": "D2_hold_N16_linear_unit",
        "shape": [
          235,
          31
        ],
        "seconds": 6.647085200005677,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_hold_N161_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D2_hold_N161_nonlinear_e0.125",
        "shape": [
          235,
          321
        ],
        "seconds": 65.03217950003454,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_hold_N161_linear_unit",
      "passed": true,
      "details": {
        "key": "D2_hold_N161_linear_unit",
        "shape": [
          235,
          321
        ],
        "seconds": 17.285268599982373,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_hold_N182_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D2_hold_N182_nonlinear_e0.125",
        "shape": [
          235,
          363
        ],
        "seconds": 64.36432549997699,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_hold_N182_linear_unit",
      "passed": true,
      "details": {
        "key": "D2_hold_N182_linear_unit",
        "shape": [
          235,
          363
        ],
        "seconds": 14.269874799996614,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_hold_N278_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D2_hold_N278_nonlinear_e0.125",
        "shape": [
          235,
          555
        ],
        "seconds": 77.1894288000185,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_hold_N325_linear_unit",
      "passed": true,
      "details": {
        "key": "D2_hold_N325_linear_unit",
        "shape": [
          235,
          649
        ],
        "seconds": 26.046202300000004,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_hold_N1734_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D2_hold_N1734_nonlinear_e0.125",
        "shape": [
          235,
          3467
        ],
        "seconds": 293.33546779997414,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_hold_N2047_linear_unit",
      "passed": true,
      "details": {
        "key": "D2_hold_N2047_linear_unit",
        "shape": [
          235,
          4093
        ],
        "seconds": 151.35239529999672,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_hold_N2048_nonlinear_e0.125",
      "passed": true,
      "details": {
        "key": "D2_hold_N2048_nonlinear_e0.125",
        "shape": [
          235,
          4095
        ],
        "seconds": 335.63862520002294,
        "state_values_recomputed": false
      }
    },
    {
      "name": "solution:D2_hold_N2048_linear_unit",
      "passed": true,
      "details": {
        "key": "D2_hold_N2048_linear_unit",
        "shape": [
          235,
          4095
        ],
        "seconds": 130.15765140001895,
        "state_values_recomputed": false
      }
    },
    {
      "name": "parallel_three_process_overlap_and_metadata",
      "passed": true,
      "details": {
        "three_process_overlap_seconds": 5.587165900040418,
        "process_ids": [
          27804,
          27796,
          31124
        ]
      }
    },
    {
      "name": "S_eighteen_rows_and_strict_thresholds",
      "passed": true,
      "details": {
        "rows": 18,
        "strict_pass_count": 0,
        "strict_prediction_failures_are_not_integrity_failures": true
      }
    },
    {
      "name": "freeze_before_measurement_chronology",
      "passed": true,
      "details": {
        "cost_frozen_utc": "2026-11-17T19:56:54.758349+00:00",
        "holdout_start_utc": "2026-11-17T19:59:34.086331+00:00",
        "holdout_start_evidence": "Exact recorded holdout process START from pipeline.log",
        "cost_to_holdout_margin_seconds": 159.327982,
        "main_prediction_frozen_utc": "2026-11-17T19:57:54.506874+00:00",
        "supplement_frozen_utc": "2026-11-17T20:12:55.481594+00:00",
        "first_validation_solve_start_utc": "2026-11-17T20:25:57.766499+00:00"
      }
    },
    {
      "name": "no_new_compressed_result_files",
      "passed": true,
      "details": {
        "compressed_files": []
      }
    }
  ],
  "failures": [],
  "checks_passed": 203,
  "checks_total": 203,
  "comparison_tolerance": {
    "relative": 2e-13,
    "absolute": 0.0,
    "purpose": "Serialization consistency only. No tolerance is added to P1/P2/P4/S verdict thresholds."
  },
  "scope": "No PDE rerun, no model refit, no spatial FE-norm re-evaluation. Error weights/maxima and scalar verdicts recomputed from saved error arrays; saved large state arrays checked by mmap shape/dtype only."
}


==> anc/computations/design/numerical.py <==
"""Direct W solves and exact-on-union-mesh H norms for the two-mesh design.

Historical inputs are imported read-only.  No files are written by this module.
Returned states have shape (number_of_outputs, 2*N-1), and already include eps.
For reusable linear solves call run_solve(..., eps=1, direct=False).
"""
from __future__ import annotations

import os
import sys
for _key in ('OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'OMP_NUM_THREADS', 'NUMEXPR_NUM_THREADS'):
    os.environ[_key] = '1'
sys.dont_write_bytecode = True

from contextlib import nullcontext
from pathlib import Path
import time

HISTORICAL_TIMING = Path(__file__).resolve().parent.parent / 'support/timing'
sys.path.insert(0, str(HISTORICAL_TIMING))
import twomesh_timing as historical
from theta0_core import FEM, project, output_grid, time_grid, NU
from m0_core import evaluation
import numpy as np

try:
    from threadpoolctl import threadpool_limits, threadpool_info
except ImportError:
    threadpool_limits = None
    threadpool_info = None

LEVEL = 3


def _thread_limit():
    return threadpool_limits(limits=1) if threadpool_limits is not None else nullcontext()


def output_times(name: str, T: float = 1.0, output_from: float = 0.01) -> np.ndarray:
    """Return exactly the stored reference's output timestamps within the window."""
    times, _ = output_grid(name)
    if T < output_from or T > times[-1]:
        raise ValueError('Require output_from <= T <= 1.')
    selected = times[(times >= output_from) & (times <= T)]
    if not len(selected):
        raise ValueError('The requested interval contains no reference output.')
    if selected[-1] != T:
        raise ValueError('T must equal an existing reference output timestamp; no snapping is performed.')
    return selected


def nominal_steps(name: str, n: int, T: float = 1.0) -> int:
    """Count prescribed level-3 steps to an exact reference output timestamp."""
    outputs, _ = output_grid(name)
    if T not in outputs:
        raise ValueError('T must be an exact reference output timestamp.')
    base = time_grid(name, n, outputs)
    end = int(np.searchsorted(base, T))
    if base[end] != T:
        raise AssertionError('The reference output must be in the integration grid.')
    return end * 2**LEVEL


def run_solve(name: str, n: int, eps: float, direct: bool,
              T: float = 1.0, output_from: float = 0.01) -> dict:
    """Run the historical five-stage Radau IIA Stepper without changing its kernel.

    Matrix assembly, projection, Stepper construction, and output allocation are
    outside `seconds`, matching table 18's integration-only timing boundary.
    Copying requested output states and LU setup during integration are included.
    All original reference output timestamps in [output_from,T] are retained,
    and states are captured at exact equality, not a nearest-time match.

    The original Stepper tests relative Picard updates, not the full stage
    residual.  This limitation is explicitly returned in `stage_residual_check`.
    Counters include actual accepted substeps and attempted work on rejected
    steps, according to the unchanged historical Stepper implementation.
    """
    n = int(n)
    if n < 1 or not np.isfinite(eps):
        raise ValueError('n must be positive and eps must be finite.')
    with _thread_limit():
        outputs, _ = output_grid(name)
        selected = output_times(name, T, output_from)
        base = time_grid(name, n, outputs)
        end = int(np.searchsorted(base, T))
        if base[end] != T:
            raise AssertionError('The final output is absent from the time grid.')
        base = base[:end + 1]
        fem = FEM(n)
        initial = float(eps) * project(fem, name)
        stepper = historical.Stepper(fem, initial, bool(direct), stages=5)
        states = np.empty((len(selected), fem.d), dtype=np.float64)
        elapsed_at_outputs = np.empty(len(selected), dtype=np.float64)
        counters_at_outputs = np.empty((len(selected), 6), dtype=np.int64)
        counter_names = ('steps', 'lus', 'lusolves', 'nonlin', 'iters', 'halvings')
        k = 0
        tick = time.perf_counter()
        if selected[0] == 0.0:
            states[0] = stepper.u[:, 0]
            elapsed_at_outputs[0] = time.perf_counter() - tick
            counters_at_outputs[0] = 0
            k = 1
        for left, right in zip(base[:-1], base[1:]):
            dt = (right - left) / 2**LEVEL
            for _ in range(2**LEVEL):
                stepper.advance(dt)
            if k < len(selected) and right == selected[k]:
                states[k] = stepper.u[:, 0]
                elapsed_at_outputs[k] = time.perf_counter() - tick
                counters_at_outputs[k] = [getattr(stepper, q) for q in counter_names]
                k += 1
        seconds = time.perf_counter() - tick
        if k != len(selected):
            raise AssertionError(f'Only {k}/{len(selected)} exact output times captured.')
        if not np.all(np.isfinite(states)):
            raise ArithmeticError('Non-finite solution state.')
        counters = {q: int(getattr(stepper, q)) for q in counter_names}
        return dict(name=name, N=n, epsilon=float(eps), direct=bool(direct), T=float(T),
                    level=LEVEL, stages=5, times=selected.copy(), states=states,
                    seconds=seconds, output_seconds=elapsed_at_outputs,
                    output_counters=counters_at_outputs, counter_names=counter_names,
                    nominal_steps=nominal_steps(name, n, T), **counters,
                    state_convention='Actual amplitude eps for both linear and nonlinear states.',
                    timing_boundary='After FEM/projection/Stepper/output allocation; includes integration, LU factors, and output copies.',
                    stage_residual_check='Not performed: historical kernel uses relative Picard-update tolerance 3e-11.',
                    threadpools=threadpool_info() if threadpool_info is not None else None)


class UnionHNorm:
    """Weighted L2 norm of a sum of cubic Hermite FE fields on arbitrary meshes.

    Each input state is shaped (2*N-1,) or (2*N-1, number_of_states).
    Integration splits at the union of all mesh nodes.  Five-point Gauss
    quadrature is exact for the degree-seven squared difference times (1+x),
    up to floating-point arithmetic; nested grids are not required.
    """
    def __init__(self, meshes, gauss_order: int = 5, column_chunk: int = 16):
        self.meshes = tuple(int(n) for n in meshes)
        if not self.meshes or min(self.meshes) < 1:
            raise ValueError('At least one positive integer mesh size is required.')
        if gauss_order < 4:
            raise ValueError('Degree-seven exactness requires at least four Gauss points.')
        self.column_chunk = max(1, int(column_chunk))
        edges = np.unique(np.concatenate([np.linspace(0.0, 1.0, n + 1) for n in self.meshes]))
        z, w = np.polynomial.legendre.leggauss(gauss_order)
        widths = np.diff(edges)
        self.x = (edges[:-1, None] + widths[:, None] * (z + 1.0) / 2.0).ravel()
        weights = (widths[:, None] * w[None, :] / 2.0).ravel()
        self.weights = weights * (1.0 + self.x)
        self.matrices = tuple(evaluation(n, self.x) for n in self.meshes)

    def norm(self, states, coefficients=None):
        """Return one norm per state-column; vector-only inputs yield a float."""
        if len(states) != len(self.meshes):
            raise ValueError('One state array is required for each registered mesh.')
        coefficients = np.ones(len(states)) if coefficients is None else np.asarray(coefficients, float)
        if coefficients.shape != (len(states),):
            raise ValueError('One scalar coefficient is required for each field.')
        arrays = [np.asarray(state, dtype=float) for state in states]
        scalar = all(state.ndim == 1 for state in arrays)
        arrays = [state[:, None] if state.ndim == 1 else state for state in arrays]
        counts = set()
        for n, state in zip(self.meshes, arrays):
            if state.ndim != 2 or state.shape[0] != 2*n-1:
                raise ValueError(f'State for N={n} must have {2*n-1} rows.')
            counts.add(state.shape[1])
        if len(counts) != 1:
            raise ValueError('All fields must have the same number of state columns.')
        count = counts.pop()
        result = np.empty(count, dtype=float)
        for start in range(0, count, self.column_chunk):
            stop = min(count, start + self.column_chunk)
            values = np.zeros((len(self.x), stop-start), dtype=float)
            for coefficient, matrix, state in zip(coefficients, self.matrices, arrays):
                if coefficient:
                    values += coefficient * (matrix @ state[:, start:stop])
            result[start:stop] = np.sqrt(np.maximum(0.0, self.weights @ (values*values)))
        return float(result[0]) if scalar else result


def h_norm_combination(terms, *, column_chunk: int = 16):
    """Convenience wrapper for (N, state, coefficient) triples.

    Reuse UnionHNorm directly when evaluating the same mesh combination often.
    """
    terms = list(terms)
    evaluator = UnionHNorm([term[0] for term in terms], column_chunk=column_chunk)
    return evaluator.norm([term[1] for term in terms], [term[2] for term in terms])

==> anc/computations/design/p4_case_results/P4_D1_t0.01_fitted.json <==
{
  "pair_id": "P4_D1_t0.01_fitted",
  "large_case": {
    "name": "D1",
    "family": "D1",
    "eps": 0.125,
    "t0": 0.01,
    "T": 1.0,
    "held_out": false,
    "case_id": "D1_e0.125_t0.01",
    "model": "fitted",
    "curve_id": "D1_e0.125_t0.01_fitted",
    "point_index": 8,
    "selection_labels": [
      "middle_ratio"
    ],
    "distinct_ratios_on_curve": 13,
    "eta": 1.5337604286722754e-07,
    "feasible": true,
    "N": 435,
    "Nhat": 38,
    "ratio": 11.447368421052632,
    "model_error_relative": 1.532075989206985e-07,
    "model_error_absolute": 1.9150949865087313e-08,
    "linear_error_relative": 1.1252367925301333e-07,
    "ordering_error_relative": 4.068391966768517e-08,
    "serial_seconds": 41.015139789465096,
    "parallel_seconds": 24.00489206725469,
    "linear_fine_seconds": 13.608560195646161,
    "linear_coarse_seconds": 3.401687526564247,
    "nonlinear_coarse_seconds": 24.00489206725469,
    "N1": 374,
    "single_seconds": 56.880865009076125,
    "single_model_error_relative": 1.5273475009882928e-07,
    "single_model_error_absolute": 1.909184376235366e-08,
    "saving_ratio": 0.7210709573935025,
    "observed_weighted_error": 1.3913085813804373e-08,
    "observed_relative_error": 1.1130468651043499e-07,
    "error_to_target": 0.725697993178685,
    "observed_single_weighted_error": 1.8894366796227866e-08,
    "observed_single_relative_error": 1.5115493436982293e-07,
    "error_peak_t": 0.02741571024518095,
    "single_error_peak_t": 0.01,
    "measured_serial_seconds": 32.089799999957904,
    "measured_single_seconds": 34.54854309995426,
    "measured_saving_ratio": 0.92883222042438,
    "P1": true,
    "single_accuracy_pass": true,
    "P2": false,
    "saving_ratio_prediction_error": 0.2881287353215338,
    "measured_parts": {
      "linear_fine": 14.772892399982084,
      "linear_coarse": 2.496069199987687,
      "nonlinear_coarse": 14.820838399988133
    },
    "observed_at_utc": "2026-11-17T20:47:50.340431+00:00",
    "outputs_compared": 235,
    "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.125_t0.01_fitted_p8.npy",
    "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
  },
  "small_case": {
    "name": "D1",
    "family": "D1",
    "t0": 0.01,
    "T": 1.0,
    "held_out": false,
    "model": "fitted",
    "eps": 0.03125,
    "case_id": "D1_e0.03125_t0.01",
    "curve_id": "P4_D1_e0.125_t0.01_fitted_small",
    "point_index": 0,
    "selection_labels": [
      "P4_common_eta_small"
    ],
    "eta": 1.5337604286722754e-07,
    "feasible": true,
    "N": 416,
    "Nhat": 23,
    "ratio": 18.08695652173913,
    "model_error_relative": 1.5295934044651654e-07,
    "model_error_absolute": 4.779979388953642e-09,
    "linear_error_relative": 1.2308744225416437e-07,
    "ordering_error_relative": 2.987189819235218e-08,
    "serial_seconds": 38.664043315167866,
    "parallel_seconds": 22.527243048789256,
    "linear_fine_seconds": 13.120970426292269,
    "linear_coarse_seconds": 3.0158298400863432,
    "nonlinear_coarse_seconds": 22.527243048789256,
    "N1": 373,
    "single_seconds": 56.783379042718586,
    "single_model_error_relative": 1.5333168228809123e-07,
    "single_model_error_absolute": 4.791615071502851e-09,
    "saving_ratio": 0.6809042358342324,
    "observed_weighted_error": 3.730635590093468e-09,
    "observed_relative_error": 1.19380338882991e-07,
    "error_to_target": 0.7783506253733155,
    "observed_single_weighted_error": 4.752717563298599e-09,
    "observed_single_relative_error": 1.5208696202555517e-07,
    "error_peak_t": 0.02577696447686978,
    "single_error_peak_t": 0.01,
    "measured_serial_seconds": 26.5718910000287,
    "measured_single_seconds": 32.33678620000137,
    "measured_saving_ratio": 0.8217233102783595,
    "P1": true,
    "single_accuracy_pass": true,
    "P2": true,
    "saving_ratio_prediction_error": 0.2068118643315502,
    "measured_parts": {
      "linear_fine": 10.868650100019295,
      "linear_coarse": 2.085397800023202,
      "nonlinear_coarse": 13.617843099986203
    },
    "observed_at_utc": "2026-11-17T22:42:29.118090+00:00",
    "outputs_compared": 235,
    "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\P4_D1_e0.125_t0.01_fitted_small_p0.npy",
    "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
  },
  "target": 0.2631126211118954,
  "coarse_nonincreasing": true,
  "saving_closer": true,
  "P4_pass": true,
  "both_accuracy_pass": true,
  "completed_utc": "2026-11-17T22:42:29.118090+00:00"
}

==> anc/computations/design/p4_case_results/P4_D1_t0.01_refined.json <==
{
  "pair_id": "P4_D1_t0.01_refined",
  "large_case": {
    "name": "D1",
    "family": "D1",
    "eps": 0.125,
    "t0": 0.01,
    "T": 1.0,
    "held_out": false,
    "case_id": "D1_e0.125_t0.01",
    "model": "refined",
    "curve_id": "D1_e0.125_t0.01_refined",
    "point_index": 3,
    "selection_labels": [
      "middle_ratio"
    ],
    "distinct_ratios_on_curve": 13,
    "eta": 0.0007252939009487084,
    "feasible": true,
    "N": 2048,
    "Nhat": 161,
    "ratio": 12.720496894409937,
    "model_error_relative": 0.0007252915116877997,
    "model_error_absolute": 9.066143896097497e-05,
    "linear_error_relative": 0.0007240805163610748,
    "ordering_error_relative": 1.210995326724934e-06,
    "serial_seconds": 97.82087463765649,
    "parallel_seconds": 55.19487363057919,
    "linear_fine_seconds": 55.19487363057919,
    "linear_coarse_seconds": 6.563848464235881,
    "nonlinear_coarse_seconds": 36.06215254284141,
    "N1": 2046,
    "single_seconds": 220.75735033670966,
    "single_model_error_relative": 0.0007251281549223994,
    "single_model_error_absolute": 9.064101936529992e-05,
    "saving_ratio": 0.4431149154873231,
    "observed_weighted_error": 1.008247675537245e-09,
    "observed_relative_error": 8.06598140429796e-09,
    "error_to_target": 1.1120983361017359e-05,
    "observed_single_weighted_error": 1.171297086299963e-09,
    "observed_single_relative_error": 9.370376690399704e-09,
    "error_peak_t": 0.023986088151713193,
    "single_error_peak_t": 0.019125761886254738,
    "measured_serial_seconds": 98.77918650000356,
    "measured_single_seconds": 133.32235190004576,
    "measured_saving_ratio": 0.7409049202346817,
    "P1": true,
    "single_accuracy_pass": true,
    "P2": false,
    "saving_ratio_prediction_error": 0.6720378717558153,
    "measured_parts": {
      "linear_fine": 60.04045999998925,
      "linear_coarse": 6.7540916000143625,
      "nonlinear_coarse": 31.984634899999946
    },
    "observed_at_utc": "2026-11-17T20:44:11.866873+00:00",
    "outputs_compared": 235,
    "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.125_t0.01_refined_p3.npy",
    "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
  },
  "small_case": {
    "name": "D1",
    "family": "D1",
    "t0": 0.01,
    "T": 1.0,
    "held_out": false,
    "model": "refined",
    "eps": 0.03125,
    "case_id": "D1_e0.03125_t0.01",
    "curve_id": "P4_D1_e0.125_t0.01_refined_small",
    "point_index": 0,
    "selection_labels": [
      "P4_common_eta_small"
    ],
    "eta": 0.0007252939009487084,
    "feasible": true,
    "N": 2048,
    "Nhat": 16,
    "ratio": 128.0,
    "model_error_relative": 0.0007250406320231703,
    "model_error_absolute": 2.265751975072407e-05,
    "linear_error_relative": 0.0007240805163610748,
    "ordering_error_relative": 9.60115662095537e-07,
    "serial_seconds": 79.86874662305217,
    "parallel_seconds": 55.19487363057919,
    "linear_fine_seconds": 55.19487363057919,
    "linear_coarse_seconds": 2.835931191867888,
    "nonlinear_coarse_seconds": 21.837941800605105,
    "N1": 2045,
    "single_seconds": 220.65947423141722,
    "single_model_error_relative": 0.0007252276739961381,
    "single_model_error_absolute": 2.2663364812379317e-05,
    "saving_ratio": 0.3619547581233227,
    "observed_weighted_error": 1.8115939496635364e-09,
    "observed_relative_error": 5.7971006389233165e-08,
    "error_to_target": 7.992760770965421e-05,
    "observed_single_weighted_error": 2.8307935155302087e-10,
    "observed_single_relative_error": 9.058539249696668e-09,
    "error_peak_t": 0.013030229887796393,
    "single_error_peak_t": 0.019573417814876575,
    "measured_serial_seconds": 76.60853829997359,
    "measured_single_seconds": 150.08100689999992,
    "measured_saving_ratio": 0.5104479233073005,
    "P1": true,
    "single_accuracy_pass": true,
    "P2": false,
    "saving_ratio_prediction_error": 0.4102533862350395,
    "measured_parts": {
      "linear_fine": 60.04045999998925,
      "linear_coarse": 2.5968949999660254,
      "nonlinear_coarse": 13.97118330001831
    },
    "observed_at_utc": "2026-11-17T22:41:45.482571+00:00",
    "outputs_compared": 235,
    "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\P4_D1_e0.125_t0.01_refined_small_p0.npy",
    "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
  },
  "target": 0.2631126211118954,
  "coarse_nonincreasing": true,
  "saving_closer": true,
  "P4_pass": true,
  "both_accuracy_pass": true,
  "completed_utc": "2026-11-17T22:41:45.498393+00:00"
}

==> anc/computations/design/p4_case_results/P4_D1_t0.1_fitted.json <==
{
  "pair_id": "P4_D1_t0.1_fitted",
  "large_case": {
    "name": "D1",
    "family": "D1",
    "eps": 0.125,
    "t0": 0.1,
    "T": 1.0,
    "held_out": false,
    "case_id": "D1_e0.125_t0.1",
    "model": "fitted",
    "curve_id": "D1_e0.125_t0.1_fitted",
    "point_index": 1,
    "selection_labels": [
      "middle_ratio"
    ],
    "distinct_ratios_on_curve": 13,
    "eta": 2.0032596542231017e-10,
    "feasible": true,
    "N": 1957,
    "Nhat": 164,
    "ratio": 11.932926829268293,
    "model_error_relative": 2.0026929562402119e-10,
    "model_error_absolute": 2.5033661953002648e-11,
    "linear_error_relative": 1.45037865124168e-10,
    "ordering_error_relative": 5.523143049985318e-11,
    "serial_seconds": 95.81992206623603,
    "parallel_seconds": 52.82506818378548,
    "linear_fine_seconds": 52.82506818378548,
    "linear_coarse_seconds": 6.640682346838278,
    "nonlinear_coarse_seconds": 36.354171535612274,
    "N1": 1669,
    "single_seconds": 183.7664502415392,
    "single_model_error_relative": 2.0015108089130092e-10,
    "single_model_error_absolute": 2.5018885111412615e-11,
    "saving_ratio": 0.5214222832311998,
    "observed_weighted_error": 3.160153511064817e-11,
    "observed_relative_error": 2.5281228088518536e-10,
    "error_to_target": 1.2620045551869823,
    "observed_single_weighted_error": 3.189437558871323e-11,
    "observed_single_relative_error": 2.5515500470970583e-10,
    "error_peak_t": 0.1,
    "single_error_peak_t": 0.1,
    "measured_serial_seconds": 85.74354759999551,
    "measured_single_seconds": 108.21072779997485,
    "measured_saving_ratio": 0.7923756668422984,
    "P1": false,
    "single_accuracy_pass": false,
    "P2": false,
    "saving_ratio_prediction_error": 0.5196428927663557,
    "measured_parts": {
      "linear_fine": 56.23256259999471,
      "linear_coarse": 5.380094899970572,
      "nonlinear_coarse": 24.13089010003023
    },
    "observed_at_utc": "2026-11-17T20:57:47.523713+00:00",
    "outputs_compared": 116,
    "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.125_t0.1_fitted_p1.npy",
    "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
  },
  "small_case": {
    "name": "D1",
    "family": "D1",
    "t0": 0.1,
    "T": 1.0,
    "held_out": false,
    "model": "fitted",
    "eps": 0.03125,
    "case_id": "D1_e0.03125_t0.1",
    "curve_id": "P4_D1_e0.125_t0.1_fitted_small",
    "point_index": 0,
    "selection_labels": [
      "P4_common_eta_small"
    ],
    "eta": 2.0032596542231017e-10,
    "feasible": true,
    "N": 1857,
    "Nhat": 97,
    "ratio": 19.144329896907216,
    "model_error_relative": 2.0028397117965996e-10,
    "model_error_absolute": 6.258874099364374e-12,
    "linear_error_relative": 1.6112886789273508e-10,
    "ordering_error_relative": 3.915510328692488e-11,
    "serial_seconds": 84.95600692988833,
    "parallel_seconds": 50.25110745398572,
    "linear_fine_seconds": 50.25110745398572,
    "linear_coarse_seconds": 4.917323743147178,
    "nonlinear_coarse_seconds": 29.78757573275543,
    "N1": 1667,
    "single_seconds": 183.570795565688,
    "single_model_error_relative": 2.0021766308622382e-10,
    "single_model_error_absolute": 6.256801971444494e-12,
    "saving_ratio": 0.4627969643433186,
    "observed_weighted_error": 8.052700531637933e-12,
    "observed_relative_error": 2.5768641701241387e-10,
    "error_to_target": 1.2863355804584855,
    "observed_single_weighted_error": 7.97124727674584e-12,
    "observed_single_relative_error": 2.550799128558669e-10,
    "error_peak_t": 0.1,
    "single_error_peak_t": 0.1,
    "measured_serial_seconds": 67.23045929998625,
    "measured_single_seconds": 95.50931940000737,
    "measured_saving_ratio": 0.703915175213583,
    "P1": false,
    "single_accuracy_pass": false,
    "P2": false,
    "saving_ratio_prediction_error": 0.5210021444552837,
    "measured_parts": {
      "linear_fine": 44.96117729996331,
      "linear_coarse": 3.6161733000189997,
      "nonlinear_coarse": 18.65310870000394
    },
    "observed_at_utc": "2026-11-17T22:45:12.542162+00:00",
    "outputs_compared": 116,
    "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\P4_D1_e0.125_t0.1_fitted_small_p0.npy",
    "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
  },
  "target": 0.2631126211118954,
  "coarse_nonincreasing": true,
  "saving_closer": true,
  "P4_pass": true,
  "both_accuracy_pass": false,
  "completed_utc": "2026-11-17T22:45:12.542162+00:00"
}

==> anc/computations/design/p4_case_results/P4_D1_t0.1_refined.json <==
{
  "pair_id": "P4_D1_t0.1_refined",
  "large_case": {
    "name": "D1",
    "family": "D1",
    "eps": 0.125,
    "t0": 0.1,
    "T": 1.0,
    "held_out": false,
    "case_id": "D1_e0.125_t0.1",
    "model": "refined",
    "curve_id": "D1_e0.125_t0.1_refined",
    "point_index": 3,
    "selection_labels": [
      "middle_ratio"
    ],
    "distinct_ratios_on_curve": 13,
    "eta": 2.2901579715192012e-05,
    "feasible": true,
    "N": 2048,
    "Nhat": 165,
    "ratio": 12.412121212121212,
    "model_error_relative": 2.2901569412067393e-05,
    "model_error_absolute": 2.862696176508424e-06,
    "linear_error_relative": 2.2897436410518113e-05,
    "ordering_error_relative": 4.13300154927894e-09,
    "serial_seconds": 98.31267847148749,
    "parallel_seconds": 55.19487363057919,
    "linear_fine_seconds": 55.19487363057919,
    "linear_coarse_seconds": 6.666293641039077,
    "nonlinear_coarse_seconds": 36.45151119986923,
    "N1": 2048,
    "single_seconds": 220.95310254729452,
    "single_model_error_relative": 2.2898740689771344e-05,
    "single_model_error_absolute": 2.862342586221418e-06,
    "saving_ratio": 0.4449481692634023,
    "observed_weighted_error": 2.9403133421656056e-11,
    "observed_relative_error": 2.3522506737324845e-10,
    "error_to_target": 1.0271128467928758e-05,
    "observed_single_weighted_error": 2.2762135414064635e-11,
    "observed_single_relative_error": 1.8209708331251708e-10,
    "error_peak_t": 0.1,
    "single_error_peak_t": 0.1,
    "measured_serial_seconds": 90.58634600002551,
    "measured_single_seconds": 176.15927380003268,
    "measured_saving_ratio": 0.5142297878842,
    "P1": true,
    "single_accuracy_pass": true,
    "P2": true,
    "saving_ratio_prediction_error": 0.1557071663773586,
    "measured_parts": {
      "linear_fine": 60.04045999998925,
      "linear_coarse": 6.981398100033402,
      "nonlinear_coarse": 23.56448790000286
    },
    "observed_at_utc": "2026-11-17T20:51:35.331547+00:00",
    "outputs_compared": 116,
    "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.125_t0.1_refined_p3.npy",
    "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
  },
  "small_case": {
    "name": "D1",
    "family": "D1",
    "t0": 0.1,
    "T": 1.0,
    "held_out": false,
    "model": "refined",
    "eps": 0.03125,
    "case_id": "D1_e0.03125_t0.1",
    "curve_id": "P4_D1_e0.125_t0.1_refined_small",
    "point_index": 0,
    "selection_labels": [
      "P4_common_eta_small"
    ],
    "eta": 2.2901579715192012e-05,
    "feasible": true,
    "N": 2048,
    "Nhat": 16,
    "ratio": 128.0,
    "model_error_relative": 2.2900504853737247e-05,
    "model_error_absolute": 7.15640776679289e-07,
    "linear_error_relative": 2.2897436410518113e-05,
    "ordering_error_relative": 3.0684432191321673e-09,
    "serial_seconds": 79.86874662305217,
    "parallel_seconds": 55.19487363057919,
    "linear_fine_seconds": 55.19487363057919,
    "linear_coarse_seconds": 2.835931191867888,
    "nonlinear_coarse_seconds": 21.837941800605105,
    "N1": 2048,
    "single_seconds": 220.95310254729452,
    "single_model_error_relative": 2.289771919154516e-05,
    "single_model_error_absolute": 7.155537247357862e-07,
    "saving_ratio": 0.3614737503220008,
    "observed_weighted_error": 4.908228436285776e-11,
    "observed_relative_error": 1.5706330996114484e-09,
    "error_to_target": 6.858186723990711e-05,
    "observed_single_weighted_error": 5.67778729336797e-12,
    "observed_single_relative_error": 1.8168919338777505e-10,
    "error_peak_t": 0.1,
    "single_error_peak_t": 0.1,
    "measured_serial_seconds": 76.60853829997359,
    "measured_single_seconds": 129.00628629996208,
    "measured_saving_ratio": 0.5938356997723769,
    "P1": true,
    "single_accuracy_pass": true,
    "P2": false,
    "saving_ratio_prediction_error": 0.6428183215057472,
    "measured_parts": {
      "linear_fine": 60.04045999998925,
      "linear_coarse": 2.5968949999660254,
      "nonlinear_coarse": 13.97118330001831
    },
    "observed_at_utc": "2026-11-17T22:42:29.274311+00:00",
    "outputs_compared": 116,
    "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\P4_D1_e0.125_t0.1_refined_small_p0.npy",
    "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
  },
  "target": 0.2631126211118954,
  "coarse_nonincreasing": true,
  "saving_closer": false,
  "P4_pass": false,
  "both_accuracy_pass": true,
  "completed_utc": "2026-11-17T22:42:29.274311+00:00"
}

==> anc/computations/design/p4_case_results/P4_D2_t0.01_fitted.json <==
{
  "pair_id": "P4_D2_t0.01_fitted",
  "large_case": {
    "name": "D2",
    "family": "D2",
    "eps": 0.125,
    "t0": 0.01,
    "T": 1.0,
    "held_out": false,
    "case_id": "D2_e0.125_t0.01",
    "model": "fitted",
    "curve_id": "D2_e0.125_t0.01_fitted",
    "point_index": 1,
    "selection_labels": [
      "middle_ratio"
    ],
    "distinct_ratios_on_curve": 13,
    "eta": 3.824138074177394e-08,
    "feasible": true,
    "N": 2047,
    "Nhat": 182,
    "ratio": 11.247252747252746,
    "model_error_relative": 3.822957295571127e-08,
    "model_error_absolute": 4.778696619463909e-09,
    "linear_error_relative": 2.7381149247441462e-08,
    "ordering_error_relative": 1.0848423708269813e-08,
    "serial_seconds": 240.3112330122421,
    "parallel_seconds": 131.88910985504688,
    "linear_fine_seconds": 131.88910985504688,
    "linear_coarse_seconds": 17.0319484821748,
    "nonlinear_coarse_seconds": 91.39017467502039,
    "N1": 1734,
    "single_seconds": 454.6514032455373,
    "single_model_error_relative": 3.822009393629549e-08,
    "single_model_error_absolute": 4.777511742036936e-09,
    "saving_ratio": 0.5285615117357518,
    "observed_weighted_error": 1.8311051778846828e-09,
    "observed_relative_error": 1.4648841423077462e-08,
    "error_to_target": 0.3830625657058305,
    "observed_single_weighted_error": 1.7403774966297953e-09,
    "observed_single_relative_error": 1.3923019973038362e-08,
    "error_peak_t": 0.01,
    "single_error_peak_t": 0.01,
    "measured_serial_seconds": 232.69733870006166,
    "measured_single_seconds": 309.19664889998967,
    "measured_saving_ratio": 0.752586871584524,
    "P1": true,
    "single_accuracy_pass": true,
    "P2": false,
    "saving_ratio_prediction_error": 0.4238397137791807,
    "measured_parts": {
      "linear_fine": 149.0561343000154,
      "linear_coarse": 15.191884500032756,
      "nonlinear_coarse": 68.4493199000135
    },
    "observed_at_utc": "2026-11-17T21:52:07.274573+00:00",
    "outputs_compared": 235,
    "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.125_t0.01_fitted_p1.npy",
    "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
  },
  "small_case": {
    "name": "D2",
    "family": "D2",
    "t0": 0.01,
    "T": 1.0,
    "held_out": false,
    "model": "fitted",
    "eps": 0.03125,
    "case_id": "D2_e0.03125_t0.01",
    "curve_id": "P4_D2_e0.125_t0.01_fitted_small",
    "point_index": 0,
    "selection_labels": [
      "P4_common_eta_small"
    ],
    "eta": 3.824138074177394e-08,
    "feasible": true,
    "N": 1948,
    "Nhat": 85,
    "ratio": 22.91764705882353,
    "model_error_relative": 3.824050411950412e-08,
    "model_error_absolute": 1.1950157537345037e-09,
    "linear_error_relative": 3.0148387127088606e-08,
    "ordering_error_relative": 8.092116992415511e-09,
    "serial_seconds": 205.5374266580452,
    "parallel_seconds": 125.76799402379984,
    "linear_fine_seconds": 125.76799402379984,
    "linear_coarse_seconds": 11.066930993086705,
    "nonlinear_coarse_seconds": 68.70250164115865,
    "N1": 1727,
    "single_seconds": 453.01384383367144,
    "single_model_error_relative": 3.819905762479444e-08,
    "single_model_error_absolute": 1.1937205507748263e-09,
    "saving_ratio": 0.4537111380938511,
    "observed_weighted_error": 3.0337696595497507e-10,
    "observed_relative_error": 9.708062910559202e-09,
    "error_to_target": 0.2538627717475262,
    "observed_single_weighted_error": 4.788297761791777e-10,
    "observed_single_relative_error": 1.5322552837733687e-08,
    "error_peak_t": 0.01,
    "single_error_peak_t": 0.01,
    "measured_serial_seconds": 177.09341120009776,
    "measured_single_seconds": 277.4032838999992,
    "measured_saving_ratio": 0.6383969530221494,
    "P1": true,
    "single_accuracy_pass": true,
    "P2": false,
    "saving_ratio_prediction_error": 0.40705594247522225,
    "measured_parts": {
      "linear_fine": 123.29769900004612,
      "linear_coarse": 8.076488899998367,
      "nonlinear_coarse": 45.71922330005327
    },
    "observed_at_utc": "2026-11-17T22:52:48.239373+00:00",
    "outputs_compared": 235,
    "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\P4_D2_e0.125_t0.01_fitted_small_p0.npy",
    "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
  },
  "target": 0.2631126211118954,
  "coarse_nonincreasing": true,
  "saving_closer": true,
  "P4_pass": true,
  "both_accuracy_pass": true,
  "completed_utc": "2026-11-17T22:52:48.255439+00:00"
}

==> anc/computations/design/p4_case_results/P4_D2_t0.01_refined.json <==
{
  "pair_id": "P4_D2_t0.01_refined",
  "large_case": {
    "name": "D2",
    "family": "D2",
    "eps": 0.125,
    "t0": 0.01,
    "T": 1.0,
    "held_out": false,
    "case_id": "D2_e0.125_t0.01",
    "model": "refined",
    "curve_id": "D2_e0.125_t0.01_refined",
    "point_index": 3,
    "selection_labels": [
      "middle_ratio"
    ],
    "distinct_ratios_on_curve": 13,
    "eta": 0.027442004277274883,
    "feasible": true,
    "N": 2048,
    "Nhat": 161,
    "ratio": 12.720496894409937,
    "model_error_relative": 0.02744199358034234,
    "model_error_absolute": 0.0034302491975427927,
    "linear_error_relative": 0.027438504123705416,
    "ordering_error_relative": 3.4894566369258024e-06,
    "serial_seconds": 234.18046747551506,
    "parallel_seconds": 131.9506744790827,
    "linear_fine_seconds": 131.9506744790827,
    "linear_coarse_seconds": 15.742055409968518,
    "nonlinear_coarse_seconds": 86.48773758646384,
    "N1": 2048,
    "single_seconds": 528.2177309526254,
    "single_model_error_relative": 0.027439483907876972,
    "single_model_error_absolute": 0.0034299354884846215,
    "saving_ratio": 0.4433407925424566,
    "observed_weighted_error": 9.7463147731645e-10,
    "observed_relative_error": 7.7970518185316e-09,
    "error_to_target": 2.841283653974375e-07,
    "observed_single_weighted_error": 8.334949843773229e-10,
    "observed_single_relative_error": 6.667959875018583e-09,
    "error_peak_t": 0.030899544534646987,
    "single_error_peak_t": 0.02807277928935876,
    "measured_serial_seconds": 238.43952030001674,
    "measured_single_seconds": 475.52350539999316,
    "measured_saving_ratio": 0.5014253083019525,
    "P1": true,
    "single_accuracy_pass": true,
    "P2": true,
    "saving_ratio_prediction_error": 0.13101550034770026,
    "measured_parts": {
      "linear_fine": 152.63203959999373,
      "linear_coarse": 18.008183900034055,
      "nonlinear_coarse": 67.79929679998895
    },
    "observed_at_utc": "2026-11-17T21:42:12.101835+00:00",
    "outputs_compared": 235,
    "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.125_t0.01_refined_p3.npy",
    "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
  },
  "small_case": {
    "name": "D2",
    "family": "D2",
    "t0": 0.01,
    "T": 1.0,
    "held_out": false,
    "model": "refined",
    "eps": 0.03125,
    "case_id": "D2_e0.03125_t0.01",
    "curve_id": "P4_D2_e0.125_t0.01_refined_small",
    "point_index": 0,
    "selection_labels": [
      "P4_common_eta_small"
    ],
    "eta": 0.027442004277274883,
    "feasible": true,
    "N": 2048,
    "Nhat": 16,
    "ratio": 128.0,
    "model_error_relative": 0.027441268749441423,
    "model_error_absolute": 0.0008575396484200445,
    "linear_error_relative": 0.027438504123705416,
    "ordering_error_relative": 2.7646257360055184e-06,
    "serial_seconds": 191.29966304154163,
    "parallel_seconds": 131.9506744790827,
    "linear_fine_seconds": 131.9506744790827,
    "linear_coarse_seconds": 6.821371250530162,
    "nonlinear_coarse_seconds": 52.52761731192879,
    "N1": 2048,
    "single_seconds": 528.2177309526254,
    "single_model_error_relative": 0.027438748607827468,
    "single_model_error_absolute": 0.0008574608939946084,
    "saving_ratio": 0.3621606239846175,
    "observed_weighted_error": 2.9839413359078156e-09,
    "observed_relative_error": 9.54861227490501e-08,
    "error_to_target": 3.4795608142996875e-06,
    "observed_single_weighted_error": 2.0805721753324156e-10,
    "observed_single_relative_error": 6.65783096106373e-09,
    "error_peak_t": 0.02872984833353657,
    "single_error_peak_t": 0.02807277928935876,
    "measured_serial_seconds": 198.05105609999737,
    "measured_single_seconds": 346.42522929998813,
    "measured_saving_ratio": 0.571699285586658,
    "P1": true,
    "single_accuracy_pass": true,
    "P2": false,
    "saving_ratio_prediction_error": 0.5785793587845718,
    "measured_parts": {
      "linear_fine": 152.63203959999373,
      "linear_coarse": 6.025392599985935,
      "nonlinear_coarse": 39.3936239000177
    },
    "observed_at_utc": "2026-11-17T22:45:13.033931+00:00",
    "outputs_compared": 235,
    "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\P4_D2_e0.125_t0.01_refined_small_p0.npy",
    "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
  },
  "target": 0.2631126211118954,
  "coarse_nonincreasing": true,
  "saving_closer": false,
  "P4_pass": false,
  "both_accuracy_pass": true,
  "completed_utc": "2026-11-17T22:45:13.033931+00:00"
}

==> anc/computations/design/p4_case_results/P4_D2_t0.1_fitted.json <==
{
  "pair_id": "P4_D2_t0.1_fitted",
  "large_case": {
    "name": "D2",
    "family": "D2",
    "eps": 0.125,
    "t0": 0.1,
    "T": 1.0,
    "held_out": false,
    "case_id": "D2_e0.125_t0.1",
    "model": "fitted",
    "curve_id": "D2_e0.125_t0.1_fitted",
    "point_index": 11,
    "selection_labels": [
      "middle_ratio"
    ],
    "distinct_ratios_on_curve": 13,
    "eta": 2.136712664364372e-08,
    "feasible": true,
    "N": 187,
    "Nhat": 21,
    "ratio": 8.904761904761905,
    "model_error_relative": 2.129391762163435e-08,
    "model_error_absolute": 2.6617397027042936e-09,
    "linear_error_relative": 1.4385367400591648e-08,
    "ordering_error_relative": 6.908550221042701e-09,
    "serial_seconds": 78.17207073014606,
    "parallel_seconds": 53.70366564876458,
    "linear_fine_seconds": 17.339065880319154,
    "linear_coarse_seconds": 7.129339201062333,
    "nonlinear_coarse_seconds": 53.70366564876458,
    "N1": 158,
    "single_seconds": 85.78738943095576,
    "single_model_error_relative": 2.1139055037081854e-08,
    "single_model_error_absolute": 2.6423818796352318e-09,
    "saving_ratio": 0.9112303247444226,
    "observed_weighted_error": 3.3679465053003457e-09,
    "observed_relative_error": 2.6943572042402766e-08,
    "error_to_target": 1.2609824658112336,
    "observed_single_weighted_error": 4.910875769035278e-09,
    "observed_single_relative_error": 3.9287006152282225e-08,
    "error_peak_t": 0.1,
    "single_error_peak_t": 0.1,
    "measured_serial_seconds": 61.37011700007133,
    "measured_single_seconds": 61.1450306000188,
    "measured_saving_ratio": 1.0036811887710866,
    "P1": false,
    "single_accuracy_pass": false,
    "P2": true,
    "saving_ratio_prediction_error": 0.10145718542959403,
    "measured_parts": {
      "linear_fine": 18.953771900036372,
      "linear_coarse": 5.171507499995641,
      "nonlinear_coarse": 37.24483760003932
    },
    "observed_at_utc": "2026-11-17T21:57:29.282832+00:00",
    "outputs_compared": 116,
    "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.125_t0.1_fitted_p11.npy",
    "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
  },
  "small_case": {
    "name": "D2",
    "family": "D2",
    "t0": 0.1,
    "T": 1.0,
    "held_out": false,
    "model": "fitted",
    "eps": 0.03125,
    "case_id": "D2_e0.03125_t0.1",
    "curve_id": "P4_D2_e0.125_t0.1_fitted_small",
    "point_index": 0,
    "selection_labels": [
      "P4_common_eta_small"
    ],
    "eta": 2.136712664364372e-08,
    "feasible": true,
    "N": 170,
    "Nhat": 16,
    "ratio": 10.625,
    "model_error_relative": 2.1173457733686235e-08,
    "model_error_absolute": 6.616705541776948e-10,
    "linear_error_relative": 1.7857980977954188e-08,
    "ordering_error_relative": 3.3154767557320457e-09,
    "serial_seconds": 75.64385528908731,
    "parallel_seconds": 52.52761731192879,
    "linear_fine_seconds": 16.294866726628353,
    "linear_coarse_seconds": 6.821371250530162,
    "nonlinear_coarse_seconds": 52.52761731192879,
    "N1": 158,
    "single_seconds": 85.78738943095576,
    "single_model_error_relative": 2.1098070043792173e-08,
    "single_model_error_absolute": 6.593146888685054e-10,
    "saving_ratio": 0.8817596128154446,
    "observed_weighted_error": 1.1236123752006115e-09,
    "observed_relative_error": 3.595559600641957e-08,
    "error_to_target": 1.6827529787265814,
    "observed_single_weighted_error": 1.2245295448977272e-09,
    "observed_single_relative_error": 3.918494543672727e-08,
    "error_peak_t": 0.1,
    "single_error_peak_t": 0.1,
    "measured_serial_seconds": 63.89732560003176,
    "measured_single_seconds": 60.83351730002323,
    "measured_saving_ratio": 1.0503638197492053,
    "P1": false,
    "single_accuracy_pass": false,
    "P2": true,
    "saving_ratio_prediction_error": 0.19121334713370475,
    "measured_parts": {
      "linear_fine": 18.478309100028127,
      "linear_coarse": 6.025392599985935,
      "nonlinear_coarse": 39.3936239000177
    },
    "observed_at_utc": "2026-11-17T22:54:08.091695+00:00",
    "outputs_compared": 116,
    "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\P4_D2_e0.125_t0.1_fitted_small_p0.npy",
    "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
  },
  "target": 0.2631126211118954,
  "coarse_nonincreasing": true,
  "saving_closer": false,
  "P4_pass": false,
  "both_accuracy_pass": false,
  "completed_utc": "2026-11-17T22:54:08.091695+00:00"
}

==> anc/computations/design/p4_case_results/P4_D2_t0.1_refined.json <==
{
  "pair_id": "P4_D2_t0.1_refined",
  "large_case": {
    "name": "D2",
    "family": "D2",
    "eps": 0.125,
    "t0": 0.1,
    "T": 1.0,
    "held_out": false,
    "case_id": "D2_e0.125_t0.1",
    "model": "refined",
    "curve_id": "D2_e0.125_t0.1_refined",
    "point_index": 3,
    "selection_labels": [
      "middle_ratio"
    ],
    "distinct_ratios_on_curve": 13,
    "eta": 0.0008676959757164958,
    "feasible": true,
    "N": 2048,
    "Nhat": 175,
    "ratio": 11.702857142857143,
    "model_error_relative": 0.0008676959708770807,
    "model_error_absolute": 0.00010846199635963509,
    "linear_error_relative": 0.0008676816861883158,
    "ordering_error_relative": 1.428468876491151e-08,
    "serial_seconds": 238.30868758269028,
    "parallel_seconds": 131.9506744790827,
    "linear_fine_seconds": 131.9506744790827,
    "linear_coarse_seconds": 16.601984124772706,
    "nonlinear_coarse_seconds": 89.75602897883488,
    "N1": 2048,
    "single_seconds": 528.2177309526254,
    "single_model_error_relative": 0.0008676872403252034,
    "single_model_error_absolute": 0.00010846090504065043,
    "saving_ratio": 0.45115616840977196,
    "observed_weighted_error": 3.9406954514489476e-11,
    "observed_relative_error": 3.152556361159158e-10,
    "error_to_target": 3.633249950889711e-07,
    "observed_single_weighted_error": 2.9121244879356205e-11,
    "observed_single_relative_error": 2.3296995903484964e-10,
    "error_peak_t": 0.1,
    "single_error_peak_t": 0.1,
    "measured_serial_seconds": 240.78148599999258,
    "measured_single_seconds": 475.52350539999316,
    "measured_saving_ratio": 0.5063503344539318,
    "P1": true,
    "single_accuracy_pass": true,
    "P2": true,
    "saving_ratio_prediction_error": 0.12233938026095803,
    "measured_parts": {
      "linear_fine": 152.63203959999373,
      "linear_coarse": 17.82156449998729,
      "nonlinear_coarse": 70.32788190001156
    },
    "observed_at_utc": "2026-11-17T21:55:30.923395+00:00",
    "outputs_compared": 116,
    "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.125_t0.1_refined_p3.npy",
    "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
  },
  "small_case": {
    "name": "D2",
    "family": "D2",
    "t0": 0.1,
    "T": 1.0,
    "held_out": false,
    "model": "refined",
    "eps": 0.03125,
    "case_id": "D2_e0.03125_t0.1",
    "curve_id": "P4_D2_e0.125_t0.1_refined_small",
    "point_index": 0,
    "selection_labels": [
      "P4_common_eta_small"
    ],
    "eta": 0.0008676959757164958,
    "feasible": true,
    "N": 2048,
    "Nhat": 16,
    "ratio": 128.0,
    "model_error_relative": 0.0008676907732685235,
    "model_error_absolute": 2.711533666464136e-05,
    "linear_error_relative": 0.0008676816861883158,
    "ordering_error_relative": 9.087080207679846e-09,
    "serial_seconds": 191.29966304154163,
    "parallel_seconds": 131.9506744790827,
    "linear_fine_seconds": 131.9506744790827,
    "linear_coarse_seconds": 6.821371250530162,
    "nonlinear_coarse_seconds": 52.52761731192879,
    "N1": 2048,
    "single_seconds": 528.2177309526254,
    "single_model_error_relative": 0.0008676826128016989,
    "single_model_error_absolute": 2.711508165005309e-05,
    "saving_ratio": 0.3621606239846175,
    "observed_weighted_error": 1.0323577014513164e-10,
    "observed_relative_error": 3.3035446446442125e-09,
    "error_to_target": 3.8072605349083545e-06,
    "observed_single_weighted_error": 7.260614936847832e-12,
    "observed_single_relative_error": 2.3233967797913062e-10,
    "error_peak_t": 0.1,
    "single_error_peak_t": 0.1,
    "measured_serial_seconds": 198.05105609999737,
    "measured_single_seconds": 346.42522929998813,
    "measured_saving_ratio": 0.571699285586658,
    "P1": true,
    "single_accuracy_pass": true,
    "P2": false,
    "saving_ratio_prediction_error": 0.5785793587845718,
    "measured_parts": {
      "linear_fine": 152.63203959999373,
      "linear_coarse": 6.025392599985935,
      "nonlinear_coarse": 39.3936239000177
    },
    "observed_at_utc": "2026-11-17T22:52:48.462584+00:00",
    "outputs_compared": 116,
    "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\P4_D2_e0.125_t0.1_refined_small_p0.npy",
    "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
  },
  "target": 0.2631126211118954,
  "coarse_nonincreasing": true,
  "saving_closer": false,
  "P4_pass": false,
  "both_accuracy_pass": true,
  "completed_utc": "2026-11-17T22:52:48.470451+00:00"
}

==> anc/computations/design/p4_validation_results.json <==
{
  "updated_utc": "2026-11-17T22:54:08.091695+00:00",
  "supplement_sha256": "9eb834d6e0f4fedef83cc6ccc5776af96472a12d08ef9b007462e046ceb8ac87",
  "complete": true,
  "completed": 8,
  "planned": 8,
  "rows": [
    {
      "pair_id": "P4_D1_t0.01_refined",
      "large_case": {
        "name": "D1",
        "family": "D1",
        "eps": 0.125,
        "t0": 0.01,
        "T": 1.0,
        "held_out": false,
        "case_id": "D1_e0.125_t0.01",
        "model": "refined",
        "curve_id": "D1_e0.125_t0.01_refined",
        "point_index": 3,
        "selection_labels": [
          "middle_ratio"
        ],
        "distinct_ratios_on_curve": 13,
        "eta": 0.0007252939009487084,
        "feasible": true,
        "N": 2048,
        "Nhat": 161,
        "ratio": 12.720496894409937,
        "model_error_relative": 0.0007252915116877997,
        "model_error_absolute": 9.066143896097497e-05,
        "linear_error_relative": 0.0007240805163610748,
        "ordering_error_relative": 1.210995326724934e-06,
        "serial_seconds": 97.82087463765649,
        "parallel_seconds": 55.19487363057919,
        "linear_fine_seconds": 55.19487363057919,
        "linear_coarse_seconds": 6.563848464235881,
        "nonlinear_coarse_seconds": 36.06215254284141,
        "N1": 2046,
        "single_seconds": 220.75735033670966,
        "single_model_error_relative": 0.0007251281549223994,
        "single_model_error_absolute": 9.064101936529992e-05,
        "saving_ratio": 0.4431149154873231,
        "observed_weighted_error": 1.008247675537245e-09,
        "observed_relative_error": 8.06598140429796e-09,
        "error_to_target": 1.1120983361017359e-05,
        "observed_single_weighted_error": 1.171297086299963e-09,
        "observed_single_relative_error": 9.370376690399704e-09,
        "error_peak_t": 0.023986088151713193,
        "single_error_peak_t": 0.019125761886254738,
        "measured_serial_seconds": 98.77918650000356,
        "measured_single_seconds": 133.32235190004576,
        "measured_saving_ratio": 0.7409049202346817,
        "P1": true,
        "single_accuracy_pass": true,
        "P2": false,
        "saving_ratio_prediction_error": 0.6720378717558153,
        "measured_parts": {
          "linear_fine": 60.04045999998925,
          "linear_coarse": 6.7540916000143625,
          "nonlinear_coarse": 31.984634899999946
        },
        "observed_at_utc": "2026-11-17T20:44:11.866873+00:00",
        "outputs_compared": 235,
        "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.125_t0.01_refined_p3.npy",
        "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
      },
      "small_case": {
        "name": "D1",
        "family": "D1",
        "t0": 0.01,
        "T": 1.0,
        "held_out": false,
        "model": "refined",
        "eps": 0.03125,
        "case_id": "D1_e0.03125_t0.01",
        "curve_id": "P4_D1_e0.125_t0.01_refined_small",
        "point_index": 0,
        "selection_labels": [
          "P4_common_eta_small"
        ],
        "eta": 0.0007252939009487084,
        "feasible": true,
        "N": 2048,
        "Nhat": 16,
        "ratio": 128.0,
        "model_error_relative": 0.0007250406320231703,
        "model_error_absolute": 2.265751975072407e-05,
        "linear_error_relative": 0.0007240805163610748,
        "ordering_error_relative": 9.60115662095537e-07,
        "serial_seconds": 79.86874662305217,
        "parallel_seconds": 55.19487363057919,
        "linear_fine_seconds": 55.19487363057919,
        "linear_coarse_seconds": 2.835931191867888,
        "nonlinear_coarse_seconds": 21.837941800605105,
        "N1": 2045,
        "single_seconds": 220.65947423141722,
        "single_model_error_relative": 0.0007252276739961381,
        "single_model_error_absolute": 2.2663364812379317e-05,
        "saving_ratio": 0.3619547581233227,
        "observed_weighted_error": 1.8115939496635364e-09,
        "observed_relative_error": 5.7971006389233165e-08,
        "error_to_target": 7.992760770965421e-05,
        "observed_single_weighted_error": 2.8307935155302087e-10,
        "observed_single_relative_error": 9.058539249696668e-09,
        "error_peak_t": 0.013030229887796393,
        "single_error_peak_t": 0.019573417814876575,
        "measured_serial_seconds": 76.60853829997359,
        "measured_single_seconds": 150.08100689999992,
        "measured_saving_ratio": 0.5104479233073005,
        "P1": true,
        "single_accuracy_pass": true,
        "P2": false,
        "saving_ratio_prediction_error": 0.4102533862350395,
        "measured_parts": {
          "linear_fine": 60.04045999998925,
          "linear_coarse": 2.5968949999660254,
          "nonlinear_coarse": 13.97118330001831
        },
        "observed_at_utc": "2026-11-17T22:41:45.482571+00:00",
        "outputs_compared": 235,
        "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\P4_D1_e0.125_t0.01_refined_small_p0.npy",
        "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
      },
      "target": 0.2631126211118954,
      "coarse_nonincreasing": true,
      "saving_closer": true,
      "P4_pass": true,
      "both_accuracy_pass": true,
      "completed_utc": "2026-11-17T22:41:45.498393+00:00"
    },
    {
      "pair_id": "P4_D1_t0.01_fitted",
      "large_case": {
        "name": "D1",
        "family": "D1",
        "eps": 0.125,
        "t0": 0.01,
        "T": 1.0,
        "held_out": false,
        "case_id": "D1_e0.125_t0.01",
        "model": "fitted",
        "curve_id": "D1_e0.125_t0.01_fitted",
        "point_index": 8,
        "selection_labels": [
          "middle_ratio"
        ],
        "distinct_ratios_on_curve": 13,
        "eta": 1.5337604286722754e-07,
        "feasible": true,
        "N": 435,
        "Nhat": 38,
        "ratio": 11.447368421052632,
        "model_error_relative": 1.532075989206985e-07,
        "model_error_absolute": 1.9150949865087313e-08,
        "linear_error_relative": 1.1252367925301333e-07,
        "ordering_error_relative": 4.068391966768517e-08,
        "serial_seconds": 41.015139789465096,
        "parallel_seconds": 24.00489206725469,
        "linear_fine_seconds": 13.608560195646161,
        "linear_coarse_seconds": 3.401687526564247,
        "nonlinear_coarse_seconds": 24.00489206725469,
        "N1": 374,
        "single_seconds": 56.880865009076125,
        "single_model_error_relative": 1.5273475009882928e-07,
        "single_model_error_absolute": 1.909184376235366e-08,
        "saving_ratio": 0.7210709573935025,
        "observed_weighted_error": 1.3913085813804373e-08,
        "observed_relative_error": 1.1130468651043499e-07,
        "error_to_target": 0.725697993178685,
        "observed_single_weighted_error": 1.8894366796227866e-08,
        "observed_single_relative_error": 1.5115493436982293e-07,
        "error_peak_t": 0.02741571024518095,
        "single_error_peak_t": 0.01,
        "measured_serial_seconds": 32.089799999957904,
        "measured_single_seconds": 34.54854309995426,
        "measured_saving_ratio": 0.92883222042438,
        "P1": true,
        "single_accuracy_pass": true,
        "P2": false,
        "saving_ratio_prediction_error": 0.2881287353215338,
        "measured_parts": {
          "linear_fine": 14.772892399982084,
          "linear_coarse": 2.496069199987687,
          "nonlinear_coarse": 14.820838399988133
        },
        "observed_at_utc": "2026-11-17T20:47:50.340431+00:00",
        "outputs_compared": 235,
        "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.125_t0.01_fitted_p8.npy",
        "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
      },
      "small_case": {
        "name": "D1",
        "family": "D1",
        "t0": 0.01,
        "T": 1.0,
        "held_out": false,
        "model": "fitted",
        "eps": 0.03125,
        "case_id": "D1_e0.03125_t0.01",
        "curve_id": "P4_D1_e0.125_t0.01_fitted_small",
        "point_index": 0,
        "selection_labels": [
          "P4_common_eta_small"
        ],
        "eta": 1.5337604286722754e-07,
        "feasible": true,
        "N": 416,
        "Nhat": 23,
        "ratio": 18.08695652173913,
        "model_error_relative": 1.5295934044651654e-07,
        "model_error_absolute": 4.779979388953642e-09,
        "linear_error_relative": 1.2308744225416437e-07,
        "ordering_error_relative": 2.987189819235218e-08,
        "serial_seconds": 38.664043315167866,
        "parallel_seconds": 22.527243048789256,
        "linear_fine_seconds": 13.120970426292269,
        "linear_coarse_seconds": 3.0158298400863432,
        "nonlinear_coarse_seconds": 22.527243048789256,
        "N1": 373,
        "single_seconds": 56.783379042718586,
        "single_model_error_relative": 1.5333168228809123e-07,
        "single_model_error_absolute": 4.791615071502851e-09,
        "saving_ratio": 0.6809042358342324,
        "observed_weighted_error": 3.730635590093468e-09,
        "observed_relative_error": 1.19380338882991e-07,
        "error_to_target": 0.7783506253733155,
        "observed_single_weighted_error": 4.752717563298599e-09,
        "observed_single_relative_error": 1.5208696202555517e-07,
        "error_peak_t": 0.02577696447686978,
        "single_error_peak_t": 0.01,
        "measured_serial_seconds": 26.5718910000287,
        "measured_single_seconds": 32.33678620000137,
        "measured_saving_ratio": 0.8217233102783595,
        "P1": true,
        "single_accuracy_pass": true,
        "P2": true,
        "saving_ratio_prediction_error": 0.2068118643315502,
        "measured_parts": {
          "linear_fine": 10.868650100019295,
          "linear_coarse": 2.085397800023202,
          "nonlinear_coarse": 13.617843099986203
        },
        "observed_at_utc": "2026-11-17T22:42:29.118090+00:00",
        "outputs_compared": 235,
        "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\P4_D1_e0.125_t0.01_fitted_small_p0.npy",
        "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
      },
      "target": 0.2631126211118954,
      "coarse_nonincreasing": true,
      "saving_closer": true,
      "P4_pass": true,
      "both_accuracy_pass": true,
      "completed_utc": "2026-11-17T22:42:29.118090+00:00"
    },
    {
      "pair_id": "P4_D1_t0.1_refined",
      "large_case": {
        "name": "D1",
        "family": "D1",
        "eps": 0.125,
        "t0": 0.1,
        "T": 1.0,
        "held_out": false,
        "case_id": "D1_e0.125_t0.1",
        "model": "refined",
        "curve_id": "D1_e0.125_t0.1_refined",
        "point_index": 3,
        "selection_labels": [
          "middle_ratio"
        ],
        "distinct_ratios_on_curve": 13,
        "eta": 2.2901579715192012e-05,
        "feasible": true,
        "N": 2048,
        "Nhat": 165,
        "ratio": 12.412121212121212,
        "model_error_relative": 2.2901569412067393e-05,
        "model_error_absolute": 2.862696176508424e-06,
        "linear_error_relative": 2.2897436410518113e-05,
        "ordering_error_relative": 4.13300154927894e-09,
        "serial_seconds": 98.31267847148749,
        "parallel_seconds": 55.19487363057919,
        "linear_fine_seconds": 55.19487363057919,
        "linear_coarse_seconds": 6.666293641039077,
        "nonlinear_coarse_seconds": 36.45151119986923,
        "N1": 2048,
        "single_seconds": 220.95310254729452,
        "single_model_error_relative": 2.2898740689771344e-05,
        "single_model_error_absolute": 2.862342586221418e-06,
        "saving_ratio": 0.4449481692634023,
        "observed_weighted_error": 2.9403133421656056e-11,
        "observed_relative_error": 2.3522506737324845e-10,
        "error_to_target": 1.0271128467928758e-05,
        "observed_single_weighted_error": 2.2762135414064635e-11,
        "observed_single_relative_error": 1.8209708331251708e-10,
        "error_peak_t": 0.1,
        "single_error_peak_t": 0.1,
        "measured_serial_seconds": 90.58634600002551,
        "measured_single_seconds": 176.15927380003268,
        "measured_saving_ratio": 0.5142297878842,
        "P1": true,
        "single_accuracy_pass": true,
        "P2": true,
        "saving_ratio_prediction_error": 0.1557071663773586,
        "measured_parts": {
          "linear_fine": 60.04045999998925,
          "linear_coarse": 6.981398100033402,
          "nonlinear_coarse": 23.56448790000286
        },
        "observed_at_utc": "2026-11-17T20:51:35.331547+00:00",
        "outputs_compared": 116,
        "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.125_t0.1_refined_p3.npy",
        "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
      },
      "small_case": {
        "name": "D1",
        "family": "D1",
        "t0": 0.1,
        "T": 1.0,
        "held_out": false,
        "model": "refined",
        "eps": 0.03125,
        "case_id": "D1_e0.03125_t0.1",
        "curve_id": "P4_D1_e0.125_t0.1_refined_small",
        "point_index": 0,
        "selection_labels": [
          "P4_common_eta_small"
        ],
        "eta": 2.2901579715192012e-05,
        "feasible": true,
        "N": 2048,
        "Nhat": 16,
        "ratio": 128.0,
        "model_error_relative": 2.2900504853737247e-05,
        "model_error_absolute": 7.15640776679289e-07,
        "linear_error_relative": 2.2897436410518113e-05,
        "ordering_error_relative": 3.0684432191321673e-09,
        "serial_seconds": 79.86874662305217,
        "parallel_seconds": 55.19487363057919,
        "linear_fine_seconds": 55.19487363057919,
        "linear_coarse_seconds": 2.835931191867888,
        "nonlinear_coarse_seconds": 21.837941800605105,
        "N1": 2048,
        "single_seconds": 220.95310254729452,
        "single_model_error_relative": 2.289771919154516e-05,
        "single_model_error_absolute": 7.155537247357862e-07,
        "saving_ratio": 0.3614737503220008,
        "observed_weighted_error": 4.908228436285776e-11,
        "observed_relative_error": 1.5706330996114484e-09,
        "error_to_target": 6.858186723990711e-05,
        "observed_single_weighted_error": 5.67778729336797e-12,
        "observed_single_relative_error": 1.8168919338777505e-10,
        "error_peak_t": 0.1,
        "single_error_peak_t": 0.1,
        "measured_serial_seconds": 76.60853829997359,
        "measured_single_seconds": 129.00628629996208,
        "measured_saving_ratio": 0.5938356997723769,
        "P1": true,
        "single_accuracy_pass": true,
        "P2": false,
        "saving_ratio_prediction_error": 0.6428183215057472,
        "measured_parts": {
          "linear_fine": 60.04045999998925,
          "linear_coarse": 2.5968949999660254,
          "nonlinear_coarse": 13.97118330001831
        },
        "observed_at_utc": "2026-11-17T22:42:29.274311+00:00",
        "outputs_compared": 116,
        "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\P4_D1_e0.125_t0.1_refined_small_p0.npy",
        "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
      },
      "target": 0.2631126211118954,
      "coarse_nonincreasing": true,
      "saving_closer": false,
      "P4_pass": false,
      "both_accuracy_pass": true,
      "completed_utc": "2026-11-17T22:42:29.274311+00:00"
    },
    {
      "pair_id": "P4_D1_t0.1_fitted",
      "large_case": {
        "name": "D1",
        "family": "D1",
        "eps": 0.125,
        "t0": 0.1,
        "T": 1.0,
        "held_out": false,
        "case_id": "D1_e0.125_t0.1",
        "model": "fitted",
        "curve_id": "D1_e0.125_t0.1_fitted",
        "point_index": 1,
        "selection_labels": [
          "middle_ratio"
        ],
        "distinct_ratios_on_curve": 13,
        "eta": 2.0032596542231017e-10,
        "feasible": true,
        "N": 1957,
        "Nhat": 164,
        "ratio": 11.932926829268293,
        "model_error_relative": 2.0026929562402119e-10,
        "model_error_absolute": 2.5033661953002648e-11,
        "linear_error_relative": 1.45037865124168e-10,
        "ordering_error_relative": 5.523143049985318e-11,
        "serial_seconds": 95.81992206623603,
        "parallel_seconds": 52.82506818378548,
        "linear_fine_seconds": 52.82506818378548,
        "linear_coarse_seconds": 6.640682346838278,
        "nonlinear_coarse_seconds": 36.354171535612274,
        "N1": 1669,
        "single_seconds": 183.7664502415392,
        "single_model_error_relative": 2.0015108089130092e-10,
        "single_model_error_absolute": 2.5018885111412615e-11,
        "saving_ratio": 0.5214222832311998,
        "observed_weighted_error": 3.160153511064817e-11,
        "observed_relative_error": 2.5281228088518536e-10,
        "error_to_target": 1.2620045551869823,
        "observed_single_weighted_error": 3.189437558871323e-11,
        "observed_single_relative_error": 2.5515500470970583e-10,
        "error_peak_t": 0.1,
        "single_error_peak_t": 0.1,
        "measured_serial_seconds": 85.74354759999551,
        "measured_single_seconds": 108.21072779997485,
        "measured_saving_ratio": 0.7923756668422984,
        "P1": false,
        "single_accuracy_pass": false,
        "P2": false,
        "saving_ratio_prediction_error": 0.5196428927663557,
        "measured_parts": {
          "linear_fine": 56.23256259999471,
          "linear_coarse": 5.380094899970572,
          "nonlinear_coarse": 24.13089010003023
        },
        "observed_at_utc": "2026-11-17T20:57:47.523713+00:00",
        "outputs_compared": 116,
        "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.125_t0.1_fitted_p1.npy",
        "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
      },
      "small_case": {
        "name": "D1",
        "family": "D1",
        "t0": 0.1,
        "T": 1.0,
        "held_out": false,
        "model": "fitted",
        "eps": 0.03125,
        "case_id": "D1_e0.03125_t0.1",
        "curve_id": "P4_D1_e0.125_t0.1_fitted_small",
        "point_index": 0,
        "selection_labels": [
          "P4_common_eta_small"
        ],
        "eta": 2.0032596542231017e-10,
        "feasible": true,
        "N": 1857,
        "Nhat": 97,
        "ratio": 19.144329896907216,
        "model_error_relative": 2.0028397117965996e-10,
        "model_error_absolute": 6.258874099364374e-12,
        "linear_error_relative": 1.6112886789273508e-10,
        "ordering_error_relative": 3.915510328692488e-11,
        "serial_seconds": 84.95600692988833,
        "parallel_seconds": 50.25110745398572,
        "linear_fine_seconds": 50.25110745398572,
        "linear_coarse_seconds": 4.917323743147178,
        "nonlinear_coarse_seconds": 29.78757573275543,
        "N1": 1667,
        "single_seconds": 183.570795565688,
        "single_model_error_relative": 2.0021766308622382e-10,
        "single_model_error_absolute": 6.256801971444494e-12,
        "saving_ratio": 0.4627969643433186,
        "observed_weighted_error": 8.052700531637933e-12,
        "observed_relative_error": 2.5768641701241387e-10,
        "error_to_target": 1.2863355804584855,
        "observed_single_weighted_error": 7.97124727674584e-12,
        "observed_single_relative_error": 2.550799128558669e-10,
        "error_peak_t": 0.1,
        "single_error_peak_t": 0.1,
        "measured_serial_seconds": 67.23045929998625,
        "measured_single_seconds": 95.50931940000737,
        "measured_saving_ratio": 0.703915175213583,
        "P1": false,
        "single_accuracy_pass": false,
        "P2": false,
        "saving_ratio_prediction_error": 0.5210021444552837,
        "measured_parts": {
          "linear_fine": 44.96117729996331,
          "linear_coarse": 3.6161733000189997,
          "nonlinear_coarse": 18.65310870000394
        },
        "observed_at_utc": "2026-11-17T22:45:12.542162+00:00",
        "outputs_compared": 116,
        "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\P4_D1_e0.125_t0.1_fitted_small_p0.npy",
        "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
      },
      "target": 0.2631126211118954,
      "coarse_nonincreasing": true,
      "saving_closer": true,
      "P4_pass": true,
      "both_accuracy_pass": false,
      "completed_utc": "2026-11-17T22:45:12.542162+00:00"
    },
    {
      "pair_id": "P4_D2_t0.01_refined",
      "large_case": {
        "name": "D2",
        "family": "D2",
        "eps": 0.125,
        "t0": 0.01,
        "T": 1.0,
        "held_out": false,
        "case_id": "D2_e0.125_t0.01",
        "model": "refined",
        "curve_id": "D2_e0.125_t0.01_refined",
        "point_index": 3,
        "selection_labels": [
          "middle_ratio"
        ],
        "distinct_ratios_on_curve": 13,
        "eta": 0.027442004277274883,
        "feasible": true,
        "N": 2048,
        "Nhat": 161,
        "ratio": 12.720496894409937,
        "model_error_relative": 0.02744199358034234,
        "model_error_absolute": 0.0034302491975427927,
        "linear_error_relative": 0.027438504123705416,
        "ordering_error_relative": 3.4894566369258024e-06,
        "serial_seconds": 234.18046747551506,
        "parallel_seconds": 131.9506744790827,
        "linear_fine_seconds": 131.9506744790827,
        "linear_coarse_seconds": 15.742055409968518,
        "nonlinear_coarse_seconds": 86.48773758646384,
        "N1": 2048,
        "single_seconds": 528.2177309526254,
        "single_model_error_relative": 0.027439483907876972,
        "single_model_error_absolute": 0.0034299354884846215,
        "saving_ratio": 0.4433407925424566,
        "observed_weighted_error": 9.7463147731645e-10,
        "observed_relative_error": 7.7970518185316e-09,
        "error_to_target": 2.841283653974375e-07,
        "observed_single_weighted_error": 8.334949843773229e-10,
        "observed_single_relative_error": 6.667959875018583e-09,
        "error_peak_t": 0.030899544534646987,
        "single_error_peak_t": 0.02807277928935876,
        "measured_serial_seconds": 238.43952030001674,
        "measured_single_seconds": 475.52350539999316,
        "measured_saving_ratio": 0.5014253083019525,
        "P1": true,
        "single_accuracy_pass": true,
        "P2": true,
        "saving_ratio_prediction_error": 0.13101550034770026,
        "measured_parts": {
          "linear_fine": 152.63203959999373,
          "linear_coarse": 18.008183900034055,
          "nonlinear_coarse": 67.79929679998895
        },
        "observed_at_utc": "2026-11-17T21:42:12.101835+00:00",
        "outputs_compared": 235,
        "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.125_t0.01_refined_p3.npy",
        "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
      },
      "small_case": {
        "name": "D2",
        "family": "D2",
        "t0": 0.01,
        "T": 1.0,
        "held_out": false,
        "model": "refined",
        "eps": 0.03125,
        "case_id": "D2_e0.03125_t0.01",
        "curve_id": "P4_D2_e0.125_t0.01_refined_small",
        "point_index": 0,
        "selection_labels": [
          "P4_common_eta_small"
        ],
        "eta": 0.027442004277274883,
        "feasible": true,
        "N": 2048,
        "Nhat": 16,
        "ratio": 128.0,
        "model_error_relative": 0.027441268749441423,
        "model_error_absolute": 0.0008575396484200445,
        "linear_error_relative": 0.027438504123705416,
        "ordering_error_relative": 2.7646257360055184e-06,
        "serial_seconds": 191.29966304154163,
        "parallel_seconds": 131.9506744790827,
        "linear_fine_seconds": 131.9506744790827,
        "linear_coarse_seconds": 6.821371250530162,
        "nonlinear_coarse_seconds": 52.52761731192879,
        "N1": 2048,
        "single_seconds": 528.2177309526254,
        "single_model_error_relative": 0.027438748607827468,
        "single_model_error_absolute": 0.0008574608939946084,
        "saving_ratio": 0.3621606239846175,
        "observed_weighted_error": 2.9839413359078156e-09,
        "observed_relative_error": 9.54861227490501e-08,
        "error_to_target": 3.4795608142996875e-06,
        "observed_single_weighted_error": 2.0805721753324156e-10,
        "observed_single_relative_error": 6.65783096106373e-09,
        "error_peak_t": 0.02872984833353657,
        "single_error_peak_t": 0.02807277928935876,
        "measured_serial_seconds": 198.05105609999737,
        "measured_single_seconds": 346.42522929998813,
        "measured_saving_ratio": 0.571699285586658,
        "P1": true,
        "single_accuracy_pass": true,
        "P2": false,
        "saving_ratio_prediction_error": 0.5785793587845718,
        "measured_parts": {
          "linear_fine": 152.63203959999373,
          "linear_coarse": 6.025392599985935,
          "nonlinear_coarse": 39.3936239000177
        },
        "observed_at_utc": "2026-11-17T22:45:13.033931+00:00",
        "outputs_compared": 235,
        "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\P4_D2_e0.125_t0.01_refined_small_p0.npy",
        "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
      },
      "target": 0.2631126211118954,
      "coarse_nonincreasing": true,
      "saving_closer": false,
      "P4_pass": false,
      "both_accuracy_pass": true,
      "completed_utc": "2026-11-17T22:45:13.033931+00:00"
    },
    {
      "pair_id": "P4_D2_t0.01_fitted",
      "large_case": {
        "name": "D2",
        "family": "D2",
        "eps": 0.125,
        "t0": 0.01,
        "T": 1.0,
        "held_out": false,
        "case_id": "D2_e0.125_t0.01",
        "model": "fitted",
        "curve_id": "D2_e0.125_t0.01_fitted",
        "point_index": 1,
        "selection_labels": [
          "middle_ratio"
        ],
        "distinct_ratios_on_curve": 13,
        "eta": 3.824138074177394e-08,
        "feasible": true,
        "N": 2047,
        "Nhat": 182,
        "ratio": 11.247252747252746,
        "model_error_relative": 3.822957295571127e-08,
        "model_error_absolute": 4.778696619463909e-09,
        "linear_error_relative": 2.7381149247441462e-08,
        "ordering_error_relative": 1.0848423708269813e-08,
        "serial_seconds": 240.3112330122421,
        "parallel_seconds": 131.88910985504688,
        "linear_fine_seconds": 131.88910985504688,
        "linear_coarse_seconds": 17.0319484821748,
        "nonlinear_coarse_seconds": 91.39017467502039,
        "N1": 1734,
        "single_seconds": 454.6514032455373,
        "single_model_error_relative": 3.822009393629549e-08,
        "single_model_error_absolute": 4.777511742036936e-09,
        "saving_ratio": 0.5285615117357518,
        "observed_weighted_error": 1.8311051778846828e-09,
        "observed_relative_error": 1.4648841423077462e-08,
        "error_to_target": 0.3830625657058305,
        "observed_single_weighted_error": 1.7403774966297953e-09,
        "observed_single_relative_error": 1.3923019973038362e-08,
        "error_peak_t": 0.01,
        "single_error_peak_t": 0.01,
        "measured_serial_seconds": 232.69733870006166,
        "measured_single_seconds": 309.19664889998967,
        "measured_saving_ratio": 0.752586871584524,
        "P1": true,
        "single_accuracy_pass": true,
        "P2": false,
        "saving_ratio_prediction_error": 0.4238397137791807,
        "measured_parts": {
          "linear_fine": 149.0561343000154,
          "linear_coarse": 15.191884500032756,
          "nonlinear_coarse": 68.4493199000135
        },
        "observed_at_utc": "2026-11-17T21:52:07.274573+00:00",
        "outputs_compared": 235,
        "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.125_t0.01_fitted_p1.npy",
        "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
      },
      "small_case": {
        "name": "D2",
        "family": "D2",
        "t0": 0.01,
        "T": 1.0,
        "held_out": false,
        "model": "fitted",
        "eps": 0.03125,
        "case_id": "D2_e0.03125_t0.01",
        "curve_id": "P4_D2_e0.125_t0.01_fitted_small",
        "point_index": 0,
        "selection_labels": [
          "P4_common_eta_small"
        ],
        "eta": 3.824138074177394e-08,
        "feasible": true,
        "N": 1948,
        "Nhat": 85,
        "ratio": 22.91764705882353,
        "model_error_relative": 3.824050411950412e-08,
        "model_error_absolute": 1.1950157537345037e-09,
        "linear_error_relative": 3.0148387127088606e-08,
        "ordering_error_relative": 8.092116992415511e-09,
        "serial_seconds": 205.5374266580452,
        "parallel_seconds": 125.76799402379984,
        "linear_fine_seconds": 125.76799402379984,
        "linear_coarse_seconds": 11.066930993086705,
        "nonlinear_coarse_seconds": 68.70250164115865,
        "N1": 1727,
        "single_seconds": 453.01384383367144,
        "single_model_error_relative": 3.819905762479444e-08,
        "single_model_error_absolute": 1.1937205507748263e-09,
        "saving_ratio": 0.4537111380938511,
        "observed_weighted_error": 3.0337696595497507e-10,
        "observed_relative_error": 9.708062910559202e-09,
        "error_to_target": 0.2538627717475262,
        "observed_single_weighted_error": 4.788297761791777e-10,
        "observed_single_relative_error": 1.5322552837733687e-08,
        "error_peak_t": 0.01,
        "single_error_peak_t": 0.01,
        "measured_serial_seconds": 177.09341120009776,
        "measured_single_seconds": 277.4032838999992,
        "measured_saving_ratio": 0.6383969530221494,
        "P1": true,
        "single_accuracy_pass": true,
        "P2": false,
        "saving_ratio_prediction_error": 0.40705594247522225,
        "measured_parts": {
          "linear_fine": 123.29769900004612,
          "linear_coarse": 8.076488899998367,
          "nonlinear_coarse": 45.71922330005327
        },
        "observed_at_utc": "2026-11-17T22:52:48.239373+00:00",
        "outputs_compared": 235,
        "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\P4_D2_e0.125_t0.01_fitted_small_p0.npy",
        "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
      },
      "target": 0.2631126211118954,
      "coarse_nonincreasing": true,
      "saving_closer": true,
      "P4_pass": true,
      "both_accuracy_pass": true,
      "completed_utc": "2026-11-17T22:52:48.255439+00:00"
    },
    {
      "pair_id": "P4_D2_t0.1_refined",
      "large_case": {
        "name": "D2",
        "family": "D2",
        "eps": 0.125,
        "t0": 0.1,
        "T": 1.0,
        "held_out": false,
        "case_id": "D2_e0.125_t0.1",
        "model": "refined",
        "curve_id": "D2_e0.125_t0.1_refined",
        "point_index": 3,
        "selection_labels": [
          "middle_ratio"
        ],
        "distinct_ratios_on_curve": 13,
        "eta": 0.0008676959757164958,
        "feasible": true,
        "N": 2048,
        "Nhat": 175,
        "ratio": 11.702857142857143,
        "model_error_relative": 0.0008676959708770807,
        "model_error_absolute": 0.00010846199635963509,
        "linear_error_relative": 0.0008676816861883158,
        "ordering_error_relative": 1.428468876491151e-08,
        "serial_seconds": 238.30868758269028,
        "parallel_seconds": 131.9506744790827,
        "linear_fine_seconds": 131.9506744790827,
        "linear_coarse_seconds": 16.601984124772706,
        "nonlinear_coarse_seconds": 89.75602897883488,
        "N1": 2048,
        "single_seconds": 528.2177309526254,
        "single_model_error_relative": 0.0008676872403252034,
        "single_model_error_absolute": 0.00010846090504065043,
        "saving_ratio": 0.45115616840977196,
        "observed_weighted_error": 3.9406954514489476e-11,
        "observed_relative_error": 3.152556361159158e-10,
        "error_to_target": 3.633249950889711e-07,
        "observed_single_weighted_error": 2.9121244879356205e-11,
        "observed_single_relative_error": 2.3296995903484964e-10,
        "error_peak_t": 0.1,
        "single_error_peak_t": 0.1,
        "measured_serial_seconds": 240.78148599999258,
        "measured_single_seconds": 475.52350539999316,
        "measured_saving_ratio": 0.5063503344539318,
        "P1": true,
        "single_accuracy_pass": true,
        "P2": true,
        "saving_ratio_prediction_error": 0.12233938026095803,
        "measured_parts": {
          "linear_fine": 152.63203959999373,
          "linear_coarse": 17.82156449998729,
          "nonlinear_coarse": 70.32788190001156
        },
        "observed_at_utc": "2026-11-17T21:55:30.923395+00:00",
        "outputs_compared": 116,
        "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.125_t0.1_refined_p3.npy",
        "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
      },
      "small_case": {
        "name": "D2",
        "family": "D2",
        "t0": 0.1,
        "T": 1.0,
        "held_out": false,
        "model": "refined",
        "eps": 0.03125,
        "case_id": "D2_e0.03125_t0.1",
        "curve_id": "P4_D2_e0.125_t0.1_refined_small",
        "point_index": 0,
        "selection_labels": [
          "P4_common_eta_small"
        ],
        "eta": 0.0008676959757164958,
        "feasible": true,
        "N": 2048,
        "Nhat": 16,
        "ratio": 128.0,
        "model_error_relative": 0.0008676907732685235,
        "model_error_absolute": 2.711533666464136e-05,
        "linear_error_relative": 0.0008676816861883158,
        "ordering_error_relative": 9.087080207679846e-09,
        "serial_seconds": 191.29966304154163,
        "parallel_seconds": 131.9506744790827,
        "linear_fine_seconds": 131.9506744790827,
        "linear_coarse_seconds": 6.821371250530162,
        "nonlinear_coarse_seconds": 52.52761731192879,
        "N1": 2048,
        "single_seconds": 528.2177309526254,
        "single_model_error_relative": 0.0008676826128016989,
        "single_model_error_absolute": 2.711508165005309e-05,
        "saving_ratio": 0.3621606239846175,
        "observed_weighted_error": 1.0323577014513164e-10,
        "observed_relative_error": 3.3035446446442125e-09,
        "error_to_target": 3.8072605349083545e-06,
        "observed_single_weighted_error": 7.260614936847832e-12,
        "observed_single_relative_error": 2.3233967797913062e-10,
        "error_peak_t": 0.1,
        "single_error_peak_t": 0.1,
        "measured_serial_seconds": 198.05105609999737,
        "measured_single_seconds": 346.42522929998813,
        "measured_saving_ratio": 0.571699285586658,
        "P1": true,
        "single_accuracy_pass": true,
        "P2": false,
        "saving_ratio_prediction_error": 0.5785793587845718,
        "measured_parts": {
          "linear_fine": 152.63203959999373,
          "linear_coarse": 6.025392599985935,
          "nonlinear_coarse": 39.3936239000177
        },
        "observed_at_utc": "2026-11-17T22:52:48.462584+00:00",
        "outputs_compared": 116,
        "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\P4_D2_e0.125_t0.1_refined_small_p0.npy",
        "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
      },
      "target": 0.2631126211118954,
      "coarse_nonincreasing": true,
      "saving_closer": false,
      "P4_pass": false,
      "both_accuracy_pass": true,
      "completed_utc": "2026-11-17T22:52:48.470451+00:00"
    },
    {
      "pair_id": "P4_D2_t0.1_fitted",
      "large_case": {
        "name": "D2",
        "family": "D2",
        "eps": 0.125,
        "t0": 0.1,
        "T": 1.0,
        "held_out": false,
        "case_id": "D2_e0.125_t0.1",
        "model": "fitted",
        "curve_id": "D2_e0.125_t0.1_fitted",
        "point_index": 11,
        "selection_labels": [
          "middle_ratio"
        ],
        "distinct_ratios_on_curve": 13,
        "eta": 2.136712664364372e-08,
        "feasible": true,
        "N": 187,
        "Nhat": 21,
        "ratio": 8.904761904761905,
        "model_error_relative": 2.129391762163435e-08,
        "model_error_absolute": 2.6617397027042936e-09,
        "linear_error_relative": 1.4385367400591648e-08,
        "ordering_error_relative": 6.908550221042701e-09,
        "serial_seconds": 78.17207073014606,
        "parallel_seconds": 53.70366564876458,
        "linear_fine_seconds": 17.339065880319154,
        "linear_coarse_seconds": 7.129339201062333,
        "nonlinear_coarse_seconds": 53.70366564876458,
        "N1": 158,
        "single_seconds": 85.78738943095576,
        "single_model_error_relative": 2.1139055037081854e-08,
        "single_model_error_absolute": 2.6423818796352318e-09,
        "saving_ratio": 0.9112303247444226,
        "observed_weighted_error": 3.3679465053003457e-09,
        "observed_relative_error": 2.6943572042402766e-08,
        "error_to_target": 1.2609824658112336,
        "observed_single_weighted_error": 4.910875769035278e-09,
        "observed_single_relative_error": 3.9287006152282225e-08,
        "error_peak_t": 0.1,
        "single_error_peak_t": 0.1,
        "measured_serial_seconds": 61.37011700007133,
        "measured_single_seconds": 61.1450306000188,
        "measured_saving_ratio": 1.0036811887710866,
        "P1": false,
        "single_accuracy_pass": false,
        "P2": true,
        "saving_ratio_prediction_error": 0.10145718542959403,
        "measured_parts": {
          "linear_fine": 18.953771900036372,
          "linear_coarse": 5.171507499995641,
          "nonlinear_coarse": 37.24483760003932
        },
        "observed_at_utc": "2026-11-17T21:57:29.282832+00:00",
        "outputs_compared": 116,
        "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.125_t0.1_fitted_p11.npy",
        "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
      },
      "small_case": {
        "name": "D2",
        "family": "D2",
        "t0": 0.1,
        "T": 1.0,
        "held_out": false,
        "model": "fitted",
        "eps": 0.03125,
        "case_id": "D2_e0.03125_t0.1",
        "curve_id": "P4_D2_e0.125_t0.1_fitted_small",
        "point_index": 0,
        "selection_labels": [
          "P4_common_eta_small"
        ],
        "eta": 2.136712664364372e-08,
        "feasible": true,
        "N": 170,
        "Nhat": 16,
        "ratio": 10.625,
        "model_error_relative": 2.1173457733686235e-08,
        "model_error_absolute": 6.616705541776948e-10,
        "linear_error_relative": 1.7857980977954188e-08,
        "ordering_error_relative": 3.3154767557320457e-09,
        "serial_seconds": 75.64385528908731,
        "parallel_seconds": 52.52761731192879,
        "linear_fine_seconds": 16.294866726628353,
        "linear_coarse_seconds": 6.821371250530162,
        "nonlinear_coarse_seconds": 52.52761731192879,
        "N1": 158,
        "single_seconds": 85.78738943095576,
        "single_model_error_relative": 2.1098070043792173e-08,
        "single_model_error_absolute": 6.593146888685054e-10,
        "saving_ratio": 0.8817596128154446,
        "observed_weighted_error": 1.1236123752006115e-09,
        "observed_relative_error": 3.595559600641957e-08,
        "error_to_target": 1.6827529787265814,
        "observed_single_weighted_error": 1.2245295448977272e-09,
        "observed_single_relative_error": 3.918494543672727e-08,
        "error_peak_t": 0.1,
        "single_error_peak_t": 0.1,
        "measured_serial_seconds": 63.89732560003176,
        "measured_single_seconds": 60.83351730002323,
        "measured_saving_ratio": 1.0503638197492053,
        "P1": false,
        "single_accuracy_pass": false,
        "P2": true,
        "saving_ratio_prediction_error": 0.19121334713370475,
        "measured_parts": {
          "linear_fine": 18.478309100028127,
          "linear_coarse": 6.025392599985935,
          "nonlinear_coarse": 39.3936239000177
        },
        "observed_at_utc": "2026-11-17T22:54:08.091695+00:00",
        "outputs_compared": 116,
        "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\P4_D2_e0.125_t0.1_fitted_small_p0.npy",
        "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
      },
      "target": 0.2631126211118954,
      "coarse_nonincreasing": true,
      "saving_closer": false,
      "P4_pass": false,
      "both_accuracy_pass": false,
      "completed_utc": "2026-11-17T22:54:08.091695+00:00"
    }
  ]
}

==> anc/computations/design/parallel_results.json <==
{
  "created_utc": "2026-11-17T22:54:52.100877+00:00",
  "case": {
    "name": "D2",
    "family": "D2",
    "eps": 0.125,
    "t0": 0.01,
    "T": 1.0,
    "held_out": false,
    "case_id": "D2_e0.125_t0.01",
    "model": "fitted",
    "curve_id": "D2_e0.125_t0.01_fitted",
    "point_index": 12,
    "selection_labels": [
      "large_ratio"
    ],
    "distinct_ratios_on_curve": 13,
    "eta": 1.332589574048261e-06,
    "feasible": true,
    "N": 325,
    "Nhat": 16,
    "ratio": 20.3125,
    "model_error_relative": 1.332589574048261e-06,
    "model_error_absolute": 1.6657369675603263e-07,
    "linear_error_relative": 9.76534912483853e-07,
    "ordering_error_relative": 3.5605466156440795e-07,
    "serial_seconds": 85.18067313964818,
    "parallel_seconds": 52.52761731192879,
    "linear_fine_seconds": 25.83168457718923,
    "linear_coarse_seconds": 6.821371250530162,
    "nonlinear_coarse_seconds": 52.52761731192879,
    "N1": 278,
    "single_seconds": 113.84886163651029,
    "single_model_error_relative": 1.3285419888260074e-06,
    "single_model_error_absolute": 1.6606774860325092e-07,
    "saving_ratio": 0.7481908199627664
  },
  "parts": {
    "linear_fine": {
      "name": "D2",
      "N": 325,
      "epsilon": 1.0,
      "direct": false,
      "T": 1.0,
      "level": 3,
      "stages": 5,
      "seconds": 27.557760399999097,
      "counter_names": [
        "steps",
        "lus",
        "lusolves",
        "nonlin",
        "iters",
        "halvings"
      ],
      "nominal_steps": 38320,
      "steps": 38320,
      "lus": 13128,
      "lusolves": 114960,
      "nonlin": 0,
      "iters": 0,
      "halvings": 0,
      "state_convention": "Actual amplitude eps for both linear and nonlinear states.",
      "timing_boundary": "After FEM/projection/Stepper/output allocation; includes integration, LU factors, and output copies.",
      "stage_residual_check": "Not performed: historical kernel uses relative Picard-update tolerance 3e-11.",
      "threadpools": [
        {
          "user_api": "blas",
          "internal_api": "openblas",
          "num_threads": 1,
          "prefix": "libscipy_openblas",
          "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\numpy.libs\\libscipy_openblas64_-ed4f167a5330424524f45258e7ca2c8d.dll",
          "version": "0.3.34.106.0",
          "threading_layer": "pthreads",
          "architecture": "SkylakeX"
        },
        {
          "user_api": "blas",
          "internal_api": "openblas",
          "num_threads": 1,
          "prefix": "libscipy_openblas",
          "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\scipy.libs\\libscipy_openblas-197ee2fc9b4d071f7e048078cac74115.dll",
          "version": "0.3.31.dev",
          "threading_layer": "pthreads",
          "architecture": "SkylakeX"
        }
      ],
      "process_total_seconds": 27.590367700031493,
      "pid": 27804,
      "process_started_utc": "2026-11-17T22:54:10.408775+00:00",
      "process_completed_utc": "2026-11-17T22:54:38.003655+00:00",
      "start_perf": 515290.5434091,
      "end_perf": 515318.1337768
    },
    "linear_coarse": {
      "name": "D2",
      "N": 16,
      "epsilon": 1.0,
      "direct": false,
      "T": 1.0,
      "level": 3,
      "stages": 5,
      "seconds": 5.55927749996772,
      "counter_names": [
        "steps",
        "lus",
        "lusolves",
        "nonlin",
        "iters",
        "halvings"
      ],
      "nominal_steps": 38216,
      "steps": 38216,
      "lus": 13071,
      "lusolves": 114648,
      "nonlin": 0,
      "iters": 0,
      "halvings": 0,
      "state_convention": "Actual amplitude eps for both linear and nonlinear states.",
      "timing_boundary": "After FEM/projection/Stepper/output allocation; includes integration, LU factors, and output copies.",
      "stage_residual_check": "Not performed: historical kernel uses relative Picard-update tolerance 3e-11.",
      "threadpools": [
        {
          "user_api": "blas",
          "internal_api": "openblas",
          "num_threads": 1,
          "prefix": "libscipy_openblas",
          "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\numpy.libs\\libscipy_openblas64_-ed4f167a5330424524f45258e7ca2c8d.dll",
          "version": "0.3.34.106.0",
          "threading_layer": "pthreads",
          "architecture": "SkylakeX"
        },
        {
          "user_api": "blas",
          "internal_api": "openblas",
          "num_threads": 1,
          "prefix": "libscipy_openblas",
          "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\scipy.libs\\libscipy_openblas-197ee2fc9b4d071f7e048078cac74115.dll",
          "version": "0.3.31.dev",
          "threading_layer": "pthreads",
          "architecture": "SkylakeX"
        }
      ],
      "process_total_seconds": 5.5872310000122525,
      "pid": 27796,
      "process_started_utc": "2026-11-17T22:54:10.408775+00:00",
      "process_completed_utc": "2026-11-17T22:54:15.998193+00:00",
      "start_perf": 515290.543344,
      "end_perf": 515296.130575
    },
    "nonlinear_coarse": {
      "name": "D2",
      "N": 16,
      "epsilon": 0.125,
      "direct": true,
      "T": 1.0,
      "level": 3,
      "stages": 5,
      "seconds": 41.32504629995674,
      "counter_names": [
        "steps",
        "lus",
        "lusolves",
        "nonlin",
        "iters",
        "halvings"
      ],
      "nominal_steps": 38216,
      "steps": 38216,
      "lus": 13071,
      "lusolves": 327408,
      "nonlin": 354600,
      "iters": 70920,
      "halvings": 0,
      "state_convention": "Actual amplitude eps for both linear and nonlinear states.",
      "timing_boundary": "After FEM/projection/Stepper/output allocation; includes integration, LU factors, and output copies.",
      "stage_residual_check": "Not performed: historical kernel uses relative Picard-update tolerance 3e-11.",
      "threadpools": [
        {
          "user_api": "blas",
          "internal_api": "openblas",
          "num_threads": 1,
          "prefix": "libscipy_openblas",
          "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\numpy.libs\\libscipy_openblas64_-ed4f167a5330424524f45258e7ca2c8d.dll",
          "version": "0.3.34.106.0",
          "threading_layer": "pthreads",
          "architecture": "SkylakeX"
        },
        {
          "user_api": "blas",
          "internal_api": "openblas",
          "num_threads": 1,
          "prefix": "libscipy_openblas",
          "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\scipy.libs\\libscipy_openblas-197ee2fc9b4d071f7e048078cac74115.dll",
          "version": "0.3.31.dev",
          "threading_layer": "pthreads",
          "architecture": "SkylakeX"
        }
      ],
      "process_total_seconds": 41.353470999980345,
      "pid": 31124,
      "process_started_utc": "2026-11-17T22:54:10.408775+00:00",
      "process_completed_utc": "2026-11-17T22:54:51.766895+00:00",
      "start_perf": 515290.5433449,
      "end_perf": 515331.8968159
    }
  },
  "pool_wall_seconds": 42.51191070000641,
  "predicted_wall_seconds": 52.52761731192879,
  "wall_prediction_relative_error": -0.1906750605580554,
  "weighted_error": 7.811608795370712e-08,
  "serial_weighted_error": 7.811608795370712e-08,
  "single_serial_seconds": 84.52425929997116,
  "wall_to_single_ratio": 0.5029551403595786,
  "timing_boundary": "Pool creation through returned results, includes process spawn, FEM/projection and array transfer; model and serial measure integration only."
}

==> anc/computations/design/predictions_frozen.sha256.json <==
{
  "frozen_utc": "2026-11-17T19:57:54.506874+00:00",
  "path": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\predictions_frozen.json",
  "sha256": "a3366e646c0c210ce3aba0f3a907019b35d665d970f893e2a636f57602aa5830",
  "bytes": 21618883,
  "creation_finished_utc": "2026-11-17T19:57:56.124283+00:00",
  "prediction_before_validation": true
}


==> anc/computations/design/supplement_p4.py <==
"""Freeze eight same-eta amplitude pairs by extracting the parent prediction.

No frontier optimization, new trajectory, or new error observation is used.
This is an append-only supplement; the original prediction is never changed.
"""
from pathlib import Path
from datetime import datetime, timezone
import argparse
import copy
import hashlib
import json
import sys
sys.dont_write_bytecode = True

def sha(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()

def read(path):
    return json.loads(Path(path).read_text(encoding="utf-8"))

def utc():
    return datetime.now(timezone.utc).isoformat()

def case_jobs(case):
    for n, epsilon, direct, field in (
        (case["N"],1.,False,"linear_fine_seconds"),
        (case["Nhat"],1.,False,"linear_coarse_seconds"),
        (case["Nhat"],case["eps"],True,"nonlinear_coarse_seconds"),
        (case["N1"],case["eps"],True,"single_seconds")):
        yield (case["name"],n,epsilon,direct),case[field]

def freeze(root):
    root=Path(root)
    target=root/"supplement_p4_frozen.json"
    manifest=root/"supplement_p4_frozen.sha256.json"
    parent=root/"predictions_frozen.json"
    parent_record=read(root/"predictions_frozen.sha256.json")
    digest=sha(parent)
    if digest != parent_record["sha256"]:
        raise RuntimeError("Parent prediction hash mismatch.")
    if target.exists() or manifest.exists():
        if not (target.exists() and manifest.exists()):
            raise RuntimeError("Incomplete supplementary freeze; do not overwrite.")
        record=read(manifest)
        if sha(target)!=record["sha256"]:
            raise RuntimeError("Supplement hash mismatch.")
        if read(target)["parent_prediction_sha256"] != digest:
            raise RuntimeError("Supplement parent mismatch.")
        print(json.dumps(record,ensure_ascii=False))
        return
    # This supplemental registration must precede the new design-error checks.
    if (root/"case_results").exists() and any((root/"case_results").glob("*.json")):
        raise RuntimeError("A new W design-error result already exists.")
    if (root/"validation_results.json").exists():
        if read(root/"validation_results.json").get("rows"):
            raise RuntimeError("New W design-error validation has begun.")
    event_path=root/"validation_events.jsonl"
    if event_path.exists():
        for line in event_path.read_text(encoding="utf-8").splitlines():
            if json.loads(line).get("event") in ("case_start","case_done"):
                raise RuntimeError("New W design-error validation has begun.")
    obj=read(parent)
    pairs=[]
    for family in ("D1","D2"):
        for t0 in (.01,.1):
            for model in ("refined","fitted"):
                candidates=[c for c in obj["validation_cases"] if
                    c["name"]==family and c["eps"]==1/8 and c["t0"]==t0 and
                    c["model"]==model and "middle_ratio" in c["selection_labels"]]
                if len(candidates)!=1:
                    raise RuntimeError("Expected exactly one original large-amplitude middle-ratio case.")
                large=copy.deepcopy(candidates[0])
                groups=[c for c in obj["P4_common_eta"] if
                    c["family"]==family and c["t0"]==t0 and c["model"]==model]
                if len(groups)!=1:
                    raise RuntimeError("Expected one frozen P4 group.")
                group=groups[0]
                matches=[r for r in group["rows"] if r["eta"]==large["eta"]]
                if len(matches)!=1 or not matches[0]["both_feasible"]:
                    raise RuntimeError("The original common-eta pair must already be frozen and feasible.")
                r=matches[0]
                for field in ("N","Nhat","N1","serial_seconds","single_seconds","saving_ratio"):
                    if r["large_amplitude"][field]!=large[field]:
                        raise RuntimeError("The original large-amplitude records disagree: "+field)
                small={key:copy.deepcopy(large[key]) for key in
                       ("name","family","t0","T","held_out","model")}
                small.update(eps=1/32,case_id=f"{family}_e0.03125_t{t0:g}",
                    curve_id="P4_"+large["curve_id"]+"_small",point_index=0,
                    selection_labels=["P4_common_eta_small"])
                small.update(copy.deepcopy(r["small_amplitude"]))
                pair_id=f"P4_{family}_t{t0:g}_{model}"
                pairs.append(dict(pair_id=pair_id,large_curve_id=large["curve_id"],
                    large_point_index=large["point_index"],small_case=small,
                    large_case=large,slope_ratio_target=group["slope_ratio_target"],
                    model_coarse_nonincreasing=r["coarse_nonincreasing"],
                    model_saving_closer=r["saving_closer_to_slope_ratio"],
                    parent_source="P4_common_eta: exact existing row at the selected large-amplitude eta"))
    if len(pairs)!=8:
        raise AssertionError("Expected eight pairs.")
    original_jobs={}
    for case in obj["validation_cases"]:
        original_jobs.update(case_jobs(case))
    new_jobs={}
    for pair in pairs:
        for key,seconds in case_jobs(pair["small_case"]):
            if key not in original_jobs:
                new_jobs[key]=seconds
    frozen=utc()
    out=dict(schema_version=1,parent_prediction_sha256=digest,
        parent_prediction_file=str(parent),frozen_utc=frozen,
        reason="The original sixty validation points contain no same-eta cross-amplitude pairs. Add eight direct P4 checks before any new W design-error validation, reusing the original large-amplitude middle-ratio points and only small-amplitude designs already present in the parent frozen P4_common_eta table.",
        selection_rule="D1/D2 x t0=0.01/0.1 x refined/fitted: choose the epsilon=1/8 original selected middle_ratio point; copy the epsilon=1/32 model record at exactly that eta from the original P4_common_eta.",
        before_new_W_design_error_validation=True,
        no_new_optimization=True,no_new_parameter_points_or_thresholds=True,
        protocol=dict(coarse_nonincreasing="Nhat_small <= Nhat_large",
          saving_closer="abs(measured_saving_ratio_small - slope_ratio_target) <= abs(measured_saving_ratio_large - slope_ratio_target)",
          both_accuracy_pass="For each amplitude, maximum exp(nu*t)*H error over the original output window <= eta*epsilon.",
          P4_pass="coarse_nonincreasing and saving_closer; report both_accuracy_pass separately.",
          timing="Reuse original serial solves whenever cached; all additional solves use the original W protocol."),
        pairs=pairs,
        additional_work=dict(validation_pairs=8,additional_validation_cases=8,
          original_serial_jobs=len(original_jobs),additional_serial_jobs=len(new_jobs),
          predicted_additional_serial_seconds=sum(new_jobs.values()),
          predicted_additional_serial_hours=sum(new_jobs.values())/3600,
          additional_jobs=[dict(name=k[0],N=k[1],eps=k[2],direct=k[3],
                                predicted_seconds=v) for k,v in sorted(new_jobs.items())]),
        implementation_snapshot={str(Path(__file__).resolve()):sha(__file__)})
    with target.open("x",encoding="utf-8") as f:
        json.dump(out,f,ensure_ascii=False,indent=2,allow_nan=False)
        f.write("\n")
    record=dict(path=str(target),sha256=sha(target),frozen_utc=frozen,
                parent_prediction_sha256=digest,bytes=target.stat().st_size,
                creation_finished_utc=utc())
    with manifest.open("x",encoding="utf-8") as f:
        json.dump(record,f,ensure_ascii=False,indent=2,allow_nan=False)
        f.write("\n")
    print(json.dumps(record,ensure_ascii=False))
    print(json.dumps(out["additional_work"],ensure_ascii=False))

if __name__=="__main__":
    ap=argparse.ArgumentParser()
    ap.add_argument("--root",default=str(Path(__file__).resolve().parent))
    args=ap.parse_args()
    freeze(args.root)



==> anc/computations/design/supplement_p4_frozen.json <==
{
  "schema_version": 1,
  "parent_prediction_sha256": "a3366e646c0c210ce3aba0f3a907019b35d665d970f893e2a636f57602aa5830",
  "parent_prediction_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\predictions_frozen.json",
  "frozen_utc": "2026-11-17T20:12:55.481594+00:00",
  "reason": "The original sixty validation points contain no same-eta cross-amplitude pairs. Add eight direct P4 checks before any new W design-error validation, reusing the original large-amplitude middle-ratio points and only small-amplitude designs already present in the parent frozen P4_common_eta table.",
  "selection_rule": "D1/D2 x t0=0.01/0.1 x refined/fitted: choose the epsilon=1/8 original selected middle_ratio point; copy the epsilon=1/32 model record at exactly that eta from the original P4_common_eta.",
  "before_new_W_design_error_validation": true,
  "no_new_optimization": true,
  "no_new_parameter_points_or_thresholds": true,
  "protocol": {
    "coarse_nonincreasing": "Nhat_small <= Nhat_large",
    "saving_closer": "abs(measured_saving_ratio_small - slope_ratio_target) <= abs(measured_saving_ratio_large - slope_ratio_target)",
    "both_accuracy_pass": "For each amplitude, maximum exp(nu*t)*H error over the original output window <= eta*epsilon.",
    "P4_pass": "coarse_nonincreasing and saving_closer; report both_accuracy_pass separately.",
    "timing": "Reuse original serial solves whenever cached; all additional solves use the original W protocol."
  },
  "pairs": [
    {
      "pair_id": "P4_D1_t0.01_refined",
      "large_curve_id": "D1_e0.125_t0.01_refined",
      "large_point_index": 3,
      "small_case": {
        "name": "D1",
        "family": "D1",
        "t0": 0.01,
        "T": 1.0,
        "held_out": false,
        "model": "refined",
        "eps": 0.03125,
        "case_id": "D1_e0.03125_t0.01",
        "curve_id": "P4_D1_e0.125_t0.01_refined_small",
        "point_index": 0,
        "selection_labels": [
          "P4_common_eta_small"
        ],
        "eta": 0.0007252939009487084,
        "feasible": true,
        "N": 2048,
        "Nhat": 16,
        "ratio": 128.0,
        "model_error_relative": 0.0007250406320231703,
        "model_error_absolute": 2.265751975072407e-05,
        "linear_error_relative": 0.0007240805163610748,
        "ordering_error_relative": 9.60115662095537e-07,
        "serial_seconds": 79.86874662305217,
        "parallel_seconds": 55.19487363057919,
        "linear_fine_seconds": 55.19487363057919,
        "linear_coarse_seconds": 2.835931191867888,
        "nonlinear_coarse_seconds": 21.837941800605105,
        "N1": 2045,
        "single_seconds": 220.65947423141722,
        "single_model_error_relative": 0.0007252276739961381,
        "single_model_error_absolute": 2.2663364812379317e-05,
        "saving_ratio": 0.3619547581233227
      },
      "large_case": {
        "name": "D1",
        "family": "D1",
        "eps": 0.125,
        "t0": 0.01,
        "T": 1.0,
        "held_out": false,
        "case_id": "D1_e0.125_t0.01",
        "model": "refined",
        "curve_id": "D1_e0.125_t0.01_refined",
        "point_index": 3,
        "selection_labels": [
          "middle_ratio"
        ],
        "distinct_ratios_on_curve": 13,
        "eta": 0.0007252939009487084,
        "feasible": true,
        "N": 2048,
        "Nhat": 161,
        "ratio": 12.720496894409937,
        "model_error_relative": 0.0007252915116877997,
        "model_error_absolute": 9.066143896097497e-05,
        "linear_error_relative": 0.0007240805163610748,
        "ordering_error_relative": 1.210995326724934e-06,
        "serial_seconds": 97.82087463765649,
        "parallel_seconds": 55.19487363057919,
        "linear_fine_seconds": 55.19487363057919,
        "linear_coarse_seconds": 6.563848464235881,
        "nonlinear_coarse_seconds": 36.06215254284141,
        "N1": 2046,
        "single_seconds": 220.75735033670966,
        "single_model_error_relative": 0.0007251281549223994,
        "single_model_error_absolute": 9.064101936529992e-05,
        "saving_ratio": 0.4431149154873231
      },
      "slope_ratio_target": 0.2631126211118954,
      "model_coarse_nonincreasing": true,
      "model_saving_closer": true,
      "parent_source": "P4_common_eta: exact existing row at the selected large-amplitude eta"
    },
    {
      "pair_id": "P4_D1_t0.01_fitted",
      "large_curve_id": "D1_e0.125_t0.01_fitted",
      "large_point_index": 8,
      "small_case": {
        "name": "D1",
        "family": "D1",
        "t0": 0.01,
        "T": 1.0,
        "held_out": false,
        "model": "fitted",
        "eps": 0.03125,
        "case_id": "D1_e0.03125_t0.01",
        "curve_id": "P4_D1_e0.125_t0.01_fitted_small",
        "point_index": 0,
        "selection_labels": [
          "P4_common_eta_small"
        ],
        "eta": 1.5337604286722754e-07,
        "feasible": true,
        "N": 416,
        "Nhat": 23,
        "ratio": 18.08695652173913,
        "model_error_relative": 1.5295934044651654e-07,
        "model_error_absolute": 4.779979388953642e-09,
        "linear_error_relative": 1.2308744225416437e-07,
        "ordering_error_relative": 2.987189819235218e-08,
        "serial_seconds": 38.664043315167866,
        "parallel_seconds": 22.527243048789256,
        "linear_fine_seconds": 13.120970426292269,
        "linear_coarse_seconds": 3.0158298400863432,
        "nonlinear_coarse_seconds": 22.527243048789256,
        "N1": 373,
        "single_seconds": 56.783379042718586,
        "single_model_error_relative": 1.5333168228809123e-07,
        "single_model_error_absolute": 4.791615071502851e-09,
        "saving_ratio": 0.6809042358342324
      },
      "large_case": {
        "name": "D1",
        "family": "D1",
        "eps": 0.125,
        "t0": 0.01,
        "T": 1.0,
        "held_out": false,
        "case_id": "D1_e0.125_t0.01",
        "model": "fitted",
        "curve_id": "D1_e0.125_t0.01_fitted",
        "point_index": 8,
        "selection_labels": [
          "middle_ratio"
        ],
        "distinct_ratios_on_curve": 13,
        "eta": 1.5337604286722754e-07,
        "feasible": true,
        "N": 435,
        "Nhat": 38,
        "ratio": 11.447368421052632,
        "model_error_relative": 1.532075989206985e-07,
        "model_error_absolute": 1.9150949865087313e-08,
        "linear_error_relative": 1.1252367925301333e-07,
        "ordering_error_relative": 4.068391966768517e-08,
        "serial_seconds": 41.015139789465096,
        "parallel_seconds": 24.00489206725469,
        "linear_fine_seconds": 13.608560195646161,
        "linear_coarse_seconds": 3.401687526564247,
        "nonlinear_coarse_seconds": 24.00489206725469,
        "N1": 374,
        "single_seconds": 56.880865009076125,
        "single_model_error_relative": 1.5273475009882928e-07,
        "single_model_error_absolute": 1.909184376235366e-08,
        "saving_ratio": 0.7210709573935025
      },
      "slope_ratio_target": 0.2631126211118954,
      "model_coarse_nonincreasing": true,
      "model_saving_closer": true,
      "parent_source": "P4_common_eta: exact existing row at the selected large-amplitude eta"
    },
    {
      "pair_id": "P4_D1_t0.1_refined",
      "large_curve_id": "D1_e0.125_t0.1_refined",
      "large_point_index": 3,
      "small_case": {
        "name": "D1",
        "family": "D1",
        "t0": 0.1,
        "T": 1.0,
        "held_out": false,
        "model": "refined",
        "eps": 0.03125,
        "case_id": "D1_e0.03125_t0.1",
        "curve_id": "P4_D1_e0.125_t0.1_refined_small",
        "point_index": 0,
        "selection_labels": [
          "P4_common_eta_small"
        ],
        "eta": 2.2901579715192012e-05,
        "feasible": true,
        "N": 2048,
        "Nhat": 16,
        "ratio": 128.0,
        "model_error_relative": 2.2900504853737247e-05,
        "model_error_absolute": 7.15640776679289e-07,
        "linear_error_relative": 2.2897436410518113e-05,
        "ordering_error_relative": 3.0684432191321673e-09,
        "serial_seconds": 79.86874662305217,
        "parallel_seconds": 55.19487363057919,
        "linear_fine_seconds": 55.19487363057919,
        "linear_coarse_seconds": 2.835931191867888,
        "nonlinear_coarse_seconds": 21.837941800605105,
        "N1": 2048,
        "single_seconds": 220.95310254729452,
        "single_model_error_relative": 2.289771919154516e-05,
        "single_model_error_absolute": 7.155537247357862e-07,
        "saving_ratio": 0.3614737503220008
      },
      "large_case": {
        "name": "D1",
        "family": "D1",
        "eps": 0.125,
        "t0": 0.1,
        "T": 1.0,
        "held_out": false,
        "case_id": "D1_e0.125_t0.1",
        "model": "refined",
        "curve_id": "D1_e0.125_t0.1_refined",
        "point_index": 3,
        "selection_labels": [
          "middle_ratio"
        ],
        "distinct_ratios_on_curve": 13,
        "eta": 2.2901579715192012e-05,
        "feasible": true,
        "N": 2048,
        "Nhat": 165,
        "ratio": 12.412121212121212,
        "model_error_relative": 2.2901569412067393e-05,
        "model_error_absolute": 2.862696176508424e-06,
        "linear_error_relative": 2.2897436410518113e-05,
        "ordering_error_relative": 4.13300154927894e-09,
        "serial_seconds": 98.31267847148749,
        "parallel_seconds": 55.19487363057919,
        "linear_fine_seconds": 55.19487363057919,
        "linear_coarse_seconds": 6.666293641039077,
        "nonlinear_coarse_seconds": 36.45151119986923,
        "N1": 2048,
        "single_seconds": 220.95310254729452,
        "single_model_error_relative": 2.2898740689771344e-05,
        "single_model_error_absolute": 2.862342586221418e-06,
        "saving_ratio": 0.4449481692634023
      },
      "slope_ratio_target": 0.2631126211118954,
      "model_coarse_nonincreasing": true,
      "model_saving_closer": true,
      "parent_source": "P4_common_eta: exact existing row at the selected large-amplitude eta"
    },
    {
      "pair_id": "P4_D1_t0.1_fitted",
      "large_curve_id": "D1_e0.125_t0.1_fitted",
      "large_point_index": 1,
      "small_case": {
        "name": "D1",
        "family": "D1",
        "t0": 0.1,
        "T": 1.0,
        "held_out": false,
        "model": "fitted",
        "eps": 0.03125,
        "case_id": "D1_e0.03125_t0.1",
        "curve_id": "P4_D1_e0.125_t0.1_fitted_small",
        "point_index": 0,
        "selection_labels": [
          "P4_common_eta_small"
        ],
        "eta": 2.0032596542231017e-10,
        "feasible": true,
        "N": 1857,
        "Nhat": 97,
        "ratio": 19.144329896907216,
        "model_error_relative": 2.0028397117965996e-10,
        "model_error_absolute": 6.258874099364374e-12,
        "linear_error_relative": 1.6112886789273508e-10,
        "ordering_error_relative": 3.915510328692488e-11,
        "serial_seconds": 84.95600692988833,
        "parallel_seconds": 50.25110745398572,
        "linear_fine_seconds": 50.25110745398572,
        "linear_coarse_seconds": 4.917323743147178,
        "nonlinear_coarse_seconds": 29.78757573275543,
        "N1": 1667,
        "single_seconds": 183.570795565688,
        "single_model_error_relative": 2.0021766308622382e-10,
        "single_model_error_absolute": 6.256801971444494e-12,
        "saving_ratio": 0.4627969643433186
      },
      "large_case": {
        "name": "D1",
        "family": "D1",
        "eps": 0.125,
        "t0": 0.1,
        "T": 1.0,
        "held_out": false,
        "case_id": "D1_e0.125_t0.1",
        "model": "fitted",
        "curve_id": "D1_e0.125_t0.1_fitted",
        "point_index": 1,
        "selection_labels": [
          "middle_ratio"
        ],
        "distinct_ratios_on_curve": 13,
        "eta": 2.0032596542231017e-10,
        "feasible": true,
        "N": 1957,
        "Nhat": 164,
        "ratio": 11.932926829268293,
        "model_error_relative": 2.0026929562402119e-10,
        "model_error_absolute": 2.5033661953002648e-11,
        "linear_error_relative": 1.45037865124168e-10,
        "ordering_error_relative": 5.523143049985318e-11,
        "serial_seconds": 95.81992206623603,
        "parallel_seconds": 52.82506818378548,
        "linear_fine_seconds": 52.82506818378548,
        "linear_coarse_seconds": 6.640682346838278,
        "nonlinear_coarse_seconds": 36.354171535612274,
        "N1": 1669,
        "single_seconds": 183.7664502415392,
        "single_model_error_relative": 2.0015108089130092e-10,
        "single_model_error_absolute": 2.5018885111412615e-11,
        "saving_ratio": 0.5214222832311998
      },
      "slope_ratio_target": 0.2631126211118954,
      "model_coarse_nonincreasing": true,
      "model_saving_closer": true,
      "parent_source": "P4_common_eta: exact existing row at the selected large-amplitude eta"
    },
    {
      "pair_id": "P4_D2_t0.01_refined",
      "large_curve_id": "D2_e0.125_t0.01_refined",
      "large_point_index": 3,
      "small_case": {
        "name": "D2",
        "family": "D2",
        "t0": 0.01,
        "T": 1.0,
        "held_out": false,
        "model": "refined",
        "eps": 0.03125,
        "case_id": "D2_e0.03125_t0.01",
        "curve_id": "P4_D2_e0.125_t0.01_refined_small",
        "point_index": 0,
        "selection_labels": [
          "P4_common_eta_small"
        ],
        "eta": 0.027442004277274883,
        "feasible": true,
        "N": 2048,
        "Nhat": 16,
        "ratio": 128.0,
        "model_error_relative": 0.027441268749441423,
        "model_error_absolute": 0.0008575396484200445,
        "linear_error_relative": 0.027438504123705416,
        "ordering_error_relative": 2.7646257360055184e-06,
        "serial_seconds": 191.29966304154163,
        "parallel_seconds": 131.9506744790827,
        "linear_fine_seconds": 131.9506744790827,
        "linear_coarse_seconds": 6.821371250530162,
        "nonlinear_coarse_seconds": 52.52761731192879,
        "N1": 2048,
        "single_seconds": 528.2177309526254,
        "single_model_error_relative": 0.027438748607827468,
        "single_model_error_absolute": 0.0008574608939946084,
        "saving_ratio": 0.3621606239846175
      },
      "large_case": {
        "name": "D2",
        "family": "D2",
        "eps": 0.125,
        "t0": 0.01,
        "T": 1.0,
        "held_out": false,
        "case_id": "D2_e0.125_t0.01",
        "model": "refined",
        "curve_id": "D2_e0.125_t0.01_refined",
        "point_index": 3,
        "selection_labels": [
          "middle_ratio"
        ],
        "distinct_ratios_on_curve": 13,
        "eta": 0.027442004277274883,
        "feasible": true,
        "N": 2048,
        "Nhat": 161,
        "ratio": 12.720496894409937,
        "model_error_relative": 0.02744199358034234,
        "model_error_absolute": 0.0034302491975427927,
        "linear_error_relative": 0.027438504123705416,
        "ordering_error_relative": 3.4894566369258024e-06,
        "serial_seconds": 234.18046747551506,
        "parallel_seconds": 131.9506744790827,
        "linear_fine_seconds": 131.9506744790827,
        "linear_coarse_seconds": 15.742055409968518,
        "nonlinear_coarse_seconds": 86.48773758646384,
        "N1": 2048,
        "single_seconds": 528.2177309526254,
        "single_model_error_relative": 0.027439483907876972,
        "single_model_error_absolute": 0.0034299354884846215,
        "saving_ratio": 0.4433407925424566
      },
      "slope_ratio_target": 0.2631126211118954,
      "model_coarse_nonincreasing": true,
      "model_saving_closer": true,
      "parent_source": "P4_common_eta: exact existing row at the selected large-amplitude eta"
    },
    {
      "pair_id": "P4_D2_t0.01_fitted",
      "large_curve_id": "D2_e0.125_t0.01_fitted",
      "large_point_index": 1,
      "small_case": {
        "name": "D2",
        "family": "D2",
        "t0": 0.01,
        "T": 1.0,
        "held_out": false,
        "model": "fitted",
        "eps": 0.03125,
        "case_id": "D2_e0.03125_t0.01",
        "curve_id": "P4_D2_e0.125_t0.01_fitted_small",
        "point_index": 0,
        "selection_labels": [
          "P4_common_eta_small"
        ],
        "eta": 3.824138074177394e-08,
        "feasible": true,
        "N": 1948,
        "Nhat": 85,
        "ratio": 22.91764705882353,
        "model_error_relative": 3.824050411950412e-08,
        "model_error_absolute": 1.1950157537345037e-09,
        "linear_error_relative": 3.0148387127088606e-08,
        "ordering_error_relative": 8.092116992415511e-09,
        "serial_seconds": 205.5374266580452,
        "parallel_seconds": 125.76799402379984,
        "linear_fine_seconds": 125.76799402379984,
        "linear_coarse_seconds": 11.066930993086705,
        "nonlinear_coarse_seconds": 68.70250164115865,
        "N1": 1727,
        "single_seconds": 453.01384383367144,
        "single_model_error_relative": 3.819905762479444e-08,
        "single_model_error_absolute": 1.1937205507748263e-09,
        "saving_ratio": 0.4537111380938511
      },
      "large_case": {
        "name": "D2",
        "family": "D2",
        "eps": 0.125,
        "t0": 0.01,
        "T": 1.0,
        "held_out": false,
        "case_id": "D2_e0.125_t0.01",
        "model": "fitted",
        "curve_id": "D2_e0.125_t0.01_fitted",
        "point_index": 1,
        "selection_labels": [
          "middle_ratio"
        ],
        "distinct_ratios_on_curve": 13,
        "eta": 3.824138074177394e-08,
        "feasible": true,
        "N": 2047,
        "Nhat": 182,
        "ratio": 11.247252747252746,
        "model_error_relative": 3.822957295571127e-08,
        "model_error_absolute": 4.778696619463909e-09,
        "linear_error_relative": 2.7381149247441462e-08,
        "ordering_error_relative": 1.0848423708269813e-08,
        "serial_seconds": 240.3112330122421,
        "parallel_seconds": 131.88910985504688,
        "linear_fine_seconds": 131.88910985504688,
        "linear_coarse_seconds": 17.0319484821748,
        "nonlinear_coarse_seconds": 91.39017467502039,
        "N1": 1734,
        "single_seconds": 454.6514032455373,
        "single_model_error_relative": 3.822009393629549e-08,
        "single_model_error_absolute": 4.777511742036936e-09,
        "saving_ratio": 0.5285615117357518
      },
      "slope_ratio_target": 0.2631126211118954,
      "model_coarse_nonincreasing": true,
      "model_saving_closer": true,
      "parent_source": "P4_common_eta: exact existing row at the selected large-amplitude eta"
    },
    {
      "pair_id": "P4_D2_t0.1_refined",
      "large_curve_id": "D2_e0.125_t0.1_refined",
      "large_point_index": 3,
      "small_case": {
        "name": "D2",
        "family": "D2",
        "t0": 0.1,
        "T": 1.0,
        "held_out": false,
        "model": "refined",
        "eps": 0.03125,
        "case_id": "D2_e0.03125_t0.1",
        "curve_id": "P4_D2_e0.125_t0.1_refined_small",
        "point_index": 0,
        "selection_labels": [
          "P4_common_eta_small"
        ],
        "eta": 0.0008676959757164958,
        "feasible": true,
        "N": 2048,
        "Nhat": 16,
        "ratio": 128.0,
        "model_error_relative": 0.0008676907732685235,
        "model_error_absolute": 2.711533666464136e-05,
        "linear_error_relative": 0.0008676816861883158,
        "ordering_error_relative": 9.087080207679846e-09,
        "serial_seconds": 191.29966304154163,
        "parallel_seconds": 131.9506744790827,
        "linear_fine_seconds": 131.9506744790827,
        "linear_coarse_seconds": 6.821371250530162,
        "nonlinear_coarse_seconds": 52.52761731192879,
        "N1": 2048,
        "single_seconds": 528.2177309526254,
        "single_model_error_relative": 0.0008676826128016989,
        "single_model_error_absolute": 2.711508165005309e-05,
        "saving_ratio": 0.3621606239846175
      },
      "large_case": {
        "name": "D2",
        "family": "D2",
        "eps": 0.125,
        "t0": 0.1,
        "T": 1.0,
        "held_out": false,
        "case_id": "D2_e0.125_t0.1",
        "model": "refined",
        "curve_id": "D2_e0.125_t0.1_refined",
        "point_index": 3,
        "selection_labels": [
          "middle_ratio"
        ],
        "distinct_ratios_on_curve": 13,
        "eta": 0.0008676959757164958,
        "feasible": true,
        "N": 2048,
        "Nhat": 175,
        "ratio": 11.702857142857143,
        "model_error_relative": 0.0008676959708770807,
        "model_error_absolute": 0.00010846199635963509,
        "linear_error_relative": 0.0008676816861883158,
        "ordering_error_relative": 1.428468876491151e-08,
        "serial_seconds": 238.30868758269028,
        "parallel_seconds": 131.9506744790827,
        "linear_fine_seconds": 131.9506744790827,
        "linear_coarse_seconds": 16.601984124772706,
        "nonlinear_coarse_seconds": 89.75602897883488,
        "N1": 2048,
        "single_seconds": 528.2177309526254,
        "single_model_error_relative": 0.0008676872403252034,
        "single_model_error_absolute": 0.00010846090504065043,
        "saving_ratio": 0.45115616840977196
      },
      "slope_ratio_target": 0.2631126211118954,
      "model_coarse_nonincreasing": true,
      "model_saving_closer": true,
      "parent_source": "P4_common_eta: exact existing row at the selected large-amplitude eta"
    },
    {
      "pair_id": "P4_D2_t0.1_fitted",
      "large_curve_id": "D2_e0.125_t0.1_fitted",
      "large_point_index": 11,
      "small_case": {
        "name": "D2",
        "family": "D2",
        "t0": 0.1,
        "T": 1.0,
        "held_out": false,
        "model": "fitted",
        "eps": 0.03125,
        "case_id": "D2_e0.03125_t0.1",
        "curve_id": "P4_D2_e0.125_t0.1_fitted_small",
        "point_index": 0,
        "selection_labels": [
          "P4_common_eta_small"
        ],
        "eta": 2.136712664364372e-08,
        "feasible": true,
        "N": 170,
        "Nhat": 16,
        "ratio": 10.625,
        "model_error_relative": 2.1173457733686235e-08,
        "model_error_absolute": 6.616705541776948e-10,
        "linear_error_relative": 1.7857980977954188e-08,
        "ordering_error_relative": 3.3154767557320457e-09,
        "serial_seconds": 75.64385528908731,
        "parallel_seconds": 52.52761731192879,
        "linear_fine_seconds": 16.294866726628353,
        "linear_coarse_seconds": 6.821371250530162,
        "nonlinear_coarse_seconds": 52.52761731192879,
        "N1": 158,
        "single_seconds": 85.78738943095576,
        "single_model_error_relative": 2.1098070043792173e-08,
        "single_model_error_absolute": 6.593146888685054e-10,
        "saving_ratio": 0.8817596128154446
      },
      "large_case": {
        "name": "D2",
        "family": "D2",
        "eps": 0.125,
        "t0": 0.1,
        "T": 1.0,
        "held_out": false,
        "case_id": "D2_e0.125_t0.1",
        "model": "fitted",
        "curve_id": "D2_e0.125_t0.1_fitted",
        "point_index": 11,
        "selection_labels": [
          "middle_ratio"
        ],
        "distinct_ratios_on_curve": 13,
        "eta": 2.136712664364372e-08,
        "feasible": true,
        "N": 187,
        "Nhat": 21,
        "ratio": 8.904761904761905,
        "model_error_relative": 2.129391762163435e-08,
        "model_error_absolute": 2.6617397027042936e-09,
        "linear_error_relative": 1.4385367400591648e-08,
        "ordering_error_relative": 6.908550221042701e-09,
        "serial_seconds": 78.17207073014606,
        "parallel_seconds": 53.70366564876458,
        "linear_fine_seconds": 17.339065880319154,
        "linear_coarse_seconds": 7.129339201062333,
        "nonlinear_coarse_seconds": 53.70366564876458,
        "N1": 158,
        "single_seconds": 85.78738943095576,
        "single_model_error_relative": 2.1139055037081854e-08,
        "single_model_error_absolute": 2.6423818796352318e-09,
        "saving_ratio": 0.9112303247444226
      },
      "slope_ratio_target": 0.2631126211118954,
      "model_coarse_nonincreasing": true,
      "model_saving_closer": true,
      "parent_source": "P4_common_eta: exact existing row at the selected large-amplitude eta"
    }
  ],
  "additional_work": {
    "validation_pairs": 8,
    "additional_validation_cases": 8,
    "original_serial_jobs": 112,
    "additional_serial_jobs": 13,
    "predicted_additional_serial_seconds": 1319.724152845305,
    "predicted_additional_serial_hours": 0.3665900424570292,
    "additional_jobs": [
      {
        "name": "D1",
        "N": 97,
        "eps": 0.03125,
        "direct": true,
        "predicted_seconds": 29.78757573275543
      },
      {
        "name": "D1",
        "N": 97,
        "eps": 1.0,
        "direct": false,
        "predicted_seconds": 4.917323743147178
      },
      {
        "name": "D1",
        "N": 373,
        "eps": 0.03125,
        "direct": true,
        "predicted_seconds": 56.783379042718586
      },
      {
        "name": "D1",
        "N": 416,
        "eps": 1.0,
        "direct": false,
        "predicted_seconds": 13.120970426292269
      },
      {
        "name": "D1",
        "N": 1667,
        "eps": 0.03125,
        "direct": true,
        "predicted_seconds": 183.570795565688
      },
      {
        "name": "D1",
        "N": 1857,
        "eps": 1.0,
        "direct": false,
        "predicted_seconds": 50.25110745398572
      },
      {
        "name": "D1",
        "N": 2045,
        "eps": 0.03125,
        "direct": true,
        "predicted_seconds": 220.65947423141722
      },
      {
        "name": "D2",
        "N": 85,
        "eps": 0.03125,
        "direct": true,
        "predicted_seconds": 68.70250164115865
      },
      {
        "name": "D2",
        "N": 85,
        "eps": 1.0,
        "direct": false,
        "predicted_seconds": 11.066930993086705
      },
      {
        "name": "D2",
        "N": 158,
        "eps": 0.03125,
        "direct": true,
        "predicted_seconds": 85.78738943095576
      },
      {
        "name": "D2",
        "N": 170,
        "eps": 1.0,
        "direct": false,
        "predicted_seconds": 16.294866726628353
      },
      {
        "name": "D2",
        "N": 1727,
        "eps": 0.03125,
        "direct": true,
        "predicted_seconds": 453.01384383367144
      },
      {
        "name": "D2",
        "N": 1948,
        "eps": 1.0,
        "direct": false,
        "predicted_seconds": 125.76799402379984
      }
    ]
  },
  "implementation_snapshot": {
    "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\supplement_p4.py": "3f33ab1cc1d867a5210f74c0b2e18aa7b0d6fc57311241603512e3377c7e1e17"
  }
}


==> anc/computations/design/supplement_p4_frozen.sha256.json <==
{
  "path": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\supplement_p4_frozen.json",
  "sha256": "9eb834d6e0f4fedef83cc6ccc5776af96472a12d08ef9b007462e046ceb8ac87",
  "frozen_utc": "2026-11-17T20:12:55.481594+00:00",
  "parent_prediction_sha256": "a3366e646c0c210ce3aba0f3a907019b35d665d970f893e2a636f57602aa5830",
  "bytes": 27371,
  "creation_finished_utc": "2026-11-17T20:12:55.481594+00:00"
}


==> anc/computations/design/timing_events.jsonl <==
{"t": 0.01, "seconds": 3.1778991000028327, "steps": 32248, "lus": 11715, "lusolves": 96744, "nonlin": 0, "iters": 0, "halvings": 0, "repeat": 1, "N": 16, "n": 31, "kind": "linear", "utc": "2026-11-17T19:39:00.834062+00:00"}
{"t": 0.01, "seconds": 4.776272999995854, "steps": 32248, "lus": 11715, "lusolves": 96744, "nonlin": 0, "iters": 0, "halvings": 0, "repeat": 2, "N": 16, "n": 31, "kind": "linear", "utc": "2026-11-17T19:39:05.618612+00:00"}
{"t": 0.01, "seconds": 37.76377439999487, "steps": 32248, "lus": 11715, "lusolves": 283992, "nonlin": 312080, "iters": 62416, "halvings": 0, "repeat": 1, "N": 16, "n": 31, "kind": "nonlinear", "utc": "2026-11-17T19:39:43.407774+00:00"}
{"t": 0.01, "seconds": 38.78558480000356, "steps": 32248, "lus": 11715, "lusolves": 283992, "nonlin": 312080, "iters": 62416, "halvings": 0, "repeat": 2, "N": 16, "n": 31, "kind": "nonlinear", "utc": "2026-11-17T19:40:22.203458+00:00"}
{"t": 0.01, "seconds": 6.202357499976642, "steps": 32272, "lus": 11736, "lusolves": 96816, "nonlin": 0, "iters": 0, "halvings": 0, "repeat": 1, "N": 32, "n": 63, "kind": "linear", "utc": "2026-11-17T19:40:28.431408+00:00"}
{"t": 0.01, "seconds": 6.648129000037443, "steps": 32272, "lus": 11736, "lusolves": 96816, "nonlin": 0, "iters": 0, "halvings": 0, "repeat": 2, "N": 32, "n": 63, "kind": "linear", "utc": "2026-11-17T19:40:35.083643+00:00"}
{"t": 0.01, "seconds": 50.628345799981616, "steps": 32272, "lus": 11736, "lusolves": 286944, "nonlin": 316880, "iters": 63376, "halvings": 0, "repeat": 1, "N": 32, "n": 63, "kind": "nonlinear", "utc": "2026-11-17T19:41:25.756821+00:00"}
{"t": 0.01, "seconds": 48.985313899989706, "steps": 32272, "lus": 11736, "lusolves": 286944, "nonlin": 316880, "iters": 63376, "halvings": 0, "repeat": 2, "N": 32, "n": 63, "kind": "nonlinear", "utc": "2026-11-17T19:42:14.748911+00:00"}
{"t": 0.01, "seconds": 8.35614180000266, "steps": 32296, "lus": 11751, "lusolves": 96888, "nonlin": 0, "iters": 0, "halvings": 0, "repeat": 1, "N": 64, "n": 127, "kind": "linear", "utc": "2026-11-17T19:42:23.128352+00:00"}
{"t": 0.01, "seconds": 8.924679899995681, "steps": 32296, "lus": 11751, "lusolves": 96888, "nonlin": 0, "iters": 0, "halvings": 0, "repeat": 2, "N": 64, "n": 127, "kind": "linear", "utc": "2026-11-17T19:42:32.078762+00:00"}
{"t": 0.01, "seconds": 57.3809934000019, "steps": 32296, "lus": 11751, "lusolves": 288240, "nonlin": 318920, "iters": 63784, "halvings": 0, "repeat": 1, "N": 64, "n": 127, "kind": "nonlinear", "utc": "2026-11-17T19:43:29.474510+00:00"}
{"t": 0.01, "seconds": 55.63339129998349, "steps": 32296, "lus": 11751, "lusolves": 288240, "nonlin": 318920, "iters": 63784, "halvings": 0, "repeat": 2, "N": 64, "n": 127, "kind": "nonlinear", "utc": "2026-11-17T19:44:25.154285+00:00"}
{"t": 0.01, "seconds": 13.402101400017273, "steps": 32320, "lus": 11763, "lusolves": 96960, "nonlin": 0, "iters": 0, "halvings": 0, "repeat": 1, "N": 128, "n": 255, "kind": "linear", "utc": "2026-11-17T19:44:38.560106+00:00"}
{"t": 0.01, "seconds": 13.105138199985959, "steps": 32320, "lus": 11763, "lusolves": 96960, "nonlin": 0, "iters": 0, "halvings": 0, "repeat": 2, "N": 128, "n": 255, "kind": "linear", "utc": "2026-11-17T19:44:51.691498+00:00"}
{"t": 0.01, "seconds": 69.34707090002485, "steps": 32320, "lus": 11763, "lusolves": 288312, "nonlin": 318920, "iters": 63784, "halvings": 0, "repeat": 1, "N": 128, "n": 255, "kind": "nonlinear", "utc": "2026-11-17T19:46:01.074315+00:00"}
{"t": 0.01, "seconds": 69.42008369998075, "steps": 32320, "lus": 11763, "lusolves": 288312, "nonlin": 318920, "iters": 63784, "halvings": 0, "repeat": 2, "N": 128, "n": 255, "kind": "nonlinear", "utc": "2026-11-17T19:47:10.524113+00:00"}
{"t": 0.01, "seconds": 21.89497369999299, "steps": 32344, "lus": 11775, "lusolves": 97032, "nonlin": 0, "iters": 0, "halvings": 0, "repeat": 1, "N": 256, "n": 511, "kind": "linear", "utc": "2026-11-17T19:47:32.422819+00:00"}
{"t": 0.01, "seconds": 21.478433799988125, "steps": 32344, "lus": 11775, "lusolves": 97032, "nonlin": 0, "iters": 0, "halvings": 0, "repeat": 2, "N": 256, "n": 511, "kind": "linear", "utc": "2026-11-17T19:47:53.931725+00:00"}
{"t": 0.01, "seconds": 95.72722760000033, "steps": 32344, "lus": 11775, "lusolves": 288867, "nonlin": 319725, "iters": 63945, "halvings": 0, "repeat": 1, "N": 256, "n": 511, "kind": "nonlinear", "utc": "2026-11-17T19:49:29.669212+00:00"}
{"t": 0.01, "seconds": 94.31370699999388, "steps": 32344, "lus": 11775, "lusolves": 288867, "nonlin": 319725, "iters": 63945, "halvings": 0, "repeat": 2, "N": 256, "n": 511, "kind": "nonlinear", "utc": "2026-11-17T19:51:04.003557+00:00"}
{"t": 0.01, "seconds": 37.344604999991134, "steps": 32368, "lus": 11790, "lusolves": 97104, "nonlin": 0, "iters": 0, "halvings": 0, "repeat": 1, "N": 512, "n": 1023, "kind": "linear", "utc": "2026-11-17T19:51:41.382061+00:00"}
{"t": 0.01, "seconds": 29.6078303999966, "steps": 32368, "lus": 11790, "lusolves": 97104, "nonlin": 0, "iters": 0, "halvings": 0, "repeat": 2, "N": 512, "n": 1023, "kind": "linear", "utc": "2026-11-17T19:52:11.006663+00:00"}
{"t": 0.01, "seconds": 143.2043692000443, "steps": 32368, "lus": 11790, "lusolves": 289296, "nonlin": 320320, "iters": 64064, "halvings": 0, "repeat": 1, "N": 512, "n": 1023, "kind": "nonlinear", "utc": "2026-11-17T19:54:34.264737+00:00"}
{"t": 0.01, "seconds": 140.26024149998557, "steps": 32368, "lus": 11790, "lusolves": 289296, "nonlin": 320320, "iters": 64064, "halvings": 0, "repeat": 2, "N": 512, "n": 1023, "kind": "nonlinear", "utc": "2026-11-17T19:56:54.541919+00:00"}
{"t": 0.01, "seconds": 56.898357399972156, "steps": 32392, "lus": 11799, "lusolves": 97176, "nonlin": 0, "iters": 0, "halvings": 0, "repeat": 1, "N": 1024, "n": 2047, "kind": "linear", "utc": "2026-11-17T20:00:31.919488+00:00"}
{"t": 0.01, "seconds": 55.862474900030065, "steps": 32392, "lus": 11799, "lusolves": 97176, "nonlin": 0, "iters": 0, "halvings": 0, "repeat": 2, "N": 1024, "n": 2047, "kind": "linear", "utc": "2026-11-17T20:01:27.797522+00:00"}
{"t": 0.01, "seconds": 177.77693460002774, "steps": 32392, "lus": 11799, "lusolves": 289641, "nonlin": 320775, "iters": 64155, "halvings": 0, "repeat": 1, "N": 1024, "n": 2047, "kind": "nonlinear", "utc": "2026-11-17T20:04:25.599979+00:00"}
{"t": 0.01, "seconds": 180.76417440001387, "steps": 32392, "lus": 11799, "lusolves": 289641, "nonlin": 320775, "iters": 64155, "halvings": 0, "repeat": 2, "N": 1024, "n": 2047, "kind": "nonlinear", "utc": "2026-11-17T20:07:26.388282+00:00"}
{"t": 0.01, "seconds": 136.33549859997584, "steps": 32416, "lus": 11808, "lusolves": 97248, "nonlin": 0, "iters": 0, "halvings": 0, "repeat": 1, "N": 2048, "n": 4095, "kind": "linear", "utc": "2026-11-17T20:09:42.803566+00:00"}
{"t": 0.01, "seconds": 135.11125650000758, "steps": 32416, "lus": 11808, "lusolves": 97248, "nonlin": 0, "iters": 0, "halvings": 0, "repeat": 2, "N": 2048, "n": 4095, "kind": "linear", "utc": "2026-11-17T20:11:57.954338+00:00"}
{"t": 0.01, "seconds": 419.6139964000322, "steps": 32416, "lus": 11808, "lusolves": 289638, "nonlin": 320650, "iters": 64130, "halvings": 0, "repeat": 1, "N": 2048, "n": 4095, "kind": "nonlinear", "utc": "2026-11-17T20:18:57.649882+00:00"}
{"t": 0.01, "seconds": 418.7255824000458, "steps": 32416, "lus": 11808, "lusolves": 289638, "nonlin": 320650, "iters": 64130, "halvings": 0, "repeat": 2, "N": 2048, "n": 4095, "kind": "nonlinear", "utc": "2026-11-17T20:25:56.401853+00:00"}


==> anc/computations/design/timing_holdout_1024_linear.json <==
{
  "t": 0.01,
  "seconds": 55.862474900030065,
  "steps": 32392,
  "lus": 11799,
  "lusolves": 97176,
  "nonlin": 0,
  "iters": 0,
  "halvings": 0,
  "repeat": 2,
  "N": 1024,
  "n": 2047,
  "kind": "linear",
  "utc": "2026-11-17T20:01:27.797522+00:00",
  "all_runs": [
    {
      "t": 0.01,
      "seconds": 56.898357399972156,
      "steps": 32392,
      "lus": 11799,
      "lusolves": 97176,
      "nonlin": 0,
      "iters": 0,
      "halvings": 0,
      "repeat": 1,
      "N": 1024,
      "n": 2047,
      "kind": "linear",
      "utc": "2026-11-17T20:00:31.919488+00:00"
    },
    {
      "t": 0.01,
      "seconds": 55.862474900030065,
      "steps": 32392,
      "lus": 11799,
      "lusolves": 97176,
      "nonlin": 0,
      "iters": 0,
      "halvings": 0,
      "repeat": 2,
      "N": 1024,
      "n": 2047,
      "kind": "linear",
      "utc": "2026-11-17T20:01:27.797522+00:00"
    }
  ],
  "seconds_per_step": 0.0017245762811814666
}

==> anc/computations/design/timing_holdout_1024_nonlinear.json <==
{
  "t": 0.01,
  "seconds": 177.77693460002774,
  "steps": 32392,
  "lus": 11799,
  "lusolves": 289641,
  "nonlin": 320775,
  "iters": 64155,
  "halvings": 0,
  "repeat": 1,
  "N": 1024,
  "n": 2047,
  "kind": "nonlinear",
  "utc": "2026-11-17T20:04:25.599979+00:00",
  "all_runs": [
    {
      "t": 0.01,
      "seconds": 177.77693460002774,
      "steps": 32392,
      "lus": 11799,
      "lusolves": 289641,
      "nonlin": 320775,
      "iters": 64155,
      "halvings": 0,
      "repeat": 1,
      "N": 1024,
      "n": 2047,
      "kind": "nonlinear",
      "utc": "2026-11-17T20:04:25.599979+00:00"
    },
    {
      "t": 0.01,
      "seconds": 180.76417440001387,
      "steps": 32392,
      "lus": 11799,
      "lusolves": 289641,
      "nonlin": 320775,
      "iters": 64155,
      "halvings": 0,
      "repeat": 2,
      "N": 1024,
      "n": 2047,
      "kind": "nonlinear",
      "utc": "2026-11-17T20:07:26.388282+00:00"
    }
  ],
  "seconds_per_step": 0.00548829756112706
}

==> anc/computations/design/timing_holdout_2048_linear.json <==
{
  "t": 0.01,
  "seconds": 135.11125650000758,
  "steps": 32416,
  "lus": 11808,
  "lusolves": 97248,
  "nonlin": 0,
  "iters": 0,
  "halvings": 0,
  "repeat": 2,
  "N": 2048,
  "n": 4095,
  "kind": "linear",
  "utc": "2026-11-17T20:11:57.954338+00:00",
  "all_runs": [
    {
      "t": 0.01,
      "seconds": 136.33549859997584,
      "steps": 32416,
      "lus": 11808,
      "lusolves": 97248,
      "nonlin": 0,
      "iters": 0,
      "halvings": 0,
      "repeat": 1,
      "N": 2048,
      "n": 4095,
      "kind": "linear",
      "utc": "2026-11-17T20:09:42.803566+00:00"
    },
    {
      "t": 0.01,
      "seconds": 135.11125650000758,
      "steps": 32416,
      "lus": 11808,
      "lusolves": 97248,
      "nonlin": 0,
      "iters": 0,
      "halvings": 0,
      "repeat": 2,
      "N": 2048,
      "n": 4095,
      "kind": "linear",
      "utc": "2026-11-17T20:11:57.954338+00:00"
    }
  ],
  "seconds_per_step": 0.004168042216806749
}

==> anc/computations/design/timing_holdout_2048_nonlinear.json <==
{
  "t": 0.01,
  "seconds": 418.7255824000458,
  "steps": 32416,
  "lus": 11808,
  "lusolves": 289638,
  "nonlin": 320650,
  "iters": 64130,
  "halvings": 0,
  "repeat": 2,
  "N": 2048,
  "n": 4095,
  "kind": "nonlinear",
  "utc": "2026-11-17T20:25:56.401853+00:00",
  "all_runs": [
    {
      "t": 0.01,
      "seconds": 419.6139964000322,
      "steps": 32416,
      "lus": 11808,
      "lusolves": 289638,
      "nonlin": 320650,
      "iters": 64130,
      "halvings": 0,
      "repeat": 1,
      "N": 2048,
      "n": 4095,
      "kind": "nonlinear",
      "utc": "2026-11-17T20:18:57.649882+00:00"
    },
    {
      "t": 0.01,
      "seconds": 418.7255824000458,
      "steps": 32416,
      "lus": 11808,
      "lusolves": 289638,
      "nonlin": 320650,
      "iters": 64130,
      "halvings": 0,
      "repeat": 2,
      "N": 2048,
      "n": 4095,
      "kind": "nonlinear",
      "utc": "2026-11-17T20:25:56.401853+00:00"
    }
  ],
  "seconds_per_step": 0.01291725019743478
}

==> anc/computations/design/timing_holdout_results.json <==
{
  "created_utc": "2026-11-17T20:25:56.401853+00:00",
  "cost_model_sha256": "9769c393c1cbeab18d300a0661faf14e0c954e9afc1bc63ec4a2086f559ca06b",
  "rows": [
    {
      "prediction": {
        "N": 1024,
        "kind": "linear",
        "steps": 32392,
        "seconds": 58.15142024585131
      },
      "observed": {
        "t": 0.01,
        "seconds": 55.862474900030065,
        "steps": 32392,
        "lus": 11799,
        "lusolves": 97176,
        "nonlin": 0,
        "iters": 0,
        "halvings": 0,
        "repeat": 2,
        "N": 1024,
        "n": 2047,
        "kind": "linear",
        "utc": "2026-11-17T20:01:27.797522+00:00",
        "all_runs": [
          {
            "t": 0.01,
            "seconds": 56.898357399972156,
            "steps": 32392,
            "lus": 11799,
            "lusolves": 97176,
            "nonlin": 0,
            "iters": 0,
            "halvings": 0,
            "repeat": 1,
            "N": 1024,
            "n": 2047,
            "kind": "linear",
            "utc": "2026-11-17T20:00:31.919488+00:00"
          },
          {
            "t": 0.01,
            "seconds": 55.862474900030065,
            "steps": 32392,
            "lus": 11799,
            "lusolves": 97176,
            "nonlin": 0,
            "iters": 0,
            "halvings": 0,
            "repeat": 2,
            "N": 1024,
            "n": 2047,
            "kind": "linear",
            "utc": "2026-11-17T20:01:27.797522+00:00"
          }
        ],
        "seconds_per_step": 0.0017245762811814666
      },
      "relative_prediction_error": 0.04097464979697875
    },
    {
      "prediction": {
        "N": 1024,
        "kind": "nonlinear",
        "steps": 32392,
        "seconds": 243.56131214599517
      },
      "observed": {
        "t": 0.01,
        "seconds": 177.77693460002774,
        "steps": 32392,
        "lus": 11799,
        "lusolves": 289641,
        "nonlin": 320775,
        "iters": 64155,
        "halvings": 0,
        "repeat": 1,
        "N": 1024,
        "n": 2047,
        "kind": "nonlinear",
        "utc": "2026-11-17T20:04:25.599979+00:00",
        "all_runs": [
          {
            "t": 0.01,
            "seconds": 177.77693460002774,
            "steps": 32392,
            "lus": 11799,
            "lusolves": 289641,
            "nonlin": 320775,
            "iters": 64155,
            "halvings": 0,
            "repeat": 1,
            "N": 1024,
            "n": 2047,
            "kind": "nonlinear",
            "utc": "2026-11-17T20:04:25.599979+00:00"
          },
          {
            "t": 0.01,
            "seconds": 180.76417440001387,
            "steps": 32392,
            "lus": 11799,
            "lusolves": 289641,
            "nonlin": 320775,
            "iters": 64155,
            "halvings": 0,
            "repeat": 2,
            "N": 1024,
            "n": 2047,
            "kind": "nonlinear",
            "utc": "2026-11-17T20:07:26.388282+00:00"
          }
        ],
        "seconds_per_step": 0.00548829756112706
      },
      "relative_prediction_error": 0.3700388787441561
    },
    {
      "prediction": {
        "N": 2048,
        "kind": "linear",
        "steps": 32416,
        "seconds": 111.43479220284348
      },
      "observed": {
        "t": 0.01,
        "seconds": 135.11125650000758,
        "steps": 32416,
        "lus": 11808,
        "lusolves": 97248,
        "nonlin": 0,
        "iters": 0,
        "halvings": 0,
        "repeat": 2,
        "N": 2048,
        "n": 4095,
        "kind": "linear",
        "utc": "2026-11-17T20:11:57.954338+00:00",
        "all_runs": [
          {
            "t": 0.01,
            "seconds": 136.33549859997584,
            "steps": 32416,
            "lus": 11808,
            "lusolves": 97248,
            "nonlin": 0,
            "iters": 0,
            "halvings": 0,
            "repeat": 1,
            "N": 2048,
            "n": 4095,
            "kind": "linear",
            "utc": "2026-11-17T20:09:42.803566+00:00"
          },
          {
            "t": 0.01,
            "seconds": 135.11125650000758,
            "steps": 32416,
            "lus": 11808,
            "lusolves": 97248,
            "nonlin": 0,
            "iters": 0,
            "halvings": 0,
            "repeat": 2,
            "N": 2048,
            "n": 4095,
            "kind": "linear",
            "utc": "2026-11-17T20:11:57.954338+00:00"
          }
        ],
        "seconds_per_step": 0.004168042216806749
      },
      "relative_prediction_error": -0.1752368004745983
    },
    {
      "prediction": {
        "N": 2048,
        "kind": "nonlinear",
        "steps": 32416,
        "seconds": 446.0896719091367
      },
      "observed": {
        "t": 0.01,
        "seconds": 418.7255824000458,
        "steps": 32416,
        "lus": 11808,
        "lusolves": 289638,
        "nonlin": 320650,
        "iters": 64130,
        "halvings": 0,
        "repeat": 2,
        "N": 2048,
        "n": 4095,
        "kind": "nonlinear",
        "utc": "2026-11-17T20:25:56.401853+00:00",
        "all_runs": [
          {
            "t": 0.01,
            "seconds": 419.6139964000322,
            "steps": 32416,
            "lus": 11808,
            "lusolves": 289638,
            "nonlin": 320650,
            "iters": 64130,
            "halvings": 0,
            "repeat": 1,
            "N": 2048,
            "n": 4095,
            "kind": "nonlinear",
            "utc": "2026-11-17T20:18:57.649882+00:00"
          },
          {
            "t": 0.01,
            "seconds": 418.7255824000458,
            "steps": 32416,
            "lus": 11808,
            "lusolves": 289638,
            "nonlin": 320650,
            "iters": 64130,
            "halvings": 0,
            "repeat": 2,
            "N": 2048,
            "n": 4095,
            "kind": "nonlinear",
            "utc": "2026-11-17T20:25:56.401853+00:00"
          }
        ],
        "seconds_per_step": 0.01291725019743478
      },
      "relative_prediction_error": 0.06535089007995584
    }
  ]
}

==> anc/computations/design/timing_train_128_0.json <==
{
  "t": 0.01,
  "seconds": 13.105138199985959,
  "steps": 32320,
  "lus": 11763,
  "lusolves": 96960,
  "nonlin": 0,
  "iters": 0,
  "halvings": 0,
  "repeat": 2,
  "N": 128,
  "n": 255,
  "kind": "linear",
  "utc": "2026-11-17T19:44:51.691498+00:00",
  "all_runs": [
    {
      "t": 0.01,
      "seconds": 13.402101400017273,
      "steps": 32320,
      "lus": 11763,
      "lusolves": 96960,
      "nonlin": 0,
      "iters": 0,
      "halvings": 0,
      "repeat": 1,
      "N": 128,
      "n": 255,
      "kind": "linear",
      "utc": "2026-11-17T19:44:38.560106+00:00"
    },
    {
      "t": 0.01,
      "seconds": 13.105138199985959,
      "steps": 32320,
      "lus": 11763,
      "lusolves": 96960,
      "nonlin": 0,
      "iters": 0,
      "halvings": 0,
      "repeat": 2,
      "N": 128,
      "n": 255,
      "kind": "linear",
      "utc": "2026-11-17T19:44:51.691498+00:00"
    }
  ],
  "seconds_per_step": 0.0004054807611381794
}

==> anc/computations/design/timing_train_128_1.json <==
{
  "t": 0.01,
  "seconds": 69.34707090002485,
  "steps": 32320,
  "lus": 11763,
  "lusolves": 288312,
  "nonlin": 318920,
  "iters": 63784,
  "halvings": 0,
  "repeat": 1,
  "N": 128,
  "n": 255,
  "kind": "nonlinear",
  "utc": "2026-11-17T19:46:01.074315+00:00",
  "all_runs": [
    {
      "t": 0.01,
      "seconds": 69.34707090002485,
      "steps": 32320,
      "lus": 11763,
      "lusolves": 288312,
      "nonlin": 318920,
      "iters": 63784,
      "halvings": 0,
      "repeat": 1,
      "N": 128,
      "n": 255,
      "kind": "nonlinear",
      "utc": "2026-11-17T19:46:01.074315+00:00"
    },
    {
      "t": 0.01,
      "seconds": 69.42008369998075,
      "steps": 32320,
      "lus": 11763,
      "lusolves": 288312,
      "nonlin": 318920,
      "iters": 63784,
      "halvings": 0,
      "repeat": 2,
      "N": 128,
      "n": 255,
      "kind": "nonlinear",
      "utc": "2026-11-17T19:47:10.524113+00:00"
    }
  ],
  "seconds_per_step": 0.0021456395699265113
}

==> anc/computations/design/timing_train_16_0.json <==
{
  "t": 0.01,
  "seconds": 3.1778991000028327,
  "steps": 32248,
  "lus": 11715,
  "lusolves": 96744,
  "nonlin": 0,
  "iters": 0,
  "halvings": 0,
  "repeat": 1,
  "N": 16,
  "n": 31,
  "kind": "linear",
  "utc": "2026-11-17T19:39:00.834062+00:00",
  "all_runs": [
    {
      "t": 0.01,
      "seconds": 3.1778991000028327,
      "steps": 32248,
      "lus": 11715,
      "lusolves": 96744,
      "nonlin": 0,
      "iters": 0,
      "halvings": 0,
      "repeat": 1,
      "N": 16,
      "n": 31,
      "kind": "linear",
      "utc": "2026-11-17T19:39:00.834062+00:00"
    },
    {
      "t": 0.01,
      "seconds": 4.776272999995854,
      "steps": 32248,
      "lus": 11715,
      "lusolves": 96744,
      "nonlin": 0,
      "iters": 0,
      "halvings": 0,
      "repeat": 2,
      "N": 16,
      "n": 31,
      "kind": "linear",
      "utc": "2026-11-17T19:39:05.618612+00:00"
    }
  ],
  "seconds_per_step": 9.85456183330077e-05
}

==> anc/computations/design/timing_train_16_1.json <==
{
  "t": 0.01,
  "seconds": 37.76377439999487,
  "steps": 32248,
  "lus": 11715,
  "lusolves": 283992,
  "nonlin": 312080,
  "iters": 62416,
  "halvings": 0,
  "repeat": 1,
  "N": 16,
  "n": 31,
  "kind": "nonlinear",
  "utc": "2026-11-17T19:39:43.407774+00:00",
  "all_runs": [
    {
      "t": 0.01,
      "seconds": 37.76377439999487,
      "steps": 32248,
      "lus": 11715,
      "lusolves": 283992,
      "nonlin": 312080,
      "iters": 62416,
      "halvings": 0,
      "repeat": 1,
      "N": 16,
      "n": 31,
      "kind": "nonlinear",
      "utc": "2026-11-17T19:39:43.407774+00:00"
    },
    {
      "t": 0.01,
      "seconds": 38.78558480000356,
      "steps": 32248,
      "lus": 11715,
      "lusolves": 283992,
      "nonlin": 312080,
      "iters": 62416,
      "halvings": 0,
      "repeat": 2,
      "N": 16,
      "n": 31,
      "kind": "nonlinear",
      "utc": "2026-11-17T19:40:22.203458+00:00"
    }
  ],
  "seconds_per_step": 0.0011710423716197863
}

==> anc/computations/design/timing_train_256_0.json <==
{
  "t": 0.01,
  "seconds": 21.478433799988125,
  "steps": 32344,
  "lus": 11775,
  "lusolves": 97032,
  "nonlin": 0,
  "iters": 0,
  "halvings": 0,
  "repeat": 2,
  "N": 256,
  "n": 511,
  "kind": "linear",
  "utc": "2026-11-17T19:47:53.931725+00:00",
  "all_runs": [
    {
      "t": 0.01,
      "seconds": 21.89497369999299,
      "steps": 32344,
      "lus": 11775,
      "lusolves": 97032,
      "nonlin": 0,
      "iters": 0,
      "halvings": 0,
      "repeat": 1,
      "N": 256,
      "n": 511,
      "kind": "linear",
      "utc": "2026-11-17T19:47:32.422819+00:00"
    },
    {
      "t": 0.01,
      "seconds": 21.478433799988125,
      "steps": 32344,
      "lus": 11775,
      "lusolves": 97032,
      "nonlin": 0,
      "iters": 0,
      "halvings": 0,
      "repeat": 2,
      "N": 256,
      "n": 511,
      "kind": "linear",
      "utc": "2026-11-17T19:47:53.931725+00:00"
    }
  ],
  "seconds_per_step": 0.0006640623856043817
}

==> anc/computations/design/timing_train_256_1.json <==
{
  "t": 0.01,
  "seconds": 94.31370699999388,
  "steps": 32344,
  "lus": 11775,
  "lusolves": 288867,
  "nonlin": 319725,
  "iters": 63945,
  "halvings": 0,
  "repeat": 2,
  "N": 256,
  "n": 511,
  "kind": "nonlinear",
  "utc": "2026-11-17T19:51:04.003557+00:00",
  "all_runs": [
    {
      "t": 0.01,
      "seconds": 95.72722760000033,
      "steps": 32344,
      "lus": 11775,
      "lusolves": 288867,
      "nonlin": 319725,
      "iters": 63945,
      "halvings": 0,
      "repeat": 1,
      "N": 256,
      "n": 511,
      "kind": "nonlinear",
      "utc": "2026-11-17T19:49:29.669212+00:00"
    },
    {
      "t": 0.01,
      "seconds": 94.31370699999388,
      "steps": 32344,
      "lus": 11775,
      "lusolves": 288867,
      "nonlin": 319725,
      "iters": 63945,
      "halvings": 0,
      "repeat": 2,
      "N": 256,
      "n": 511,
      "kind": "nonlinear",
      "utc": "2026-11-17T19:51:04.003557+00:00"
    }
  ],
  "seconds_per_step": 0.0029159568080631302
}

==> anc/computations/design/timing_train_32_0.json <==
{
  "t": 0.01,
  "seconds": 6.202357499976642,
  "steps": 32272,
  "lus": 11736,
  "lusolves": 96816,
  "nonlin": 0,
  "iters": 0,
  "halvings": 0,
  "repeat": 1,
  "N": 32,
  "n": 63,
  "kind": "linear",
  "utc": "2026-11-17T19:40:28.431408+00:00",
  "all_runs": [
    {
      "t": 0.01,
      "seconds": 6.202357499976642,
      "steps": 32272,
      "lus": 11736,
      "lusolves": 96816,
      "nonlin": 0,
      "iters": 0,
      "halvings": 0,
      "repeat": 1,
      "N": 32,
      "n": 63,
      "kind": "linear",
      "utc": "2026-11-17T19:40:28.431408+00:00"
    },
    {
      "t": 0.01,
      "seconds": 6.648129000037443,
      "steps": 32272,
      "lus": 11736,
      "lusolves": 96816,
      "nonlin": 0,
      "iters": 0,
      "halvings": 0,
      "repeat": 2,
      "N": 32,
      "n": 63,
      "kind": "linear",
      "utc": "2026-11-17T19:40:35.083643+00:00"
    }
  ],
  "seconds_per_step": 0.0001921900563949133
}

==> anc/computations/design/timing_train_32_1.json <==
{
  "t": 0.01,
  "seconds": 48.985313899989706,
  "steps": 32272,
  "lus": 11736,
  "lusolves": 286944,
  "nonlin": 316880,
  "iters": 63376,
  "halvings": 0,
  "repeat": 2,
  "N": 32,
  "n": 63,
  "kind": "nonlinear",
  "utc": "2026-11-17T19:42:14.748911+00:00",
  "all_runs": [
    {
      "t": 0.01,
      "seconds": 50.628345799981616,
      "steps": 32272,
      "lus": 11736,
      "lusolves": 286944,
      "nonlin": 316880,
      "iters": 63376,
      "halvings": 0,
      "repeat": 1,
      "N": 32,
      "n": 63,
      "kind": "nonlinear",
      "utc": "2026-11-17T19:41:25.756821+00:00"
    },
    {
      "t": 0.01,
      "seconds": 48.985313899989706,
      "steps": 32272,
      "lus": 11736,
      "lusolves": 286944,
      "nonlin": 316880,
      "iters": 63376,
      "halvings": 0,
      "repeat": 2,
      "N": 32,
      "n": 63,
      "kind": "nonlinear",
      "utc": "2026-11-17T19:42:14.748911+00:00"
    }
  ],
  "seconds_per_step": 0.0015178890028504494
}

==> anc/computations/design/timing_train_512_0.json <==
{
  "t": 0.01,
  "seconds": 29.6078303999966,
  "steps": 32368,
  "lus": 11790,
  "lusolves": 97104,
  "nonlin": 0,
  "iters": 0,
  "halvings": 0,
  "repeat": 2,
  "N": 512,
  "n": 1023,
  "kind": "linear",
  "utc": "2026-11-17T19:52:11.006663+00:00",
  "all_runs": [
    {
      "t": 0.01,
      "seconds": 37.344604999991134,
      "steps": 32368,
      "lus": 11790,
      "lusolves": 97104,
      "nonlin": 0,
      "iters": 0,
      "halvings": 0,
      "repeat": 1,
      "N": 512,
      "n": 1023,
      "kind": "linear",
      "utc": "2026-11-17T19:51:41.382061+00:00"
    },
    {
      "t": 0.01,
      "seconds": 29.6078303999966,
      "steps": 32368,
      "lus": 11790,
      "lusolves": 97104,
      "nonlin": 0,
      "iters": 0,
      "halvings": 0,
      "repeat": 2,
      "N": 512,
      "n": 1023,
      "kind": "linear",
      "utc": "2026-11-17T19:52:11.006663+00:00"
    }
  ],
  "seconds_per_step": 0.0009147253583785405
}

==> anc/computations/design/timing_train_512_1.json <==
{
  "t": 0.01,
  "seconds": 140.26024149998557,
  "steps": 32368,
  "lus": 11790,
  "lusolves": 289296,
  "nonlin": 320320,
  "iters": 64064,
  "halvings": 0,
  "repeat": 2,
  "N": 512,
  "n": 1023,
  "kind": "nonlinear",
  "utc": "2026-11-17T19:56:54.541919+00:00",
  "all_runs": [
    {
      "t": 0.01,
      "seconds": 143.2043692000443,
      "steps": 32368,
      "lus": 11790,
      "lusolves": 289296,
      "nonlin": 320320,
      "iters": 64064,
      "halvings": 0,
      "repeat": 1,
      "N": 512,
      "n": 1023,
      "kind": "nonlinear",
      "utc": "2026-11-17T19:54:34.264737+00:00"
    },
    {
      "t": 0.01,
      "seconds": 140.26024149998557,
      "steps": 32368,
      "lus": 11790,
      "lusolves": 289296,
      "nonlin": 320320,
      "iters": 64064,
      "halvings": 0,
      "repeat": 2,
      "N": 512,
      "n": 1023,
      "kind": "nonlinear",
      "utc": "2026-11-17T19:56:54.541919+00:00"
    }
  ],
  "seconds_per_step": 0.004333299601457784
}

==> anc/computations/design/timing_train_64_0.json <==
{
  "t": 0.01,
  "seconds": 8.35614180000266,
  "steps": 32296,
  "lus": 11751,
  "lusolves": 96888,
  "nonlin": 0,
  "iters": 0,
  "halvings": 0,
  "repeat": 1,
  "N": 64,
  "n": 127,
  "kind": "linear",
  "utc": "2026-11-17T19:42:23.128352+00:00",
  "all_runs": [
    {
      "t": 0.01,
      "seconds": 8.35614180000266,
      "steps": 32296,
      "lus": 11751,
      "lusolves": 96888,
      "nonlin": 0,
      "iters": 0,
      "halvings": 0,
      "repeat": 1,
      "N": 64,
      "n": 127,
      "kind": "linear",
      "utc": "2026-11-17T19:42:23.128352+00:00"
    },
    {
      "t": 0.01,
      "seconds": 8.924679899995681,
      "steps": 32296,
      "lus": 11751,
      "lusolves": 96888,
      "nonlin": 0,
      "iters": 0,
      "halvings": 0,
      "repeat": 2,
      "N": 64,
      "n": 127,
      "kind": "linear",
      "utc": "2026-11-17T19:42:32.078762+00:00"
    }
  ],
  "seconds_per_step": 0.0002587361221204688
}

==> anc/computations/design/timing_train_64_1.json <==
{
  "t": 0.01,
  "seconds": 55.63339129998349,
  "steps": 32296,
  "lus": 11751,
  "lusolves": 288240,
  "nonlin": 318920,
  "iters": 63784,
  "halvings": 0,
  "repeat": 2,
  "N": 64,
  "n": 127,
  "kind": "nonlinear",
  "utc": "2026-11-17T19:44:25.154285+00:00",
  "all_runs": [
    {
      "t": 0.01,
      "seconds": 57.3809934000019,
      "steps": 32296,
      "lus": 11751,
      "lusolves": 288240,
      "nonlin": 318920,
      "iters": 63784,
      "halvings": 0,
      "repeat": 1,
      "N": 64,
      "n": 127,
      "kind": "nonlinear",
      "utc": "2026-11-17T19:43:29.474510+00:00"
    },
    {
      "t": 0.01,
      "seconds": 55.63339129998349,
      "steps": 32296,
      "lus": 11751,
      "lusolves": 288240,
      "nonlin": 318920,
      "iters": 63784,
      "halvings": 0,
      "repeat": 2,
      "N": 64,
      "n": 127,
      "kind": "nonlinear",
      "utc": "2026-11-17T19:44:25.154285+00:00"
    }
  ],
  "seconds_per_step": 0.0017226093417136328
}

==> anc/computations/design/validate_design.py <==
"""Evaluate only pre-registered designs; cache each serial solve as uncompressed NPY."""
import os
for k in ('OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','OMP_NUM_THREADS','NUMEXPR_NUM_THREADS'):os.environ[k]='1'
import sys
sys.dont_write_bytecode=True
from pathlib import Path
import argparse,json,hashlib,time,ctypes,multiprocessing
from datetime import datetime,timezone
from concurrent.futures import ProcessPoolExecutor
import numpy as np
from numerical import run_solve,UnionHNorm,output_times,NU
from cost_timing import save,read,sha,utc,check
from analyze_case import Reader
HERE=Path(__file__).resolve().parent
OLD=Path(__file__).resolve().parent.parent / 'support/reference'

def predictions():
    p=HERE/'predictions_frozen.json';m=read(HERE/'predictions_frozen.sha256.json')
    if sha(p)!=m['sha256']:raise RuntimeError('Prediction freeze changed')
    obj=read(p)
    for source,digest in obj['inputs'].items():
        if sha(source)!=digest:raise RuntimeError('Prediction input changed: '+source)
    return obj

def event(kind,**kwargs):
    row=dict(utc=utc(),event=kind,**kwargs)
    print(json.dumps(row,ensure_ascii=False),flush=True)
    with (HERE/'validation_events.jsonl').open('a',encoding='utf-8') as f:f.write(json.dumps(row,ensure_ascii=False)+'\n')

def tag(name,n,eps,direct):return f'{name}_N{n}_'+(f'nonlinear_e{eps:g}' if direct else 'linear_unit')

def get_solve(name,n,eps,direct):
    key=tag(name,n,eps,direct);folder=HERE/'solutions'/key
    meta=folder/'complete.json'
    if not meta.exists():
        event('solve_start',key=key)
        r=run_solve(name,n,eps if direct else 1.,direct,T=1.,output_from=.01)
        folder.mkdir(parents=True,exist_ok=True)
        for k in ['times','states','output_seconds','output_counters']:
            np.save(folder/(k+'.npy'),r.pop(k),allow_pickle=False)
        r['completed_utc']=utc();r['key']=key
        save(meta,r,True)
        event('solve_done',key=key,seconds=r['seconds'],steps=r['steps'])
    r=read(meta)
    r['states']=np.load(folder/'states.npy',mmap_mode='r')
    r['times']=np.load(folder/'times.npy',mmap_mode='r')
    return r

def get_reference(name,eps):
    folder=HERE/'references';folder.mkdir(exist_ok=True)
    key=f'{name}_e{eps:g}'
    p=folder/(key+'.npy');tm=folder/(name+'_times.npy')
    if not p.exists():
        reader=Reader(OLD,name,4096,3);times=np.asarray(reader.grid['outputs'])
        idx=np.flatnonzero(times>=.01);k={1/32:0,1/8:1}[eps]
        u=[]
        for i in idx:
            s=reader.get(int(i));u.append(eps*s[:,0]+eps**2*s[:,1]+eps**3*s[:,k+2])
        np.save(p,np.asarray(u),allow_pickle=False)
        if not tm.exists():np.save(tm,times[idx],allow_pickle=False)
    return np.load(tm,mmap_mode='r'),np.load(p,mmap_mode='r')

def compare_case(case,serial=None):
    name,ep,n,nc,n1=case['name'],case['eps'],case['N'],case['Nhat'],case['N1']
    a=get_solve(name,n,1.,False);b=get_solve(name,nc,1.,False)
    c=get_solve(name,nc,ep,True);d=get_solve(name,n1,ep,True)
    ts,ur=get_reference(name,ep)
    assert all(np.array_equal(ts,r['times']) for r in [a,b,c,d])
    mask=np.asarray(ts)>=case['t0'];t=np.asarray(ts)[mask]
    norm=UnionHNorm([4096,n,nc])
    err=norm.norm([ur[mask].T,a['states'][mask].T,(c['states'][mask]-ep*b['states'][mask]).T],[1.,-ep,-1.])
    single=UnionHNorm([4096,n1]).norm([ur[mask].T,d['states'][mask].T],[1.,-1.])
    weighted=err*np.exp(NU*t);ws=single*np.exp(NU*t)
    mx=float(weighted.max());ms=float(ws.max());bound=ep*case['eta']
    elapsed=a['seconds']+b['seconds']+c['seconds'];ratio=elapsed/d['seconds']
    pid=case['curve_id']+f'_p{case["point_index"]}'
    folder=HERE/'errors';folder.mkdir(exist_ok=True)
    np.save(folder/(pid+'.npy'),np.column_stack([t,err,weighted,single,ws]),allow_pickle=False)
    row=dict(**case,observed_weighted_error=mx,observed_relative_error=mx/ep,error_to_target=mx/bound,
        observed_single_weighted_error=ms,observed_single_relative_error=ms/ep,
        error_peak_t=float(t[np.argmax(weighted)]),single_error_peak_t=float(t[np.argmax(ws)]),
        measured_serial_seconds=elapsed,measured_single_seconds=d['seconds'],measured_saving_ratio=ratio,
        P1=bool(mx<=bound),single_accuracy_pass=bool(ms<=bound),
        P2=bool(abs(ratio/case['saving_ratio']-1)<=.25),
        saving_ratio_prediction_error=ratio/case['saving_ratio']-1,
        measured_parts=dict(linear_fine=a['seconds'],linear_coarse=b['seconds'],nonlinear_coarse=c['seconds']),
        observed_at_utc=utc(),outputs_compared=len(t),error_file=str(folder/(pid+'.npy')),
        reference_caveat='Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01.')
    event('case_done',case=pid,N=n,Nhat=nc,N1=n1,P1=row['P1'],P2=row['P2'],error_ratio=row['error_to_target'],saving_ratio=ratio)
    return row

def validate():
    obj=predictions();folder=HERE/'case_results';folder.mkdir(exist_ok=True)
    sp=HERE/'supplement_p4_frozen.json';sm=read(HERE/'supplement_p4_frozen.sha256.json')
    if sha(sp)!=sm['sha256']:raise RuntimeError('P4 supplement must be frozen and intact before any error validation')
    cases=obj['validation_cases'];rows=[]
    jobs=set()
    for c in cases:
        for n,ep,direct in [(c['N'],1.,False),(c['Nhat'],1.,False),(c['Nhat'],c['eps'],True),(c['N1'],c['eps'],True)]:jobs.add((c['name'],n,ep,direct))
    event('validation_plan',cases=len(cases),unique_serial_solves=len(jobs))
    for i,c in enumerate(cases):
        p=folder/(c['curve_id']+f'_p{c["point_index"]}.json')
        if p.exists():row=read(p)
        else:
            event('case_start',index=i+1,total=len(cases),curve=c['curve_id'],point=c['point_index'])
            row=compare_case(c);save(p,row,True)
        rows.append(row)
        save(HERE/'validation_results.json',dict(updated_utc=utc(),prediction_sha256=sha(HERE/'predictions_frozen.json'),complete=len(rows)==len(cases),completed=len(rows),planned=len(cases),rows=rows))
    validate_p4(rows)
    return rows

PARALLEL_BARRIER=None
def init_parallel(barrier):
    global PARALLEL_BARRIER
    PARALLEL_BARRIER=barrier

def validate_p4(main_rows):
    path=HERE/'supplement_p4_frozen.json'
    if not path.exists():raise RuntimeError('P4 empirical supplement must be frozen before validation')
    manifest=read(HERE/'supplement_p4_frozen.sha256.json')
    if sha(path)!=manifest['sha256']:raise RuntimeError('P4 supplement hash mismatch')
    supplement=read(path)
    if supplement['parent_prediction_sha256']!=sha(HERE/'predictions_frozen.json'):raise RuntimeError('P4 parent freeze mismatch')
    folder=HERE/'p4_case_results';folder.mkdir(exist_ok=True)
    rows=[]
    for pair in supplement['pairs']:
        p=folder/(pair['pair_id']+'.json')
        if p.exists():row=read(p)
        else:
            large=next(r for r in main_rows if r['curve_id']==pair['large_curve_id'] and r['point_index']==pair['large_point_index'])
            small=compare_case(pair['small_case'])
            target=pair['slope_ratio_target']
            coarse=small['Nhat']<=large['Nhat']
            closer=abs(small['measured_saving_ratio']-target)<=abs(large['measured_saving_ratio']-target)
            row=dict(pair_id=pair['pair_id'],large_case=large,small_case=small,target=target,
                coarse_nonincreasing=bool(coarse),saving_closer=bool(closer),P4_pass=bool(coarse and closer),
                both_accuracy_pass=bool(small['P1'] and large['P1']),completed_utc=utc())
            save(p,row,True)
            event('P4_pair_done',pair_id=pair['pair_id'],P4_pass=row['P4_pass'],both_accuracy_pass=row['both_accuracy_pass'])
        rows.append(row)
        save(HERE/'p4_validation_results.json',dict(updated_utc=utc(),supplement_sha256=sha(path),
            complete=len(rows)==len(supplement['pairs']),completed=len(rows),planned=len(supplement['pairs']),rows=rows))
    return rows

def parallel_worker(args):
    label,case,n,direct=args
    ep=case['eps'] if direct else 1.
    PARALLEL_BARRIER.wait(timeout=300)
    started=utc();begun=time.perf_counter();r=run_solve(case['name'],n,ep,direct);ended=time.perf_counter()
    return label,dict(r,process_total_seconds=ended-begun,pid=os.getpid(),process_started_utc=started,process_completed_utc=utc(),start_perf=begun,end_perf=ended)

def parallel():
    obj=predictions()
    candidates=[c for c in obj['validation_cases'] if c['name']=='D2' and c['eps']==1/8 and c['t0']==.01 and c['model']=='fitted']
    c=max(candidates,key=lambda c:c['ratio'])
    # Serial cache must already be measured without parallel activity.
    if not (HERE/'validation_results.json').exists():raise RuntimeError('Run serial validation first')
    rserial=next(r for r in read(HERE/'validation_results.json')['rows'] if r['curve_id']==c['curve_id'] and r['point_index']==c['point_index'])
    jobs=[('linear_fine',c,c['N'],False),('linear_coarse',c,c['Nhat'],False),('nonlinear_coarse',c,c['Nhat'],True)]
    tick=time.perf_counter()
    context=multiprocessing.get_context('spawn');barrier=context.Barrier(3)
    with ProcessPoolExecutor(max_workers=3,mp_context=context,initializer=init_parallel,initargs=(barrier,)) as ex:parts=dict(ex.map(parallel_worker,jobs))
    wall=time.perf_counter()-tick
    times,ur=get_reference(c['name'],c['eps']);ep=c['eps']
    assert all(np.array_equal(times,r['times']) for r in parts.values())
    err=UnionHNorm([4096,c['N'],c['Nhat']]).norm([ur.T,parts['linear_fine']['states'].T,(parts['nonlinear_coarse']['states']-ep*parts['linear_coarse']['states']).T],[1.,-ep,-1.])
    folder=HERE/'parallel';folder.mkdir(exist_ok=True)
    for label,r in parts.items():
        for k in ['states','times','output_seconds','output_counters']:np.save(folder/(label+'_'+k+'.npy'),r.pop(k),allow_pickle=False)
    rserial=next(r for r in read(HERE/'validation_results.json')['rows'] if r['curve_id']==c['curve_id'] and r['point_index']==c['point_index'])
    out=dict(created_utc=utc(),case=c,parts=parts,pool_wall_seconds=wall,predicted_wall_seconds=c['parallel_seconds'],
        wall_prediction_relative_error=wall/c['parallel_seconds']-1,weighted_error=float(np.max(err*np.exp(NU*times))),
        serial_weighted_error=rserial['observed_weighted_error'],single_serial_seconds=rserial['measured_single_seconds'],
        wall_to_single_ratio=wall/rserial['measured_single_seconds'],
        timing_boundary='Pool creation through returned results, includes process spawn, FEM/projection and array transfer; model and serial measure integration only.')
    save(HERE/'parallel_results.json',out)
    event('parallel_done',wall_seconds=wall,ratio=out['wall_to_single_ratio'])

if __name__=='__main__':
    try:ctypes.windll.kernel32.SetThreadExecutionState(0x80000001)
    except Exception:pass
    p=argparse.ArgumentParser();p.add_argument('stage',choices=['serial','parallel']);a=p.parse_args()
    if a.stage=='serial':validate()
    else:parallel()






==> anc/computations/design/validation_events.jsonl <==
{"utc": "2026-11-17T20:25:57.766499+00:00", "event": "validation_plan", "cases": 60, "unique_serial_solves": 112}
{"utc": "2026-11-17T20:25:57.766499+00:00", "event": "case_start", "index": 1, "total": 60, "curve": "D1_e0.03125_t0.01_refined", "point": 0}
{"utc": "2026-11-17T20:25:57.766499+00:00", "event": "solve_start", "key": "D1_N2048_linear_unit"}
{"utc": "2026-11-17T20:26:57.884187+00:00", "event": "solve_done", "key": "D1_N2048_linear_unit", "seconds": 60.04045999998925, "steps": 16056}
{"utc": "2026-11-17T20:26:57.898508+00:00", "event": "solve_start", "key": "D1_N2048_nonlinear_e0.03125"}
{"utc": "2026-11-17T20:29:06.981089+00:00", "event": "solve_done", "key": "D1_N2048_nonlinear_e0.03125", "seconds": 129.00628629996208, "steps": 16056}
{"utc": "2026-11-17T20:29:08.320537+00:00", "event": "case_done", "case": "D1_e0.03125_t0.01_refined_p0", "N": 2048, "Nhat": 2048, "N1": 2048, "P1": true, "P2": false, "error_ratio": 1.2034120562508802e-05, "saving_ratio": 1.930814485433442}
{"utc": "2026-11-17T20:29:08.365781+00:00", "event": "case_start", "index": 2, "total": 60, "curve": "D1_e0.03125_t0.01_refined", "point": 3}
{"utc": "2026-11-17T20:29:08.367792+00:00", "event": "solve_start", "key": "D1_N161_linear_unit"}
{"utc": "2026-11-17T20:29:15.172237+00:00", "event": "solve_done", "key": "D1_N161_linear_unit", "seconds": 6.7540916000143625, "steps": 15968}
{"utc": "2026-11-17T20:29:15.195596+00:00", "event": "solve_start", "key": "D1_N161_nonlinear_e0.03125"}
{"utc": "2026-11-17T20:29:38.806216+00:00", "event": "solve_done", "key": "D1_N161_nonlinear_e0.03125", "seconds": 23.565828200022224, "steps": 15968}
{"utc": "2026-11-17T20:29:39.243450+00:00", "event": "case_done", "case": "D1_e0.03125_t0.01_refined_p3", "N": 2048, "Nhat": 161, "N1": 2048, "P1": true, "P2": false, "error_ratio": 1.169564918047521e-05, "saving_ratio": 0.7004339276143662}
{"utc": "2026-11-17T20:29:39.281030+00:00", "event": "case_start", "index": 3, "total": 60, "curve": "D1_e0.03125_t0.01_refined", "point": 12}
{"utc": "2026-11-17T20:29:39.283038+00:00", "event": "solve_start", "key": "D1_N16_linear_unit"}
{"utc": "2026-11-17T20:29:41.940743+00:00", "event": "solve_done", "key": "D1_N16_linear_unit", "seconds": 2.5968949999660254, "steps": 15888}
{"utc": "2026-11-17T20:29:41.972383+00:00", "event": "solve_start", "key": "D1_N16_nonlinear_e0.03125"}
{"utc": "2026-11-17T20:29:55.972928+00:00", "event": "solve_done", "key": "D1_N16_nonlinear_e0.03125", "seconds": 13.97118330001831, "steps": 15888}
{"utc": "2026-11-17T20:29:55.987108+00:00", "event": "solve_start", "key": "D1_N2046_nonlinear_e0.03125"}
{"utc": "2026-11-17T20:32:04.387916+00:00", "event": "solve_done", "key": "D1_N2046_nonlinear_e0.03125", "seconds": 128.34496050002053, "steps": 16056}
{"utc": "2026-11-17T20:32:04.755753+00:00", "event": "case_done", "case": "D1_e0.03125_t0.01_refined_p12", "N": 2048, "Nhat": 16, "N1": 2046, "P1": true, "P2": false, "error_ratio": 7.995552777155332e-05, "saving_ratio": 0.5968955695768151}
{"utc": "2026-11-17T20:32:04.824278+00:00", "event": "case_start", "index": 4, "total": 60, "curve": "D1_e0.03125_t0.01_fitted", "point": 0}
{"utc": "2026-11-17T20:32:05.327286+00:00", "event": "case_done", "case": "D1_e0.03125_t0.01_fitted_p0", "N": 2048, "Nhat": 2048, "N1": 2048, "P1": false, "P2": false, "error_ratio": 1.7405778916212398, "saving_ratio": 1.930814485433442}
{"utc": "2026-11-17T20:32:05.396462+00:00", "event": "case_start", "index": 5, "total": 60, "curve": "D1_e0.03125_t0.01_fitted", "point": 10}
{"utc": "2026-11-17T20:32:05.396462+00:00", "event": "solve_start", "key": "D1_N419_linear_unit"}
{"utc": "2026-11-17T20:32:19.724577+00:00", "event": "solve_done", "key": "D1_N419_linear_unit", "seconds": 14.270448299997952, "steps": 16000}
{"utc": "2026-11-17T20:32:19.748549+00:00", "event": "solve_start", "key": "D1_N23_linear_unit"}
{"utc": "2026-11-17T20:32:21.865067+00:00", "event": "solve_done", "key": "D1_N23_linear_unit", "seconds": 2.085397800023202, "steps": 15896}
{"utc": "2026-11-17T20:32:21.888505+00:00", "event": "solve_start", "key": "D1_N23_nonlinear_e0.03125"}
{"utc": "2026-11-17T20:32:35.564864+00:00", "event": "solve_done", "key": "D1_N23_nonlinear_e0.03125", "seconds": 13.617843099986203, "steps": 15896}
{"utc": "2026-11-17T20:32:35.583104+00:00", "event": "solve_start", "key": "D1_N376_nonlinear_e0.03125"}
{"utc": "2026-11-17T20:33:12.372825+00:00", "event": "solve_done", "key": "D1_N376_nonlinear_e0.03125", "seconds": 36.75712670001667, "steps": 15992}
{"utc": "2026-11-17T20:33:12.672257+00:00", "event": "case_done", "case": "D1_e0.03125_t0.01_fitted_p10", "N": 419, "Nhat": 23, "N1": 376, "P1": true, "P2": true, "error_ratio": 0.7776734036706269, "saving_ratio": 0.8154524548294947}
{"utc": "2026-11-17T20:33:12.708606+00:00", "event": "case_start", "index": 6, "total": 60, "curve": "D1_e0.03125_t0.01_fitted", "point": 3}
{"utc": "2026-11-17T20:33:12.708606+00:00", "event": "solve_start", "key": "D1_N1368_linear_unit"}
{"utc": "2026-11-17T20:33:52.019877+00:00", "event": "solve_done", "key": "D1_N1368_linear_unit", "seconds": 39.23846120003145, "steps": 16040}
{"utc": "2026-11-17T20:33:52.067758+00:00", "event": "solve_start", "key": "D1_N71_linear_unit"}
{"utc": "2026-11-17T20:33:55.428218+00:00", "event": "solve_done", "key": "D1_N71_linear_unit", "seconds": 3.2858082000166178, "steps": 15936}
{"utc": "2026-11-17T20:33:55.451452+00:00", "event": "solve_start", "key": "D1_N71_nonlinear_e0.03125"}
{"utc": "2026-11-17T20:34:14.393646+00:00", "event": "solve_done", "key": "D1_N71_nonlinear_e0.03125", "seconds": 18.91235769999912, "steps": 15936}
{"utc": "2026-11-17T20:34:14.446164+00:00", "event": "solve_start", "key": "D1_N1232_nonlinear_e0.03125"}
{"utc": "2026-11-17T20:35:40.613390+00:00", "event": "solve_done", "key": "D1_N1232_nonlinear_e0.03125", "seconds": 86.1199939000071, "steps": 16032}
{"utc": "2026-11-17T20:35:41.001212+00:00", "event": "case_done", "case": "D1_e0.03125_t0.01_fitted_p3", "N": 1368, "Nhat": 71, "N1": 1232, "P1": false, "P2": false, "error_ratio": 1.019768300911895, "saving_ratio": 0.7133840159275966}
{"utc": "2026-11-17T20:35:41.057637+00:00", "event": "case_start", "index": 7, "total": 60, "curve": "D1_e0.03125_t0.1_refined", "point": 0}
{"utc": "2026-11-17T20:35:41.302615+00:00", "event": "case_done", "case": "D1_e0.03125_t0.1_refined_p0", "N": 2048, "Nhat": 2048, "N1": 2048, "P1": true, "P2": false, "error_ratio": 7.934816208874431e-06, "saving_ratio": 1.930814485433442}
{"utc": "2026-11-17T20:35:41.367360+00:00", "event": "case_start", "index": 8, "total": 60, "curve": "D1_e0.03125_t0.1_refined", "point": 3}
{"utc": "2026-11-17T20:35:41.590763+00:00", "event": "case_done", "case": "D1_e0.03125_t0.1_refined_p3", "N": 2048, "Nhat": 161, "N1": 2048, "P1": true, "P2": false, "error_ratio": 8.542744286038638e-06, "saving_ratio": 0.7004339276143662}
{"utc": "2026-11-17T20:35:41.612544+00:00", "event": "case_start", "index": 9, "total": 60, "curve": "D1_e0.03125_t0.1_refined", "point": 12}
{"utc": "2026-11-17T20:35:41.850671+00:00", "event": "case_done", "case": "D1_e0.03125_t0.1_refined_p12", "N": 2048, "Nhat": 16, "N1": 2048, "P1": true, "P2": false, "error_ratio": 6.858508620848719e-05, "saving_ratio": 0.5938356997723769}
{"utc": "2026-11-17T20:35:41.898778+00:00", "event": "case_start", "index": 10, "total": 60, "curve": "D1_e0.03125_t0.1_fitted", "point": 0}
{"utc": "2026-11-17T20:35:42.186416+00:00", "event": "case_done", "case": "D1_e0.03125_t0.1_fitted_p0", "N": 2048, "Nhat": 2048, "N1": 2048, "P1": false, "P2": false, "error_ratio": 1.371325089349638, "saving_ratio": 1.930814485433442}
{"utc": "2026-11-17T20:35:42.253484+00:00", "event": "case_start", "index": 11, "total": 60, "curve": "D1_e0.03125_t0.1_fitted", "point": 5}
{"utc": "2026-11-17T20:35:42.253484+00:00", "event": "solve_start", "key": "D1_N1010_linear_unit"}
{"utc": "2026-11-17T20:36:14.627485+00:00", "event": "solve_done", "key": "D1_N1010_linear_unit", "seconds": 32.30616719997488, "steps": 16032}
{"utc": "2026-11-17T20:36:14.652133+00:00", "event": "solve_start", "key": "D1_N54_linear_unit"}
{"utc": "2026-11-17T20:36:17.476806+00:00", "event": "solve_done", "key": "D1_N54_linear_unit", "seconds": 2.768709200026933, "steps": 15928}
{"utc": "2026-11-17T20:36:17.492782+00:00", "event": "solve_start", "key": "D1_N54_nonlinear_e0.03125"}
{"utc": "2026-11-17T20:36:35.068283+00:00", "event": "solve_done", "key": "D1_N54_nonlinear_e0.03125", "seconds": 17.525430600042455, "steps": 15928}
{"utc": "2026-11-17T20:36:35.093007+00:00", "event": "solve_start", "key": "D1_N912_nonlinear_e0.03125"}
{"utc": "2026-11-17T20:37:44.402099+00:00", "event": "solve_done", "key": "D1_N912_nonlinear_e0.03125", "seconds": 69.24646380002378, "steps": 16024}
{"utc": "2026-11-17T20:37:44.618937+00:00", "event": "case_done", "case": "D1_e0.03125_t0.1_fitted_p5", "N": 1010, "Nhat": 54, "N1": 912, "P1": false, "P2": false, "error_ratio": 1.0866517186126419, "saving_ratio": 0.7596100091399354}
{"utc": "2026-11-17T20:37:44.688687+00:00", "event": "case_start", "index": 12, "total": 60, "curve": "D1_e0.03125_t0.1_fitted", "point": 12}
{"utc": "2026-11-17T20:37:44.688687+00:00", "event": "solve_start", "key": "D1_N331_linear_unit"}
{"utc": "2026-11-17T20:37:57.040377+00:00", "event": "solve_done", "key": "D1_N331_linear_unit", "seconds": 12.310537300014403, "steps": 15992}
{"utc": "2026-11-17T20:37:57.093371+00:00", "event": "solve_start", "key": "D1_N294_nonlinear_e0.03125"}
{"utc": "2026-11-17T20:38:28.542509+00:00", "event": "solve_done", "key": "D1_N294_nonlinear_e0.03125", "seconds": 31.399007599975448, "steps": 15984}
{"utc": "2026-11-17T20:38:28.695999+00:00", "event": "case_done", "case": "D1_e0.03125_t0.1_fitted_p12", "N": 331, "Nhat": 16, "N1": 294, "P1": false, "P2": false, "error_ratio": 1.0130243248464055, "saving_ratio": 0.9197302019195447}
{"utc": "2026-11-17T20:38:28.743679+00:00", "event": "case_start", "index": 13, "total": 60, "curve": "D1_e0.125_t0.01_refined", "point": 0}
{"utc": "2026-11-17T20:38:28.743679+00:00", "event": "solve_start", "key": "D1_N2048_nonlinear_e0.125"}
{"utc": "2026-11-17T20:41:25.006166+00:00", "event": "solve_done", "key": "D1_N2048_nonlinear_e0.125", "seconds": 176.15927380003268, "steps": 16056}
{"utc": "2026-11-17T20:41:26.006891+00:00", "event": "case_done", "case": "D1_e0.125_t0.01_refined_p0", "N": 2048, "Nhat": 2048, "N1": 2048, "P1": true, "P2": true, "error_ratio": 1.2044128960564763e-05, "saving_ratio": 1.6816610752851333}
{"utc": "2026-11-17T20:41:26.038642+00:00", "event": "case_start", "index": 14, "total": 60, "curve": "D1_e0.125_t0.01_refined", "point": 3}
{"utc": "2026-11-17T20:41:26.038642+00:00", "event": "solve_start", "key": "D1_N161_nonlinear_e0.125"}
{"utc": "2026-11-17T20:41:58.061413+00:00", "event": "solve_done", "key": "D1_N161_nonlinear_e0.125", "seconds": 31.984634899999946, "steps": 15968}
{"utc": "2026-11-17T20:41:58.101145+00:00", "event": "solve_start", "key": "D1_N2046_nonlinear_e0.125"}
{"utc": "2026-11-17T20:44:11.490324+00:00", "event": "solve_done", "key": "D1_N2046_nonlinear_e0.125", "seconds": 133.32235190004576, "steps": 16056}
{"utc": "2026-11-17T20:44:11.866873+00:00", "event": "case_done", "case": "D1_e0.125_t0.01_refined_p3", "N": 2048, "Nhat": 161, "N1": 2046, "P1": true, "P2": false, "error_ratio": 1.1120983361017359e-05, "saving_ratio": 0.7409049202346817}
{"utc": "2026-11-17T20:44:11.933105+00:00", "event": "case_start", "index": 15, "total": 60, "curve": "D1_e0.125_t0.01_refined", "point": 12}
{"utc": "2026-11-17T20:44:11.938403+00:00", "event": "solve_start", "key": "D1_N16_nonlinear_e0.125"}
{"utc": "2026-11-17T20:44:31.434603+00:00", "event": "solve_done", "key": "D1_N16_nonlinear_e0.125", "seconds": 19.478543400007766, "steps": 15888}
{"utc": "2026-11-17T20:44:31.466229+00:00", "event": "solve_start", "key": "D1_N2039_nonlinear_e0.125"}
{"utc": "2026-11-17T20:46:42.151937+00:00", "event": "solve_done", "key": "D1_N2039_nonlinear_e0.125", "seconds": 130.62884219997795, "steps": 16056}
{"utc": "2026-11-17T20:46:42.506382+00:00", "event": "case_done", "case": "D1_e0.125_t0.01_refined_p12", "N": 2048, "Nhat": 16, "N1": 2039, "P1": true, "P2": false, "error_ratio": 0.00034783815725902595, "saving_ratio": 0.6286199664408945}
{"utc": "2026-11-17T20:46:42.586207+00:00", "event": "case_start", "index": 16, "total": 60, "curve": "D1_e0.125_t0.01_fitted", "point": 0}
{"utc": "2026-11-17T20:46:42.989252+00:00", "event": "case_done", "case": "D1_e0.125_t0.01_fitted_p0", "N": 2048, "Nhat": 2048, "N1": 2048, "P1": false, "P2": true, "error_ratio": 1.7405961821349965, "saving_ratio": 1.6816610752851333}
{"utc": "2026-11-17T20:46:43.069170+00:00", "event": "case_start", "index": 17, "total": 60, "curve": "D1_e0.125_t0.01_fitted", "point": 8}
{"utc": "2026-11-17T20:46:43.069170+00:00", "event": "solve_start", "key": "D1_N435_linear_unit"}
{"utc": "2026-11-17T20:46:57.898148+00:00", "event": "solve_done", "key": "D1_N435_linear_unit", "seconds": 14.772892399982084, "steps": 16000}
{"utc": "2026-11-17T20:46:57.909739+00:00", "event": "solve_start", "key": "D1_N38_linear_unit"}
{"utc": "2026-11-17T20:47:00.459749+00:00", "event": "solve_done", "key": "D1_N38_linear_unit", "seconds": 2.496069199987687, "steps": 15912}
{"utc": "2026-11-17T20:47:00.479691+00:00", "event": "solve_start", "key": "D1_N38_nonlinear_e0.125"}
{"utc": "2026-11-17T20:47:15.348287+00:00", "event": "solve_done", "key": "D1_N38_nonlinear_e0.125", "seconds": 14.820838399988133, "steps": 15912}
{"utc": "2026-11-17T20:47:15.373216+00:00", "event": "solve_start", "key": "D1_N374_nonlinear_e0.125"}
{"utc": "2026-11-17T20:47:49.976964+00:00", "event": "solve_done", "key": "D1_N374_nonlinear_e0.125", "seconds": 34.54854309995426, "steps": 15992}
{"utc": "2026-11-17T20:47:50.340431+00:00", "event": "case_done", "case": "D1_e0.125_t0.01_fitted_p8", "N": 435, "Nhat": 38, "N1": 374, "P1": true, "P2": false, "error_ratio": 0.725697993178685, "saving_ratio": 0.92883222042438}
{"utc": "2026-11-17T20:47:50.384076+00:00", "event": "case_start", "index": 18, "total": 60, "curve": "D1_e0.125_t0.01_fitted", "point": 1}
{"utc": "2026-11-17T20:47:50.384076+00:00", "event": "solve_start", "key": "D1_N1930_linear_unit"}
{"utc": "2026-11-17T20:48:45.611188+00:00", "event": "solve_done", "key": "D1_N1930_linear_unit", "seconds": 55.147215999953914, "steps": 16048}
{"utc": "2026-11-17T20:48:45.626553+00:00", "event": "solve_start", "key": "D1_N153_linear_unit"}
{"utc": "2026-11-17T20:48:51.838204+00:00", "event": "solve_done", "key": "D1_N153_linear_unit", "seconds": 6.165697499993257, "steps": 15960}
{"utc": "2026-11-17T20:48:51.855074+00:00", "event": "solve_start", "key": "D1_N153_nonlinear_e0.125"}
{"utc": "2026-11-17T20:49:17.191437+00:00", "event": "solve_done", "key": "D1_N153_nonlinear_e0.125", "seconds": 25.286718000017572, "steps": 15960}
{"utc": "2026-11-17T20:49:17.218369+00:00", "event": "solve_start", "key": "D1_N1656_nonlinear_e0.125"}
{"utc": "2026-11-17T20:51:03.490792+00:00", "event": "solve_done", "key": "D1_N1656_nonlinear_e0.125", "seconds": 106.21636850002687, "steps": 16048}
{"utc": "2026-11-17T20:51:03.973319+00:00", "event": "case_done", "case": "D1_e0.125_t0.01_fitted_p1", "N": 1930, "Nhat": 153, "N1": 1656, "P1": false, "P2": false, "error_ratio": 1.1524369756738897, "saving_ratio": 0.8153134278916986}
{"utc": "2026-11-17T20:51:04.036833+00:00", "event": "case_start", "index": 19, "total": 60, "curve": "D1_e0.125_t0.1_refined", "point": 0}
{"utc": "2026-11-17T20:51:04.275672+00:00", "event": "case_done", "case": "D1_e0.125_t0.1_refined_p0", "N": 2048, "Nhat": 2048, "N1": 2048, "P1": true, "P2": true, "error_ratio": 7.952275008443043e-06, "saving_ratio": 1.6816610752851333}
{"utc": "2026-11-17T20:51:04.348238+00:00", "event": "case_start", "index": 20, "total": 60, "curve": "D1_e0.125_t0.1_refined", "point": 3}
{"utc": "2026-11-17T20:51:04.348238+00:00", "event": "solve_start", "key": "D1_N165_linear_unit"}
{"utc": "2026-11-17T20:51:11.390531+00:00", "event": "solve_done", "key": "D1_N165_linear_unit", "seconds": 6.981398100033402, "steps": 15968}
{"utc": "2026-11-17T20:51:11.407255+00:00", "event": "solve_start", "key": "D1_N165_nonlinear_e0.125"}
{"utc": "2026-11-17T20:51:35.034205+00:00", "event": "solve_done", "key": "D1_N165_nonlinear_e0.125", "seconds": 23.56448790000286, "steps": 15968}
{"utc": "2026-11-17T20:51:35.331547+00:00", "event": "case_done", "case": "D1_e0.125_t0.1_refined_p3", "N": 2048, "Nhat": 165, "N1": 2048, "P1": true, "P2": true, "error_ratio": 1.0271128467928758e-05, "saving_ratio": 0.5142297878842}
{"utc": "2026-11-17T20:51:35.372667+00:00", "event": "case_start", "index": 21, "total": 60, "curve": "D1_e0.125_t0.1_refined", "point": 12}
{"utc": "2026-11-17T20:51:35.378688+00:00", "event": "solve_start", "key": "D1_N2047_nonlinear_e0.125"}
{"utc": "2026-11-17T20:54:32.536775+00:00", "event": "solve_done", "key": "D1_N2047_nonlinear_e0.125", "seconds": 177.06388759997208, "steps": 16056}
{"utc": "2026-11-17T20:54:32.742469+00:00", "event": "case_done", "case": "D1_e0.125_t0.1_refined_p12", "N": 2048, "Nhat": 16, "N1": 2047, "P1": true, "P2": false, "error_ratio": 0.00025092882478374226, "saving_ratio": 0.4637642351188046}
{"utc": "2026-11-17T20:54:32.787692+00:00", "event": "case_start", "index": 22, "total": 60, "curve": "D1_e0.125_t0.1_fitted", "point": 0}
{"utc": "2026-11-17T20:54:33.015973+00:00", "event": "case_done", "case": "D1_e0.125_t0.1_fitted_p0", "N": 2048, "Nhat": 2048, "N1": 2048, "P1": false, "P2": true, "error_ratio": 1.3715458567223622, "saving_ratio": 1.6816610752851333}
{"utc": "2026-11-17T20:54:33.050197+00:00", "event": "case_start", "index": 23, "total": 60, "curve": "D1_e0.125_t0.1_fitted", "point": 1}
{"utc": "2026-11-17T20:54:33.050197+00:00", "event": "solve_start", "key": "D1_N1957_linear_unit"}
{"utc": "2026-11-17T20:55:29.324685+00:00", "event": "solve_done", "key": "D1_N1957_linear_unit", "seconds": 56.23256259999471, "steps": 16048}
{"utc": "2026-11-17T20:55:29.342089+00:00", "event": "solve_start", "key": "D1_N164_linear_unit"}
{"utc": "2026-11-17T20:55:34.766228+00:00", "event": "solve_done", "key": "D1_N164_linear_unit", "seconds": 5.380094899970572, "steps": 15968}
{"utc": "2026-11-17T20:55:34.793456+00:00", "event": "solve_start", "key": "D1_N164_nonlinear_e0.125"}
{"utc": "2026-11-17T20:55:58.970050+00:00", "event": "solve_done", "key": "D1_N164_nonlinear_e0.125", "seconds": 24.13089010003023, "steps": 15968}
{"utc": "2026-11-17T20:55:58.990275+00:00", "event": "solve_start", "key": "D1_N1669_nonlinear_e0.125"}
{"utc": "2026-11-17T20:57:47.265229+00:00", "event": "solve_done", "key": "D1_N1669_nonlinear_e0.125", "seconds": 108.21072779997485, "steps": 16048}
{"utc": "2026-11-17T20:57:47.523713+00:00", "event": "case_done", "case": "D1_e0.125_t0.1_fitted_p1", "N": 1957, "Nhat": 164, "N1": 1669, "P1": false, "P2": false, "error_ratio": 1.2620045551869823, "saving_ratio": 0.7923756668422984}
{"utc": "2026-11-17T20:57:47.551759+00:00", "event": "case_start", "index": 24, "total": 60, "curve": "D1_e0.125_t0.1_fitted", "point": 12}
{"utc": "2026-11-17T20:57:47.567580+00:00", "event": "solve_start", "key": "D1_N209_linear_unit"}
{"utc": "2026-11-17T20:57:55.874391+00:00", "event": "solve_done", "key": "D1_N209_linear_unit", "seconds": 8.259130400023423, "steps": 15976}
{"utc": "2026-11-17T20:57:55.914417+00:00", "event": "solve_start", "key": "D1_N175_nonlinear_e0.125"}
{"utc": "2026-11-17T20:58:19.762471+00:00", "event": "solve_done", "key": "D1_N175_nonlinear_e0.125", "seconds": 23.79682970000431, "steps": 15968}
{"utc": "2026-11-17T20:58:19.952712+00:00", "event": "case_done", "case": "D1_e0.125_t0.1_fitted_p12", "N": 209, "Nhat": 16, "N1": 175, "P1": false, "P2": false, "error_ratio": 1.0052208286709432, "saving_ratio": 1.2747315160217212}
{"utc": "2026-11-17T20:58:20.000175+00:00", "event": "case_start", "index": 25, "total": 60, "curve": "D2_e0.03125_t0.01_refined", "point": 0}
{"utc": "2026-11-17T20:58:20.000175+00:00", "event": "solve_start", "key": "D2_N2048_linear_unit"}
{"utc": "2026-11-17T21:00:52.721167+00:00", "event": "solve_done", "key": "D2_N2048_linear_unit", "seconds": 152.63203959999373, "steps": 38384}
{"utc": "2026-11-17T21:00:52.734283+00:00", "event": "solve_start", "key": "D2_N2048_nonlinear_e0.03125"}
{"utc": "2026-11-17T21:06:39.238162+00:00", "event": "solve_done", "key": "D2_N2048_nonlinear_e0.03125", "seconds": 346.42522929998813, "steps": 38384}
{"utc": "2026-11-17T21:06:40.830340+00:00", "event": "case_done", "case": "D2_e0.03125_t0.01_refined_p0", "N": 2048, "Nhat": 2048, "N1": 2048, "P1": true, "P2": false, "error_ratio": 2.4264338933020475e-07, "saving_ratio": 1.8811831627183335}
{"utc": "2026-11-17T21:06:40.862133+00:00", "event": "case_start", "index": 26, "total": 60, "curve": "D2_e0.03125_t0.01_refined", "point": 3}
{"utc": "2026-11-17T21:06:40.862133+00:00", "event": "solve_start", "key": "D2_N160_linear_unit"}
{"utc": "2026-11-17T21:06:59.272354+00:00", "event": "solve_done", "key": "D2_N160_linear_unit", "seconds": 18.34540009999182, "steps": 38296}
{"utc": "2026-11-17T21:06:59.298160+00:00", "event": "solve_start", "key": "D2_N160_nonlinear_e0.03125"}
{"utc": "2026-11-17T21:08:06.616394+00:00", "event": "solve_done", "key": "D2_N160_nonlinear_e0.03125", "seconds": 67.27487760002259, "steps": 38296}
{"utc": "2026-11-17T21:08:06.927693+00:00", "event": "case_done", "case": "D2_e0.03125_t0.01_refined_p3", "N": 2048, "Nhat": 160, "N1": 2048, "P1": true, "P2": false, "error_ratio": 2.5862916503887915e-07, "saving_ratio": 0.6877452828174149}
{"utc": "2026-11-17T21:08:06.975205+00:00", "event": "case_start", "index": 27, "total": 60, "curve": "D2_e0.03125_t0.01_refined", "point": 12}
{"utc": "2026-11-17T21:08:06.975205+00:00", "event": "solve_start", "key": "D2_N16_linear_unit"}
{"utc": "2026-11-17T21:08:13.029092+00:00", "event": "solve_done", "key": "D2_N16_linear_unit", "seconds": 6.025392599985935, "steps": 38216}
{"utc": "2026-11-17T21:08:13.045261+00:00", "event": "solve_start", "key": "D2_N16_nonlinear_e0.03125"}
{"utc": "2026-11-17T21:08:52.503774+00:00", "event": "solve_done", "key": "D2_N16_nonlinear_e0.03125", "seconds": 39.3936239000177, "steps": 38216}
{"utc": "2026-11-17T21:08:52.888362+00:00", "event": "case_done", "case": "D2_e0.03125_t0.01_refined_p12", "N": 2048, "Nhat": 16, "N1": 2048, "P1": true, "P2": false, "error_ratio": 3.4796540794417077e-06, "saving_ratio": 0.571699285586658}
{"utc": "2026-11-17T21:08:52.947013+00:00", "event": "case_start", "index": 28, "total": 60, "curve": "D2_e0.03125_t0.01_fitted", "point": 0}
{"utc": "2026-11-17T21:08:53.325353+00:00", "event": "case_done", "case": "D2_e0.03125_t0.01_fitted_p0", "N": 2048, "Nhat": 2048, "N1": 2048, "P1": true, "P2": false, "error_ratio": 0.24264015069970818, "saving_ratio": 1.8811831627183335}
{"utc": "2026-11-17T21:08:53.385600+00:00", "event": "case_start", "index": 29, "total": 60, "curve": "D2_e0.03125_t0.01_fitted", "point": 1}
{"utc": "2026-11-17T21:08:53.386219+00:00", "event": "solve_start", "key": "D2_N2043_linear_unit"}
{"utc": "2026-11-17T21:11:22.444685+00:00", "event": "solve_done", "key": "D2_N2043_linear_unit", "seconds": 149.00223939999705, "steps": 38384}
{"utc": "2026-11-17T21:11:22.460879+00:00", "event": "solve_start", "key": "D2_N91_linear_unit"}
{"utc": "2026-11-17T21:11:31.633226+00:00", "event": "solve_done", "key": "D2_N91_linear_unit", "seconds": 9.107240299985278, "steps": 38272}
{"utc": "2026-11-17T21:11:31.650360+00:00", "event": "solve_start", "key": "D2_N91_nonlinear_e0.03125"}
{"utc": "2026-11-17T21:12:25.612748+00:00", "event": "solve_done", "key": "D2_N91_nonlinear_e0.03125", "seconds": 53.93091039999854, "steps": 38272}
{"utc": "2026-11-17T21:12:25.634609+00:00", "event": "solve_start", "key": "D2_N1812_nonlinear_e0.03125"}
{"utc": "2026-11-17T21:17:32.768486+00:00", "event": "solve_done", "key": "D2_N1812_nonlinear_e0.03125", "seconds": 307.05710750003345, "steps": 38376}
{"utc": "2026-11-17T21:17:33.248388+00:00", "event": "case_done", "case": "D2_e0.03125_t0.01_fitted_p1", "N": 2043, "Nhat": 91, "N1": 1812, "P1": true, "P2": false, "error_ratio": 0.39523959288934163, "saving_ratio": 0.6905568538254981}
{"utc": "2026-11-17T21:17:33.335605+00:00", "event": "case_start", "index": 30, "total": 60, "curve": "D2_e0.03125_t0.01_fitted", "point": 12}
{"utc": "2026-11-17T21:17:33.335605+00:00", "event": "solve_start", "key": "D2_N520_linear_unit"}
{"utc": "2026-11-17T21:18:18.315778+00:00", "event": "solve_done", "key": "D2_N520_linear_unit", "seconds": 44.9073690000223, "steps": 38336}
{"utc": "2026-11-17T21:18:18.346832+00:00", "event": "solve_start", "key": "D2_N469_nonlinear_e0.03125"}
{"utc": "2026-11-17T21:20:16.037154+00:00", "event": "solve_done", "key": "D2_N469_nonlinear_e0.03125", "seconds": 117.64300099998945, "steps": 38328}
{"utc": "2026-11-17T21:20:16.331956+00:00", "event": "case_done", "case": "D2_e0.03125_t0.01_fitted_p12", "N": 520, "Nhat": 16, "N1": 469, "P1": true, "P2": false, "error_ratio": 0.6502903103441188, "saving_ratio": 0.7678007593501804}
{"utc": "2026-11-17T21:20:16.411342+00:00", "event": "case_start", "index": 31, "total": 60, "curve": "D2_e0.03125_t0.1_refined", "point": 0}
{"utc": "2026-11-17T21:20:16.601883+00:00", "event": "case_done", "case": "D2_e0.03125_t0.1_refined_p0", "N": 2048, "Nhat": 2048, "N1": 2048, "P1": true, "P2": false, "error_ratio": 2.677703512227818e-07, "saving_ratio": 1.8811831627183335}
{"utc": "2026-11-17T21:20:16.649345+00:00", "event": "case_start", "index": 32, "total": 60, "curve": "D2_e0.03125_t0.1_refined", "point": 3}
{"utc": "2026-11-17T21:20:16.649345+00:00", "event": "solve_start", "key": "D2_N164_linear_unit"}
{"utc": "2026-11-17T21:20:34.320146+00:00", "event": "solve_done", "key": "D2_N164_linear_unit", "seconds": 17.610483299999032, "steps": 38296}
{"utc": "2026-11-17T21:20:34.347574+00:00", "event": "solve_start", "key": "D2_N164_nonlinear_e0.03125"}
{"utc": "2026-11-17T21:21:36.105315+00:00", "event": "solve_done", "key": "D2_N164_nonlinear_e0.03125", "seconds": 61.71175519999815, "steps": 38296}
{"utc": "2026-11-17T21:21:36.286604+00:00", "event": "case_done", "case": "D2_e0.03125_t0.1_refined_p3", "N": 2048, "Nhat": 164, "N1": 2048, "P1": true, "P2": false, "error_ratio": 2.869884259204594e-07, "saving_ratio": 0.6695652004581032}
{"utc": "2026-11-17T21:21:36.334246+00:00", "event": "case_start", "index": 33, "total": 60, "curve": "D2_e0.03125_t0.1_refined", "point": 12}
{"utc": "2026-11-17T21:21:36.586079+00:00", "event": "case_done", "case": "D2_e0.03125_t0.1_refined_p12", "N": 2048, "Nhat": 16, "N1": 2048, "P1": true, "P2": false, "error_ratio": 3.8072833622512977e-06, "saving_ratio": 0.571699285586658}
{"utc": "2026-11-17T21:21:36.643526+00:00", "event": "case_start", "index": 34, "total": 60, "curve": "D2_e0.03125_t0.1_fitted", "point": 0}
{"utc": "2026-11-17T21:21:36.874782+00:00", "event": "case_done", "case": "D2_e0.03125_t0.1_fitted_p0", "N": 2048, "Nhat": 2048, "N1": 2048, "P1": false, "P2": false, "error_ratio": 3.6845411762554594, "saving_ratio": 1.8811831627183335}
{"utc": "2026-11-17T21:21:36.928506+00:00", "event": "case_start", "index": 35, "total": 60, "curve": "D2_e0.03125_t0.1_fitted", "point": 11}
{"utc": "2026-11-17T21:21:36.929059+00:00", "event": "solve_start", "key": "D2_N272_linear_unit"}
{"utc": "2026-11-17T21:22:03.630906+00:00", "event": "solve_done", "key": "D2_N272_linear_unit", "seconds": 26.646375399956014, "steps": 38312}
{"utc": "2026-11-17T21:22:03.647030+00:00", "event": "solve_start", "key": "D2_N21_linear_unit"}
{"utc": "2026-11-17T21:22:08.849638+00:00", "event": "solve_done", "key": "D2_N21_linear_unit", "seconds": 5.171507499995641, "steps": 38224}
{"utc": "2026-11-17T21:22:08.868749+00:00", "event": "solve_start", "key": "D2_N21_nonlinear_e0.03125"}
{"utc": "2026-11-17T21:22:48.481873+00:00", "event": "solve_done", "key": "D2_N21_nonlinear_e0.03125", "seconds": 39.56940769997891, "steps": 38224}
{"utc": "2026-11-17T21:22:48.500206+00:00", "event": "solve_start", "key": "D2_N244_nonlinear_e0.03125"}
{"utc": "2026-11-17T21:24:06.946971+00:00", "event": "solve_done", "key": "D2_N244_nonlinear_e0.03125", "seconds": 78.41743119998137, "steps": 38304}
{"utc": "2026-11-17T21:24:07.160823+00:00", "event": "case_done", "case": "D2_e0.03125_t0.1_fitted_p11", "N": 272, "Nhat": 21, "N1": 244, "P1": false, "P2": true, "error_ratio": 1.945838371659025, "saving_ratio": 0.9103497718240422}
{"utc": "2026-11-17T21:24:07.226634+00:00", "event": "case_start", "index": 36, "total": 60, "curve": "D2_e0.03125_t0.1_fitted", "point": 1}
{"utc": "2026-11-17T21:24:07.226634+00:00", "event": "solve_start", "key": "D2_N1900_linear_unit"}
{"utc": "2026-11-17T21:26:30.112084+00:00", "event": "solve_done", "key": "D2_N1900_linear_unit", "seconds": 142.78769869997632, "steps": 38376}
{"utc": "2026-11-17T21:26:30.134396+00:00", "event": "solve_start", "key": "D2_N127_linear_unit"}
{"utc": "2026-11-17T21:26:42.201807+00:00", "event": "solve_done", "key": "D2_N127_linear_unit", "seconds": 12.020831000001635, "steps": 38288}
{"utc": "2026-11-17T21:26:42.217742+00:00", "event": "solve_start", "key": "D2_N127_nonlinear_e0.03125"}
{"utc": "2026-11-17T21:27:42.988822+00:00", "event": "solve_done", "key": "D2_N127_nonlinear_e0.03125", "seconds": 60.728996800025925, "steps": 38288}
{"utc": "2026-11-17T21:27:43.014214+00:00", "event": "solve_start", "key": "D2_N1688_nonlinear_e0.03125"}
{"utc": "2026-11-17T21:32:48.901100+00:00", "event": "solve_done", "key": "D2_N1688_nonlinear_e0.03125", "seconds": 305.8054531000089, "steps": 38376}
{"utc": "2026-11-17T21:32:49.153181+00:00", "event": "case_done", "case": "D2_e0.03125_t0.1_fitted_p1", "N": 1900, "Nhat": 127, "N1": 1688, "P1": false, "P2": false, "error_ratio": 3.9254405506939083, "saving_ratio": 0.7048191074261704}
{"utc": "2026-11-17T21:32:49.183390+00:00", "event": "case_start", "index": 37, "total": 60, "curve": "D2_e0.125_t0.01_refined", "point": 0}
{"utc": "2026-11-17T21:32:49.199293+00:00", "event": "solve_start", "key": "D2_N2048_nonlinear_e0.125"}
{"utc": "2026-11-17T21:40:44.789852+00:00", "event": "solve_done", "key": "D2_N2048_nonlinear_e0.125", "seconds": 475.52350539999316, "steps": 38384}
{"utc": "2026-11-17T21:40:45.804859+00:00", "event": "case_done", "case": "D2_e0.125_t0.01_refined_p0", "N": 2048, "Nhat": 2048, "N1": 2048, "P1": true, "P2": true, "error_ratio": 2.430060236288899e-07, "saving_ratio": 1.641953711506249}
{"utc": "2026-11-17T21:40:45.868224+00:00", "event": "case_start", "index": 38, "total": 60, "curve": "D2_e0.125_t0.01_refined", "point": 3}
{"utc": "2026-11-17T21:40:45.868224+00:00", "event": "solve_start", "key": "D2_N161_linear_unit"}
{"utc": "2026-11-17T21:41:03.939361+00:00", "event": "solve_done", "key": "D2_N161_linear_unit", "seconds": 18.008183900034055, "steps": 38296}
{"utc": "2026-11-17T21:41:03.960054+00:00", "event": "solve_start", "key": "D2_N161_nonlinear_e0.125"}
{"utc": "2026-11-17T21:42:11.790321+00:00", "event": "solve_done", "key": "D2_N161_nonlinear_e0.125", "seconds": 67.79929679998895, "steps": 38296}
{"utc": "2026-11-17T21:42:12.101835+00:00", "event": "case_done", "case": "D2_e0.125_t0.01_refined_p3", "N": 2048, "Nhat": 161, "N1": 2048, "P1": true, "P2": true, "error_ratio": 2.841283653974375e-07, "saving_ratio": 0.5014253083019525}
{"utc": "2026-11-17T21:42:12.172111+00:00", "event": "case_start", "index": 39, "total": 60, "curve": "D2_e0.125_t0.01_refined", "point": 12}
{"utc": "2026-11-17T21:42:12.187620+00:00", "event": "solve_start", "key": "D2_N16_nonlinear_e0.125"}
{"utc": "2026-11-17T21:43:03.482709+00:00", "event": "solve_done", "key": "D2_N16_nonlinear_e0.125", "seconds": 51.26881899998989, "steps": 38216}
{"utc": "2026-11-17T21:43:03.939943+00:00", "event": "case_done", "case": "D2_e0.125_t0.01_refined_p12", "N": 2048, "Nhat": 16, "N1": 2048, "P1": true, "P2": true, "error_ratio": 1.3211738225726696e-05, "saving_ratio": 0.441463458306624}
{"utc": "2026-11-17T21:43:04.036964+00:00", "event": "case_start", "index": 40, "total": 60, "curve": "D2_e0.125_t0.01_fitted", "point": 0}
{"utc": "2026-11-17T21:43:04.609786+00:00", "event": "case_done", "case": "D2_e0.125_t0.01_fitted_p0", "N": 2048, "Nhat": 2048, "N1": 2048, "P1": true, "P2": true, "error_ratio": 0.24079975219894134, "saving_ratio": 1.641953711506249}
{"utc": "2026-11-17T21:43:04.682924+00:00", "event": "case_start", "index": 41, "total": 60, "curve": "D2_e0.125_t0.01_fitted", "point": 1}
{"utc": "2026-11-17T21:43:04.682924+00:00", "event": "solve_start", "key": "D2_N2047_linear_unit"}
{"utc": "2026-11-17T21:45:33.811620+00:00", "event": "solve_done", "key": "D2_N2047_linear_unit", "seconds": 149.0561343000154, "steps": 38384}
{"utc": "2026-11-17T21:45:33.829752+00:00", "event": "solve_start", "key": "D2_N182_linear_unit"}
{"utc": "2026-11-17T21:45:49.069667+00:00", "event": "solve_done", "key": "D2_N182_linear_unit", "seconds": 15.191884500032756, "steps": 38296}
{"utc": "2026-11-17T21:45:49.086293+00:00", "event": "solve_start", "key": "D2_N182_nonlinear_e0.125"}
{"utc": "2026-11-17T21:46:57.569919+00:00", "event": "solve_done", "key": "D2_N182_nonlinear_e0.125", "seconds": 68.4493199000135, "steps": 38296}
{"utc": "2026-11-17T21:46:57.590081+00:00", "event": "solve_start", "key": "D2_N1734_nonlinear_e0.125"}
{"utc": "2026-11-17T21:52:06.833362+00:00", "event": "solve_done", "key": "D2_N1734_nonlinear_e0.125", "seconds": 309.19664889998967, "steps": 38376}
{"utc": "2026-11-17T21:52:07.274573+00:00", "event": "case_done", "case": "D2_e0.125_t0.01_fitted_p1", "N": 2047, "Nhat": 182, "N1": 1734, "P1": true, "P2": false, "error_ratio": 0.3830625657058305, "saving_ratio": 0.752586871584524}
{"utc": "2026-11-17T21:52:07.348437+00:00", "event": "case_start", "index": 42, "total": 60, "curve": "D2_e0.125_t0.01_fitted", "point": 12}
{"utc": "2026-11-17T21:52:07.348437+00:00", "event": "solve_start", "key": "D2_N325_linear_unit"}
{"utc": "2026-11-17T21:52:37.234995+00:00", "event": "solve_done", "key": "D2_N325_linear_unit", "seconds": 29.84201819996815, "steps": 38320}
{"utc": "2026-11-17T21:52:37.264984+00:00", "event": "solve_start", "key": "D2_N278_nonlinear_e0.125"}
{"utc": "2026-11-17T21:54:01.832910+00:00", "event": "solve_done", "key": "D2_N278_nonlinear_e0.125", "seconds": 84.52425929997116, "steps": 38312}
{"utc": "2026-11-17T21:54:02.168102+00:00", "event": "case_done", "case": "D2_e0.125_t0.01_fitted_p12", "N": 325, "Nhat": 16, "N1": 278, "P1": true, "P2": false, "error_ratio": 0.4689581216902306, "saving_ratio": 1.0309020217580742}
{"utc": "2026-11-17T21:54:02.231558+00:00", "event": "case_start", "index": 43, "total": 60, "curve": "D2_e0.125_t0.1_refined", "point": 0}
{"utc": "2026-11-17T21:54:02.423031+00:00", "event": "case_done", "case": "D2_e0.125_t0.1_refined_p0", "N": 2048, "Nhat": 2048, "N1": 2048, "P1": true, "P2": true, "error_ratio": 2.684953151400074e-07, "saving_ratio": 1.641953711506249}
{"utc": "2026-11-17T21:54:02.472119+00:00", "event": "case_start", "index": 44, "total": 60, "curve": "D2_e0.125_t0.1_refined", "point": 3}
{"utc": "2026-11-17T21:54:02.472119+00:00", "event": "solve_start", "key": "D2_N175_linear_unit"}
{"utc": "2026-11-17T21:54:20.337994+00:00", "event": "solve_done", "key": "D2_N175_linear_unit", "seconds": 17.82156449998729, "steps": 38296}
{"utc": "2026-11-17T21:54:20.358136+00:00", "event": "solve_start", "key": "D2_N175_nonlinear_e0.125"}
{"utc": "2026-11-17T21:55:30.722234+00:00", "event": "solve_done", "key": "D2_N175_nonlinear_e0.125", "seconds": 70.32788190001156, "steps": 38296}
{"utc": "2026-11-17T21:55:30.923395+00:00", "event": "case_done", "case": "D2_e0.125_t0.1_refined_p3", "N": 2048, "Nhat": 175, "N1": 2048, "P1": true, "P2": true, "error_ratio": 3.633249950889711e-07, "saving_ratio": 0.5063503344539318}
{"utc": "2026-11-17T21:55:31.003380+00:00", "event": "case_start", "index": 45, "total": 60, "curve": "D2_e0.125_t0.1_refined", "point": 12}
{"utc": "2026-11-17T21:55:31.256913+00:00", "event": "case_done", "case": "D2_e0.125_t0.1_refined_p12", "N": 2048, "Nhat": 16, "N1": 2048, "P1": true, "P2": true, "error_ratio": 1.4460732384337989e-05, "saving_ratio": 0.441463458306624}
{"utc": "2026-11-17T21:55:31.294429+00:00", "event": "case_start", "index": 46, "total": 60, "curve": "D2_e0.125_t0.1_fitted", "point": 0}
{"utc": "2026-11-17T21:55:31.535510+00:00", "event": "case_done", "case": "D2_e0.125_t0.1_fitted_p0", "N": 2048, "Nhat": 2048, "N1": 2048, "P1": false, "P2": true, "error_ratio": 3.6893901933757074, "saving_ratio": 1.641953711506249}
{"utc": "2026-11-17T21:55:31.570791+00:00", "event": "case_start", "index": 47, "total": 60, "curve": "D2_e0.125_t0.1_fitted", "point": 11}
{"utc": "2026-11-17T21:55:31.570791+00:00", "event": "solve_start", "key": "D2_N187_linear_unit"}
{"utc": "2026-11-17T21:55:50.564061+00:00", "event": "solve_done", "key": "D2_N187_linear_unit", "seconds": 18.953771900036372, "steps": 38296}
{"utc": "2026-11-17T21:55:50.592604+00:00", "event": "solve_start", "key": "D2_N21_nonlinear_e0.125"}
{"utc": "2026-11-17T21:56:27.870019+00:00", "event": "solve_done", "key": "D2_N21_nonlinear_e0.125", "seconds": 37.24483760003932, "steps": 38224}
{"utc": "2026-11-17T21:56:27.901928+00:00", "event": "solve_start", "key": "D2_N158_nonlinear_e0.125"}
{"utc": "2026-11-17T21:57:29.092091+00:00", "event": "solve_done", "key": "D2_N158_nonlinear_e0.125", "seconds": 61.1450306000188, "steps": 38296}
{"utc": "2026-11-17T21:57:29.282832+00:00", "event": "case_done", "case": "D2_e0.125_t0.1_fitted_p11", "N": 187, "Nhat": 21, "N1": 158, "P1": false, "P2": true, "error_ratio": 1.2609824658112336, "saving_ratio": 1.0036811887710866}
{"utc": "2026-11-17T21:57:29.346374+00:00", "event": "case_start", "index": 48, "total": 60, "curve": "D2_e0.125_t0.1_fitted", "point": 1}
{"utc": "2026-11-17T21:57:29.346374+00:00", "event": "solve_start", "key": "D2_N1915_linear_unit"}
{"utc": "2026-11-17T21:59:46.929566+00:00", "event": "solve_done", "key": "D2_N1915_linear_unit", "seconds": 137.52461189997848, "steps": 38376}
{"utc": "2026-11-17T21:59:46.946196+00:00", "event": "solve_start", "key": "D2_N193_linear_unit"}
{"utc": "2026-11-17T22:00:02.928655+00:00", "event": "solve_done", "key": "D2_N193_linear_unit", "seconds": 15.928889100032393, "steps": 38296}
{"utc": "2026-11-17T22:00:02.944161+00:00", "event": "solve_start", "key": "D2_N193_nonlinear_e0.125"}
{"utc": "2026-11-17T22:01:14.484983+00:00", "event": "solve_done", "key": "D2_N193_nonlinear_e0.125", "seconds": 71.5071617999929, "steps": 38296}
{"utc": "2026-11-17T22:01:14.502915+00:00", "event": "solve_start", "key": "D2_N1622_nonlinear_e0.125"}
{"utc": "2026-11-17T22:06:01.054099+00:00", "event": "solve_done", "key": "D2_N1622_nonlinear_e0.125", "seconds": 286.49645580002107, "steps": 38376}
{"utc": "2026-11-17T22:06:01.383170+00:00", "event": "case_done", "case": "D2_e0.125_t0.1_fitted_p1", "N": 1915, "Nhat": 193, "N1": 1622, "P1": false, "P2": false, "error_ratio": 3.177504534257204, "saving_ratio": 0.785212725134128}
{"utc": "2026-11-17T22:06:01.433740+00:00", "event": "case_start", "index": 49, "total": 60, "curve": "D1_hold_e0.125_t0.01_refined", "point": 0}
{"utc": "2026-11-17T22:06:01.433740+00:00", "event": "solve_start", "key": "D1_hold_N2048_linear_unit"}
{"utc": "2026-11-17T22:06:59.368673+00:00", "event": "solve_done", "key": "D1_hold_N2048_linear_unit", "seconds": 57.8496178999776, "steps": 16056}
{"utc": "2026-11-17T22:06:59.406385+00:00", "event": "solve_start", "key": "D1_hold_N2048_nonlinear_e0.125"}
{"utc": "2026-11-17T22:09:14.642617+00:00", "event": "solve_done", "key": "D1_hold_N2048_nonlinear_e0.125", "seconds": 135.17531279998366, "steps": 16056}
{"utc": "2026-11-17T22:09:16.237789+00:00", "event": "case_done", "case": "D1_hold_e0.125_t0.01_refined_p0", "N": 2048, "Nhat": 2048, "N1": 2048, "P1": true, "P2": true, "error_ratio": 1.0710754088220367e-05, "saving_ratio": 1.8559198673440702}
{"utc": "2026-11-17T22:09:16.282002+00:00", "event": "case_start", "index": 50, "total": 60, "curve": "D1_hold_e0.125_t0.01_refined", "point": 3}
{"utc": "2026-11-17T22:09:16.284508+00:00", "event": "solve_start", "key": "D1_hold_N161_linear_unit"}
{"utc": "2026-11-17T22:09:22.852459+00:00", "event": "solve_done", "key": "D1_hold_N161_linear_unit", "seconds": 6.51993670000229, "steps": 15968}
{"utc": "2026-11-17T22:09:22.872221+00:00", "event": "solve_start", "key": "D1_hold_N161_nonlinear_e0.125"}
{"utc": "2026-11-17T22:09:47.493856+00:00", "event": "solve_done", "key": "D1_hold_N161_nonlinear_e0.125", "seconds": 24.58250819996465, "steps": 15968}
{"utc": "2026-11-17T22:09:47.518827+00:00", "event": "solve_start", "key": "D1_hold_N2046_nonlinear_e0.125"}
{"utc": "2026-11-17T22:12:04.210654+00:00", "event": "solve_done", "key": "D1_hold_N2046_nonlinear_e0.125", "seconds": 136.61083329998655, "steps": 16056}
{"utc": "2026-11-17T22:12:04.642900+00:00", "event": "case_done", "case": "D1_hold_e0.125_t0.01_refined_p3", "N": 2048, "Nhat": 161, "N1": 2046, "P1": true, "P2": false, "error_ratio": 1.0030802279185611e-05, "saving_ratio": 0.6511347647269882}
{"utc": "2026-11-17T22:12:04.686293+00:00", "event": "case_start", "index": 51, "total": 60, "curve": "D1_hold_e0.125_t0.01_refined", "point": 12}
{"utc": "2026-11-17T22:12:04.686293+00:00", "event": "solve_start", "key": "D1_hold_N16_linear_unit"}
{"utc": "2026-11-17T22:12:07.987434+00:00", "event": "solve_done", "key": "D1_hold_N16_linear_unit", "seconds": 3.248345199972391, "steps": 15888}
{"utc": "2026-11-17T22:12:08.009624+00:00", "event": "solve_start", "key": "D1_hold_N16_nonlinear_e0.125"}
{"utc": "2026-11-17T22:12:23.343628+00:00", "event": "solve_done", "key": "D1_hold_N16_nonlinear_e0.125", "seconds": 15.31390750000719, "steps": 15888}
{"utc": "2026-11-17T22:12:23.359783+00:00", "event": "solve_start", "key": "D1_hold_N2039_nonlinear_e0.125"}
{"utc": "2026-11-17T22:14:31.417708+00:00", "event": "solve_done", "key": "D1_hold_N2039_nonlinear_e0.125", "seconds": 128.00388200004818, "steps": 16056}
{"utc": "2026-11-17T22:14:31.737425+00:00", "event": "case_done", "case": "D1_hold_e0.125_t0.01_refined_p12", "N": 2048, "Nhat": 16, "N1": 2039, "P1": true, "P2": false, "error_ratio": 0.000327597245007398, "saving_ratio": 0.5969496346988009}
{"utc": "2026-11-17T22:14:31.823586+00:00", "event": "case_start", "index": 52, "total": 60, "curve": "D1_hold_e0.125_t0.01_fitted", "point": 0}
{"utc": "2026-11-17T22:14:32.157745+00:00", "event": "case_done", "case": "D1_hold_e0.125_t0.01_fitted_p0", "N": 2048, "Nhat": 2048, "N1": 2048, "P1": false, "P2": true, "error_ratio": 1.5478992075545643, "saving_ratio": 1.8559198673440702}
{"utc": "2026-11-17T22:14:32.189603+00:00", "event": "case_start", "index": 53, "total": 60, "curve": "D1_hold_e0.125_t0.01_fitted", "point": 8}
{"utc": "2026-11-17T22:14:32.189603+00:00", "event": "solve_start", "key": "D1_hold_N435_linear_unit"}
{"utc": "2026-11-17T22:14:46.932225+00:00", "event": "solve_done", "key": "D1_hold_N435_linear_unit", "seconds": 14.696733399992809, "steps": 16000}
{"utc": "2026-11-17T22:14:46.946667+00:00", "event": "solve_start", "key": "D1_hold_N38_linear_unit"}
{"utc": "2026-11-17T22:14:49.686275+00:00", "event": "solve_done", "key": "D1_hold_N38_linear_unit", "seconds": 2.714898700010963, "steps": 15912}
{"utc": "2026-11-17T22:14:49.705002+00:00", "event": "solve_start", "key": "D1_hold_N38_nonlinear_e0.125"}
{"utc": "2026-11-17T22:15:06.005296+00:00", "event": "solve_done", "key": "D1_hold_N38_nonlinear_e0.125", "seconds": 16.248582900036126, "steps": 15912}
{"utc": "2026-11-17T22:15:06.036820+00:00", "event": "solve_start", "key": "D1_hold_N374_nonlinear_e0.125"}
{"utc": "2026-11-17T22:15:40.560546+00:00", "event": "solve_done", "key": "D1_hold_N374_nonlinear_e0.125", "seconds": 34.48426140000811, "steps": 15992}
{"utc": "2026-11-17T22:15:40.887808+00:00", "event": "case_done", "case": "D1_hold_e0.125_t0.01_fitted_p8", "N": 435, "Nhat": 38, "N1": 374, "P1": true, "P2": false, "error_ratio": 0.7132532839469093, "saving_ratio": 0.9761036958162016}
{"utc": "2026-11-17T22:15:40.974529+00:00", "event": "case_start", "index": 54, "total": 60, "curve": "D1_hold_e0.125_t0.01_fitted", "point": 1}
{"utc": "2026-11-17T22:15:40.974529+00:00", "event": "solve_start", "key": "D1_hold_N1930_linear_unit"}
{"utc": "2026-11-17T22:16:37.338034+00:00", "event": "solve_done", "key": "D1_hold_N1930_linear_unit", "seconds": 56.29088139999658, "steps": 16048}
{"utc": "2026-11-17T22:16:37.354163+00:00", "event": "solve_start", "key": "D1_hold_N153_linear_unit"}
{"utc": "2026-11-17T22:16:42.180014+00:00", "event": "solve_done", "key": "D1_hold_N153_linear_unit", "seconds": 4.776972800027579, "steps": 15960}
{"utc": "2026-11-17T22:16:42.211851+00:00", "event": "solve_start", "key": "D1_hold_N153_nonlinear_e0.125"}
{"utc": "2026-11-17T22:17:04.529739+00:00", "event": "solve_done", "key": "D1_hold_N153_nonlinear_e0.125", "seconds": 22.272042700031307, "steps": 15960}
{"utc": "2026-11-17T22:17:04.561480+00:00", "event": "solve_start", "key": "D1_hold_N1656_nonlinear_e0.125"}
{"utc": "2026-11-17T22:18:49.402336+00:00", "event": "solve_done", "key": "D1_hold_N1656_nonlinear_e0.125", "seconds": 104.77560559997801, "steps": 16048}
{"utc": "2026-11-17T22:18:49.830331+00:00", "event": "case_done", "case": "D1_hold_e0.125_t0.01_fitted_p1", "N": 1930, "Nhat": 153, "N1": 1656, "P1": false, "P2": false, "error_ratio": 1.0473173974962804, "saving_ratio": 0.7954131729692714}
{"utc": "2026-11-17T22:18:49.878226+00:00", "event": "case_start", "index": 55, "total": 60, "curve": "D2_hold_e0.125_t0.01_refined", "point": 0}
{"utc": "2026-11-17T22:18:49.878226+00:00", "event": "solve_start", "key": "D2_hold_N2048_linear_unit"}
{"utc": "2026-11-17T22:21:00.129129+00:00", "event": "solve_done", "key": "D2_hold_N2048_linear_unit", "seconds": 130.15765140001895, "steps": 38384}
{"utc": "2026-11-17T22:21:00.155178+00:00", "event": "solve_start", "key": "D2_hold_N2048_nonlinear_e0.125"}
{"utc": "2026-11-17T22:26:35.844033+00:00", "event": "solve_done", "key": "D2_hold_N2048_nonlinear_e0.125", "seconds": 335.63862520002294, "steps": 38384}
{"utc": "2026-11-17T22:26:37.582877+00:00", "event": "case_done", "case": "D2_hold_e0.125_t0.01_refined_p0", "N": 2048, "Nhat": 2048, "N1": 2048, "P1": true, "P2": true, "error_ratio": 5.849005718104768e-07, "saving_ratio": 1.7755820792225676}
{"utc": "2026-11-17T22:26:37.647452+00:00", "event": "case_start", "index": 56, "total": 60, "curve": "D2_hold_e0.125_t0.01_refined", "point": 3}
{"utc": "2026-11-17T22:26:37.649457+00:00", "event": "solve_start", "key": "D2_hold_N161_linear_unit"}
{"utc": "2026-11-17T22:26:54.962711+00:00", "event": "solve_done", "key": "D2_hold_N161_linear_unit", "seconds": 17.285268599982373, "steps": 38296}
{"utc": "2026-11-17T22:26:54.994895+00:00", "event": "solve_start", "key": "D2_hold_N161_nonlinear_e0.125"}
{"utc": "2026-11-17T22:28:00.065193+00:00", "event": "solve_done", "key": "D2_hold_N161_nonlinear_e0.125", "seconds": 65.03217950003454, "steps": 38296}
{"utc": "2026-11-17T22:28:00.429137+00:00", "event": "case_done", "case": "D2_hold_e0.125_t0.01_refined_p3", "N": 2048, "Nhat": 161, "N1": 2048, "P1": true, "P2": false, "error_ratio": 4.77163832805547e-07, "saving_ratio": 0.6330472226592273}
{"utc": "2026-11-17T22:28:00.460469+00:00", "event": "case_start", "index": 57, "total": 60, "curve": "D2_hold_e0.125_t0.01_refined", "point": 12}
{"utc": "2026-11-17T22:28:00.460469+00:00", "event": "solve_start", "key": "D2_hold_N16_linear_unit"}
{"utc": "2026-11-17T22:28:07.139964+00:00", "event": "solve_done", "key": "D2_hold_N16_linear_unit", "seconds": 6.647085200005677, "steps": 38216}
{"utc": "2026-11-17T22:28:07.173256+00:00", "event": "solve_start", "key": "D2_hold_N16_nonlinear_e0.125"}
{"utc": "2026-11-17T22:28:46.031774+00:00", "event": "solve_done", "key": "D2_hold_N16_nonlinear_e0.125", "seconds": 38.81642040004954, "steps": 38216}
{"utc": "2026-11-17T22:28:46.422280+00:00", "event": "case_done", "case": "D2_hold_e0.125_t0.01_refined_p12", "N": 2048, "Nhat": 16, "N1": 2048, "P1": true, "P2": false, "error_ratio": 1.5244043320781151e-05, "saving_ratio": 0.5232447752263709}
{"utc": "2026-11-17T22:28:46.476742+00:00", "event": "case_start", "index": 58, "total": 60, "curve": "D2_hold_e0.125_t0.01_fitted", "point": 0}
{"utc": "2026-11-17T22:28:46.903403+00:00", "event": "case_done", "case": "D2_hold_e0.125_t0.01_fitted_p0", "N": 2048, "Nhat": 2048, "N1": 2048, "P1": true, "P2": true, "error_ratio": 0.5795902120026196, "saving_ratio": 1.7755820792225676}
{"utc": "2026-11-17T22:28:46.980529+00:00", "event": "case_start", "index": 59, "total": 60, "curve": "D2_hold_e0.125_t0.01_fitted", "point": 1}
{"utc": "2026-11-17T22:28:46.980529+00:00", "event": "solve_start", "key": "D2_hold_N2047_linear_unit"}
{"utc": "2026-11-17T22:31:18.422620+00:00", "event": "solve_done", "key": "D2_hold_N2047_linear_unit", "seconds": 151.35239529999672, "steps": 38384}
{"utc": "2026-11-17T22:31:18.454497+00:00", "event": "solve_start", "key": "D2_hold_N182_linear_unit"}
{"utc": "2026-11-17T22:31:32.764815+00:00", "event": "solve_done", "key": "D2_hold_N182_linear_unit", "seconds": 14.269874799996614, "steps": 38296}
{"utc": "2026-11-17T22:31:32.776608+00:00", "event": "solve_start", "key": "D2_hold_N182_nonlinear_e0.125"}
{"utc": "2026-11-17T22:32:37.168854+00:00", "event": "solve_done", "key": "D2_hold_N182_nonlinear_e0.125", "seconds": 64.36432549997699, "steps": 38296}
{"utc": "2026-11-17T22:32:37.200498+00:00", "event": "solve_start", "key": "D2_hold_N1734_nonlinear_e0.125"}
{"utc": "2026-11-17T22:37:30.617546+00:00", "event": "solve_done", "key": "D2_hold_N1734_nonlinear_e0.125", "seconds": 293.33546779997414, "steps": 38376}
{"utc": "2026-11-17T22:37:31.101411+00:00", "event": "case_done", "case": "D2_hold_e0.125_t0.01_fitted_p1", "N": 2047, "Nhat": 182, "N1": 1734, "P1": true, "P2": false, "error_ratio": 0.16918224103288163, "saving_ratio": 0.7840395071379452}
{"utc": "2026-11-17T22:37:31.148948+00:00", "event": "case_start", "index": 60, "total": 60, "curve": "D2_hold_e0.125_t0.01_fitted", "point": 12}
{"utc": "2026-11-17T22:37:31.148948+00:00", "event": "solve_start", "key": "D2_hold_N325_linear_unit"}
{"utc": "2026-11-17T22:37:57.245587+00:00", "event": "solve_done", "key": "D2_hold_N325_linear_unit", "seconds": 26.046202300000004, "steps": 38320}
{"utc": "2026-11-17T22:37:57.277737+00:00", "event": "solve_start", "key": "D2_hold_N278_nonlinear_e0.125"}
{"utc": "2026-11-17T22:39:14.518019+00:00", "event": "solve_done", "key": "D2_hold_N278_nonlinear_e0.125", "seconds": 77.1894288000185, "steps": 38312}
{"utc": "2026-11-17T22:39:14.868276+00:00", "event": "case_done", "case": "D2_hold_e0.125_t0.01_fitted_p12", "N": 325, "Nhat": 16, "N1": 278, "P1": true, "P2": true, "error_ratio": 0.5096277714636555, "saving_ratio": 0.9264184100302356}
{"utc": "2026-11-17T22:39:14.970786+00:00", "event": "solve_start", "key": "D1_N2045_nonlinear_e0.03125"}
{"utc": "2026-11-17T22:41:45.117146+00:00", "event": "solve_done", "key": "D1_N2045_nonlinear_e0.03125", "seconds": 150.08100689999992, "steps": 16056}
{"utc": "2026-11-17T22:41:45.482571+00:00", "event": "case_done", "case": "P4_D1_e0.125_t0.01_refined_small_p0", "N": 2048, "Nhat": 16, "N1": 2045, "P1": true, "P2": false, "error_ratio": 7.992760770965421e-05, "saving_ratio": 0.5104479233073005}
{"utc": "2026-11-17T22:41:45.498393+00:00", "event": "P4_pair_done", "pair_id": "P4_D1_t0.01_refined", "P4_pass": true, "both_accuracy_pass": true}
{"utc": "2026-11-17T22:41:45.498393+00:00", "event": "solve_start", "key": "D1_N416_linear_unit"}
{"utc": "2026-11-17T22:41:56.434463+00:00", "event": "solve_done", "key": "D1_N416_linear_unit", "seconds": 10.868650100019295, "steps": 16000}
{"utc": "2026-11-17T22:41:56.461272+00:00", "event": "solve_start", "key": "D1_N373_nonlinear_e0.03125"}
{"utc": "2026-11-17T22:42:28.827320+00:00", "event": "solve_done", "key": "D1_N373_nonlinear_e0.03125", "seconds": 32.33678620000137, "steps": 15992}
{"utc": "2026-11-17T22:42:29.118090+00:00", "event": "case_done", "case": "P4_D1_e0.125_t0.01_fitted_small_p0", "N": 416, "Nhat": 23, "N1": 373, "P1": true, "P2": true, "error_ratio": 0.7783506253733155, "saving_ratio": 0.8217233102783595}
{"utc": "2026-11-17T22:42:29.118090+00:00", "event": "P4_pair_done", "pair_id": "P4_D1_t0.01_fitted", "P4_pass": true, "both_accuracy_pass": true}
{"utc": "2026-11-17T22:42:29.274311+00:00", "event": "case_done", "case": "P4_D1_e0.125_t0.1_refined_small_p0", "N": 2048, "Nhat": 16, "N1": 2048, "P1": true, "P2": false, "error_ratio": 6.858186723990711e-05, "saving_ratio": 0.5938356997723769}
{"utc": "2026-11-17T22:42:29.274311+00:00", "event": "P4_pair_done", "pair_id": "P4_D1_t0.1_refined", "P4_pass": false, "both_accuracy_pass": true}
{"utc": "2026-11-17T22:42:29.290000+00:00", "event": "solve_start", "key": "D1_N1857_linear_unit"}
{"utc": "2026-11-17T22:43:14.304181+00:00", "event": "solve_done", "key": "D1_N1857_linear_unit", "seconds": 44.96117729996331, "steps": 16048}
{"utc": "2026-11-17T22:43:14.332952+00:00", "event": "solve_start", "key": "D1_N97_linear_unit"}
{"utc": "2026-11-17T22:43:17.977273+00:00", "event": "solve_done", "key": "D1_N97_linear_unit", "seconds": 3.6161733000189997, "steps": 15944}
{"utc": "2026-11-17T22:43:17.993149+00:00", "event": "solve_start", "key": "D1_N97_nonlinear_e0.03125"}
{"utc": "2026-11-17T22:43:36.676708+00:00", "event": "solve_done", "key": "D1_N97_nonlinear_e0.03125", "seconds": 18.65310870000394, "steps": 15944}
{"utc": "2026-11-17T22:43:36.714289+00:00", "event": "solve_start", "key": "D1_N1667_nonlinear_e0.03125"}
{"utc": "2026-11-17T22:45:12.284936+00:00", "event": "solve_done", "key": "D1_N1667_nonlinear_e0.03125", "seconds": 95.50931940000737, "steps": 16048}
{"utc": "2026-11-17T22:45:12.542162+00:00", "event": "case_done", "case": "P4_D1_e0.125_t0.1_fitted_small_p0", "N": 1857, "Nhat": 97, "N1": 1667, "P1": false, "P2": false, "error_ratio": 1.2863355804584855, "saving_ratio": 0.703915175213583}
{"utc": "2026-11-17T22:45:12.542162+00:00", "event": "P4_pair_done", "pair_id": "P4_D1_t0.1_fitted", "P4_pass": true, "both_accuracy_pass": false}
{"utc": "2026-11-17T22:45:13.033931+00:00", "event": "case_done", "case": "P4_D2_e0.125_t0.01_refined_small_p0", "N": 2048, "Nhat": 16, "N1": 2048, "P1": true, "P2": false, "error_ratio": 3.4795608142996875e-06, "saving_ratio": 0.571699285586658}
{"utc": "2026-11-17T22:45:13.049963+00:00", "event": "P4_pair_done", "pair_id": "P4_D2_t0.01_refined", "P4_pass": false, "both_accuracy_pass": true}
{"utc": "2026-11-17T22:45:13.049963+00:00", "event": "solve_start", "key": "D2_N1948_linear_unit"}
{"utc": "2026-11-17T22:47:16.442133+00:00", "event": "solve_done", "key": "D2_N1948_linear_unit", "seconds": 123.29769900004612, "steps": 38376}
{"utc": "2026-11-17T22:47:16.489830+00:00", "event": "solve_start", "key": "D2_N85_linear_unit"}
{"utc": "2026-11-17T22:47:24.615046+00:00", "event": "solve_done", "key": "D2_N85_linear_unit", "seconds": 8.076488899998367, "steps": 38272}
{"utc": "2026-11-17T22:47:24.636632+00:00", "event": "solve_start", "key": "D2_N85_nonlinear_e0.03125"}
{"utc": "2026-11-17T22:48:10.382111+00:00", "event": "solve_done", "key": "D2_N85_nonlinear_e0.03125", "seconds": 45.71922330005327, "steps": 38272}
{"utc": "2026-11-17T22:48:10.388159+00:00", "event": "solve_start", "key": "D2_N1727_nonlinear_e0.03125"}
{"utc": "2026-11-17T22:52:47.851096+00:00", "event": "solve_done", "key": "D2_N1727_nonlinear_e0.03125", "seconds": 277.4032838999992, "steps": 38376}
{"utc": "2026-11-17T22:52:48.239373+00:00", "event": "case_done", "case": "P4_D2_e0.125_t0.01_fitted_small_p0", "N": 1948, "Nhat": 85, "N1": 1727, "P1": true, "P2": false, "error_ratio": 0.2538627717475262, "saving_ratio": 0.6383969530221494}
{"utc": "2026-11-17T22:52:48.255439+00:00", "event": "P4_pair_done", "pair_id": "P4_D2_t0.01_fitted", "P4_pass": true, "both_accuracy_pass": true}
{"utc": "2026-11-17T22:52:48.462584+00:00", "event": "case_done", "case": "P4_D2_e0.125_t0.1_refined_small_p0", "N": 2048, "Nhat": 16, "N1": 2048, "P1": true, "P2": false, "error_ratio": 3.8072605349083545e-06, "saving_ratio": 0.571699285586658}
{"utc": "2026-11-17T22:52:48.472458+00:00", "event": "P4_pair_done", "pair_id": "P4_D2_t0.1_refined", "P4_pass": false, "both_accuracy_pass": true}
{"utc": "2026-11-17T22:52:48.478220+00:00", "event": "solve_start", "key": "D2_N170_linear_unit"}
{"utc": "2026-11-17T22:53:07.003906+00:00", "event": "solve_done", "key": "D2_N170_linear_unit", "seconds": 18.478309100028127, "steps": 38296}
{"utc": "2026-11-17T22:53:07.019690+00:00", "event": "solve_start", "key": "D2_N158_nonlinear_e0.03125"}
{"utc": "2026-11-17T22:54:07.884550+00:00", "event": "solve_done", "key": "D2_N158_nonlinear_e0.03125", "seconds": 60.83351730002323, "steps": 38296}
{"utc": "2026-11-17T22:54:08.091695+00:00", "event": "case_done", "case": "P4_D2_e0.125_t0.1_fitted_small_p0", "N": 170, "Nhat": 16, "N1": 158, "P1": false, "P2": true, "error_ratio": 1.6827529787265814, "saving_ratio": 1.0503638197492053}
{"utc": "2026-11-17T22:54:08.091695+00:00", "event": "P4_pair_done", "pair_id": "P4_D2_t0.1_fitted", "P4_pass": false, "both_accuracy_pass": false}
{"utc": "2026-11-17T22:54:52.100877+00:00", "event": "parallel_done", "wall_seconds": 42.51191070000641, "ratio": 0.5029551403595786}


==> anc/computations/design/validation_results.json <==
{
  "updated_utc": "2026-11-17T22:39:14.868840+00:00",
  "prediction_sha256": "a3366e646c0c210ce3aba0f3a907019b35d665d970f893e2a636f57602aa5830",
  "complete": true,
  "completed": 60,
  "planned": 60,
  "rows": [
    {
      "name": "D1",
      "family": "D1",
      "eps": 0.03125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": false,
      "case_id": "D1_e0.03125_t0.01",
      "model": "refined",
      "curve_id": "D1_e0.03125_t0.01_refined",
      "point_index": 0,
      "selection_labels": [
        "small_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 0.0007241653909643997,
      "feasible": true,
      "N": 2048,
      "Nhat": 2048,
      "ratio": 1.0,
      "model_error_relative": 0.0007241653909643997,
      "model_error_absolute": 2.263016846763749e-05,
      "linear_error_relative": 0.0007240805163610748,
      "ordering_error_relative": 8.48746033249481e-08,
      "serial_seconds": 331.3428498084529,
      "parallel_seconds": 220.95310254729452,
      "linear_fine_seconds": 55.19487363057919,
      "linear_coarse_seconds": 55.19487363057919,
      "nonlinear_coarse_seconds": 220.95310254729452,
      "N1": 2048,
      "single_seconds": 220.95310254729452,
      "single_model_error_relative": 0.0007241653909643997,
      "single_model_error_absolute": 2.263016846763749e-05,
      "saving_ratio": 1.4996071382954657,
      "observed_weighted_error": 2.7233417568943464e-10,
      "observed_relative_error": 8.714693622061908e-09,
      "error_to_target": 1.2034120562508802e-05,
      "observed_single_weighted_error": 2.7233417569195077e-10,
      "observed_single_relative_error": 8.714693622142424e-09,
      "error_peak_t": 0.019573417814876575,
      "single_error_peak_t": 0.019573417814876575,
      "measured_serial_seconds": 249.0872062999406,
      "measured_single_seconds": 129.00628629996208,
      "measured_saving_ratio": 1.930814485433442,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": false,
      "saving_ratio_prediction_error": 0.28754687552908686,
      "measured_parts": {
        "linear_fine": 60.04045999998925,
        "linear_coarse": 60.04045999998925,
        "nonlinear_coarse": 129.00628629996208
      },
      "observed_at_utc": "2026-11-17T20:29:08.320537+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.03125_t0.01_refined_p0.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D1",
      "family": "D1",
      "eps": 0.03125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": false,
      "case_id": "D1_e0.03125_t0.01",
      "model": "refined",
      "curve_id": "D1_e0.03125_t0.01_refined",
      "point_index": 3,
      "selection_labels": [
        "middle_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 0.0007243841021269977,
      "feasible": true,
      "N": 2048,
      "Nhat": 161,
      "ratio": 12.720496894409937,
      "model_error_relative": 0.0007243831990534822,
      "model_error_absolute": 2.263697497042132e-05,
      "linear_error_relative": 0.0007240805163610748,
      "ordering_error_relative": 3.0268269240746666e-07,
      "serial_seconds": 97.82087463765649,
      "parallel_seconds": 55.19487363057919,
      "linear_fine_seconds": 55.19487363057919,
      "linear_coarse_seconds": 6.563848464235881,
      "nonlinear_coarse_seconds": 36.06215254284141,
      "N1": 2048,
      "single_seconds": 220.95310254729452,
      "single_model_error_relative": 0.0007241653909643997,
      "single_model_error_absolute": 2.263016846763749e-05,
      "saving_ratio": 0.4427223402156942,
      "observed_weighted_error": 2.647544478247154e-10,
      "observed_relative_error": 8.472142330390892e-09,
      "error_to_target": 1.169564918047521e-05,
      "observed_single_weighted_error": 2.7233417569195077e-10,
      "observed_single_relative_error": 8.714693622142424e-09,
      "error_peak_t": 0.020558882357597674,
      "single_error_peak_t": 0.019573417814876575,
      "measured_serial_seconds": 90.36037980002584,
      "measured_single_seconds": 129.00628629996208,
      "measured_saving_ratio": 0.7004339276143662,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": false,
      "saving_ratio_prediction_error": 0.5821065801041687,
      "measured_parts": {
        "linear_fine": 60.04045999998925,
        "linear_coarse": 6.7540916000143625,
        "nonlinear_coarse": 23.565828200022224
      },
      "observed_at_utc": "2026-11-17T20:29:39.243450+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.03125_t0.01_refined_p3.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D1",
      "family": "D1",
      "eps": 0.03125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": false,
      "case_id": "D1_e0.03125_t0.01",
      "model": "refined",
      "curve_id": "D1_e0.03125_t0.01_refined",
      "point_index": 12,
      "selection_labels": [
        "large_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 0.0007250406320231703,
      "feasible": true,
      "N": 2048,
      "Nhat": 16,
      "ratio": 128.0,
      "model_error_relative": 0.0007250406320231703,
      "model_error_absolute": 2.265751975072407e-05,
      "linear_error_relative": 0.0007240805163610748,
      "ordering_error_relative": 9.60115662095537e-07,
      "serial_seconds": 79.86874662305217,
      "parallel_seconds": 55.19487363057919,
      "linear_fine_seconds": 55.19487363057919,
      "linear_coarse_seconds": 2.835931191867888,
      "nonlinear_coarse_seconds": 21.837941800605105,
      "N1": 2046,
      "single_seconds": 220.75735033670966,
      "single_model_error_relative": 0.0007248732335240165,
      "single_model_error_absolute": 2.2652288547625517e-05,
      "saving_ratio": 0.3617942800148332,
      "observed_weighted_error": 1.8115939496635364e-09,
      "observed_relative_error": 5.7971006389233165e-08,
      "error_to_target": 7.995552777155332e-05,
      "observed_single_weighted_error": 2.924618192249167e-10,
      "observed_single_relative_error": 9.358778215197335e-09,
      "error_peak_t": 0.013030229887796393,
      "single_error_peak_t": 0.019125761886254738,
      "measured_serial_seconds": 76.60853829997359,
      "measured_single_seconds": 128.34496050002053,
      "measured_saving_ratio": 0.5968955695768151,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": false,
      "saving_ratio_prediction_error": 0.6498203607650817,
      "measured_parts": {
        "linear_fine": 60.04045999998925,
        "linear_coarse": 2.5968949999660254,
        "nonlinear_coarse": 13.97118330001831
      },
      "observed_at_utc": "2026-11-17T20:32:04.755753+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.03125_t0.01_refined_p12.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D1",
      "family": "D1",
      "eps": 0.03125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": false,
      "case_id": "D1_e0.03125_t0.01",
      "model": "fitted",
      "curve_id": "D1_e0.03125_t0.01_fitted",
      "point_index": 0,
      "selection_labels": [
        "small_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 5.006781749907621e-09,
      "feasible": true,
      "N": 2048,
      "Nhat": 2048,
      "ratio": 1.0,
      "model_error_relative": 5.006781749907621e-09,
      "model_error_absolute": 1.5646192968461316e-10,
      "linear_error_relative": 5.004823615008736e-09,
      "ordering_error_relative": 1.9581348988850973e-12,
      "serial_seconds": 331.3428498084529,
      "parallel_seconds": 220.95310254729452,
      "linear_fine_seconds": 55.19487363057919,
      "linear_coarse_seconds": 55.19487363057919,
      "nonlinear_coarse_seconds": 220.95310254729452,
      "N1": 2048,
      "single_seconds": 220.95310254729452,
      "single_model_error_relative": 5.006781749907621e-09,
      "single_model_error_absolute": 1.5646192968461316e-10,
      "saving_ratio": 1.4996071382954657,
      "observed_weighted_error": 2.7233417568943464e-10,
      "observed_relative_error": 8.714693622061908e-09,
      "error_to_target": 1.7405778916212398,
      "observed_single_weighted_error": 2.7233417569195077e-10,
      "observed_single_relative_error": 8.714693622142424e-09,
      "error_peak_t": 0.019573417814876575,
      "single_error_peak_t": 0.019573417814876575,
      "measured_serial_seconds": 249.0872062999406,
      "measured_single_seconds": 129.00628629996208,
      "measured_saving_ratio": 1.930814485433442,
      "P1": false,
      "single_accuracy_pass": false,
      "P2": false,
      "saving_ratio_prediction_error": 0.28754687552908686,
      "measured_parts": {
        "linear_fine": 60.04045999998925,
        "linear_coarse": 60.04045999998925,
        "nonlinear_coarse": 129.00628629996208
      },
      "observed_at_utc": "2026-11-17T20:32:05.327286+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.03125_t0.01_fitted_p0.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D1",
      "family": "D1",
      "eps": 0.03125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": false,
      "case_id": "D1_e0.03125_t0.01",
      "model": "fitted",
      "curve_id": "D1_e0.03125_t0.01_fitted",
      "point_index": 10,
      "selection_labels": [
        "middle_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 1.5137075254858638e-07,
      "feasible": true,
      "N": 419,
      "Nhat": 23,
      "ratio": 18.217391304347824,
      "model_error_relative": 1.51195062273802e-07,
      "model_error_absolute": 4.724845696056313e-09,
      "linear_error_relative": 1.2132316408144983e-07,
      "ordering_error_relative": 2.987189819235218e-08,
      "serial_seconds": 38.7410311734869,
      "parallel_seconds": 22.527243048789256,
      "linear_fine_seconds": 13.197958284611303,
      "linear_coarse_seconds": 3.0158298400863432,
      "nonlinear_coarse_seconds": 22.527243048789256,
      "N1": 376,
      "single_seconds": 57.07583694179121,
      "single_model_error_relative": 1.5088348888165705e-07,
      "single_model_error_absolute": 4.715109027551783e-09,
      "saving_ratio": 0.6787641364417826,
      "observed_weighted_error": 3.6786565109576056e-09,
      "observed_relative_error": 1.1771700835064338e-07,
      "error_to_target": 0.7776734036706269,
      "observed_single_weighted_error": 4.675450334414754e-09,
      "observed_single_relative_error": 1.4961441070127214e-07,
      "error_peak_t": 0.02577696447686978,
      "single_error_peak_t": 0.01,
      "measured_serial_seconds": 29.973689200007357,
      "measured_single_seconds": 36.75712670001667,
      "measured_saving_ratio": 0.8154524548294947,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": true,
      "saving_ratio_prediction_error": 0.20137822705875363,
      "measured_parts": {
        "linear_fine": 14.270448299997952,
        "linear_coarse": 2.085397800023202,
        "nonlinear_coarse": 13.617843099986203
      },
      "observed_at_utc": "2026-11-17T20:33:12.672257+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.03125_t0.01_fitted_p10.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D1",
      "family": "D1",
      "eps": 0.03125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": false,
      "case_id": "D1_e0.03125_t0.01",
      "model": "fitted",
      "curve_id": "D1_e0.03125_t0.01_fitted",
      "point_index": 3,
      "selection_labels": [
        "large_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 1.392206488140356e-08,
      "feasible": true,
      "N": 1368,
      "Nhat": 71,
      "ratio": 19.267605633802816,
      "model_error_relative": 1.3918330311642746e-08,
      "model_error_absolute": 4.349478222388358e-10,
      "linear_error_relative": 1.1258601929213065e-08,
      "ordering_error_relative": 2.6597283824296806e-09,
      "serial_seconds": 69.14283101493784,
      "parallel_seconds": 37.64566359319845,
      "linear_fine_seconds": 37.64566359319845,
      "linear_coarse_seconds": 4.250297252724744,
      "nonlinear_coarse_seconds": 27.246870169014652,
      "N1": 1232,
      "single_seconds": 140.8753094468577,
      "single_model_error_relative": 1.3900633887071356e-08,
      "single_model_error_absolute": 4.343948089709799e-10,
      "saving_ratio": 0.4908087250095486,
      "observed_weighted_error": 4.4366501404043973e-10,
      "observed_relative_error": 1.4197280449294071e-08,
      "error_to_target": 1.019768300911895,
      "observed_single_weighted_error": 5.371975578838444e-10,
      "observed_single_relative_error": 1.719032185228302e-08,
      "error_peak_t": 0.024258439246809836,
      "single_error_peak_t": 0.021544346900318777,
      "measured_serial_seconds": 61.43662710004719,
      "measured_single_seconds": 86.1199939000071,
      "measured_saving_ratio": 0.7133840159275966,
      "P1": false,
      "single_accuracy_pass": false,
      "P2": false,
      "saving_ratio_prediction_error": 0.45348682608223356,
      "measured_parts": {
        "linear_fine": 39.23846120003145,
        "linear_coarse": 3.2858082000166178,
        "nonlinear_coarse": 18.91235769999912
      },
      "observed_at_utc": "2026-11-17T20:35:41.001212+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.03125_t0.01_fitted_p3.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D1",
      "family": "D1",
      "eps": 0.03125,
      "t0": 0.1,
      "T": 1.0,
      "held_out": false,
      "case_id": "D1_e0.03125_t0.1",
      "model": "refined",
      "curve_id": "D1_e0.03125_t0.1_refined",
      "point_index": 0,
      "selection_labels": [
        "small_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 2.289771919154516e-05,
      "feasible": true,
      "N": 2048,
      "Nhat": 2048,
      "ratio": 1.0,
      "model_error_relative": 2.289771919154516e-05,
      "model_error_absolute": 7.155537247357862e-07,
      "linear_error_relative": 2.2897436410518113e-05,
      "ordering_error_relative": 2.827810270441052e-10,
      "serial_seconds": 331.3428498084529,
      "parallel_seconds": 220.95310254729452,
      "linear_fine_seconds": 55.19487363057919,
      "linear_coarse_seconds": 55.19487363057919,
      "nonlinear_coarse_seconds": 220.95310254729452,
      "N1": 2048,
      "single_seconds": 220.95310254729452,
      "single_model_error_relative": 2.289771919154516e-05,
      "single_model_error_absolute": 7.155537247357862e-07,
      "saving_ratio": 1.4996071382954657,
      "observed_weighted_error": 5.67778729335399e-12,
      "observed_relative_error": 1.8168919338732767e-10,
      "error_to_target": 7.934816208874431e-06,
      "observed_single_weighted_error": 5.67778729336797e-12,
      "observed_single_relative_error": 1.8168919338777505e-10,
      "error_peak_t": 0.1,
      "single_error_peak_t": 0.1,
      "measured_serial_seconds": 249.0872062999406,
      "measured_single_seconds": 129.00628629996208,
      "measured_saving_ratio": 1.930814485433442,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": false,
      "saving_ratio_prediction_error": 0.28754687552908686,
      "measured_parts": {
        "linear_fine": 60.04045999998925,
        "linear_coarse": 60.04045999998925,
        "nonlinear_coarse": 129.00628629996208
      },
      "observed_at_utc": "2026-11-17T20:35:41.302615+00:00",
      "outputs_compared": 116,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.03125_t0.1_refined_p0.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D1",
      "family": "D1",
      "eps": 0.03125,
      "t0": 0.1,
      "T": 1.0,
      "held_out": false,
      "case_id": "D1_e0.03125_t0.1",
      "model": "refined",
      "curve_id": "D1_e0.03125_t0.1_refined",
      "point_index": 3,
      "selection_labels": [
        "middle_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 2.2898415575324072e-05,
      "feasible": true,
      "N": 2048,
      "Nhat": 161,
      "ratio": 12.720496894409937,
      "model_error_relative": 2.2898415553942107e-05,
      "model_error_absolute": 7.155754860606909e-07,
      "linear_error_relative": 2.2897436410518113e-05,
      "ordering_error_relative": 9.791434239927331e-10,
      "serial_seconds": 97.82087463765649,
      "parallel_seconds": 55.19487363057919,
      "linear_fine_seconds": 55.19487363057919,
      "linear_coarse_seconds": 6.563848464235881,
      "nonlinear_coarse_seconds": 36.06215254284141,
      "N1": 2048,
      "single_seconds": 220.95310254729452,
      "single_model_error_relative": 2.289771919154516e-05,
      "single_model_error_absolute": 7.155537247357862e-07,
      "saving_ratio": 0.4427223402156942,
      "observed_weighted_error": 6.112978400482433e-12,
      "observed_relative_error": 1.9561530881543785e-10,
      "error_to_target": 8.542744286038638e-06,
      "observed_single_weighted_error": 5.67778729336797e-12,
      "observed_single_relative_error": 1.8168919338777505e-10,
      "error_peak_t": 0.1,
      "single_error_peak_t": 0.1,
      "measured_serial_seconds": 90.36037980002584,
      "measured_single_seconds": 129.00628629996208,
      "measured_saving_ratio": 0.7004339276143662,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": false,
      "saving_ratio_prediction_error": 0.5821065801041687,
      "measured_parts": {
        "linear_fine": 60.04045999998925,
        "linear_coarse": 6.7540916000143625,
        "nonlinear_coarse": 23.565828200022224
      },
      "observed_at_utc": "2026-11-17T20:35:41.590763+00:00",
      "outputs_compared": 116,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.03125_t0.1_refined_p3.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D1",
      "family": "D1",
      "eps": 0.03125,
      "t0": 0.1,
      "T": 1.0,
      "held_out": false,
      "case_id": "D1_e0.03125_t0.1",
      "model": "refined",
      "curve_id": "D1_e0.03125_t0.1_refined",
      "point_index": 12,
      "selection_labels": [
        "large_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 2.2900504853737247e-05,
      "feasible": true,
      "N": 2048,
      "Nhat": 16,
      "ratio": 128.0,
      "model_error_relative": 2.2900504853737247e-05,
      "model_error_absolute": 7.15640776679289e-07,
      "linear_error_relative": 2.2897436410518113e-05,
      "ordering_error_relative": 3.0684432191321673e-09,
      "serial_seconds": 79.86874662305217,
      "parallel_seconds": 55.19487363057919,
      "linear_fine_seconds": 55.19487363057919,
      "linear_coarse_seconds": 2.835931191867888,
      "nonlinear_coarse_seconds": 21.837941800605105,
      "N1": 2048,
      "single_seconds": 220.95310254729452,
      "single_model_error_relative": 2.289771919154516e-05,
      "single_model_error_absolute": 7.155537247357862e-07,
      "saving_ratio": 0.3614737503220008,
      "observed_weighted_error": 4.908228436285776e-11,
      "observed_relative_error": 1.5706330996114484e-09,
      "error_to_target": 6.858508620848719e-05,
      "observed_single_weighted_error": 5.67778729336797e-12,
      "observed_single_relative_error": 1.8168919338777505e-10,
      "error_peak_t": 0.1,
      "single_error_peak_t": 0.1,
      "measured_serial_seconds": 76.60853829997359,
      "measured_single_seconds": 129.00628629996208,
      "measured_saving_ratio": 0.5938356997723769,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": false,
      "saving_ratio_prediction_error": 0.6428183215057472,
      "measured_parts": {
        "linear_fine": 60.04045999998925,
        "linear_coarse": 2.5968949999660254,
        "nonlinear_coarse": 13.97118330001831
      },
      "observed_at_utc": "2026-11-17T20:35:41.850671+00:00",
      "outputs_compared": 116,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.03125_t0.1_refined_p12.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D1",
      "family": "D1",
      "eps": 0.03125,
      "t0": 0.1,
      "T": 1.0,
      "held_out": false,
      "case_id": "D1_e0.03125_t0.1",
      "model": "fitted",
      "curve_id": "D1_e0.03125_t0.1_fitted",
      "point_index": 0,
      "selection_labels": [
        "small_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 1.3249170076330715e-10,
      "feasible": true,
      "N": 2048,
      "Nhat": 2048,
      "ratio": 1.0,
      "model_error_relative": 1.3249170076330715e-10,
      "model_error_absolute": 4.140365648853348e-12,
      "linear_error_relative": 1.3239967805811948e-10,
      "ordering_error_relative": 9.202270518765633e-14,
      "serial_seconds": 331.3428498084529,
      "parallel_seconds": 220.95310254729452,
      "linear_fine_seconds": 55.19487363057919,
      "linear_coarse_seconds": 55.19487363057919,
      "nonlinear_coarse_seconds": 220.95310254729452,
      "N1": 2048,
      "single_seconds": 220.95310254729452,
      "single_model_error_relative": 1.3249170076330715e-10,
      "single_model_error_absolute": 4.140365648853348e-12,
      "saving_ratio": 1.4996071382954657,
      "observed_weighted_error": 5.67778729335399e-12,
      "observed_relative_error": 1.8168919338732767e-10,
      "error_to_target": 1.371325089349638,
      "observed_single_weighted_error": 5.67778729336797e-12,
      "observed_single_relative_error": 1.8168919338777505e-10,
      "error_peak_t": 0.1,
      "single_error_peak_t": 0.1,
      "measured_serial_seconds": 249.0872062999406,
      "measured_single_seconds": 129.00628629996208,
      "measured_saving_ratio": 1.930814485433442,
      "P1": false,
      "single_accuracy_pass": false,
      "P2": false,
      "saving_ratio_prediction_error": 0.28754687552908686,
      "measured_parts": {
        "linear_fine": 60.04045999998925,
        "linear_coarse": 60.04045999998925,
        "nonlinear_coarse": 129.00628629996208
      },
      "observed_at_utc": "2026-11-17T20:35:42.186416+00:00",
      "outputs_compared": 116,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.03125_t0.1_fitted_p0.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D1",
      "family": "D1",
      "eps": 0.03125,
      "t0": 0.1,
      "T": 1.0,
      "held_out": false,
      "case_id": "D1_e0.03125_t0.1",
      "model": "fitted",
      "curve_id": "D1_e0.03125_t0.1_fitted",
      "point_index": 5,
      "selection_labels": [
        "middle_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 6.719027977331783e-10,
      "feasible": true,
      "N": 1010,
      "Nhat": 54,
      "ratio": 18.703703703703702,
      "model_error_relative": 6.718690736599095e-10,
      "model_error_absolute": 2.0995908551872172e-11,
      "linear_error_relative": 5.466528687636367e-10,
      "ordering_error_relative": 1.252162048962727e-10,
      "serial_seconds": 57.817720690640314,
      "parallel_seconds": 28.42129550620827,
      "linear_fine_seconds": 28.42129550620827,
      "linear_coarse_seconds": 3.8138622292775413,
      "nonlinear_coarse_seconds": 25.5825629551545,
      "N1": 912,
      "single_seconds": 109.54708092225863,
      "single_model_error_relative": 6.713087488070917e-10,
      "single_model_error_absolute": 2.0978398400221614e-11,
      "saving_ratio": 0.5277887845470874,
      "observed_weighted_error": 2.2816385309293764e-11,
      "observed_relative_error": 7.301243298974005e-10,
      "error_to_target": 1.0866517186126419,
      "observed_single_weighted_error": 2.287922674826563e-11,
      "observed_single_relative_error": 7.321352559445001e-10,
      "error_peak_t": 0.1,
      "single_error_peak_t": 0.1,
      "measured_serial_seconds": 52.60030700004427,
      "measured_single_seconds": 69.24646380002378,
      "measured_saving_ratio": 0.7596100091399354,
      "P1": false,
      "single_accuracy_pass": false,
      "P2": false,
      "saving_ratio_prediction_error": 0.43923105488454284,
      "measured_parts": {
        "linear_fine": 32.30616719997488,
        "linear_coarse": 2.768709200026933,
        "nonlinear_coarse": 17.525430600042455
      },
      "observed_at_utc": "2026-11-17T20:37:44.618937+00:00",
      "outputs_compared": 116,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.03125_t0.1_fitted_p5.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D1",
      "family": "D1",
      "eps": 0.03125,
      "t0": 0.1,
      "T": 1.0,
      "held_out": false,
      "case_id": "D1_e0.03125_t0.1",
      "model": "fitted",
      "curve_id": "D1_e0.03125_t0.1_fitted",
      "point_index": 12,
      "selection_labels": [
        "large_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 6.523359809436709e-09,
      "feasible": true,
      "N": 331,
      "Nhat": 16,
      "ratio": 20.6875,
      "model_error_relative": 6.523359809436709e-09,
      "model_error_absolute": 2.0385499404489717e-10,
      "linear_error_relative": 5.1233130989897076e-09,
      "ordering_error_relative": 1.4000467104470015e-09,
      "serial_seconds": 35.60805094250562,
      "parallel_seconds": 21.837941800605105,
      "linear_fine_seconds": 10.934177950032629,
      "linear_coarse_seconds": 2.835931191867888,
      "nonlinear_coarse_seconds": 21.837941800605105,
      "N1": 294,
      "single_seconds": 49.057434429987346,
      "single_model_error_relative": 6.502867908941438e-09,
      "single_model_error_absolute": 2.0321462215441995e-10,
      "saving_ratio": 0.7258441326222205,
      "observed_weighted_error": 2.0651006770889995e-10,
      "observed_relative_error": 6.608322166684798e-09,
      "error_to_target": 1.0130243248464055,
      "observed_single_weighted_error": 2.0644669671216973e-10,
      "observed_single_relative_error": 6.606294294789431e-09,
      "error_peak_t": 0.1,
      "single_error_peak_t": 0.1,
      "measured_serial_seconds": 28.87861559999874,
      "measured_single_seconds": 31.399007599975448,
      "measured_saving_ratio": 0.9197302019195447,
      "P1": false,
      "single_accuracy_pass": false,
      "P2": false,
      "saving_ratio_prediction_error": 0.26711804998255184,
      "measured_parts": {
        "linear_fine": 12.310537300014403,
        "linear_coarse": 2.5968949999660254,
        "nonlinear_coarse": 13.97118330001831
      },
      "observed_at_utc": "2026-11-17T20:38:28.695999+00:00",
      "outputs_compared": 116,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.03125_t0.1_fitted_p12.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D1",
      "family": "D1",
      "eps": 0.125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": false,
      "case_id": "D1_e0.125_t0.01",
      "model": "refined",
      "curve_id": "D1_e0.125_t0.01_refined",
      "point_index": 0,
      "selection_labels": [
        "small_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 0.0007244201879295196,
      "feasible": true,
      "N": 2048,
      "Nhat": 2048,
      "ratio": 1.0,
      "model_error_relative": 0.0007244201879295196,
      "model_error_absolute": 9.055252349118995e-05,
      "linear_error_relative": 0.0007240805163610748,
      "ordering_error_relative": 3.39671568444847e-07,
      "serial_seconds": 331.3428498084529,
      "parallel_seconds": 220.95310254729452,
      "linear_fine_seconds": 55.19487363057919,
      "linear_coarse_seconds": 55.19487363057919,
      "nonlinear_coarse_seconds": 220.95310254729452,
      "N1": 2048,
      "single_seconds": 220.95310254729452,
      "single_model_error_relative": 0.0007244201879295196,
      "single_model_error_absolute": 9.055252349118995e-05,
      "saving_ratio": 1.4996071382954657,
      "observed_weighted_error": 1.090626270632462e-09,
      "observed_relative_error": 8.725010165059696e-09,
      "error_to_target": 1.2044128960564763e-05,
      "observed_single_weighted_error": 1.0906262705948201e-09,
      "observed_single_relative_error": 8.725010164758561e-09,
      "error_peak_t": 0.019573417814876575,
      "single_error_peak_t": 0.019573417814876575,
      "measured_serial_seconds": 296.2401938000112,
      "measured_single_seconds": 176.15927380003268,
      "measured_saving_ratio": 1.6816610752851333,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": true,
      "saving_ratio_prediction_error": 0.1214010872184832,
      "measured_parts": {
        "linear_fine": 60.04045999998925,
        "linear_coarse": 60.04045999998925,
        "nonlinear_coarse": 176.15927380003268
      },
      "observed_at_utc": "2026-11-17T20:41:26.006891+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.125_t0.01_refined_p0.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D1",
      "family": "D1",
      "eps": 0.125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": false,
      "case_id": "D1_e0.125_t0.01",
      "model": "refined",
      "curve_id": "D1_e0.125_t0.01_refined",
      "point_index": 3,
      "selection_labels": [
        "middle_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 0.0007252939009487084,
      "feasible": true,
      "N": 2048,
      "Nhat": 161,
      "ratio": 12.720496894409937,
      "model_error_relative": 0.0007252915116877997,
      "model_error_absolute": 9.066143896097497e-05,
      "linear_error_relative": 0.0007240805163610748,
      "ordering_error_relative": 1.210995326724934e-06,
      "serial_seconds": 97.82087463765649,
      "parallel_seconds": 55.19487363057919,
      "linear_fine_seconds": 55.19487363057919,
      "linear_coarse_seconds": 6.563848464235881,
      "nonlinear_coarse_seconds": 36.06215254284141,
      "N1": 2046,
      "single_seconds": 220.75735033670966,
      "single_model_error_relative": 0.0007251281549223994,
      "single_model_error_absolute": 9.064101936529992e-05,
      "saving_ratio": 0.4431149154873231,
      "observed_weighted_error": 1.008247675537245e-09,
      "observed_relative_error": 8.06598140429796e-09,
      "error_to_target": 1.1120983361017359e-05,
      "observed_single_weighted_error": 1.171297086299963e-09,
      "observed_single_relative_error": 9.370376690399704e-09,
      "error_peak_t": 0.023986088151713193,
      "single_error_peak_t": 0.019125761886254738,
      "measured_serial_seconds": 98.77918650000356,
      "measured_single_seconds": 133.32235190004576,
      "measured_saving_ratio": 0.7409049202346817,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": false,
      "saving_ratio_prediction_error": 0.6720378717558153,
      "measured_parts": {
        "linear_fine": 60.04045999998925,
        "linear_coarse": 6.7540916000143625,
        "nonlinear_coarse": 31.984634899999946
      },
      "observed_at_utc": "2026-11-17T20:44:11.866873+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.125_t0.01_refined_p3.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D1",
      "family": "D1",
      "eps": 0.125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": false,
      "case_id": "D1_e0.125_t0.01",
      "model": "refined",
      "curve_id": "D1_e0.125_t0.01_refined",
      "point_index": 12,
      "selection_labels": [
        "large_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 0.0007279213677296145,
      "feasible": true,
      "N": 2048,
      "Nhat": 16,
      "ratio": 128.0,
      "model_error_relative": 0.0007279213677296145,
      "model_error_absolute": 9.099017096620182e-05,
      "linear_error_relative": 0.0007240805163610748,
      "ordering_error_relative": 3.840851368539734e-06,
      "serial_seconds": 79.86874662305217,
      "parallel_seconds": 55.19487363057919,
      "linear_fine_seconds": 55.19487363057919,
      "linear_coarse_seconds": 2.835931191867888,
      "nonlinear_coarse_seconds": 21.837941800605105,
      "N1": 2039,
      "single_seconds": 220.07221759966257,
      "single_model_error_relative": 0.0007276169759600304,
      "single_model_error_absolute": 9.09521219950038e-05,
      "saving_ratio": 0.36292062439404726,
      "observed_weighted_error": 3.1649853397567366e-08,
      "observed_relative_error": 2.5319882718053893e-07,
      "error_to_target": 0.00034783815725902595,
      "observed_single_weighted_error": 1.1514460585860681e-09,
      "observed_single_relative_error": 9.211568468688545e-09,
      "error_peak_t": 0.013030229887796393,
      "single_error_peak_t": 0.019573417814876575,
      "measured_serial_seconds": 82.11589839996304,
      "measured_single_seconds": 130.62884219997795,
      "measured_saving_ratio": 0.6286199664408945,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": false,
      "saving_ratio_prediction_error": 0.7321141984985664,
      "measured_parts": {
        "linear_fine": 60.04045999998925,
        "linear_coarse": 2.5968949999660254,
        "nonlinear_coarse": 19.478543400007766
      },
      "observed_at_utc": "2026-11-17T20:46:42.506382+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.125_t0.01_refined_p12.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D1",
      "family": "D1",
      "eps": 0.125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": false,
      "case_id": "D1_e0.125_t0.01",
      "model": "fitted",
      "curve_id": "D1_e0.125_t0.01_fitted",
      "point_index": 0,
      "selection_labels": [
        "small_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 5.012656154604276e-09,
      "feasible": true,
      "N": 2048,
      "Nhat": 2048,
      "ratio": 1.0,
      "model_error_relative": 5.012656154604276e-09,
      "model_error_absolute": 6.265820193255345e-10,
      "linear_error_relative": 5.004823615008736e-09,
      "ordering_error_relative": 7.83253959554039e-12,
      "serial_seconds": 331.3428498084529,
      "parallel_seconds": 220.95310254729452,
      "linear_fine_seconds": 55.19487363057919,
      "linear_coarse_seconds": 55.19487363057919,
      "nonlinear_coarse_seconds": 220.95310254729452,
      "N1": 2048,
      "single_seconds": 220.95310254729452,
      "single_model_error_relative": 5.012656154604276e-09,
      "single_model_error_absolute": 6.265820193255345e-10,
      "saving_ratio": 1.4996071382954657,
      "observed_weighted_error": 1.090626270632462e-09,
      "observed_relative_error": 8.725010165059696e-09,
      "error_to_target": 1.7405961821349965,
      "observed_single_weighted_error": 1.0906262705948201e-09,
      "observed_single_relative_error": 8.725010164758561e-09,
      "error_peak_t": 0.019573417814876575,
      "single_error_peak_t": 0.019573417814876575,
      "measured_serial_seconds": 296.2401938000112,
      "measured_single_seconds": 176.15927380003268,
      "measured_saving_ratio": 1.6816610752851333,
      "P1": false,
      "single_accuracy_pass": false,
      "P2": true,
      "saving_ratio_prediction_error": 0.1214010872184832,
      "measured_parts": {
        "linear_fine": 60.04045999998925,
        "linear_coarse": 60.04045999998925,
        "nonlinear_coarse": 176.15927380003268
      },
      "observed_at_utc": "2026-11-17T20:46:42.989252+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.125_t0.01_fitted_p0.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D1",
      "family": "D1",
      "eps": 0.125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": false,
      "case_id": "D1_e0.125_t0.01",
      "model": "fitted",
      "curve_id": "D1_e0.125_t0.01_fitted",
      "point_index": 8,
      "selection_labels": [
        "middle_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 1.5337604286722754e-07,
      "feasible": true,
      "N": 435,
      "Nhat": 38,
      "ratio": 11.447368421052632,
      "model_error_relative": 1.532075989206985e-07,
      "model_error_absolute": 1.9150949865087313e-08,
      "linear_error_relative": 1.1252367925301333e-07,
      "ordering_error_relative": 4.068391966768517e-08,
      "serial_seconds": 41.015139789465096,
      "parallel_seconds": 24.00489206725469,
      "linear_fine_seconds": 13.608560195646161,
      "linear_coarse_seconds": 3.401687526564247,
      "nonlinear_coarse_seconds": 24.00489206725469,
      "N1": 374,
      "single_seconds": 56.880865009076125,
      "single_model_error_relative": 1.5273475009882928e-07,
      "single_model_error_absolute": 1.909184376235366e-08,
      "saving_ratio": 0.7210709573935025,
      "observed_weighted_error": 1.3913085813804373e-08,
      "observed_relative_error": 1.1130468651043499e-07,
      "error_to_target": 0.725697993178685,
      "observed_single_weighted_error": 1.8894366796227866e-08,
      "observed_single_relative_error": 1.5115493436982293e-07,
      "error_peak_t": 0.02741571024518095,
      "single_error_peak_t": 0.01,
      "measured_serial_seconds": 32.089799999957904,
      "measured_single_seconds": 34.54854309995426,
      "measured_saving_ratio": 0.92883222042438,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": false,
      "saving_ratio_prediction_error": 0.2881287353215338,
      "measured_parts": {
        "linear_fine": 14.772892399982084,
        "linear_coarse": 2.496069199987687,
        "nonlinear_coarse": 14.820838399988133
      },
      "observed_at_utc": "2026-11-17T20:47:50.340431+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.125_t0.01_fitted_p8.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D1",
      "family": "D1",
      "eps": 0.125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": false,
      "case_id": "D1_e0.125_t0.01",
      "model": "fitted",
      "curve_id": "D1_e0.125_t0.01_fitted",
      "point_index": 1,
      "selection_labels": [
        "large_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 7.687393580470751e-09,
      "feasible": true,
      "N": 1930,
      "Nhat": 153,
      "ratio": 12.61437908496732,
      "model_error_relative": 7.687027908614221e-09,
      "model_error_absolute": 9.608784885767776e-10,
      "linear_error_relative": 5.638590351192111e-09,
      "ordering_error_relative": 2.0484375574221097e-09,
      "serial_seconds": 93.75162920364006,
      "parallel_seconds": 52.130098786739545,
      "linear_fine_seconds": 52.130098786739545,
      "linear_coarse_seconds": 6.355772259872658,
      "nonlinear_coarse_seconds": 35.26575815702786,
      "N1": 1656,
      "single_seconds": 182.49469484850667,
      "single_model_error_relative": 7.681990624310857e-09,
      "single_model_error_absolute": 9.602488280388572e-10,
      "saving_ratio": 0.5137224908453673,
      "observed_weighted_error": 1.1074045760865734e-09,
      "observed_relative_error": 8.859236608692587e-09,
      "error_to_target": 1.1524369756738897,
      "observed_single_weighted_error": 1.4215308935008004e-09,
      "observed_single_relative_error": 1.1372247148006403e-08,
      "error_peak_t": 0.024258439246809836,
      "single_error_peak_t": 0.020558882357597674,
      "measured_serial_seconds": 86.59963149996474,
      "measured_single_seconds": 106.21636850002687,
      "measured_saving_ratio": 0.8153134278916986,
      "P1": false,
      "single_accuracy_pass": false,
      "P2": false,
      "saving_ratio_prediction_error": 0.5870697554044049,
      "measured_parts": {
        "linear_fine": 55.147215999953914,
        "linear_coarse": 6.165697499993257,
        "nonlinear_coarse": 25.286718000017572
      },
      "observed_at_utc": "2026-11-17T20:51:03.973319+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.125_t0.01_fitted_p1.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D1",
      "family": "D1",
      "eps": 0.125,
      "t0": 0.1,
      "T": 1.0,
      "held_out": false,
      "case_id": "D1_e0.125_t0.1",
      "model": "refined",
      "curve_id": "D1_e0.125_t0.1_refined",
      "point_index": 0,
      "selection_labels": [
        "small_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 2.2898740689771344e-05,
      "feasible": true,
      "N": 2048,
      "Nhat": 2048,
      "ratio": 1.0,
      "model_error_relative": 2.2898740689771344e-05,
      "model_error_absolute": 2.862342586221418e-06,
      "linear_error_relative": 2.2897436410518113e-05,
      "ordering_error_relative": 1.3042792532309982e-09,
      "serial_seconds": 331.3428498084529,
      "parallel_seconds": 220.95310254729452,
      "linear_fine_seconds": 55.19487363057919,
      "linear_coarse_seconds": 55.19487363057919,
      "nonlinear_coarse_seconds": 220.95310254729452,
      "N1": 2048,
      "single_seconds": 220.95310254729452,
      "single_model_error_relative": 2.2898740689771344e-05,
      "single_model_error_absolute": 2.862342586221418e-06,
      "saving_ratio": 1.4996071382954657,
      "observed_weighted_error": 2.2762135414010807e-11,
      "observed_relative_error": 1.8209708331208646e-10,
      "error_to_target": 7.952275008443043e-06,
      "observed_single_weighted_error": 2.2762135414064635e-11,
      "observed_single_relative_error": 1.8209708331251708e-10,
      "error_peak_t": 0.1,
      "single_error_peak_t": 0.1,
      "measured_serial_seconds": 296.2401938000112,
      "measured_single_seconds": 176.15927380003268,
      "measured_saving_ratio": 1.6816610752851333,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": true,
      "saving_ratio_prediction_error": 0.1214010872184832,
      "measured_parts": {
        "linear_fine": 60.04045999998925,
        "linear_coarse": 60.04045999998925,
        "nonlinear_coarse": 176.15927380003268
      },
      "observed_at_utc": "2026-11-17T20:51:04.275672+00:00",
      "outputs_compared": 116,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.125_t0.1_refined_p0.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D1",
      "family": "D1",
      "eps": 0.125,
      "t0": 0.1,
      "T": 1.0,
      "held_out": false,
      "case_id": "D1_e0.125_t0.1",
      "model": "refined",
      "curve_id": "D1_e0.125_t0.1_refined",
      "point_index": 3,
      "selection_labels": [
        "middle_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 2.2901579715192012e-05,
      "feasible": true,
      "N": 2048,
      "Nhat": 165,
      "ratio": 12.412121212121212,
      "model_error_relative": 2.2901569412067393e-05,
      "model_error_absolute": 2.862696176508424e-06,
      "linear_error_relative": 2.2897436410518113e-05,
      "ordering_error_relative": 4.13300154927894e-09,
      "serial_seconds": 98.31267847148749,
      "parallel_seconds": 55.19487363057919,
      "linear_fine_seconds": 55.19487363057919,
      "linear_coarse_seconds": 6.666293641039077,
      "nonlinear_coarse_seconds": 36.45151119986923,
      "N1": 2048,
      "single_seconds": 220.95310254729452,
      "single_model_error_relative": 2.2898740689771344e-05,
      "single_model_error_absolute": 2.862342586221418e-06,
      "saving_ratio": 0.4449481692634023,
      "observed_weighted_error": 2.9403133421656056e-11,
      "observed_relative_error": 2.3522506737324845e-10,
      "error_to_target": 1.0271128467928758e-05,
      "observed_single_weighted_error": 2.2762135414064635e-11,
      "observed_single_relative_error": 1.8209708331251708e-10,
      "error_peak_t": 0.1,
      "single_error_peak_t": 0.1,
      "measured_serial_seconds": 90.58634600002551,
      "measured_single_seconds": 176.15927380003268,
      "measured_saving_ratio": 0.5142297878842,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": true,
      "saving_ratio_prediction_error": 0.1557071663773586,
      "measured_parts": {
        "linear_fine": 60.04045999998925,
        "linear_coarse": 6.981398100033402,
        "nonlinear_coarse": 23.56448790000286
      },
      "observed_at_utc": "2026-11-17T20:51:35.331547+00:00",
      "outputs_compared": 116,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.125_t0.1_refined_p3.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D1",
      "family": "D1",
      "eps": 0.125,
      "t0": 0.1,
      "T": 1.0,
      "held_out": false,
      "case_id": "D1_e0.125_t0.1",
      "model": "refined",
      "curve_id": "D1_e0.125_t0.1_refined",
      "point_index": 12,
      "selection_labels": [
        "large_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 2.2910098903552228e-05,
      "feasible": true,
      "N": 2048,
      "Nhat": 16,
      "ratio": 128.0,
      "model_error_relative": 2.2910098903552228e-05,
      "model_error_absolute": 2.8637623629440284e-06,
      "linear_error_relative": 2.2897436410518113e-05,
      "ordering_error_relative": 1.2662493034115204e-08,
      "serial_seconds": 79.86874662305217,
      "parallel_seconds": 55.19487363057919,
      "linear_fine_seconds": 55.19487363057919,
      "linear_coarse_seconds": 2.835931191867888,
      "nonlinear_coarse_seconds": 21.837941800605105,
      "N1": 2047,
      "single_seconds": 220.85522644200208,
      "single_model_error_relative": 2.290992682143668e-05,
      "single_model_error_absolute": 2.863740852679585e-06,
      "saving_ratio": 0.3616339441440667,
      "observed_weighted_error": 7.186005241934578e-10,
      "observed_relative_error": 5.748804193547662e-09,
      "error_to_target": 0.00025092882478374226,
      "observed_single_weighted_error": 2.311706699167704e-11,
      "observed_single_relative_error": 1.8493653593341633e-10,
      "error_peak_t": 0.1,
      "single_error_peak_t": 0.1,
      "measured_serial_seconds": 82.11589839996304,
      "measured_single_seconds": 177.06388759997208,
      "measured_saving_ratio": 0.4637642351188046,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": false,
      "saving_ratio_prediction_error": 0.28241345324058287,
      "measured_parts": {
        "linear_fine": 60.04045999998925,
        "linear_coarse": 2.5968949999660254,
        "nonlinear_coarse": 19.478543400007766
      },
      "observed_at_utc": "2026-11-17T20:54:32.742469+00:00",
      "outputs_compared": 116,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.125_t0.1_refined_p12.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D1",
      "family": "D1",
      "eps": 0.125,
      "t0": 0.1,
      "T": 1.0,
      "held_out": false,
      "case_id": "D1_e0.125_t0.1",
      "model": "fitted",
      "curve_id": "D1_e0.125_t0.1_fitted",
      "point_index": 0,
      "selection_labels": [
        "small_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 1.327677688788701e-10,
      "feasible": true,
      "N": 2048,
      "Nhat": 2048,
      "ratio": 1.0,
      "model_error_relative": 1.327677688788701e-10,
      "model_error_absolute": 1.6595971109858762e-11,
      "linear_error_relative": 1.3239967805811948e-10,
      "ordering_error_relative": 3.6809082075062534e-13,
      "serial_seconds": 331.3428498084529,
      "parallel_seconds": 220.95310254729452,
      "linear_fine_seconds": 55.19487363057919,
      "linear_coarse_seconds": 55.19487363057919,
      "nonlinear_coarse_seconds": 220.95310254729452,
      "N1": 2048,
      "single_seconds": 220.95310254729452,
      "single_model_error_relative": 1.327677688788701e-10,
      "single_model_error_absolute": 1.6595971109858762e-11,
      "saving_ratio": 1.4996071382954657,
      "observed_weighted_error": 2.2762135414010807e-11,
      "observed_relative_error": 1.8209708331208646e-10,
      "error_to_target": 1.3715458567223622,
      "observed_single_weighted_error": 2.2762135414064635e-11,
      "observed_single_relative_error": 1.8209708331251708e-10,
      "error_peak_t": 0.1,
      "single_error_peak_t": 0.1,
      "measured_serial_seconds": 296.2401938000112,
      "measured_single_seconds": 176.15927380003268,
      "measured_saving_ratio": 1.6816610752851333,
      "P1": false,
      "single_accuracy_pass": false,
      "P2": true,
      "saving_ratio_prediction_error": 0.1214010872184832,
      "measured_parts": {
        "linear_fine": 60.04045999998925,
        "linear_coarse": 60.04045999998925,
        "nonlinear_coarse": 176.15927380003268
      },
      "observed_at_utc": "2026-11-17T20:54:33.015973+00:00",
      "outputs_compared": 116,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.125_t0.1_fitted_p0.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D1",
      "family": "D1",
      "eps": 0.125,
      "t0": 0.1,
      "T": 1.0,
      "held_out": false,
      "case_id": "D1_e0.125_t0.1",
      "model": "fitted",
      "curve_id": "D1_e0.125_t0.1_fitted",
      "point_index": 1,
      "selection_labels": [
        "middle_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 2.0032596542231017e-10,
      "feasible": true,
      "N": 1957,
      "Nhat": 164,
      "ratio": 11.932926829268293,
      "model_error_relative": 2.0026929562402119e-10,
      "model_error_absolute": 2.5033661953002648e-11,
      "linear_error_relative": 1.45037865124168e-10,
      "ordering_error_relative": 5.523143049985318e-11,
      "serial_seconds": 95.81992206623603,
      "parallel_seconds": 52.82506818378548,
      "linear_fine_seconds": 52.82506818378548,
      "linear_coarse_seconds": 6.640682346838278,
      "nonlinear_coarse_seconds": 36.354171535612274,
      "N1": 1669,
      "single_seconds": 183.7664502415392,
      "single_model_error_relative": 2.0015108089130092e-10,
      "single_model_error_absolute": 2.5018885111412615e-11,
      "saving_ratio": 0.5214222832311998,
      "observed_weighted_error": 3.160153511064817e-11,
      "observed_relative_error": 2.5281228088518536e-10,
      "error_to_target": 1.2620045551869823,
      "observed_single_weighted_error": 3.189437558871323e-11,
      "observed_single_relative_error": 2.5515500470970583e-10,
      "error_peak_t": 0.1,
      "single_error_peak_t": 0.1,
      "measured_serial_seconds": 85.74354759999551,
      "measured_single_seconds": 108.21072779997485,
      "measured_saving_ratio": 0.7923756668422984,
      "P1": false,
      "single_accuracy_pass": false,
      "P2": false,
      "saving_ratio_prediction_error": 0.5196428927663557,
      "measured_parts": {
        "linear_fine": 56.23256259999471,
        "linear_coarse": 5.380094899970572,
        "nonlinear_coarse": 24.13089010003023
      },
      "observed_at_utc": "2026-11-17T20:57:47.523713+00:00",
      "outputs_compared": 116,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.125_t0.1_fitted_p1.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D1",
      "family": "D1",
      "eps": 0.125,
      "t0": 0.1,
      "T": 1.0,
      "held_out": false,
      "case_id": "D1_e0.125_t0.1",
      "model": "fitted",
      "curve_id": "D1_e0.125_t0.1_fitted",
      "point_index": 12,
      "selection_labels": [
        "large_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 1.8485351123459882e-08,
      "feasible": true,
      "N": 209,
      "Nhat": 16,
      "ratio": 13.0625,
      "model_error_relative": 1.8485351123459882e-08,
      "model_error_absolute": 2.3106688904324852e-09,
      "linear_error_relative": 1.2885164281671877e-08,
      "ordering_error_relative": 5.600186841788006e-09,
      "serial_seconds": 32.47096798244837,
      "parallel_seconds": 21.837941800605105,
      "linear_fine_seconds": 7.797094989975383,
      "linear_coarse_seconds": 2.835931191867888,
      "nonlinear_coarse_seconds": 21.837941800605105,
      "N1": 175,
      "single_seconds": 37.42490784243877,
      "single_model_error_relative": 1.8446122414277833e-08,
      "single_model_error_absolute": 2.305765301784729e-09,
      "saving_ratio": 0.8676298715057149,
      "observed_weighted_error": 2.3227324968247116e-09,
      "observed_relative_error": 1.8581859974597693e-08,
      "error_to_target": 1.0052208286709432,
      "observed_single_weighted_error": 2.3237580774799847e-09,
      "observed_single_relative_error": 1.8590064619839878e-08,
      "error_peak_t": 0.1,
      "single_error_peak_t": 0.1,
      "measured_serial_seconds": 30.334568799997214,
      "measured_single_seconds": 23.79682970000431,
      "measured_saving_ratio": 1.2747315160217212,
      "P1": false,
      "single_accuracy_pass": false,
      "P2": false,
      "saving_ratio_prediction_error": 0.469211190031422,
      "measured_parts": {
        "linear_fine": 8.259130400023423,
        "linear_coarse": 2.5968949999660254,
        "nonlinear_coarse": 19.478543400007766
      },
      "observed_at_utc": "2026-11-17T20:58:19.952712+00:00",
      "outputs_compared": 116,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_e0.125_t0.1_fitted_p12.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D2",
      "family": "D2",
      "eps": 0.03125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": false,
      "case_id": "D2_e0.03125_t0.01",
      "model": "refined",
      "curve_id": "D2_e0.03125_t0.01_refined",
      "point_index": 0,
      "selection_labels": [
        "small_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 0.027438748607827468,
      "feasible": true,
      "N": 2048,
      "Nhat": 2048,
      "ratio": 1.0,
      "model_error_relative": 0.027438748607827468,
      "model_error_absolute": 0.0008574608939946084,
      "linear_error_relative": 0.027438504123705416,
      "ordering_error_relative": 2.44484122050096e-07,
      "serial_seconds": 792.1190799107908,
      "parallel_seconds": 528.2177309526254,
      "linear_fine_seconds": 131.9506744790827,
      "linear_coarse_seconds": 131.9506744790827,
      "nonlinear_coarse_seconds": 528.2177309526254,
      "N1": 2048,
      "single_seconds": 528.2177309526254,
      "single_model_error_relative": 0.027438748607827468,
      "single_model_error_absolute": 0.0008574608939946084,
      "saving_ratio": 1.4996071382954657,
      "observed_weighted_error": 2.080572175369592e-10,
      "observed_relative_error": 6.657830961182694e-09,
      "error_to_target": 2.4264338933020475e-07,
      "observed_single_weighted_error": 2.0805721753324156e-10,
      "observed_single_relative_error": 6.65783096106373e-09,
      "error_peak_t": 0.02807277928935876,
      "single_error_peak_t": 0.02807277928935876,
      "measured_serial_seconds": 651.6893084999756,
      "measured_single_seconds": 346.42522929998813,
      "measured_saving_ratio": 1.8811831627183335,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": false,
      "saving_ratio_prediction_error": 0.2544506588949609,
      "measured_parts": {
        "linear_fine": 152.63203959999373,
        "linear_coarse": 152.63203959999373,
        "nonlinear_coarse": 346.42522929998813
      },
      "observed_at_utc": "2026-11-17T21:06:40.830340+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.03125_t0.01_refined_p0.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D2",
      "family": "D2",
      "eps": 0.03125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": false,
      "case_id": "D2_e0.03125_t0.01",
      "model": "refined",
      "curve_id": "D2_e0.03125_t0.01_refined",
      "point_index": 3,
      "selection_labels": [
        "middle_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 0.027439378621532264,
      "feasible": true,
      "N": 2048,
      "Nhat": 160,
      "ratio": 12.8,
      "model_error_relative": 0.027439378501313574,
      "model_error_absolute": 0.0008574805781660492,
      "linear_error_relative": 0.027438504123705416,
      "ordering_error_relative": 8.743776081586031e-07,
      "serial_seconds": 233.8855946107168,
      "parallel_seconds": 131.9506744790827,
      "linear_fine_seconds": 131.9506744790827,
      "linear_coarse_seconds": 15.680631930339645,
      "nonlinear_coarse_seconds": 86.25428820129447,
      "N1": 2048,
      "single_seconds": 528.2177309526254,
      "single_model_error_relative": 0.027438748607827468,
      "single_model_error_absolute": 0.0008574608939946084,
      "saving_ratio": 0.44278255140907685,
      "observed_weighted_error": 2.2176948693976752e-10,
      "observed_relative_error": 7.096623582072561e-09,
      "error_to_target": 2.5862916503887915e-07,
      "observed_single_weighted_error": 2.0805721753324156e-10,
      "observed_single_relative_error": 6.65783096106373e-09,
      "error_peak_t": 0.02872984833353657,
      "single_error_peak_t": 0.02807277928935876,
      "measured_serial_seconds": 238.25231730000814,
      "measured_single_seconds": 346.42522929998813,
      "measured_saving_ratio": 0.6877452828174149,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": false,
      "saving_ratio_prediction_error": 0.5532348341839299,
      "measured_parts": {
        "linear_fine": 152.63203959999373,
        "linear_coarse": 18.34540009999182,
        "nonlinear_coarse": 67.27487760002259
      },
      "observed_at_utc": "2026-11-17T21:08:06.927693+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.03125_t0.01_refined_p3.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D2",
      "family": "D2",
      "eps": 0.03125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": false,
      "case_id": "D2_e0.03125_t0.01",
      "model": "refined",
      "curve_id": "D2_e0.03125_t0.01_refined",
      "point_index": 12,
      "selection_labels": [
        "large_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 0.027441268749441423,
      "feasible": true,
      "N": 2048,
      "Nhat": 16,
      "ratio": 128.0,
      "model_error_relative": 0.027441268749441423,
      "model_error_absolute": 0.0008575396484200445,
      "linear_error_relative": 0.027438504123705416,
      "ordering_error_relative": 2.7646257360055184e-06,
      "serial_seconds": 191.29966304154163,
      "parallel_seconds": 131.9506744790827,
      "linear_fine_seconds": 131.9506744790827,
      "linear_coarse_seconds": 6.821371250530162,
      "nonlinear_coarse_seconds": 52.52761731192879,
      "N1": 2048,
      "single_seconds": 528.2177309526254,
      "single_model_error_relative": 0.027438748607827468,
      "single_model_error_absolute": 0.0008574608939946084,
      "saving_ratio": 0.3621606239846175,
      "observed_weighted_error": 2.9839413359078156e-09,
      "observed_relative_error": 9.54861227490501e-08,
      "error_to_target": 3.4796540794417077e-06,
      "observed_single_weighted_error": 2.0805721753324156e-10,
      "observed_single_relative_error": 6.65783096106373e-09,
      "error_peak_t": 0.02872984833353657,
      "single_error_peak_t": 0.02807277928935876,
      "measured_serial_seconds": 198.05105609999737,
      "measured_single_seconds": 346.42522929998813,
      "measured_saving_ratio": 0.571699285586658,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": false,
      "saving_ratio_prediction_error": 0.5785793587845718,
      "measured_parts": {
        "linear_fine": 152.63203959999373,
        "linear_coarse": 6.025392599985935,
        "nonlinear_coarse": 39.3936239000177
      },
      "observed_at_utc": "2026-11-17T21:08:52.888362+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.03125_t0.01_refined_p12.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D2",
      "family": "D2",
      "eps": 0.03125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": false,
      "case_id": "D2_e0.03125_t0.01",
      "model": "fitted",
      "curve_id": "D2_e0.03125_t0.01_fitted",
      "point_index": 0,
      "selection_labels": [
        "small_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 2.743911484551638e-08,
      "feasible": true,
      "N": 2048,
      "Nhat": 2048,
      "ratio": 1.0,
      "model_error_relative": 2.743911484551638e-08,
      "model_error_absolute": 8.574723389223869e-10,
      "linear_error_relative": 2.735518920610048e-08,
      "ordering_error_relative": 8.392563941589937e-11,
      "serial_seconds": 792.1190799107908,
      "parallel_seconds": 528.2177309526254,
      "linear_fine_seconds": 131.9506744790827,
      "linear_coarse_seconds": 131.9506744790827,
      "nonlinear_coarse_seconds": 528.2177309526254,
      "N1": 2048,
      "single_seconds": 528.2177309526254,
      "single_model_error_relative": 2.743911484551638e-08,
      "single_model_error_absolute": 8.574723389223869e-10,
      "saving_ratio": 1.4996071382954657,
      "observed_weighted_error": 2.080572175369592e-10,
      "observed_relative_error": 6.657830961182694e-09,
      "error_to_target": 0.24264015069970818,
      "observed_single_weighted_error": 2.0805721753324156e-10,
      "observed_single_relative_error": 6.65783096106373e-09,
      "error_peak_t": 0.02807277928935876,
      "single_error_peak_t": 0.02807277928935876,
      "measured_serial_seconds": 651.6893084999756,
      "measured_single_seconds": 346.42522929998813,
      "measured_saving_ratio": 1.8811831627183335,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": false,
      "saving_ratio_prediction_error": 0.2544506588949609,
      "measured_parts": {
        "linear_fine": 152.63203959999373,
        "linear_coarse": 152.63203959999373,
        "nonlinear_coarse": 346.42522929998813
      },
      "observed_at_utc": "2026-11-17T21:08:53.325353+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.03125_t0.01_fitted_p0.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D2",
      "family": "D2",
      "eps": 0.03125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": false,
      "case_id": "D2_e0.03125_t0.01",
      "model": "fitted",
      "curve_id": "D2_e0.03125_t0.01_fitted",
      "point_index": 1,
      "selection_labels": [
        "middle_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 3.483509179781249e-08,
      "feasible": true,
      "N": 2043,
      "Nhat": 91,
      "ratio": 22.45054945054945,
      "model_error_relative": 3.48225540140376e-08,
      "model_error_absolute": 1.088204812938675e-09,
      "linear_error_relative": 2.748536352567588e-08,
      "ordering_error_relative": 7.337190488361724e-09,
      "serial_seconds": 213.18041240576,
      "parallel_seconds": 131.64285135890373,
      "linear_fine_seconds": 131.64285135890373,
      "linear_coarse_seconds": 11.435240907284971,
      "nonlinear_coarse_seconds": 70.1023201395713,
      "N1": 1812,
      "single_seconds": 472.8984938348999,
      "single_model_error_relative": 3.479829497520034e-08,
      "single_model_error_absolute": 1.0874467179750106e-09,
      "saving_ratio": 0.4507952873290105,
      "observed_weighted_error": 4.302564843884454e-10,
      "observed_relative_error": 1.3768207500430253e-08,
      "error_to_target": 0.39523959288934163,
      "observed_single_weighted_error": 8.76631176646705e-10,
      "observed_single_relative_error": 2.805219765269456e-08,
      "error_peak_t": 0.01,
      "single_error_peak_t": 0.01025173542813052,
      "measured_serial_seconds": 212.04039009998087,
      "measured_single_seconds": 307.05710750003345,
      "measured_saving_ratio": 0.6905568538254981,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": false,
      "saving_ratio_prediction_error": 0.5318635159588503,
      "measured_parts": {
        "linear_fine": 149.00223939999705,
        "linear_coarse": 9.107240299985278,
        "nonlinear_coarse": 53.93091039999854
      },
      "observed_at_utc": "2026-11-17T21:17:33.248388+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.03125_t0.01_fitted_p1.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D2",
      "family": "D2",
      "eps": 0.03125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": false,
      "case_id": "D2_e0.03125_t0.01",
      "model": "fitted",
      "curve_id": "D2_e0.03125_t0.01_fitted",
      "point_index": 12,
      "selection_labels": [
        "large_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 4.809860052782173e-07,
      "feasible": true,
      "N": 520,
      "Nhat": 16,
      "ratio": 32.5,
      "model_error_relative": 4.809860052782173e-07,
      "model_error_absolute": 1.503081266494429e-08,
      "linear_error_relative": 3.919723398871153e-07,
      "ordering_error_relative": 8.901366539110199e-08,
      "serial_seconds": 97.1815478663121,
      "parallel_seconds": 52.52761731192879,
      "linear_fine_seconds": 37.832559303853145,
      "linear_coarse_seconds": 6.821371250530162,
      "nonlinear_coarse_seconds": 52.52761731192879,
      "N1": 469,
      "single_seconds": 158.5224984573721,
      "single_model_error_relative": 4.796830446686421e-07,
      "single_model_error_absolute": 1.4990095145895067e-08,
      "saving_ratio": 0.6130457746503721,
      "observed_weighted_error": 9.774391832610933e-09,
      "observed_relative_error": 3.1278053864354987e-07,
      "error_to_target": 0.6502903103441188,
      "observed_single_weighted_error": 6.950451265699481e-09,
      "observed_single_relative_error": 2.224144405023834e-07,
      "error_peak_t": 0.01,
      "single_error_peak_t": 0.01,
      "measured_serial_seconds": 90.32638550002594,
      "measured_single_seconds": 117.64300099998945,
      "measured_saving_ratio": 0.7678007593501804,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": false,
      "saving_ratio_prediction_error": 0.2524362634879378,
      "measured_parts": {
        "linear_fine": 44.9073690000223,
        "linear_coarse": 6.025392599985935,
        "nonlinear_coarse": 39.3936239000177
      },
      "observed_at_utc": "2026-11-17T21:20:16.331956+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.03125_t0.01_fitted_p12.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D2",
      "family": "D2",
      "eps": 0.03125,
      "t0": 0.1,
      "T": 1.0,
      "held_out": false,
      "case_id": "D2_e0.03125_t0.1",
      "model": "refined",
      "curve_id": "D2_e0.03125_t0.1_refined",
      "point_index": 0,
      "selection_labels": [
        "small_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 0.0008676826128016989,
      "feasible": true,
      "N": 2048,
      "Nhat": 2048,
      "ratio": 1.0,
      "model_error_relative": 0.0008676826128016989,
      "model_error_absolute": 2.711508165005309e-05,
      "linear_error_relative": 0.0008676816861883158,
      "ordering_error_relative": 9.266133830565092e-10,
      "serial_seconds": 792.1190799107908,
      "parallel_seconds": 528.2177309526254,
      "linear_fine_seconds": 131.9506744790827,
      "linear_coarse_seconds": 131.9506744790827,
      "nonlinear_coarse_seconds": 528.2177309526254,
      "N1": 2048,
      "single_seconds": 528.2177309526254,
      "single_model_error_relative": 0.0008676826128016989,
      "single_model_error_absolute": 2.711508165005309e-05,
      "saving_ratio": 1.4996071382954657,
      "observed_weighted_error": 7.260614936869122e-12,
      "observed_relative_error": 2.323396779798119e-10,
      "error_to_target": 2.677703512227818e-07,
      "observed_single_weighted_error": 7.260614936847832e-12,
      "observed_single_relative_error": 2.3233967797913062e-10,
      "error_peak_t": 0.1,
      "single_error_peak_t": 0.1,
      "measured_serial_seconds": 651.6893084999756,
      "measured_single_seconds": 346.42522929998813,
      "measured_saving_ratio": 1.8811831627183335,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": false,
      "saving_ratio_prediction_error": 0.2544506588949609,
      "measured_parts": {
        "linear_fine": 152.63203959999373,
        "linear_coarse": 152.63203959999373,
        "nonlinear_coarse": 346.42522929998813
      },
      "observed_at_utc": "2026-11-17T21:20:16.601883+00:00",
      "outputs_compared": 116,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.03125_t0.1_refined_p0.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D2",
      "family": "D2",
      "eps": 0.03125,
      "t0": 0.1,
      "T": 1.0,
      "held_out": false,
      "case_id": "D2_e0.03125_t0.1",
      "model": "refined",
      "curve_id": "D2_e0.03125_t0.1_refined",
      "point_index": 3,
      "selection_labels": [
        "middle_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 0.0008676846529112099,
      "feasible": true,
      "N": 2048,
      "Nhat": 164,
      "ratio": 12.487804878048781,
      "model_error_relative": 0.0008676846510771749,
      "model_error_absolute": 2.7115145346161715e-05,
      "linear_error_relative": 0.0008676816861883158,
      "ordering_error_relative": 2.964888859041749e-09,
      "serial_seconds": 235.06508606990974,
      "parallel_seconds": 131.9506744790827,
      "linear_fine_seconds": 131.9506744790827,
      "linear_coarse_seconds": 15.926325848855129,
      "nonlinear_coarse_seconds": 87.18808574197192,
      "N1": 2048,
      "single_seconds": 528.2177309526254,
      "single_model_error_relative": 0.0008676826128016989,
      "single_model_error_absolute": 2.711508165005309e-05,
      "saving_ratio": 0.4450155159425956,
      "observed_weighted_error": 7.781732897947758e-12,
      "observed_relative_error": 2.4901545273432827e-10,
      "error_to_target": 2.869884259204594e-07,
      "observed_single_weighted_error": 7.260614936847832e-12,
      "observed_single_relative_error": 2.3233967797913062e-10,
      "error_peak_t": 0.1,
      "single_error_peak_t": 0.1,
      "measured_serial_seconds": 231.95427809999092,
      "measured_single_seconds": 346.42522929998813,
      "measured_saving_ratio": 0.6695652004581032,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": false,
      "saving_ratio_prediction_error": 0.5045884389893345,
      "measured_parts": {
        "linear_fine": 152.63203959999373,
        "linear_coarse": 17.610483299999032,
        "nonlinear_coarse": 61.71175519999815
      },
      "observed_at_utc": "2026-11-17T21:21:36.286604+00:00",
      "outputs_compared": 116,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.03125_t0.1_refined_p3.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D2",
      "family": "D2",
      "eps": 0.03125,
      "t0": 0.1,
      "T": 1.0,
      "held_out": false,
      "case_id": "D2_e0.03125_t0.1",
      "model": "refined",
      "curve_id": "D2_e0.03125_t0.1_refined",
      "point_index": 12,
      "selection_labels": [
        "large_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 0.0008676907732685235,
      "feasible": true,
      "N": 2048,
      "Nhat": 16,
      "ratio": 128.0,
      "model_error_relative": 0.0008676907732685235,
      "model_error_absolute": 2.711533666464136e-05,
      "linear_error_relative": 0.0008676816861883158,
      "ordering_error_relative": 9.087080207679846e-09,
      "serial_seconds": 191.29966304154163,
      "parallel_seconds": 131.9506744790827,
      "linear_fine_seconds": 131.9506744790827,
      "linear_coarse_seconds": 6.821371250530162,
      "nonlinear_coarse_seconds": 52.52761731192879,
      "N1": 2048,
      "single_seconds": 528.2177309526254,
      "single_model_error_relative": 0.0008676826128016989,
      "single_model_error_absolute": 2.711508165005309e-05,
      "saving_ratio": 0.3621606239846175,
      "observed_weighted_error": 1.0323577014513164e-10,
      "observed_relative_error": 3.3035446446442125e-09,
      "error_to_target": 3.8072833622512977e-06,
      "observed_single_weighted_error": 7.260614936847832e-12,
      "observed_single_relative_error": 2.3233967797913062e-10,
      "error_peak_t": 0.1,
      "single_error_peak_t": 0.1,
      "measured_serial_seconds": 198.05105609999737,
      "measured_single_seconds": 346.42522929998813,
      "measured_saving_ratio": 0.571699285586658,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": false,
      "saving_ratio_prediction_error": 0.5785793587845718,
      "measured_parts": {
        "linear_fine": 152.63203959999373,
        "linear_coarse": 6.025392599985935,
        "nonlinear_coarse": 39.3936239000177
      },
      "observed_at_utc": "2026-11-17T21:21:36.586079+00:00",
      "outputs_compared": 116,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.03125_t0.1_refined_p12.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D2",
      "family": "D2",
      "eps": 0.03125,
      "t0": 0.1,
      "T": 1.0,
      "held_out": false,
      "case_id": "D2_e0.03125_t0.1",
      "model": "fitted",
      "curve_id": "D2_e0.03125_t0.1_fitted",
      "point_index": 0,
      "selection_labels": [
        "small_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 6.305796756380262e-11,
      "feasible": true,
      "N": 2048,
      "Nhat": 2048,
      "ratio": 1.0,
      "model_error_relative": 6.305796756380262e-11,
      "model_error_absolute": 1.970561486368832e-12,
      "linear_error_relative": 6.302864818463035e-11,
      "ordering_error_relative": 2.93193791722605e-14,
      "serial_seconds": 792.1190799107908,
      "parallel_seconds": 528.2177309526254,
      "linear_fine_seconds": 131.9506744790827,
      "linear_coarse_seconds": 131.9506744790827,
      "nonlinear_coarse_seconds": 528.2177309526254,
      "N1": 2048,
      "single_seconds": 528.2177309526254,
      "single_model_error_relative": 6.305796756380262e-11,
      "single_model_error_absolute": 1.970561486368832e-12,
      "saving_ratio": 1.4996071382954657,
      "observed_weighted_error": 7.260614936869122e-12,
      "observed_relative_error": 2.323396779798119e-10,
      "error_to_target": 3.6845411762554594,
      "observed_single_weighted_error": 7.260614936847832e-12,
      "observed_single_relative_error": 2.3233967797913062e-10,
      "error_peak_t": 0.1,
      "single_error_peak_t": 0.1,
      "measured_serial_seconds": 651.6893084999756,
      "measured_single_seconds": 346.42522929998813,
      "measured_saving_ratio": 1.8811831627183335,
      "P1": false,
      "single_accuracy_pass": false,
      "P2": false,
      "saving_ratio_prediction_error": 0.2544506588949609,
      "measured_parts": {
        "linear_fine": 152.63203959999373,
        "linear_coarse": 152.63203959999373,
        "nonlinear_coarse": 346.42522929998813
      },
      "observed_at_utc": "2026-11-17T21:21:36.874782+00:00",
      "outputs_compared": 116,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.03125_t0.1_fitted_p0.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D2",
      "family": "D2",
      "eps": 0.03125,
      "t0": 0.1,
      "T": 1.0,
      "held_out": false,
      "case_id": "D2_e0.03125_t0.1",
      "model": "fitted",
      "curve_id": "D2_e0.03125_t0.1_fitted",
      "point_index": 11,
      "selection_labels": [
        "middle_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 7.880044351556824e-09,
      "feasible": true,
      "N": 272,
      "Nhat": 21,
      "ratio": 12.952380952380953,
      "model_error_relative": 7.875034065626576e-09,
      "model_error_absolute": 2.460948145508305e-10,
      "linear_error_relative": 6.147896510365901e-09,
      "ordering_error_relative": 1.7271375552606753e-09,
      "serial_seconds": 83.40249205182705,
      "parallel_seconds": 53.70366564876458,
      "linear_fine_seconds": 22.569487202000143,
      "linear_coarse_seconds": 7.129339201062333,
      "nonlinear_coarse_seconds": 53.70366564876458,
      "N1": 244,
      "single_seconds": 105.88615145766308,
      "single_model_error_relative": 7.871037945355425e-09,
      "single_model_error_absolute": 2.4596993579235703e-10,
      "saving_ratio": 0.7876619454355581,
      "observed_weighted_error": 4.791653959260696e-10,
      "observed_relative_error": 1.5333292669634228e-08,
      "error_to_target": 1.945838371659025,
      "observed_single_weighted_error": 5.08173665175198e-10,
      "observed_single_relative_error": 1.6261557285606336e-08,
      "error_peak_t": 0.1,
      "single_error_peak_t": 0.1,
      "measured_serial_seconds": 71.38729059993057,
      "measured_single_seconds": 78.41743119998137,
      "measured_saving_ratio": 0.9103497718240422,
      "P1": false,
      "single_accuracy_pass": false,
      "P2": true,
      "saving_ratio_prediction_error": 0.15576203357220808,
      "measured_parts": {
        "linear_fine": 26.646375399956014,
        "linear_coarse": 5.171507499995641,
        "nonlinear_coarse": 39.56940769997891
      },
      "observed_at_utc": "2026-11-17T21:24:07.160823+00:00",
      "outputs_compared": 116,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.03125_t0.1_fitted_p11.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D2",
      "family": "D2",
      "eps": 0.03125,
      "t0": 0.1,
      "T": 1.0,
      "held_out": false,
      "case_id": "D2_e0.03125_t0.1",
      "model": "fitted",
      "curve_id": "D2_e0.03125_t0.1_fitted",
      "point_index": 1,
      "selection_labels": [
        "large_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 9.780411389030382e-11,
      "feasible": true,
      "N": 1900,
      "Nhat": 127,
      "ratio": 14.960629921259843,
      "model_error_relative": 9.778791160977277e-11,
      "model_error_absolute": 3.055872237805399e-12,
      "linear_error_relative": 7.472173747420388e-11,
      "ordering_error_relative": 2.3066174135568885e-11,
      "serial_seconds": 214.9983622093174,
      "parallel_seconds": 122.81350797294853,
      "linear_fine_seconds": 122.81350797294853,
      "linear_coarse_seconds": 13.6508048658828,
      "nonlinear_coarse_seconds": 78.5340493704861,
      "N1": 1688,
      "single_seconds": 443.8902985389901,
      "single_model_error_relative": 9.777486361613253e-11,
      "single_model_error_absolute": 3.0554644880041417e-12,
      "saving_ratio": 0.48435021652187005,
      "observed_weighted_error": 1.1997632334052622e-11,
      "observed_relative_error": 3.839242346896839e-10,
      "error_to_target": 3.9254405506939083,
      "observed_single_weighted_error": 1.2032122631598563e-11,
      "observed_single_relative_error": 3.85027924211154e-10,
      "error_peak_t": 0.1,
      "single_error_peak_t": 0.1,
      "measured_serial_seconds": 215.53752650000388,
      "measured_single_seconds": 305.8054531000089,
      "measured_saving_ratio": 0.7048191074261704,
      "P1": false,
      "single_accuracy_pass": false,
      "P2": false,
      "saving_ratio_prediction_error": 0.4551848711609803,
      "measured_parts": {
        "linear_fine": 142.78769869997632,
        "linear_coarse": 12.020831000001635,
        "nonlinear_coarse": 60.728996800025925
      },
      "observed_at_utc": "2026-11-17T21:32:49.153181+00:00",
      "outputs_compared": 116,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.03125_t0.1_fitted_p1.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D2",
      "family": "D2",
      "eps": 0.125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": false,
      "case_id": "D2_e0.125_t0.01",
      "model": "refined",
      "curve_id": "D2_e0.125_t0.01_refined",
      "point_index": 0,
      "selection_labels": [
        "small_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 0.027439483907876972,
      "feasible": true,
      "N": 2048,
      "Nhat": 2048,
      "ratio": 1.0,
      "model_error_relative": 0.027439483907876972,
      "model_error_absolute": 0.0034299354884846215,
      "linear_error_relative": 0.027438504123705416,
      "ordering_error_relative": 9.797841715557612e-07,
      "serial_seconds": 792.1190799107908,
      "parallel_seconds": 528.2177309526254,
      "linear_fine_seconds": 131.9506744790827,
      "linear_coarse_seconds": 131.9506744790827,
      "nonlinear_coarse_seconds": 528.2177309526254,
      "N1": 2048,
      "single_seconds": 528.2177309526254,
      "single_model_error_relative": 0.027439483907876972,
      "single_model_error_absolute": 0.0034299354884846215,
      "saving_ratio": 1.4996071382954657,
      "observed_weighted_error": 8.33494984360262e-10,
      "observed_relative_error": 6.667959874882096e-09,
      "error_to_target": 2.430060236288899e-07,
      "observed_single_weighted_error": 8.334949843773229e-10,
      "observed_single_relative_error": 6.667959875018583e-09,
      "error_peak_t": 0.02807277928935876,
      "single_error_peak_t": 0.02807277928935876,
      "measured_serial_seconds": 780.7875845999806,
      "measured_single_seconds": 475.52350539999316,
      "measured_saving_ratio": 1.641953711506249,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": true,
      "saving_ratio_prediction_error": 0.09492257643730762,
      "measured_parts": {
        "linear_fine": 152.63203959999373,
        "linear_coarse": 152.63203959999373,
        "nonlinear_coarse": 475.52350539999316
      },
      "observed_at_utc": "2026-11-17T21:40:45.804859+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.125_t0.01_refined_p0.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D2",
      "family": "D2",
      "eps": 0.125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": false,
      "case_id": "D2_e0.125_t0.01",
      "model": "refined",
      "curve_id": "D2_e0.125_t0.01_refined",
      "point_index": 3,
      "selection_labels": [
        "middle_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 0.027442004277274883,
      "feasible": true,
      "N": 2048,
      "Nhat": 161,
      "ratio": 12.720496894409937,
      "model_error_relative": 0.02744199358034234,
      "model_error_absolute": 0.0034302491975427927,
      "linear_error_relative": 0.027438504123705416,
      "ordering_error_relative": 3.4894566369258024e-06,
      "serial_seconds": 234.18046747551506,
      "parallel_seconds": 131.9506744790827,
      "linear_fine_seconds": 131.9506744790827,
      "linear_coarse_seconds": 15.742055409968518,
      "nonlinear_coarse_seconds": 86.48773758646384,
      "N1": 2048,
      "single_seconds": 528.2177309526254,
      "single_model_error_relative": 0.027439483907876972,
      "single_model_error_absolute": 0.0034299354884846215,
      "saving_ratio": 0.4433407925424566,
      "observed_weighted_error": 9.7463147731645e-10,
      "observed_relative_error": 7.7970518185316e-09,
      "error_to_target": 2.841283653974375e-07,
      "observed_single_weighted_error": 8.334949843773229e-10,
      "observed_single_relative_error": 6.667959875018583e-09,
      "error_peak_t": 0.030899544534646987,
      "single_error_peak_t": 0.02807277928935876,
      "measured_serial_seconds": 238.43952030001674,
      "measured_single_seconds": 475.52350539999316,
      "measured_saving_ratio": 0.5014253083019525,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": true,
      "saving_ratio_prediction_error": 0.13101550034770026,
      "measured_parts": {
        "linear_fine": 152.63203959999373,
        "linear_coarse": 18.008183900034055,
        "nonlinear_coarse": 67.79929679998895
      },
      "observed_at_utc": "2026-11-17T21:42:12.101835+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.125_t0.01_refined_p3.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D2",
      "family": "D2",
      "eps": 0.125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": false,
      "case_id": "D2_e0.125_t0.01",
      "model": "refined",
      "curve_id": "D2_e0.125_t0.01_refined",
      "point_index": 12,
      "selection_labels": [
        "large_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 0.027449566774558325,
      "feasible": true,
      "N": 2048,
      "Nhat": 16,
      "ratio": 128.0,
      "model_error_relative": 0.027449566774558325,
      "model_error_absolute": 0.0034311958468197907,
      "linear_error_relative": 0.027438504123705416,
      "ordering_error_relative": 1.106265085290948e-05,
      "serial_seconds": 191.29966304154163,
      "parallel_seconds": 131.9506744790827,
      "linear_fine_seconds": 131.9506744790827,
      "linear_coarse_seconds": 6.821371250530162,
      "nonlinear_coarse_seconds": 52.52761731192879,
      "N1": 2048,
      "single_seconds": 528.2177309526254,
      "single_model_error_relative": 0.027439483907876972,
      "single_model_error_absolute": 0.0034299354884846215,
      "saving_ratio": 0.3621606239846175,
      "observed_weighted_error": 4.533206132938371e-08,
      "observed_relative_error": 3.626564906350697e-07,
      "error_to_target": 1.3211738225726696e-05,
      "observed_single_weighted_error": 8.334949843773229e-10,
      "observed_single_relative_error": 6.667959875018583e-09,
      "error_peak_t": 0.02872984833353657,
      "single_error_peak_t": 0.02807277928935876,
      "measured_serial_seconds": 209.92625119996956,
      "measured_single_seconds": 475.52350539999316,
      "measured_saving_ratio": 0.441463458306624,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": true,
      "saving_ratio_prediction_error": 0.21897144269713542,
      "measured_parts": {
        "linear_fine": 152.63203959999373,
        "linear_coarse": 6.025392599985935,
        "nonlinear_coarse": 51.26881899998989
      },
      "observed_at_utc": "2026-11-17T21:43:03.939943+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.125_t0.01_refined_p12.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D2",
      "family": "D2",
      "eps": 0.125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": false,
      "case_id": "D2_e0.125_t0.01",
      "model": "fitted",
      "curve_id": "D2_e0.125_t0.01_fitted",
      "point_index": 0,
      "selection_labels": [
        "small_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 2.7690891763764078e-08,
      "feasible": true,
      "N": 2048,
      "Nhat": 2048,
      "ratio": 1.0,
      "model_error_relative": 2.7690891763764078e-08,
      "model_error_absolute": 3.4613614704705097e-09,
      "linear_error_relative": 2.735518920610048e-08,
      "ordering_error_relative": 3.3570255766359746e-10,
      "serial_seconds": 792.1190799107908,
      "parallel_seconds": 528.2177309526254,
      "linear_fine_seconds": 131.9506744790827,
      "linear_coarse_seconds": 131.9506744790827,
      "nonlinear_coarse_seconds": 528.2177309526254,
      "N1": 2048,
      "single_seconds": 528.2177309526254,
      "single_model_error_relative": 2.7690891763764078e-08,
      "single_model_error_absolute": 3.4613614704705097e-09,
      "saving_ratio": 1.4996071382954657,
      "observed_weighted_error": 8.33494984360262e-10,
      "observed_relative_error": 6.667959874882096e-09,
      "error_to_target": 0.24079975219894134,
      "observed_single_weighted_error": 8.334949843773229e-10,
      "observed_single_relative_error": 6.667959875018583e-09,
      "error_peak_t": 0.02807277928935876,
      "single_error_peak_t": 0.02807277928935876,
      "measured_serial_seconds": 780.7875845999806,
      "measured_single_seconds": 475.52350539999316,
      "measured_saving_ratio": 1.641953711506249,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": true,
      "saving_ratio_prediction_error": 0.09492257643730762,
      "measured_parts": {
        "linear_fine": 152.63203959999373,
        "linear_coarse": 152.63203959999373,
        "nonlinear_coarse": 475.52350539999316
      },
      "observed_at_utc": "2026-11-17T21:43:04.609786+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.125_t0.01_fitted_p0.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D2",
      "family": "D2",
      "eps": 0.125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": false,
      "case_id": "D2_e0.125_t0.01",
      "model": "fitted",
      "curve_id": "D2_e0.125_t0.01_fitted",
      "point_index": 1,
      "selection_labels": [
        "middle_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 3.824138074177394e-08,
      "feasible": true,
      "N": 2047,
      "Nhat": 182,
      "ratio": 11.247252747252746,
      "model_error_relative": 3.822957295571127e-08,
      "model_error_absolute": 4.778696619463909e-09,
      "linear_error_relative": 2.7381149247441462e-08,
      "ordering_error_relative": 1.0848423708269813e-08,
      "serial_seconds": 240.3112330122421,
      "parallel_seconds": 131.88910985504688,
      "linear_fine_seconds": 131.88910985504688,
      "linear_coarse_seconds": 17.0319484821748,
      "nonlinear_coarse_seconds": 91.39017467502039,
      "N1": 1734,
      "single_seconds": 454.6514032455373,
      "single_model_error_relative": 3.822009393629549e-08,
      "single_model_error_absolute": 4.777511742036936e-09,
      "saving_ratio": 0.5285615117357518,
      "observed_weighted_error": 1.8311051778846828e-09,
      "observed_relative_error": 1.4648841423077462e-08,
      "error_to_target": 0.3830625657058305,
      "observed_single_weighted_error": 1.7403774966297953e-09,
      "observed_single_relative_error": 1.3923019973038362e-08,
      "error_peak_t": 0.01,
      "single_error_peak_t": 0.01,
      "measured_serial_seconds": 232.69733870006166,
      "measured_single_seconds": 309.19664889998967,
      "measured_saving_ratio": 0.752586871584524,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": false,
      "saving_ratio_prediction_error": 0.4238397137791807,
      "measured_parts": {
        "linear_fine": 149.0561343000154,
        "linear_coarse": 15.191884500032756,
        "nonlinear_coarse": 68.4493199000135
      },
      "observed_at_utc": "2026-11-17T21:52:07.274573+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.125_t0.01_fitted_p1.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D2",
      "family": "D2",
      "eps": 0.125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": false,
      "case_id": "D2_e0.125_t0.01",
      "model": "fitted",
      "curve_id": "D2_e0.125_t0.01_fitted",
      "point_index": 12,
      "selection_labels": [
        "large_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 1.332589574048261e-06,
      "feasible": true,
      "N": 325,
      "Nhat": 16,
      "ratio": 20.3125,
      "model_error_relative": 1.332589574048261e-06,
      "model_error_absolute": 1.6657369675603263e-07,
      "linear_error_relative": 9.76534912483853e-07,
      "ordering_error_relative": 3.5605466156440795e-07,
      "serial_seconds": 85.18067313964818,
      "parallel_seconds": 52.52761731192879,
      "linear_fine_seconds": 25.83168457718923,
      "linear_coarse_seconds": 6.821371250530162,
      "nonlinear_coarse_seconds": 52.52761731192879,
      "N1": 278,
      "single_seconds": 113.84886163651029,
      "single_model_error_relative": 1.3285419888260074e-06,
      "single_model_error_absolute": 1.6606774860325092e-07,
      "saving_ratio": 0.7481908199627664,
      "observed_weighted_error": 7.811608795370712e-08,
      "observed_relative_error": 6.24928703629657e-07,
      "error_to_target": 0.4689581216902306,
      "observed_single_weighted_error": 1.4751130439839244e-07,
      "observed_single_relative_error": 1.1800904351871395e-06,
      "error_peak_t": 0.026758641201003144,
      "single_error_peak_t": 0.01,
      "measured_serial_seconds": 87.13622979994398,
      "measured_single_seconds": 84.52425929997116,
      "measured_saving_ratio": 1.0309020217580742,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": false,
      "saving_ratio_prediction_error": 0.3778597575006024,
      "measured_parts": {
        "linear_fine": 29.84201819996815,
        "linear_coarse": 6.025392599985935,
        "nonlinear_coarse": 51.26881899998989
      },
      "observed_at_utc": "2026-11-17T21:54:02.168102+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.125_t0.01_fitted_p12.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D2",
      "family": "D2",
      "eps": 0.125,
      "t0": 0.1,
      "T": 1.0,
      "held_out": false,
      "case_id": "D2_e0.125_t0.1",
      "model": "refined",
      "curve_id": "D2_e0.125_t0.1_refined",
      "point_index": 0,
      "selection_labels": [
        "small_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 0.0008676872403252034,
      "feasible": true,
      "N": 2048,
      "Nhat": 2048,
      "ratio": 1.0,
      "model_error_relative": 0.0008676872403252034,
      "model_error_absolute": 0.00010846090504065043,
      "linear_error_relative": 0.0008676816861883158,
      "ordering_error_relative": 5.554136887603146e-09,
      "serial_seconds": 792.1190799107908,
      "parallel_seconds": 528.2177309526254,
      "linear_fine_seconds": 131.9506744790827,
      "linear_coarse_seconds": 131.9506744790827,
      "nonlinear_coarse_seconds": 528.2177309526254,
      "N1": 2048,
      "single_seconds": 528.2177309526254,
      "single_model_error_relative": 0.0008676872403252034,
      "single_model_error_absolute": 0.00010846090504065043,
      "saving_ratio": 1.4996071382954657,
      "observed_weighted_error": 2.912124487925985e-11,
      "observed_relative_error": 2.329699590340788e-10,
      "error_to_target": 2.684953151400074e-07,
      "observed_single_weighted_error": 2.9121244879356205e-11,
      "observed_single_relative_error": 2.3296995903484964e-10,
      "error_peak_t": 0.1,
      "single_error_peak_t": 0.1,
      "measured_serial_seconds": 780.7875845999806,
      "measured_single_seconds": 475.52350539999316,
      "measured_saving_ratio": 1.641953711506249,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": true,
      "saving_ratio_prediction_error": 0.09492257643730762,
      "measured_parts": {
        "linear_fine": 152.63203959999373,
        "linear_coarse": 152.63203959999373,
        "nonlinear_coarse": 475.52350539999316
      },
      "observed_at_utc": "2026-11-17T21:54:02.423031+00:00",
      "outputs_compared": 116,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.125_t0.1_refined_p0.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D2",
      "family": "D2",
      "eps": 0.125,
      "t0": 0.1,
      "T": 1.0,
      "held_out": false,
      "case_id": "D2_e0.125_t0.1",
      "model": "refined",
      "curve_id": "D2_e0.125_t0.1_refined",
      "point_index": 3,
      "selection_labels": [
        "middle_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 0.0008676959757164958,
      "feasible": true,
      "N": 2048,
      "Nhat": 175,
      "ratio": 11.702857142857143,
      "model_error_relative": 0.0008676959708770807,
      "model_error_absolute": 0.00010846199635963509,
      "linear_error_relative": 0.0008676816861883158,
      "ordering_error_relative": 1.428468876491151e-08,
      "serial_seconds": 238.30868758269028,
      "parallel_seconds": 131.9506744790827,
      "linear_fine_seconds": 131.9506744790827,
      "linear_coarse_seconds": 16.601984124772706,
      "nonlinear_coarse_seconds": 89.75602897883488,
      "N1": 2048,
      "single_seconds": 528.2177309526254,
      "single_model_error_relative": 0.0008676872403252034,
      "single_model_error_absolute": 0.00010846090504065043,
      "saving_ratio": 0.45115616840977196,
      "observed_weighted_error": 3.9406954514489476e-11,
      "observed_relative_error": 3.152556361159158e-10,
      "error_to_target": 3.633249950889711e-07,
      "observed_single_weighted_error": 2.9121244879356205e-11,
      "observed_single_relative_error": 2.3296995903484964e-10,
      "error_peak_t": 0.1,
      "single_error_peak_t": 0.1,
      "measured_serial_seconds": 240.78148599999258,
      "measured_single_seconds": 475.52350539999316,
      "measured_saving_ratio": 0.5063503344539318,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": true,
      "saving_ratio_prediction_error": 0.12233938026095803,
      "measured_parts": {
        "linear_fine": 152.63203959999373,
        "linear_coarse": 17.82156449998729,
        "nonlinear_coarse": 70.32788190001156
      },
      "observed_at_utc": "2026-11-17T21:55:30.923395+00:00",
      "outputs_compared": 116,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.125_t0.1_refined_p3.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D2",
      "family": "D2",
      "eps": 0.125,
      "t0": 0.1,
      "T": 1.0,
      "held_out": false,
      "case_id": "D2_e0.125_t0.1",
      "model": "refined",
      "curve_id": "D2_e0.125_t0.1_refined",
      "point_index": 12,
      "selection_labels": [
        "large_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 0.0008677221824180339,
      "feasible": true,
      "N": 2048,
      "Nhat": 16,
      "ratio": 128.0,
      "model_error_relative": 0.0008677221824180339,
      "model_error_absolute": 0.00010846527280225424,
      "linear_error_relative": 0.0008676816861883158,
      "ordering_error_relative": 4.049622971812683e-08,
      "serial_seconds": 191.29966304154163,
      "parallel_seconds": 131.9506744790827,
      "linear_fine_seconds": 131.9506744790827,
      "linear_coarse_seconds": 6.821371250530162,
      "nonlinear_coarse_seconds": 52.52761731192879,
      "N1": 2048,
      "single_seconds": 528.2177309526254,
      "single_model_error_relative": 0.0008676872403252034,
      "single_model_error_absolute": 0.00010846090504065043,
      "saving_ratio": 0.3621606239846175,
      "observed_weighted_error": 1.5684872829876125e-09,
      "observed_relative_error": 1.25478982639009e-08,
      "error_to_target": 1.4460732384337989e-05,
      "observed_single_weighted_error": 2.9121244879356205e-11,
      "observed_single_relative_error": 2.3296995903484964e-10,
      "error_peak_t": 0.1,
      "single_error_peak_t": 0.1,
      "measured_serial_seconds": 209.92625119996956,
      "measured_single_seconds": 475.52350539999316,
      "measured_saving_ratio": 0.441463458306624,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": true,
      "saving_ratio_prediction_error": 0.21897144269713542,
      "measured_parts": {
        "linear_fine": 152.63203959999373,
        "linear_coarse": 6.025392599985935,
        "nonlinear_coarse": 51.26881899998989
      },
      "observed_at_utc": "2026-11-17T21:55:31.256913+00:00",
      "outputs_compared": 116,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.125_t0.1_refined_p12.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D2",
      "family": "D2",
      "eps": 0.125,
      "t0": 0.1,
      "T": 1.0,
      "held_out": false,
      "case_id": "D2_e0.125_t0.1",
      "model": "fitted",
      "curve_id": "D2_e0.125_t0.1_fitted",
      "point_index": 0,
      "selection_labels": [
        "small_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 6.31459257013194e-11,
      "feasible": true,
      "N": 2048,
      "Nhat": 2048,
      "ratio": 1.0,
      "model_error_relative": 6.31459257013194e-11,
      "model_error_absolute": 7.893240712664925e-12,
      "linear_error_relative": 6.302864818463035e-11,
      "ordering_error_relative": 1.17277516689042e-13,
      "serial_seconds": 792.1190799107908,
      "parallel_seconds": 528.2177309526254,
      "linear_fine_seconds": 131.9506744790827,
      "linear_coarse_seconds": 131.9506744790827,
      "nonlinear_coarse_seconds": 528.2177309526254,
      "N1": 2048,
      "single_seconds": 528.2177309526254,
      "single_model_error_relative": 6.31459257013194e-11,
      "single_model_error_absolute": 7.893240712664925e-12,
      "saving_ratio": 1.4996071382954657,
      "observed_weighted_error": 2.912124487925985e-11,
      "observed_relative_error": 2.329699590340788e-10,
      "error_to_target": 3.6893901933757074,
      "observed_single_weighted_error": 2.9121244879356205e-11,
      "observed_single_relative_error": 2.3296995903484964e-10,
      "error_peak_t": 0.1,
      "single_error_peak_t": 0.1,
      "measured_serial_seconds": 780.7875845999806,
      "measured_single_seconds": 475.52350539999316,
      "measured_saving_ratio": 1.641953711506249,
      "P1": false,
      "single_accuracy_pass": false,
      "P2": true,
      "saving_ratio_prediction_error": 0.09492257643730762,
      "measured_parts": {
        "linear_fine": 152.63203959999373,
        "linear_coarse": 152.63203959999373,
        "nonlinear_coarse": 475.52350539999316
      },
      "observed_at_utc": "2026-11-17T21:55:31.535510+00:00",
      "outputs_compared": 116,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.125_t0.1_fitted_p0.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D2",
      "family": "D2",
      "eps": 0.125,
      "t0": 0.1,
      "T": 1.0,
      "held_out": false,
      "case_id": "D2_e0.125_t0.1",
      "model": "fitted",
      "curve_id": "D2_e0.125_t0.1_fitted",
      "point_index": 11,
      "selection_labels": [
        "middle_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 2.136712664364372e-08,
      "feasible": true,
      "N": 187,
      "Nhat": 21,
      "ratio": 8.904761904761905,
      "model_error_relative": 2.129391762163435e-08,
      "model_error_absolute": 2.6617397027042936e-09,
      "linear_error_relative": 1.4385367400591648e-08,
      "ordering_error_relative": 6.908550221042701e-09,
      "serial_seconds": 78.17207073014606,
      "parallel_seconds": 53.70366564876458,
      "linear_fine_seconds": 17.339065880319154,
      "linear_coarse_seconds": 7.129339201062333,
      "nonlinear_coarse_seconds": 53.70366564876458,
      "N1": 158,
      "single_seconds": 85.78738943095576,
      "single_model_error_relative": 2.1139055037081854e-08,
      "single_model_error_absolute": 2.6423818796352318e-09,
      "saving_ratio": 0.9112303247444226,
      "observed_weighted_error": 3.3679465053003457e-09,
      "observed_relative_error": 2.6943572042402766e-08,
      "error_to_target": 1.2609824658112336,
      "observed_single_weighted_error": 4.910875769035278e-09,
      "observed_single_relative_error": 3.9287006152282225e-08,
      "error_peak_t": 0.1,
      "single_error_peak_t": 0.1,
      "measured_serial_seconds": 61.37011700007133,
      "measured_single_seconds": 61.1450306000188,
      "measured_saving_ratio": 1.0036811887710866,
      "P1": false,
      "single_accuracy_pass": false,
      "P2": true,
      "saving_ratio_prediction_error": 0.10145718542959403,
      "measured_parts": {
        "linear_fine": 18.953771900036372,
        "linear_coarse": 5.171507499995641,
        "nonlinear_coarse": 37.24483760003932
      },
      "observed_at_utc": "2026-11-17T21:57:29.282832+00:00",
      "outputs_compared": 116,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.125_t0.1_fitted_p11.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D2",
      "family": "D2",
      "eps": 0.125,
      "t0": 0.1,
      "T": 1.0,
      "held_out": false,
      "case_id": "D2_e0.125_t0.1",
      "model": "fitted",
      "curve_id": "D2_e0.125_t0.1_fitted",
      "point_index": 1,
      "selection_labels": [
        "large_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 1.0722371756326599e-10,
      "feasible": true,
      "N": 1915,
      "Nhat": 193,
      "ratio": 9.922279792746114,
      "model_error_relative": 1.0721972076638078e-10,
      "model_error_absolute": 1.3402465095797598e-11,
      "linear_error_relative": 7.340043510663489e-11,
      "ordering_error_relative": 3.38192856597459e-11,
      "serial_seconds": 235.4025095338153,
      "parallel_seconds": 123.73678486383956,
      "linear_fine_seconds": 123.73678486383956,
      "linear_coarse_seconds": 17.70760675809238,
      "nonlinear_coarse_seconds": 93.95811791188335,
      "N1": 1622,
      "single_seconds": 428.45045265568336,
      "single_model_error_relative": 1.0718925797956955e-10,
      "single_model_error_absolute": 1.3398657247446194e-11,
      "saving_ratio": 0.5494276130990399,
      "observed_weighted_error": 4.258798109214894e-11,
      "observed_relative_error": 3.407038487371915e-10,
      "error_to_target": 3.177504534257204,
      "observed_single_weighted_error": 3.979089533120642e-11,
      "observed_single_relative_error": 3.1832716264965135e-10,
      "error_peak_t": 0.1,
      "single_error_peak_t": 0.1,
      "measured_serial_seconds": 224.96066280000377,
      "measured_single_seconds": 286.49645580002107,
      "measured_saving_ratio": 0.785212725134128,
      "P1": false,
      "single_accuracy_pass": false,
      "P2": false,
      "saving_ratio_prediction_error": 0.4291468182771976,
      "measured_parts": {
        "linear_fine": 137.52461189997848,
        "linear_coarse": 15.928889100032393,
        "nonlinear_coarse": 71.5071617999929
      },
      "observed_at_utc": "2026-11-17T22:06:01.383170+00:00",
      "outputs_compared": 116,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_e0.125_t0.1_fitted_p1.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D1_hold",
      "family": "D1",
      "eps": 0.125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": true,
      "case_id": "D1_hold_e0.125_t0.01",
      "model": "refined",
      "curve_id": "D1_hold_e0.125_t0.01_refined",
      "point_index": 0,
      "selection_labels": [
        "small_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 0.0007244201879295196,
      "feasible": true,
      "N": 2048,
      "Nhat": 2048,
      "ratio": 1.0,
      "model_error_relative": 0.0007244201879295196,
      "model_error_absolute": 9.055252349118995e-05,
      "linear_error_relative": 0.0007240805163610748,
      "ordering_error_relative": 3.39671568444847e-07,
      "serial_seconds": 331.3428498084529,
      "parallel_seconds": 220.95310254729452,
      "linear_fine_seconds": 55.19487363057919,
      "linear_coarse_seconds": 55.19487363057919,
      "nonlinear_coarse_seconds": 220.95310254729452,
      "N1": 2048,
      "single_seconds": 220.95310254729452,
      "single_model_error_relative": 0.0007244201879295196,
      "single_model_error_absolute": 9.055252349118995e-05,
      "saving_ratio": 1.4996071382954657,
      "observed_weighted_error": 9.698858111819336e-10,
      "observed_relative_error": 7.759086489455468e-09,
      "error_to_target": 1.0710754088220367e-05,
      "observed_single_weighted_error": 9.698858112037653e-10,
      "observed_single_relative_error": 7.759086489630123e-09,
      "error_peak_t": 0.01778279410038923,
      "single_error_peak_t": 0.01778279410038923,
      "measured_serial_seconds": 250.87454859993886,
      "measured_single_seconds": 135.17531279998366,
      "measured_saving_ratio": 1.8559198673440702,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": true,
      "saving_ratio_prediction_error": 0.23760404972038796,
      "measured_parts": {
        "linear_fine": 57.8496178999776,
        "linear_coarse": 57.8496178999776,
        "nonlinear_coarse": 135.17531279998366
      },
      "observed_at_utc": "2026-11-17T22:09:16.237789+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_hold_e0.125_t0.01_refined_p0.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D1_hold",
      "family": "D1",
      "eps": 0.125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": true,
      "case_id": "D1_hold_e0.125_t0.01",
      "model": "refined",
      "curve_id": "D1_hold_e0.125_t0.01_refined",
      "point_index": 3,
      "selection_labels": [
        "middle_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 0.0007252939009487084,
      "feasible": true,
      "N": 2048,
      "Nhat": 161,
      "ratio": 12.720496894409937,
      "model_error_relative": 0.0007252915116877997,
      "model_error_absolute": 9.066143896097497e-05,
      "linear_error_relative": 0.0007240805163610748,
      "ordering_error_relative": 1.210995326724934e-06,
      "serial_seconds": 97.82087463765649,
      "parallel_seconds": 55.19487363057919,
      "linear_fine_seconds": 55.19487363057919,
      "linear_coarse_seconds": 6.563848464235881,
      "nonlinear_coarse_seconds": 36.06215254284141,
      "N1": 2046,
      "single_seconds": 220.75735033670966,
      "single_model_error_relative": 0.0007251281549223994,
      "single_model_error_absolute": 9.064101936529992e-05,
      "saving_ratio": 0.4431149154873231,
      "observed_weighted_error": 9.094099643394659e-10,
      "observed_relative_error": 7.275279714715727e-09,
      "error_to_target": 1.0030802279185611e-05,
      "observed_single_weighted_error": 1.0374465552102795e-09,
      "observed_single_relative_error": 8.299572441682236e-09,
      "error_peak_t": 0.021544346900318777,
      "single_error_peak_t": 0.017376090821391597,
      "measured_serial_seconds": 88.95206279994454,
      "measured_single_seconds": 136.61083329998655,
      "measured_saving_ratio": 0.6511347647269882,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": false,
      "saving_ratio_prediction_error": 0.46944898934600676,
      "measured_parts": {
        "linear_fine": 57.8496178999776,
        "linear_coarse": 6.51993670000229,
        "nonlinear_coarse": 24.58250819996465
      },
      "observed_at_utc": "2026-11-17T22:12:04.642900+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_hold_e0.125_t0.01_refined_p3.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D1_hold",
      "family": "D1",
      "eps": 0.125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": true,
      "case_id": "D1_hold_e0.125_t0.01",
      "model": "refined",
      "curve_id": "D1_hold_e0.125_t0.01_refined",
      "point_index": 12,
      "selection_labels": [
        "large_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 0.0007279213677296145,
      "feasible": true,
      "N": 2048,
      "Nhat": 16,
      "ratio": 128.0,
      "model_error_relative": 0.0007279213677296145,
      "model_error_absolute": 9.099017096620182e-05,
      "linear_error_relative": 0.0007240805163610748,
      "ordering_error_relative": 3.840851368539734e-06,
      "serial_seconds": 79.86874662305217,
      "parallel_seconds": 55.19487363057919,
      "linear_fine_seconds": 55.19487363057919,
      "linear_coarse_seconds": 2.835931191867888,
      "nonlinear_coarse_seconds": 21.837941800605105,
      "N1": 2039,
      "single_seconds": 220.07221759966257,
      "single_model_error_relative": 0.0007276169759600304,
      "single_model_error_absolute": 9.09521219950038e-05,
      "saving_ratio": 0.36292062439404726,
      "observed_weighted_error": 2.980812933127985e-08,
      "observed_relative_error": 2.384650346502388e-07,
      "error_to_target": 0.000327597245007398,
      "observed_single_weighted_error": 1.024233445458242e-09,
      "observed_single_relative_error": 8.193867563665936e-09,
      "error_peak_t": 0.011284025430963024,
      "single_error_peak_t": 0.017376090821391597,
      "measured_serial_seconds": 76.41187059995718,
      "measured_single_seconds": 128.00388200004818,
      "measured_saving_ratio": 0.5969496346988009,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": false,
      "saving_ratio_prediction_error": 0.6448490236549704,
      "measured_parts": {
        "linear_fine": 57.8496178999776,
        "linear_coarse": 3.248345199972391,
        "nonlinear_coarse": 15.31390750000719
      },
      "observed_at_utc": "2026-11-17T22:14:31.737425+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_hold_e0.125_t0.01_refined_p12.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D1_hold",
      "family": "D1",
      "eps": 0.125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": true,
      "case_id": "D1_hold_e0.125_t0.01",
      "model": "fitted",
      "curve_id": "D1_hold_e0.125_t0.01_fitted",
      "point_index": 0,
      "selection_labels": [
        "small_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 5.012656154604276e-09,
      "feasible": true,
      "N": 2048,
      "Nhat": 2048,
      "ratio": 1.0,
      "model_error_relative": 5.012656154604276e-09,
      "model_error_absolute": 6.265820193255345e-10,
      "linear_error_relative": 5.004823615008736e-09,
      "ordering_error_relative": 7.83253959554039e-12,
      "serial_seconds": 331.3428498084529,
      "parallel_seconds": 220.95310254729452,
      "linear_fine_seconds": 55.19487363057919,
      "linear_coarse_seconds": 55.19487363057919,
      "nonlinear_coarse_seconds": 220.95310254729452,
      "N1": 2048,
      "single_seconds": 220.95310254729452,
      "single_model_error_relative": 5.012656154604276e-09,
      "single_model_error_absolute": 6.265820193255345e-10,
      "saving_ratio": 1.4996071382954657,
      "observed_weighted_error": 9.698858111819336e-10,
      "observed_relative_error": 7.759086489455468e-09,
      "error_to_target": 1.5478992075545643,
      "observed_single_weighted_error": 9.698858112037653e-10,
      "observed_single_relative_error": 7.759086489630123e-09,
      "error_peak_t": 0.01778279410038923,
      "single_error_peak_t": 0.01778279410038923,
      "measured_serial_seconds": 250.87454859993886,
      "measured_single_seconds": 135.17531279998366,
      "measured_saving_ratio": 1.8559198673440702,
      "P1": false,
      "single_accuracy_pass": false,
      "P2": true,
      "saving_ratio_prediction_error": 0.23760404972038796,
      "measured_parts": {
        "linear_fine": 57.8496178999776,
        "linear_coarse": 57.8496178999776,
        "nonlinear_coarse": 135.17531279998366
      },
      "observed_at_utc": "2026-11-17T22:14:32.157745+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_hold_e0.125_t0.01_fitted_p0.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D1_hold",
      "family": "D1",
      "eps": 0.125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": true,
      "case_id": "D1_hold_e0.125_t0.01",
      "model": "fitted",
      "curve_id": "D1_hold_e0.125_t0.01_fitted",
      "point_index": 8,
      "selection_labels": [
        "middle_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 1.5337604286722754e-07,
      "feasible": true,
      "N": 435,
      "Nhat": 38,
      "ratio": 11.447368421052632,
      "model_error_relative": 1.532075989206985e-07,
      "model_error_absolute": 1.9150949865087313e-08,
      "linear_error_relative": 1.1252367925301333e-07,
      "ordering_error_relative": 4.068391966768517e-08,
      "serial_seconds": 41.015139789465096,
      "parallel_seconds": 24.00489206725469,
      "linear_fine_seconds": 13.608560195646161,
      "linear_coarse_seconds": 3.401687526564247,
      "nonlinear_coarse_seconds": 24.00489206725469,
      "N1": 374,
      "single_seconds": 56.880865009076125,
      "single_model_error_relative": 1.5273475009882928e-07,
      "single_model_error_absolute": 1.909184376235366e-08,
      "saving_ratio": 0.7210709573935025,
      "observed_weighted_error": 1.3674495781728998e-08,
      "observed_relative_error": 1.0939596625383198e-07,
      "error_to_target": 0.7132532839469093,
      "observed_single_weighted_error": 1.8977719110003642e-08,
      "observed_single_relative_error": 1.5182175288002914e-07,
      "error_peak_t": 0.01,
      "single_error_peak_t": 0.01,
      "measured_serial_seconds": 33.6602150000399,
      "measured_single_seconds": 34.48426140000811,
      "measured_saving_ratio": 0.9761036958162016,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": false,
      "saving_ratio_prediction_error": 0.3536860496289864,
      "measured_parts": {
        "linear_fine": 14.696733399992809,
        "linear_coarse": 2.714898700010963,
        "nonlinear_coarse": 16.248582900036126
      },
      "observed_at_utc": "2026-11-17T22:15:40.887808+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_hold_e0.125_t0.01_fitted_p8.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D1_hold",
      "family": "D1",
      "eps": 0.125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": true,
      "case_id": "D1_hold_e0.125_t0.01",
      "model": "fitted",
      "curve_id": "D1_hold_e0.125_t0.01_fitted",
      "point_index": 1,
      "selection_labels": [
        "large_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 7.687393580470751e-09,
      "feasible": true,
      "N": 1930,
      "Nhat": 153,
      "ratio": 12.61437908496732,
      "model_error_relative": 7.687027908614221e-09,
      "model_error_absolute": 9.608784885767776e-10,
      "linear_error_relative": 5.638590351192111e-09,
      "ordering_error_relative": 2.0484375574221097e-09,
      "serial_seconds": 93.75162920364006,
      "parallel_seconds": 52.130098786739545,
      "linear_fine_seconds": 52.130098786739545,
      "linear_coarse_seconds": 6.355772259872658,
      "nonlinear_coarse_seconds": 35.26575815702786,
      "N1": 1656,
      "single_seconds": 182.49469484850667,
      "single_model_error_relative": 7.681990624310857e-09,
      "single_model_error_absolute": 9.602488280388572e-10,
      "saving_ratio": 0.5137224908453673,
      "observed_weighted_error": 1.00639262977853e-09,
      "observed_relative_error": 8.05114103822824e-09,
      "error_to_target": 1.0473173974962804,
      "observed_single_weighted_error": 1.301500148295001e-09,
      "observed_single_relative_error": 1.0412001186360008e-08,
      "error_peak_t": 0.021544346900318777,
      "single_error_peak_t": 0.018230450029011067,
      "measured_serial_seconds": 83.33989690005546,
      "measured_single_seconds": 104.77560559997801,
      "measured_saving_ratio": 0.7954131729692714,
      "P1": false,
      "single_accuracy_pass": false,
      "P2": false,
      "saving_ratio_prediction_error": 0.5483323917945697,
      "measured_parts": {
        "linear_fine": 56.29088139999658,
        "linear_coarse": 4.776972800027579,
        "nonlinear_coarse": 22.272042700031307
      },
      "observed_at_utc": "2026-11-17T22:18:49.830331+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D1_hold_e0.125_t0.01_fitted_p1.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D2_hold",
      "family": "D2",
      "eps": 0.125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": true,
      "case_id": "D2_hold_e0.125_t0.01",
      "model": "refined",
      "curve_id": "D2_hold_e0.125_t0.01_refined",
      "point_index": 0,
      "selection_labels": [
        "small_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 0.027439483907876972,
      "feasible": true,
      "N": 2048,
      "Nhat": 2048,
      "ratio": 1.0,
      "model_error_relative": 0.027439483907876972,
      "model_error_absolute": 0.0034299354884846215,
      "linear_error_relative": 0.027438504123705416,
      "ordering_error_relative": 9.797841715557612e-07,
      "serial_seconds": 792.1190799107908,
      "parallel_seconds": 528.2177309526254,
      "linear_fine_seconds": 131.9506744790827,
      "linear_coarse_seconds": 131.9506744790827,
      "nonlinear_coarse_seconds": 528.2177309526254,
      "N1": 2048,
      "single_seconds": 528.2177309526254,
      "single_model_error_relative": 0.027439483907876972,
      "single_model_error_absolute": 0.0034299354884846215,
      "saving_ratio": 1.4996071382954657,
      "observed_weighted_error": 2.006171228487702e-09,
      "observed_relative_error": 1.6049369827901615e-08,
      "error_to_target": 5.849005718104768e-07,
      "observed_single_weighted_error": 2.006171228570325e-09,
      "observed_single_relative_error": 1.60493698285626e-08,
      "error_peak_t": 0.014914744507165508,
      "single_error_peak_t": 0.014914744507165508,
      "measured_serial_seconds": 595.9539280000608,
      "measured_single_seconds": 335.63862520002294,
      "measured_saving_ratio": 1.7755820792225676,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": true,
      "saving_ratio_prediction_error": 0.18403149323548162,
      "measured_parts": {
        "linear_fine": 130.15765140001895,
        "linear_coarse": 130.15765140001895,
        "nonlinear_coarse": 335.63862520002294
      },
      "observed_at_utc": "2026-11-17T22:26:37.582877+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_hold_e0.125_t0.01_refined_p0.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D2_hold",
      "family": "D2",
      "eps": 0.125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": true,
      "case_id": "D2_hold_e0.125_t0.01",
      "model": "refined",
      "curve_id": "D2_hold_e0.125_t0.01_refined",
      "point_index": 3,
      "selection_labels": [
        "middle_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 0.027442004277274883,
      "feasible": true,
      "N": 2048,
      "Nhat": 161,
      "ratio": 12.720496894409937,
      "model_error_relative": 0.02744199358034234,
      "model_error_absolute": 0.0034302491975427927,
      "linear_error_relative": 0.027438504123705416,
      "ordering_error_relative": 3.4894566369258024e-06,
      "serial_seconds": 234.18046747551506,
      "parallel_seconds": 131.9506744790827,
      "linear_fine_seconds": 131.9506744790827,
      "linear_coarse_seconds": 15.742055409968518,
      "nonlinear_coarse_seconds": 86.48773758646384,
      "N1": 2048,
      "single_seconds": 528.2177309526254,
      "single_model_error_relative": 0.027439483907876972,
      "single_model_error_absolute": 0.0034299354884846215,
      "saving_ratio": 0.4433407925424566,
      "observed_weighted_error": 1.6367914926013373e-09,
      "observed_relative_error": 1.3094331940810699e-08,
      "error_to_target": 4.77163832805547e-07,
      "observed_single_weighted_error": 2.006171228570325e-09,
      "observed_single_relative_error": 1.60493698285626e-08,
      "error_peak_t": 0.01,
      "single_error_peak_t": 0.014914744507165508,
      "measured_serial_seconds": 212.47509950003587,
      "measured_single_seconds": 335.63862520002294,
      "measured_saving_ratio": 0.6330472226592273,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": false,
      "saving_ratio_prediction_error": 0.4279020412916401,
      "measured_parts": {
        "linear_fine": 130.15765140001895,
        "linear_coarse": 17.285268599982373,
        "nonlinear_coarse": 65.03217950003454
      },
      "observed_at_utc": "2026-11-17T22:28:00.429137+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_hold_e0.125_t0.01_refined_p3.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D2_hold",
      "family": "D2",
      "eps": 0.125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": true,
      "case_id": "D2_hold_e0.125_t0.01",
      "model": "refined",
      "curve_id": "D2_hold_e0.125_t0.01_refined",
      "point_index": 12,
      "selection_labels": [
        "large_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 0.027449566774558325,
      "feasible": true,
      "N": 2048,
      "Nhat": 16,
      "ratio": 128.0,
      "model_error_relative": 0.027449566774558325,
      "model_error_absolute": 0.0034311958468197907,
      "linear_error_relative": 0.027438504123705416,
      "ordering_error_relative": 1.106265085290948e-05,
      "serial_seconds": 191.29966304154163,
      "parallel_seconds": 131.9506744790827,
      "linear_fine_seconds": 131.9506744790827,
      "linear_coarse_seconds": 6.821371250530162,
      "nonlinear_coarse_seconds": 52.52761731192879,
      "N1": 2048,
      "single_seconds": 528.2177309526254,
      "single_model_error_relative": 0.027439483907876972,
      "single_model_error_absolute": 0.0034299354884846215,
      "saving_ratio": 0.3621606239846175,
      "observed_weighted_error": 5.230529813100526e-08,
      "observed_relative_error": 4.1844238504804207e-07,
      "error_to_target": 1.5244043320781151e-05,
      "observed_single_weighted_error": 2.006171228570325e-09,
      "observed_single_relative_error": 1.60493698285626e-08,
      "error_peak_t": 0.026758641201003144,
      "single_error_peak_t": 0.014914744507165508,
      "measured_serial_seconds": 175.62115700007416,
      "measured_single_seconds": 335.63862520002294,
      "measured_saving_ratio": 0.5232447752263709,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": false,
      "saving_ratio_prediction_error": 0.44478648581242597,
      "measured_parts": {
        "linear_fine": 130.15765140001895,
        "linear_coarse": 6.647085200005677,
        "nonlinear_coarse": 38.81642040004954
      },
      "observed_at_utc": "2026-11-17T22:28:46.422280+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_hold_e0.125_t0.01_refined_p12.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D2_hold",
      "family": "D2",
      "eps": 0.125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": true,
      "case_id": "D2_hold_e0.125_t0.01",
      "model": "fitted",
      "curve_id": "D2_hold_e0.125_t0.01_fitted",
      "point_index": 0,
      "selection_labels": [
        "small_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 2.7690891763764078e-08,
      "feasible": true,
      "N": 2048,
      "Nhat": 2048,
      "ratio": 1.0,
      "model_error_relative": 2.7690891763764078e-08,
      "model_error_absolute": 3.4613614704705097e-09,
      "linear_error_relative": 2.735518920610048e-08,
      "ordering_error_relative": 3.3570255766359746e-10,
      "serial_seconds": 792.1190799107908,
      "parallel_seconds": 528.2177309526254,
      "linear_fine_seconds": 131.9506744790827,
      "linear_coarse_seconds": 131.9506744790827,
      "nonlinear_coarse_seconds": 528.2177309526254,
      "N1": 2048,
      "single_seconds": 528.2177309526254,
      "single_model_error_relative": 2.7690891763764078e-08,
      "single_model_error_absolute": 3.4613614704705097e-09,
      "saving_ratio": 1.4996071382954657,
      "observed_weighted_error": 2.006171228487702e-09,
      "observed_relative_error": 1.6049369827901615e-08,
      "error_to_target": 0.5795902120026196,
      "observed_single_weighted_error": 2.006171228570325e-09,
      "observed_single_relative_error": 1.60493698285626e-08,
      "error_peak_t": 0.014914744507165508,
      "single_error_peak_t": 0.014914744507165508,
      "measured_serial_seconds": 595.9539280000608,
      "measured_single_seconds": 335.63862520002294,
      "measured_saving_ratio": 1.7755820792225676,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": true,
      "saving_ratio_prediction_error": 0.18403149323548162,
      "measured_parts": {
        "linear_fine": 130.15765140001895,
        "linear_coarse": 130.15765140001895,
        "nonlinear_coarse": 335.63862520002294
      },
      "observed_at_utc": "2026-11-17T22:28:46.903403+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_hold_e0.125_t0.01_fitted_p0.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D2_hold",
      "family": "D2",
      "eps": 0.125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": true,
      "case_id": "D2_hold_e0.125_t0.01",
      "model": "fitted",
      "curve_id": "D2_hold_e0.125_t0.01_fitted",
      "point_index": 1,
      "selection_labels": [
        "middle_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 3.824138074177394e-08,
      "feasible": true,
      "N": 2047,
      "Nhat": 182,
      "ratio": 11.247252747252746,
      "model_error_relative": 3.822957295571127e-08,
      "model_error_absolute": 4.778696619463909e-09,
      "linear_error_relative": 2.7381149247441462e-08,
      "ordering_error_relative": 1.0848423708269813e-08,
      "serial_seconds": 240.3112330122421,
      "parallel_seconds": 131.88910985504688,
      "linear_fine_seconds": 131.88910985504688,
      "linear_coarse_seconds": 17.0319484821748,
      "nonlinear_coarse_seconds": 91.39017467502039,
      "N1": 1734,
      "single_seconds": 454.6514032455373,
      "single_model_error_relative": 3.822009393629549e-08,
      "single_model_error_absolute": 4.777511742036936e-09,
      "saving_ratio": 0.5285615117357518,
      "observed_weighted_error": 8.087203117606246e-10,
      "observed_relative_error": 6.469762494084997e-09,
      "error_to_target": 0.16918224103288163,
      "observed_single_weighted_error": 1.5765265114900642e-09,
      "observed_single_relative_error": 1.2612212091920514e-08,
      "error_peak_t": 0.03162277660168379,
      "single_error_peak_t": 0.01,
      "measured_serial_seconds": 229.98659559997031,
      "measured_single_seconds": 293.33546779997414,
      "measured_saving_ratio": 0.7840395071379452,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": false,
      "saving_ratio_prediction_error": 0.4833458163898938,
      "measured_parts": {
        "linear_fine": 151.35239529999672,
        "linear_coarse": 14.269874799996614,
        "nonlinear_coarse": 64.36432549997699
      },
      "observed_at_utc": "2026-11-17T22:37:31.101411+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_hold_e0.125_t0.01_fitted_p1.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    },
    {
      "name": "D2_hold",
      "family": "D2",
      "eps": 0.125,
      "t0": 0.01,
      "T": 1.0,
      "held_out": true,
      "case_id": "D2_hold_e0.125_t0.01",
      "model": "fitted",
      "curve_id": "D2_hold_e0.125_t0.01_fitted",
      "point_index": 12,
      "selection_labels": [
        "large_ratio"
      ],
      "distinct_ratios_on_curve": 13,
      "eta": 1.332589574048261e-06,
      "feasible": true,
      "N": 325,
      "Nhat": 16,
      "ratio": 20.3125,
      "model_error_relative": 1.332589574048261e-06,
      "model_error_absolute": 1.6657369675603263e-07,
      "linear_error_relative": 9.76534912483853e-07,
      "ordering_error_relative": 3.5605466156440795e-07,
      "serial_seconds": 85.18067313964818,
      "parallel_seconds": 52.52761731192879,
      "linear_fine_seconds": 25.83168457718923,
      "linear_coarse_seconds": 6.821371250530162,
      "nonlinear_coarse_seconds": 52.52761731192879,
      "N1": 278,
      "single_seconds": 113.84886163651029,
      "single_model_error_relative": 1.3285419888260074e-06,
      "single_model_error_absolute": 1.6606774860325092e-07,
      "saving_ratio": 0.7481908199627664,
      "observed_weighted_error": 8.489058186223964e-08,
      "observed_relative_error": 6.791246548979171e-07,
      "error_to_target": 0.5096277714636555,
      "observed_single_weighted_error": 1.1847700686460263e-07,
      "observed_single_relative_error": 9.47816054916821e-07,
      "error_peak_t": 0.02577696447686978,
      "single_error_peak_t": 0.01,
      "measured_serial_seconds": 71.50970790005522,
      "measured_single_seconds": 77.1894288000185,
      "measured_saving_ratio": 0.9264184100302356,
      "P1": true,
      "single_accuracy_pass": true,
      "P2": true,
      "saving_ratio_prediction_error": 0.23821140985977185,
      "measured_parts": {
        "linear_fine": 26.046202300000004,
        "linear_coarse": 6.647085200005677,
        "nonlinear_coarse": 38.81642040004954
      },
      "observed_at_utc": "2026-11-17T22:39:14.868276+00:00",
      "outputs_compared": 235,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\errors\\D2_hold_e0.125_t0.01_fitted_p12.npy",
      "reference_caveat": "Comparison to stored N=4096 l3 solution, not certified continuous error; historical uncertainty roughly 1e-9 near t=.01."
    }
  ]
}

==> anc/computations/provenance/check_historical.py <==
"""Check byte-for-byte integrity of the three English metadata copies."""

import argparse
import hashlib
import json
from pathlib import Path


def digest(data):
    return hashlib.sha256(data).hexdigest()


def historical_bytes(record, published):
    if digest(published) != record["published_sha256"]:
        raise ValueError("Published digest mismatch: " + record["file"])
    data = published
    for edit in record["edits"]:
        key = edit["published_json_token"].encode("ascii")
        if data.count(key) != edit["occurrences"]:
            raise ValueError("Unexpected token count: " + record["file"])
        data = data.replace(key, bytes.fromhex(edit["historical_token_hex"]))
    if digest(data) != record["historical_sha256"]:
        raise ValueError("Historical digest mismatch: " + record["file"])
    return data


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, help="Optional directory outside the ancillary tree for historical files.")
    args = parser.parse_args()
    here = Path(__file__).resolve().parent
    computations = here.parent
    if args.output is not None:
        out = args.output.resolve()
        if out == computations.parent or computations.parent in out.parents:
            parser.error("Choose an output directory outside the ancillary tree.")
        out.mkdir(parents=True, exist_ok=True)
    manifest = json.loads((here / "historical_metadata.json").read_text(encoding="ascii"))
    for entry in manifest["records"]:
        path = computations / "smooth" / entry["file"]
        data = historical_bytes(entry, path.read_bytes())
        if args.output is not None:
            with (out / path.name).open("xb") as stream:
                stream.write(data)
        print(entry["historical_sha256"], path.name)


if __name__ == "__main__":
    main()


==> anc/computations/provenance/historical_metadata.json <==
{
  "note": "The English JSON tokens replace only a task name and a provenance path in three records. All numeric values and all other bytes are preserved. historical_token_hex stores the original UTF-8 JSON tokens for byte-level verification. The historical-input task label identifies an archived planning document, not a computational data dependency.",
  "records": [
    {
      "file": "initial_runtime_estimate.json",
      "published_sha256": "d0a06f7aeb52f7f4992066f6c02408360b4ac9687e6fc897bd6bd780dcc8d097",
      "historical_sha256": "bded85818979e1c24f1cd2350019a5d43717c83d06651b79091d566dbb621f0f",
      "edits": [
        {
          "published_json_token": "\"historical-input/smooth-data-two-mesh-design-task-2026-11-17.md\"",
          "historical_token_hex": "22443a5c5c436c617564655c5c4f74686572204e6f6e6c696e6561725c5c6f75747075745c5ce4bbbbe58aa15fe58589e6bb91e5889de580bce58f8ce7bd91e6a0bce8aebee8aea15fe695b0e580bc5f436f6465785f323032362d31312d31372e6d6422",
          "occurrences": 1
        },
        {
          "published_json_token": "\"Two-mesh design for smooth initial data\"",
          "historical_token_hex": "22e58589e6bb91e5889de580bce58f8ce7bd91e6a0bce8aebee8aea122",
          "occurrences": 1
        }
      ]
    },
    {
      "file": "protocol_frozen.json",
      "published_sha256": "40c57402b557407deb53fb88d4fd80646b87598659a30b19d049e0bfff1a4f36",
      "historical_sha256": "b7fae78f356c60b72521622f6d9a4a4a7ae86c5a9362c9ce90be65383b8b451d",
      "edits": [
        {
          "published_json_token": "\"historical-input/smooth-data-two-mesh-design-task-2026-11-17.md\"",
          "historical_token_hex": "22443a5c5c436c617564655c5c4f74686572204e6f6e6c696e6561725c5c6f75747075745c5ce4bbbbe58aa15fe58589e6bb91e5889de580bce58f8ce7bd91e6a0bce8aebee8aea15fe695b0e580bc5f436f6465785f323032362d31312d31372e6d6422",
          "occurrences": 3
        }
      ]
    },
    {
      "file": "predictions_frozen.json",
      "published_sha256": "daabdd39d84cfd38b881ecdade26d3cca22e0f0c4123220fb72aa3bb46547b72",
      "historical_sha256": "3bd228657e6e869f36c061820bbcbdff15d562d884d7dbf95f14787bfb3f8baa",
      "edits": [
        {
          "published_json_token": "\"historical-input/smooth-data-two-mesh-design-task-2026-11-17.md\"",
          "historical_token_hex": "22443a5c5c436c617564655c5c4f74686572204e6f6e6c696e6561725c5c6f75747075745c5ce4bbbbe58aa15fe58589e6bb91e5889de580bce58f8ce7bd91e6a0bce8aebee8aea15fe695b0e580bc5f436f6465785f323032362d31312d31372e6d6422",
          "occurrences": 1
        }
      ]
    }
  ]
}


==> anc/computations/reproduce.py <==
"""Read the published summaries or replay Section 6 in a separate working directory."""
import argparse
import json
from pathlib import Path
import shutil
import subprocess
import sys

HERE = Path(__file__).resolve().parent


def read(root, name):
    return json.loads((root / name).read_text(encoding="utf-8"))


def summary():
    design = HERE / "design"
    smooth = HERE / "smooth"
    cost = read(design, "cost_models_frozen.json")
    print("Cost parameters (intercept, slope)")
    for kind in ("linear", "nonlinear"):
        print(kind, cost[kind]["omega0"], cost[kind]["omega1"])
    curves = read(smooth, "predictions_frozen.json")["curves"]
    print("\nSmooth training-family bounds (name, epsilon, a, c, gamma)")
    for row in curves:
        if not row["held_out"]:
            print(row["name"], row["eps"], row["a"], row["c"], row["continuous_rho"])
    print("\nN near 256 (name, epsilon, N, Nhat, N1, errors/target, predicted and measured cost ratios)")
    for row in read(smooth, "validation_results.json")["rows"]:
        if row["target_N"] == 256:
            print(*(row[key] for key in ("name", "eps", "N", "Nhat", "N1")),
                  *(round(row[key], 3) for key in ("error_to_target", "single_error_to_target",
                                                   "saving_ratio", "measured_saving_ratio")))
    states = [row["Q2_all_integer_states"] for row in curves]
    print("\nInterior states:", sum(row["eligible_states"] for row in states))
    print("Maximum relative mesh-ratio error:", max(row["maximum_relative_ratio_error"] for row in states))
    rows = [row for row in read(design, "validation_results.json")["rows"] if row["model"] == "refined"]
    print("\nBall-bound cases:", len(rows))
    print("Largest two-mesh error / target:", max(row["error_to_target"] for row in rows))


def setup(work, retime):
    if work.exists():
        raise SystemExit("Choose a new directory for init.")
    work.mkdir(parents=True)
    comp = work / "computations"
    comp.mkdir()
    shutil.copy2(HERE / "README.md", comp)
    shutil.copytree(HERE.parent / "ball_constants", work / "ball_constants")
    shutil.copytree(HERE / "support", comp / "support")
    for group in ("design", "smooth"):
        dest = comp / group
        dest.mkdir()
        for file in (HERE / group).glob("*.py"):
            shutil.copy2(file, dest)
    if not retime:
        for name in ("cost_models_frozen.json", "cost_models_frozen.json.sha256.json"):
            shutil.copy2(HERE / "design" / name, comp / "design")
    shutil.copy2(HERE / "smooth/initial_runtime_estimate.json", comp / "smooth")
    print("Initialized independent replay in", work)


def execute(comp, folder, script, *args):
    subprocess.run([sys.executable, "-B", str(comp / folder / script), *map(str, args)],
                   cwd=comp / folder, check=True)


def replay(work, stage):
    comp = work / "computations"
    if not (comp / "README.md").is_file():
        raise SystemExit("Initialize this working directory first.")
    if stage == "models":
        execute(comp, "design", "cost_timing.py", "calibrate")
        execute(comp, "design", "calibration.py")
        execute(comp, "design", "design.py")
        execute(comp, "design", "supplement_p4.py")
    elif stage == "cost-holdout":
        execute(comp, "design", "cost_timing.py", "holdout")
    elif stage == "references":
        jobs = set()
        for name in ("D1", "D1_hold"):
            jobs.update((name, n, 3) for n in (16,32,64,128,256,1024,2048,4096))
            jobs.update((name, n, 2) for n in (2048,4096))
        jobs.update((name, 4096, 3) for name in ("D2","D2_hold"))
        root = comp / "support/reference"
        root.mkdir(parents=True, exist_ok=True)
        for name, n, level in sorted(jobs):
            execute(comp, "support/b3/m1", "worker.py", "--root", root, "--name", name,
                    "--n", n, "--level", level)
    elif stage == "design-checks":
        execute(comp, "design", "validate_design.py", "serial")
        execute(comp, "design", "validate_design.py", "parallel")
    elif stage == "smooth-prepare":
        for name in ("cost_models_frozen.json", "cost_models_frozen.json.sha256.json"):
            dest = comp / "smooth" / name
            source = comp / "design" / name
            if dest.exists() and dest.read_bytes() != source.read_bytes():
                raise ValueError("Existing smooth cost freeze differs from design input.")
            if not dest.exists():
                shutil.copy2(source, dest)
        execute(comp, "smooth", "prepare_protocol.py")
        execute(comp, "smooth", "chain_jobs.py", "prepare", "--workers", 3)
        execute(comp, "smooth", "calibrate_smooth.py", "freeze")
        execute(comp, "smooth", "design_smooth.py")
    elif stage == "smooth-checks":
        execute(comp, "smooth", "validate_smooth.py", "serial")
        execute(comp, "smooth", "calibrate_smooth.py", "diagnostics")
        execute(comp, "smooth", "validate_smooth.py", "parallel")


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("stage", choices=("summary","init","models","cost-holdout","references",
                                          "design-checks","smooth-prepare","smooth-checks"))
    parser.add_argument("working_directory", nargs="?", type=Path)
    parser.add_argument("--retime", action="store_true",
                        help="During init, use fresh cost calibration on this processor.")
    args = parser.parse_args()
    if args.stage == "summary":
        summary()
        return
    if args.working_directory is None:
        parser.error("Supply a working directory outside the ancillary tree.")
    work = args.working_directory.resolve()
    if work == HERE.parent or HERE.parent in work.parents:
        parser.error("Use a separate working directory outside the ancillary tree.")
    if args.stage == "init":
        setup(work, args.retime)
    else:
        replay(work, args.stage)


if __name__ == "__main__":
    main()


==> anc/computations/smooth/calibrate_smooth.py <==
"""Freeze smooth-data error constants, or diagnose all grids after prediction freeze.

Only chain files are read. This program never solves a PDE. New observations use
uncompressed NPY. Calibration sees D1/D5 at N=16,32 only; reference diagnostics
may inspect 1024/2048/4096 for all four data before selection.
"""
from __future__ import annotations
import sys
sys.dont_write_bytecode = True
import os
for _thread in ('OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','OMP_NUM_THREADS','NUMEXPR_NUM_THREADS'):
    os.environ[_thread] = '1'
from pathlib import Path
from datetime import datetime, timezone
import argparse
import hashlib
import json
import numpy as np
from smooth_data import (FEM, EPS, NU, DATA_NAMES, TRAINING_NAMES, CONSTANT_SOURCE,
                         data_manifest, initial_error)
from m0_core import prolong

HERE = Path(__file__).resolve().parent
MESHES = (16,32,64,128,256,512,1024,2048)
TRAINING_MESHES = (16,32)
REFERENCE_MESHES = (1024,2048,4096)
COLUMNS = ['t','linear_H_unit','linear_weighted_H_unit']
for _e in EPS:
    COLUMNS += [f'full_H_eps{_e:g}',f'full_weighted_H_eps{_e:g}',
                f'ordering_H_eps{_e:g}',f'ordering_weighted_H_eps{_e:g}']


def utc():
    return datetime.now(timezone.utc).isoformat()


def sha(path):
    h = hashlib.sha256()
    with Path(path).open('rb') as f:
        for chunk in iter(lambda:f.read(1048576),b''):
            h.update(chunk)
    return h.hexdigest()


def json_write(path, value):
    with Path(path).open('x',encoding='utf-8',newline='\n') as f:
        json.dump(value,f,ensure_ascii=False,indent=2,allow_nan=False)
        f.write('\n')


def npy_write(path, array):
    path = Path(path)
    if path.exists():
        previous = np.load(path,allow_pickle=False)
        if previous.shape != array.shape or not np.array_equal(previous,array):
            raise RuntimeError('Refusing to replace a different existing observation array: '+str(path))
        return
    with path.open('xb') as f:
        np.save(f,array,allow_pickle=False)


def verify_freeze(root, filename):
    path = root/filename
    candidates = [root/(path.stem+'.sha256.json'),root/(filename+'.sha256.json')]
    manifest_path = next((p for p in candidates if p.exists()),None)
    if not path.exists() or manifest_path is None:
        raise FileNotFoundError('Required freeze and manifest: '+str(path))
    manifest = json.loads(manifest_path.read_text(encoding='utf-8'))
    entries = manifest.get('files') or {filename:manifest.get('sha256')}
    for relative,expected in entries.items():
        if not expected or sha(root/relative) != expected:
            raise RuntimeError('Frozen hash mismatch: '+relative)
    return json.loads(path.read_text(encoding='utf-8'))


class Readers:
    def __init__(self, root):
        from chain_jobs import open_chain
        self.root,self.open_chain = root,open_chain
        self.cache = {}
        self.times = None
    def get(self,name,n,level):
        key = (name,int(n),int(level))
        if key not in self.cache:
            reader = self.open_chain(self.root,*key)
            times = np.asarray(reader.times,float)
            if len(times) < 2 or times[0] != 0 or times[-1] != 1:
                raise ValueError('Every chain must include the entire output window [0,1]')
            if self.times is None:
                self.times = times.copy()
            elif not np.array_equal(self.times,times):
                raise ValueError('Chain output times are not exactly identical')
            state = np.asarray(reader.get(0))
            if state.shape != (2*n-1,5):
                raise ValueError('Chain must have [v,q,r_eps1,r_eps2,r_eps3] columns')
            self.cache[key] = reader
        return self.cache[key]
    def provenance(self):
        result = []
        for (name,n,level),reader in sorted(self.cache.items()):
            directory = Path(getattr(reader,'directory',None) or getattr(reader,'dir'))
            complete = directory/'complete.json'
            files = {str(complete):sha(complete)}
            for filename in ('grid.json','times.npy'):
                p = directory/filename
                if p.exists():
                    files[str(p)] = sha(p)
            result.append(dict(name=name,N=n,level=level,directory=str(directory),
                metadata_hashes=files,
                source_metadata=getattr(reader,'meta',{}),
                array_hash_scope='New source complete.json may contain state hashes; historical block arrays remain read-only and are not all rehashed here'))
        return result


def split_quantities(state):
    correction = EPS**2*state[:,1:2]+EPS**3*state[:,2:5]
    full = EPS*state[:,0:1]+correction
    return np.column_stack((state[:,0],full,correction))


def reference_indicators(readers, name, fine_fem, Pmid, Plo):
    """All U values are absolute for their quantity; the linear datum is unit."""
    r4 = readers.get(name,4096,3)
    r2 = readers.get(name,2048,3)
    r1 = readers.get(name,1024,3)
    r4old = readers.get(name,4096,2)
    r2old = readers.get(name,2048,2)
    maxima = {q:np.zeros(7) for q in ('space','previous_space','fine_time','mid_time','weighted_state_norm')}
    peak_times = {q:np.zeros(7) for q in maxima}
    for index,t in enumerate(readers.times):
        s4 = np.asarray(r4.get(index))
        s2 = Pmid@r2.get(index)
        q4 = split_quantities(s4)
        norm_state = fine_fem.norm(q4)*np.exp(NU*t)
        update = norm_state > maxima['weighted_state_norm']
        maxima['weighted_state_norm'] = np.maximum(maxima['weighted_state_norm'],norm_state)
        peak_times['weighted_state_norm'][update] = t
        if index == 0:
            continue
        s1 = Plo@r1.get(index)
        vectors = dict(space=s4-s2,previous_space=s2-s1,
                       fine_time=s4-r4old.get(index),mid_time=s2-Pmid@r2old.get(index))
        for quantity,delta in vectors.items():
            values = fine_fem.norm(split_quantities(delta))*np.exp(NU*t)
            update = values > maxima[quantity]
            maxima[quantity] = np.maximum(maxima[quantity],values)
            peak_times[quantity][update] = t
        if index and index%350 == 0:
            print(json.dumps(dict(event='reference_read_progress',name=name,output=index)),flush=True)
    scales = np.maximum(np.r_[1.,EPS,EPS**2],maxima['weighted_state_norm'])
    floors = 64*np.finfo(float).eps*scales
    records = []
    for j in range(7):
        space,previous = float(maxima['space'][j]),float(maxima['previous_space'][j])
        fine_time,mid_time = float(maxima['fine_time'][j]),float(maxima['mid_time'][j])
        floor = float(floors[j])
        verified = bool(space <= .8*previous or space <= floor)
        U = space+fine_time+mid_time+floor
        if not np.isfinite(U):
            raise ArithmeticError('Nonfinite reference indicator')
        records.append(dict(U=U,space=space,previous_space=previous,
            fine_time=fine_time,mid_time=mid_time,time=fine_time+mid_time,
            floor=floor,scale=float(scales[j]),verified=verified,
            status='verified_empirically' if verified else 'reference_unverified',
            contraction_ratio=(space/previous if previous>0 else None),
            peak_times={q:float(ts[j]) for q,ts in peak_times.items()},
            verified_rule='space <= 0.8*previous_space or space <= floor',
            U_rule='space + max_fine_time + max_mid_time + floor; no Richardson division',
            caveat='Empirical sensitivity indicator, not a rigorous continuous-solution error bound'))
    result = dict(linear=records[0],amplitudes={str(float(e)):dict(full=records[k+1],ordering=records[k+4])
                  for k,e in enumerate(EPS)},reference_N=4096,
        spatial_check=[2048,4096],previous_spatial_check=[1024,2048],time_levels=[2,3],
        t0_rule='Analytic continuous initial datum is used for errors; reference space/time indicators are exactly zero at t=0',
        floor_rule='64*machine_epsilon*scale; linear scale=max(1,weighted norm v); full scale=max(epsilon,weighted norm u); ordering scale=max(epsilon^2,weighted norm(u-v))')
    print(json.dumps(dict(event='reference_complete',name=name,linear_U=records[0]['U'],
        full_U={str(float(e)):records[k+1]['U'] for k,e in enumerate(EPS)})),flush=True)
    return result


def observation_array(readers, name, n, fine_fem):
    r4 = readers.get(name,4096,3)
    coarse = readers.get(name,n,3)
    p = prolong(n,4096)
    initial = initial_error(n,name,coefficients=np.asarray(coarse.get(0))[:,0])
    array = np.zeros((len(readers.times),len(COLUMNS)))
    array[:,0] = readers.times
    for index,t in enumerate(readers.times):
        if index == 0:
            linear = initial['unit_H_error']
            full = EPS*linear
            ordering = np.zeros(3)
        else:
            delta = np.asarray(r4.get(index))-p@coarse.get(index)
            values = fine_fem.norm(split_quantities(delta))
            linear,full,ordering = values[0],values[1:4],values[4:7]
        weight = np.exp(NU*t)
        array[index,1:3] = [linear,weight*linear]
        for k in range(3):
            start = 3+4*k
            array[index,start:start+4] = [full[k],weight*full[k],ordering[k],weight*ordering[k]]
    if not np.isfinite(array).all():
        raise ArithmeticError('Nonfinite observed error')
    return array,initial


def resolution(value, indicator):
    if not indicator['verified']:
        return 'reference_unverified'
    return 'resolved' if value >= 10*indicator['U'] else 'unresolved'


def summarize(array, initial, reference, name, n):
    i = int(np.argmax(array[:,2]))
    linear = float(array[i,2])
    result = dict(name=name,N=n,linear_unit=linear,linear_peak_t=float(array[i,0]),
        a_candidate=linear*n*n,linear_reference_U=reference['linear']['U'],
        linear_resolution=resolution(linear,reference['linear']),
        initial_error=initial,amplitudes={})
    for k,e in enumerate(EPS):
        es = str(float(e))
        ifull = int(np.argmax(array[:,4+4*k]))
        iord = int(np.argmax(array[:,6+4*k]))
        full = float(array[ifull,4+4*k])
        ordering = float(array[iord,6+4*k])
        rel = ordering/float(e)
        result['amplitudes'][es] = dict(epsilon=float(e),full_absolute=full,
            full_relative=full/float(e),full_peak_t=float(array[ifull,0]),
            ordering_absolute=ordering,ordering_relative=rel,
            ordering_peak_t=float(array[iord,0]),c_candidate=rel*n*n,
            full_reference_U=reference['amplitudes'][es]['full']['U'],
            ordering_reference_U=reference['amplitudes'][es]['ordering']['U'],
            full_resolution=resolution(full,reference['amplitudes'][es]['full']),
            ordering_resolution=resolution(ordering,reference['amplitudes'][es]['ordering']))
    return result


def freeze(root):
    target = root/'error_constants_frozen.json'
    if target.exists():
        verify_freeze(root,target.name)
        print('Existing smooth constants freeze verified',flush=True)
        return
    protocol = verify_freeze(root,'protocol_frozen.json')
    # The root protocol owns numerical-kernel source hashes. Check them when its
    # schema exposes source_hashes as path -> SHA-256.
    for path,digest in protocol.get('source_hashes',{}).items():
        if isinstance(digest,str) and len(digest)==64 and Path(path).is_file() and sha(path)!=digest:
            raise RuntimeError('Protocol source hash mismatch: '+path)
    readers = Readers(root)
    fem = FEM(4096)
    pmid,plo = prolong(2048,4096),prolong(1024,4096)
    reference = {name:reference_indicators(readers,name,fem,pmid,plo) for name in DATA_NAMES}
    folder = root/'calibration_observations'
    folder.mkdir(exist_ok=True)
    training,files = [],{}
    for name in TRAINING_NAMES:
        for n in TRAINING_MESHES:
            array,initial = observation_array(readers,name,n,fem)
            path = folder/f'{name}_N{n}.npy'
            npy_write(path,array)
            relpath = path.relative_to(root).as_posix()
            files[relpath] = sha(path)
            row = summarize(array,initial,reference[name],name,n)
            row.update(observations=relpath,observations_sha256=files[relpath])
            training.append(row)
    meta = data_manifest()
    calibrated = {}
    for name in TRAINING_NAMES:
        rows = [r for r in training if r['name']==name]
        arow = max(rows,key=lambda r:r['a_candidate'])
        crows = {str(float(e)):max(rows,key=lambda r:r['amplitudes'][str(float(e))]['c_candidate']) for e in EPS}
        calibrated[name] = dict(a=arow['a_candidate'],a_source_N=arow['N'],
            a_training_resolution=arow['linear_resolution'],
            c={es:r['amplitudes'][es]['c_candidate'] for es,r in crows.items()},
            c_source_N={es:r['N'] for es,r in crows.items()},
            c_training_resolution={es:r['amplitudes'][es]['ordering_resolution'] for es,r in crows.items()})
    data = {}
    for name in DATA_NAMES:
        source = CONSTANT_SOURCE[name]
        fields = dict(meta[name],**calibrated[source])
        fields.update(constant_source=source,held_out=name not in TRAINING_NAMES,
            a_over_M=fields['a']/fields['M'],
            c_over_M_3half_epsilon={str(float(e)):fields['c'][str(float(e))]/(fields['M']**1.5*float(e)) for e in EPS},
            ratio_scope='Held-out rows use inherited constants with their own M; no held-out errors were fitted')
        data[name] = fields
    timestamp = utc()
    result = dict(schema=1,frozen_utc=timestamp,epsilons=EPS.tolist(),data=data,
        reference=reference,training=training,observation_columns=COLUMNS,
        protocol_sha256=sha(root/'protocol_frozen.json'),
        calibration=dict(data=list(TRAINING_NAMES),N=list(TRAINING_MESHES),
            a='max_{N=16,32} N^2 * max_t exp(nu*t)||v-v_N||_H, unit datum',
            c='max_{N=16,32} N^2/epsilon * max_t exp(nu*t)||C_N||_H',
            safety_factor=1.0,exponents_fixed=2,holdouts_used=False,
            window=[0,1],nu=float(NU),initial_error='analytic f minus actual stored t=0 projection; Gauss64/96 check',
            ordering_initial_error=0.0),
        preregistered_resolution=dict(unresolved_if='error < 10*U; do not include unresolved cases in joint validation',
            selection='eta*epsilon >= 100*U_full and verified reference; otherwise select fewer cases',
            Q1_Q3='Either two-mesh or single error unresolved means excluded from joint validation; raw comparisons and costs are retained'),
        reference_method='Raw W N4096 l3; no Richardson extrapolation and no division by 15',
        source_chains=readers.provenance(),
        caveat='Numerical observations and reference sensitivity indicators do not certify the smooth ordering conjecture or an all-time analytic bound')
    json_write(target,result)
    files[target.name] = sha(target)
    json_write(root/'error_constants_frozen.sha256.json',dict(frozen_utc=timestamp,algorithm='SHA-256',files=files))
    print(json.dumps(dict(event='smooth_constants_frozen',path=str(target),sha256=sha(target),frozen_utc=timestamp,
        constants={name:dict(a=data[name]['a'],c=data[name]['c'],M=data[name]['M']) for name in DATA_NAMES}),indent=2),flush=True)


def diagnostics(root):
    constants = verify_freeze(root,'error_constants_frozen.json')
    verify_freeze(root,'predictions_frozen.json')
    target = root/'diagnostics_smooth.json'
    if target.exists():
        existing = json.loads(target.read_text(encoding='utf-8'))
        if existing['constants_sha256'] != sha(root/'error_constants_frozen.json') or existing['predictions_sha256'] != sha(root/'predictions_frozen.json'):
            raise RuntimeError('Existing diagnostics have different frozen parents')
        for p,digest in existing['observation_files'].items():
            if sha(root/p) != digest:
                raise RuntimeError('Existing diagnostic observation hash mismatch')
        print('Existing smooth diagnostics verified',flush=True)
        return
    readers = Readers(root)
    fem = FEM(4096)
    folder = root/'diagnostic_observations'
    folder.mkdir(exist_ok=True)
    rows,files = [],{}
    for name in DATA_NAMES:
        for n in MESHES:
            array,initial = observation_array(readers,name,n,fem)
            p = folder/f'{name}_N{n}.npy'
            npy_write(p,array)
            relative = p.relative_to(root).as_posix()
            files[relative] = sha(p)
            row = summarize(array,initial,constants['reference'][name],name,n)
            row['observations'] = relative
            row['linear_model_unit'] = constants['data'][name]['a']/n**2
            row['linear_model_covers'] = bool(row['linear_unit'] <= row['linear_model_unit'])
            for es,record in row['amplitudes'].items():
                record['ordering_model_relative'] = constants['data'][name]['c'][es]/n**2
                record['ordering_model_covers'] = bool(record['ordering_relative'] <= record['ordering_model_relative'])
            rows.append(row)
            print(json.dumps(dict(event='diagnostic_read_complete',name=name,N=n)),flush=True)
    json_write(target,dict(completed_utc=utc(),constants_sha256=sha(root/'error_constants_frozen.json'),
        predictions_sha256=sha(root/'predictions_frozen.json'),rows=rows,
        observation_files=files,observation_columns=COLUMNS,
        scope='Post-freeze dyadic-grid diagnostics only. Never refit constants or select new validation points from these results.',
        unresolved_rule='A window maximum below 10*U or an unverified reference is not admitted to validation.'))
    print(json.dumps(dict(event='smooth_diagnostics_complete',path=str(target),rows=len(rows))),flush=True)


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('command',choices=['freeze','diagnostics'])
    parser.add_argument('--root',type=Path,default=HERE)
    args = parser.parse_args()
    root = args.root.resolve()
    if not root.is_dir():
        raise FileNotFoundError(root)
    (freeze if args.command=='freeze' else diagnostics)(root)


==> anc/computations/smooth/case_results/D1_e0.03125_targetN256.json <==
{
  "name": "D1",
  "family": "D1",
  "constant_source": "D1",
  "held_out": false,
  "eps": 0.03125,
  "T": 1.0,
  "model": "smooth_h2",
  "curve_id": "D1_e0.03125",
  "M": 3524.7037425944422,
  "a": 0.3993898551580525,
  "c": 5.371537593064516e-05,
  "continuous_rho": 32.925542126280774,
  "continuous_cost_ratio": 0.3226841259268129,
  "full_reference_uncertainty": 3.334866755505233e-10,
  "reference_uncertainty": 3.334866755505233e-10,
  "reference_verified": true,
  "eta": 6.304031240788233e-06,
  "feasible": true,
  "N": 256,
  "Nhat": 16,
  "N1": 252,
  "ratio": 16.0,
  "model_error_relative": 6.304031240788233e-06,
  "model_error_absolute": 1.9700097627463227e-07,
  "linear_error_relative": 6.09420555355915e-06,
  "ordering_error_relative": 2.0982568722908265e-07,
  "single_model_error_relative": 6.290053705813541e-06,
  "single_model_error_absolute": 1.9656417830667315e-07,
  "linear_fine_seconds": 9.005936364627752,
  "linear_coarse_seconds": 2.835931191867888,
  "nonlinear_coarse_seconds": 21.837941800605105,
  "serial_seconds": 33.679809357100744,
  "parallel_seconds": 21.837941800605105,
  "single_seconds": 44.96507207237882,
  "saving_ratio": 0.7490215806367985,
  "steps_fine": 15984,
  "steps_coarse": 15888,
  "steps_single": 15984,
  "continuous_N": 269.42902365430825,
  "continuous_Nhat": 8.182979117578546,
  "boundary_reasons": [
    "Nhat_equals_16",
    "continuous_Nhat_le_16"
  ],
  "boundary_affected": true,
  "integer_rounding_exemption": false,
  "Q2_eligible": false,
  "Q2_relative_ratio_error": 0.5140550780110318,
  "Q2_model_pass": null,
  "point_index": 28,
  "sample_kinds": [
    "target_N256"
  ],
  "case_id": "D1_e0.03125_targetN256",
  "target_N": 256,
  "continuous_target_Nhat": 16.0,
  "selection_labels": [
    "target_N256"
  ],
  "target_to_reference_uncertainty": 590.7311767386838,
  "selection_status": "selected",
  "selection_exclusion_reasons": [],
  "observed_weighted_error": 2.6910633850141033e-08,
  "observed_relative_error": 8.61140283204513e-07,
  "error_to_target": 0.13660152532759962,
  "observed_single_weighted_error": 2.8087763064059362e-08,
  "observed_single_relative_error": 8.988084180498996e-07,
  "single_error_to_target": 0.1425767709135775,
  "error_peak_t": 0.00130302298877964,
  "single_error_peak_t": 0.001272524545395956,
  "two_mesh_resolved": true,
  "single_mesh_resolved": true,
  "eligible_for_validation": true,
  "exclusion_reasons": [],
  "raw_two_accuracy_pass": true,
  "single_accuracy_pass": true,
  "raw_joint_accuracy_pass": true,
  "Q1": true,
  "Q3": true,
  "Q5": null,
  "raw_Q3": true,
  "measured_serial_seconds": 15.74251050001476,
  "measured_single_seconds": 20.78139810007997,
  "measured_saving_ratio": 0.7575289412291362,
  "saving_ratio_prediction_error": 0.011357964593096126,
  "resolved_accuracy_cost_saving": true,
  "measured_parts": {
    "linear_fine": 5.279384699999355,
    "linear_coarse": 1.1540646000066772,
    "nonlinear_coarse": 9.309061200008728
  },
  "observed_at_utc": "2026-11-18T04:07:00.176380+00:00",
  "outputs_compared": 1085,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D1_e0.03125_targetN256.npy",
  "initial_comparison": {
    "analytic_initial_comparison": true,
    "two_mesh": {
      "N": 256,
      "name": "D1",
      "unit_H_error": 2.7879300467205534e-08,
      "gauss64": 2.787930046690739e-08,
      "gauss96": 2.7879300467205534e-08,
      "quad_check_diff": 2.9814236254371287e-19,
      "projection_norm": 0.9999999999999997,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    },
    "coarse_correction_H": 0.0,
    "single_mesh": {
      "N": 252,
      "name": "D1",
      "unit_H_error": 2.9672140096900563e-08,
      "gauss64": 2.9672140093116126e-08,
      "gauss96": 2.9672140096900563e-08,
      "quad_check_diff": 3.784437329213807e-18,
      "projection_norm": 0.9999999999999996,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    }
  },
  "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
}


==> anc/computations/smooth/case_results/D1_e0.125_targetN256.json <==
{
  "name": "D1",
  "family": "D1",
  "constant_source": "D1",
  "held_out": false,
  "eps": 0.125,
  "T": 1.0,
  "model": "smooth_h2",
  "curve_id": "D1_e0.125",
  "M": 3524.7037425944422,
  "a": 0.3993898551580525,
  "c": 0.00021485297217718069,
  "continuous_rho": 20.742066342037216,
  "continuous_cost_ratio": 0.3594575320133823,
  "full_reference_uncertainty": 1.3335675526906792e-09,
  "reference_uncertainty": 1.3335675526906792e-09,
  "reference_verified": true,
  "eta": 6.933474976126263e-06,
  "feasible": true,
  "N": 256,
  "Nhat": 16,
  "N1": 241,
  "ratio": 16.0,
  "model_error_relative": 6.933474976126263e-06,
  "model_error_absolute": 8.666843720157828e-07,
  "linear_error_relative": 6.09420555355915e-06,
  "ordering_error_relative": 8.392694225671121e-07,
  "single_model_error_relative": 6.880127892602221e-06,
  "single_model_error_absolute": 8.600159865752777e-07,
  "linear_fine_seconds": 9.005936364627752,
  "linear_coarse_seconds": 2.835931191867888,
  "nonlinear_coarse_seconds": 21.837941800605105,
  "serial_seconds": 33.679809357100744,
  "parallel_seconds": 21.837941800605105,
  "single_seconds": 43.87129428343957,
  "saving_ratio": 0.7676958226831735,
  "steps_fine": 15984,
  "steps_coarse": 15888,
  "steps_single": 15976,
  "continuous_N": 266.3364470748242,
  "continuous_Nhat": 12.840400887883069,
  "boundary_reasons": [
    "Nhat_equals_16",
    "continuous_Nhat_le_16"
  ],
  "boundary_affected": true,
  "integer_rounding_exemption": false,
  "Q2_eligible": false,
  "Q2_relative_ratio_error": 0.22862072967275382,
  "Q2_model_pass": null,
  "point_index": 29,
  "sample_kinds": [
    "target_N256"
  ],
  "case_id": "D1_e0.125_targetN256",
  "target_N": 256,
  "continuous_target_Nhat": 16.0,
  "selection_labels": [
    "target_N256"
  ],
  "target_to_reference_uncertainty": 649.8991147970816,
  "selection_status": "selected",
  "selection_exclusion_reasons": [],
  "observed_weighted_error": 1.090304176613845e-07,
  "observed_relative_error": 8.72243341291076e-07,
  "error_to_target": 0.1258017580353912,
  "observed_single_weighted_error": 1.2284728451864972e-07,
  "observed_single_relative_error": 9.827782761491978e-07,
  "single_error_to_target": 0.14174397102941255,
  "error_peak_t": 0.00016155980984398728,
  "single_error_peak_t": 0.001272524545395956,
  "two_mesh_resolved": true,
  "single_mesh_resolved": true,
  "eligible_for_validation": true,
  "exclusion_reasons": [],
  "raw_two_accuracy_pass": true,
  "single_accuracy_pass": true,
  "raw_joint_accuracy_pass": true,
  "Q1": true,
  "Q3": true,
  "Q5": null,
  "raw_Q3": true,
  "measured_serial_seconds": 16.658325999975204,
  "measured_single_seconds": 20.346564700012095,
  "measured_saving_ratio": 0.8187291685640329,
  "saving_ratio_prediction_error": 0.06647599787959346,
  "resolved_accuracy_cost_saving": true,
  "measured_parts": {
    "linear_fine": 5.279384699999355,
    "linear_coarse": 1.1540646000066772,
    "nonlinear_coarse": 10.224876699969172
  },
  "observed_at_utc": "2026-11-18T04:07:33.856245+00:00",
  "outputs_compared": 1085,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D1_e0.125_targetN256.npy",
  "initial_comparison": {
    "analytic_initial_comparison": true,
    "two_mesh": {
      "N": 256,
      "name": "D1",
      "unit_H_error": 2.7879300467205534e-08,
      "gauss64": 2.787930046690739e-08,
      "gauss96": 2.7879300467205534e-08,
      "quad_check_diff": 2.9814236254371287e-19,
      "projection_norm": 0.9999999999999997,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    },
    "coarse_correction_H": 0.0,
    "single_mesh": {
      "N": 241,
      "name": "D1",
      "unit_H_error": 3.540087154861565e-08,
      "gauss64": 3.5400871547107053e-08,
      "gauss96": 3.540087154861565e-08,
      "quad_check_diff": 1.508598766284411e-18,
      "projection_norm": 0.9999999999999993,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    }
  },
  "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
}


==> anc/computations/smooth/case_results/D1_e0.5_targetN256.json <==
{
  "name": "D1",
  "family": "D1",
  "constant_source": "D1",
  "held_out": false,
  "eps": 0.5,
  "T": 1.0,
  "model": "smooth_h2",
  "curve_id": "D1_e0.5",
  "M": 3524.7037425944422,
  "a": 0.3993898551580525,
  "c": 0.0008592752520078237,
  "continuous_rho": 13.067375559317167,
  "continuous_cost_ratio": 0.42024971350516693,
  "full_reference_uncertainty": 5.3281924594643805e-09,
  "reference_uncertainty": 5.3281924594643805e-09,
  "reference_verified": true,
  "eta": 8.333076802317156e-06,
  "feasible": true,
  "N": 260,
  "Nhat": 19,
  "N1": 220,
  "ratio": 13.68421052631579,
  "model_error_relative": 8.288397808019547e-06,
  "model_error_absolute": 4.144198904009773e-06,
  "linear_error_relative": 5.908133952042196e-06,
  "ordering_error_relative": 2.3802638559773513e-06,
  "single_model_error_relative": 8.269610132439261e-06,
  "single_model_error_absolute": 4.134805066219631e-06,
  "linear_fine_seconds": 9.108484191908707,
  "linear_coarse_seconds": 2.9123801351786907,
  "nonlinear_coarse_seconds": 22.128497772370103,
  "serial_seconds": 34.1493620994575,
  "parallel_seconds": 22.128497772370103,
  "single_seconds": 41.82613721933941,
  "saving_ratio": 0.8164598590679238,
  "steps_fine": 15984,
  "steps_coarse": 15888,
  "steps_single": 15976,
  "continuous_N": 256.0,
  "continuous_Nhat": 19.590773896252603,
  "boundary_reasons": [],
  "boundary_affected": false,
  "integer_rounding_exemption": false,
  "Q2_eligible": true,
  "Q2_relative_ratio_error": 0.047204196756923666,
  "Q2_model_pass": true,
  "point_index": 30,
  "sample_kinds": [
    "target_N256"
  ],
  "case_id": "D1_e0.5_targetN256",
  "target_N": 256,
  "continuous_target_Nhat": 19.590773896252603,
  "selection_labels": [
    "target_N256"
  ],
  "target_to_reference_uncertainty": 781.9797112917016,
  "selection_status": "selected",
  "selection_exclusion_reasons": [],
  "observed_weighted_error": 9.740950542110965e-07,
  "observed_relative_error": 1.948190108422193e-06,
  "error_to_target": 0.2337900099373217,
  "observed_single_weighted_error": 5.893386901985181e-07,
  "observed_single_relative_error": 1.1786773803970363e-06,
  "single_error_to_target": 0.14144563987089195,
  "error_peak_t": 0.00017376090821391604,
  "single_error_peak_t": 0.001272524545395956,
  "two_mesh_resolved": true,
  "single_mesh_resolved": true,
  "eligible_for_validation": true,
  "exclusion_reasons": [],
  "raw_two_accuracy_pass": true,
  "single_accuracy_pass": true,
  "raw_joint_accuracy_pass": true,
  "Q1": true,
  "Q3": true,
  "Q5": null,
  "raw_Q3": true,
  "measured_serial_seconds": 17.982046599849127,
  "measured_single_seconds": 20.532677600043826,
  "measured_saving_ratio": 0.8757769907131229,
  "saving_ratio_prediction_error": 0.07265162026816108,
  "resolved_accuracy_cost_saving": true,
  "measured_parts": {
    "linear_fine": 5.587291899952106,
    "linear_coarse": 1.313292899983935,
    "nonlinear_coarse": 11.081461799913086
  },
  "observed_at_utc": "2026-11-18T04:08:15.645934+00:00",
  "outputs_compared": 1085,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D1_e0.5_targetN256.npy",
  "initial_comparison": {
    "analytic_initial_comparison": true,
    "two_mesh": {
      "N": 260,
      "name": "D1",
      "unit_H_error": 2.621964157454229e-08,
      "gauss64": 2.621964156759853e-08,
      "gauss96": 2.621964157454229e-08,
      "quad_check_diff": 6.94376103463149e-18,
      "projection_norm": 0.9999999999999997,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    },
    "coarse_correction_H": 0.0,
    "single_mesh": {
      "N": 220,
      "name": "D1",
      "unit_H_error": 5.0744937149698064e-08,
      "gauss64": 5.074493714971786e-08,
      "gauss96": 5.0744937149698064e-08,
      "quad_check_diff": 1.979939514206927e-20,
      "projection_norm": 0.9999999999999987,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    }
  },
  "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
}


==> anc/computations/smooth/case_results/D1_hold_e0.03125_targetN256.json <==
{
  "name": "D1_hold",
  "family": "D1",
  "constant_source": "D1",
  "held_out": true,
  "eps": 0.03125,
  "T": 1.0,
  "model": "smooth_h2",
  "curve_id": "D1_hold_e0.03125",
  "M": 4834.984557742719,
  "a": 0.3993898551580525,
  "c": 5.371537593064516e-05,
  "continuous_rho": 32.925542126280774,
  "continuous_cost_ratio": 0.3226841259268129,
  "full_reference_uncertainty": 3.9968193740084804e-10,
  "reference_uncertainty": 3.9968193740084804e-10,
  "reference_verified": true,
  "eta": 6.304031240788233e-06,
  "feasible": true,
  "N": 256,
  "Nhat": 16,
  "N1": 252,
  "ratio": 16.0,
  "model_error_relative": 6.304031240788233e-06,
  "model_error_absolute": 1.9700097627463227e-07,
  "linear_error_relative": 6.09420555355915e-06,
  "ordering_error_relative": 2.0982568722908265e-07,
  "single_model_error_relative": 6.290053705813541e-06,
  "single_model_error_absolute": 1.9656417830667315e-07,
  "linear_fine_seconds": 9.005936364627752,
  "linear_coarse_seconds": 2.835931191867888,
  "nonlinear_coarse_seconds": 21.837941800605105,
  "serial_seconds": 33.679809357100744,
  "parallel_seconds": 21.837941800605105,
  "single_seconds": 44.96507207237882,
  "saving_ratio": 0.7490215806367985,
  "steps_fine": 15984,
  "steps_coarse": 15888,
  "steps_single": 15984,
  "continuous_N": 269.42902365430825,
  "continuous_Nhat": 8.182979117578546,
  "boundary_reasons": [
    "Nhat_equals_16",
    "continuous_Nhat_le_16"
  ],
  "boundary_affected": true,
  "integer_rounding_exemption": false,
  "Q2_eligible": false,
  "Q2_relative_ratio_error": 0.5140550780110318,
  "Q2_model_pass": null,
  "point_index": 28,
  "sample_kinds": [
    "target_N256"
  ],
  "case_id": "D1_hold_e0.03125_targetN256",
  "target_N": 256,
  "continuous_target_Nhat": 16.0,
  "selection_labels": [
    "target_N256"
  ],
  "target_to_reference_uncertainty": 492.89436884673756,
  "selection_status": "selected",
  "selection_exclusion_reasons": [],
  "observed_weighted_error": 3.3049036095128906e-08,
  "observed_relative_error": 1.057569155044125e-06,
  "error_to_target": 0.16776077317026278,
  "observed_single_weighted_error": 3.4274115705267286e-08,
  "observed_single_relative_error": 1.0967717025685532e-06,
  "single_error_to_target": 0.17397942057650984,
  "error_peak_t": 0.0008254041852680173,
  "single_error_peak_t": 0.0008254041852680173,
  "two_mesh_resolved": true,
  "single_mesh_resolved": true,
  "eligible_for_validation": true,
  "exclusion_reasons": [],
  "raw_two_accuracy_pass": true,
  "single_accuracy_pass": true,
  "raw_joint_accuracy_pass": true,
  "Q1": true,
  "Q3": true,
  "Q5": true,
  "raw_Q3": true,
  "measured_serial_seconds": 16.349782299948856,
  "measured_single_seconds": 19.9296782000456,
  "measured_saving_ratio": 0.8203736224858587,
  "saving_ratio_prediction_error": 0.09526032853205457,
  "resolved_accuracy_cost_saving": true,
  "measured_parts": {
    "linear_fine": 5.5025457999436185,
    "linear_coarse": 1.2254909999901429,
    "nonlinear_coarse": 9.621745500015095
  },
  "observed_at_utc": "2026-11-18T04:08:54.922287+00:00",
  "outputs_compared": 1085,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D1_hold_e0.03125_targetN256.npy",
  "initial_comparison": {
    "analytic_initial_comparison": true,
    "two_mesh": {
      "N": 256,
      "name": "D1_hold",
      "unit_H_error": 4.228686422169682e-08,
      "gauss64": 4.22868642203155e-08,
      "gauss96": 4.228686422169682e-08,
      "quad_check_diff": 1.3813188310696516e-18,
      "projection_norm": 0.9999999999999992,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    },
    "coarse_correction_H": 0.0,
    "single_mesh": {
      "N": 252,
      "name": "D1_hold",
      "unit_H_error": 4.500014189207742e-08,
      "gauss64": 4.500014189917275e-08,
      "gauss96": 4.500014189207742e-08,
      "quad_check_diff": 7.095330301353257e-18,
      "projection_norm": 0.999999999999999,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    }
  },
  "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
}


==> anc/computations/smooth/case_results/D1_hold_e0.125_targetN256.json <==
{
  "name": "D1_hold",
  "family": "D1",
  "constant_source": "D1",
  "held_out": true,
  "eps": 0.125,
  "T": 1.0,
  "model": "smooth_h2",
  "curve_id": "D1_hold_e0.125",
  "M": 4834.984557742719,
  "a": 0.3993898551580525,
  "c": 0.00021485297217718069,
  "continuous_rho": 20.742066342037216,
  "continuous_cost_ratio": 0.3594575320133823,
  "full_reference_uncertainty": 1.5983491045770344e-09,
  "reference_uncertainty": 1.5983491045770344e-09,
  "reference_verified": true,
  "eta": 6.933474976126263e-06,
  "feasible": true,
  "N": 256,
  "Nhat": 16,
  "N1": 241,
  "ratio": 16.0,
  "model_error_relative": 6.933474976126263e-06,
  "model_error_absolute": 8.666843720157828e-07,
  "linear_error_relative": 6.09420555355915e-06,
  "ordering_error_relative": 8.392694225671121e-07,
  "single_model_error_relative": 6.880127892602221e-06,
  "single_model_error_absolute": 8.600159865752777e-07,
  "linear_fine_seconds": 9.005936364627752,
  "linear_coarse_seconds": 2.835931191867888,
  "nonlinear_coarse_seconds": 21.837941800605105,
  "serial_seconds": 33.679809357100744,
  "parallel_seconds": 21.837941800605105,
  "single_seconds": 43.87129428343957,
  "saving_ratio": 0.7676958226831735,
  "steps_fine": 15984,
  "steps_coarse": 15888,
  "steps_single": 15976,
  "continuous_N": 266.3364470748242,
  "continuous_Nhat": 12.840400887883069,
  "boundary_reasons": [
    "Nhat_equals_16",
    "continuous_Nhat_le_16"
  ],
  "boundary_affected": true,
  "integer_rounding_exemption": false,
  "Q2_eligible": false,
  "Q2_relative_ratio_error": 0.22862072967275382,
  "Q2_model_pass": null,
  "point_index": 29,
  "sample_kinds": [
    "target_N256"
  ],
  "case_id": "D1_hold_e0.125_targetN256",
  "target_N": 256,
  "continuous_target_Nhat": 16.0,
  "selection_labels": [
    "target_N256"
  ],
  "target_to_reference_uncertainty": 542.2372180983143,
  "selection_status": "selected",
  "selection_exclusion_reasons": [],
  "observed_weighted_error": 1.5061453560619195e-07,
  "observed_relative_error": 1.2049162848495356e-06,
  "error_to_target": 0.17378245237754117,
  "observed_single_weighted_error": 1.4992794986388286e-07,
  "observed_single_relative_error": 1.1994235989110629e-06,
  "single_error_to_target": 0.17299025424350514,
  "error_peak_t": 0.0001100694171252208,
  "single_error_peak_t": 0.0008254041852680173,
  "two_mesh_resolved": true,
  "single_mesh_resolved": true,
  "eligible_for_validation": true,
  "exclusion_reasons": [],
  "raw_two_accuracy_pass": true,
  "single_accuracy_pass": true,
  "raw_joint_accuracy_pass": true,
  "Q1": true,
  "Q3": true,
  "Q5": true,
  "raw_Q3": true,
  "measured_serial_seconds": 16.73278209986165,
  "measured_single_seconds": 19.917930399999022,
  "measured_saving_ratio": 0.8400863826626522,
  "saving_ratio_prediction_error": 0.09429588886711215,
  "resolved_accuracy_cost_saving": true,
  "measured_parts": {
    "linear_fine": 5.5025457999436185,
    "linear_coarse": 1.2254909999901429,
    "nonlinear_coarse": 10.00474529992789
  },
  "observed_at_utc": "2026-11-18T04:09:27.883231+00:00",
  "outputs_compared": 1085,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D1_hold_e0.125_targetN256.npy",
  "initial_comparison": {
    "analytic_initial_comparison": true,
    "two_mesh": {
      "N": 256,
      "name": "D1_hold",
      "unit_H_error": 4.228686422169682e-08,
      "gauss64": 4.22868642203155e-08,
      "gauss96": 4.228686422169682e-08,
      "quad_check_diff": 1.3813188310696516e-18,
      "projection_norm": 0.9999999999999992,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    },
    "coarse_correction_H": 0.0,
    "single_mesh": {
      "N": 241,
      "name": "D1_hold",
      "unit_H_error": 5.3666722118332995e-08,
      "gauss64": 5.366672212049713e-08,
      "gauss96": 5.3666722118332995e-08,
      "quad_check_diff": 2.1641360930102352e-18,
      "projection_norm": 0.9999999999999986,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    }
  },
  "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
}


==> anc/computations/smooth/case_results/D1_hold_e0.5_targetN256.json <==
{
  "name": "D1_hold",
  "family": "D1",
  "constant_source": "D1",
  "held_out": true,
  "eps": 0.5,
  "T": 1.0,
  "model": "smooth_h2",
  "curve_id": "D1_hold_e0.5",
  "M": 4834.984557742719,
  "a": 0.3993898551580525,
  "c": 0.0008592752520078237,
  "continuous_rho": 13.067375559317167,
  "continuous_cost_ratio": 0.42024971350516693,
  "full_reference_uncertainty": 6.38732913466175e-09,
  "reference_uncertainty": 6.38732913466175e-09,
  "reference_verified": true,
  "eta": 8.333076802317156e-06,
  "feasible": true,
  "N": 260,
  "Nhat": 19,
  "N1": 220,
  "ratio": 13.68421052631579,
  "model_error_relative": 8.288397808019547e-06,
  "model_error_absolute": 4.144198904009773e-06,
  "linear_error_relative": 5.908133952042196e-06,
  "ordering_error_relative": 2.3802638559773513e-06,
  "single_model_error_relative": 8.269610132439261e-06,
  "single_model_error_absolute": 4.134805066219631e-06,
  "linear_fine_seconds": 9.108484191908707,
  "linear_coarse_seconds": 2.9123801351786907,
  "nonlinear_coarse_seconds": 22.128497772370103,
  "serial_seconds": 34.1493620994575,
  "parallel_seconds": 22.128497772370103,
  "single_seconds": 41.82613721933941,
  "saving_ratio": 0.8164598590679238,
  "steps_fine": 15984,
  "steps_coarse": 15888,
  "steps_single": 15976,
  "continuous_N": 256.0,
  "continuous_Nhat": 19.590773896252603,
  "boundary_reasons": [],
  "boundary_affected": false,
  "integer_rounding_exemption": false,
  "Q2_eligible": true,
  "Q2_relative_ratio_error": 0.047204196756923666,
  "Q2_model_pass": true,
  "point_index": 30,
  "sample_kinds": [
    "target_N256"
  ],
  "case_id": "D1_hold_e0.5_targetN256",
  "target_N": 256,
  "continuous_target_Nhat": 19.590773896252603,
  "selection_labels": [
    "target_N256"
  ],
  "target_to_reference_uncertainty": 652.3130894489631,
  "selection_status": "selected",
  "selection_exclusion_reasons": [],
  "observed_weighted_error": 1.3055330388651555e-06,
  "observed_relative_error": 2.611066077730311e-06,
  "error_to_target": 0.3133375750244206,
  "observed_single_weighted_error": 7.195925458261833e-07,
  "observed_single_relative_error": 1.4391850916523665e-06,
  "single_error_to_target": 0.17270752757879013,
  "error_peak_t": 9.54258787825843e-05,
  "single_error_peak_t": 0.0008254041852680173,
  "two_mesh_resolved": true,
  "single_mesh_resolved": true,
  "eligible_for_validation": true,
  "exclusion_reasons": [],
  "raw_two_accuracy_pass": true,
  "single_accuracy_pass": true,
  "raw_joint_accuracy_pass": true,
  "Q1": true,
  "Q3": true,
  "Q5": true,
  "raw_Q3": true,
  "measured_serial_seconds": 17.660841800039634,
  "measured_single_seconds": 20.368360599968582,
  "measured_saving_ratio": 0.867072325892879,
  "saving_ratio_prediction_error": 0.0619901471735973,
  "resolved_accuracy_cost_saving": true,
  "measured_parts": {
    "linear_fine": 5.532616000040434,
    "linear_coarse": 1.377459599985741,
    "nonlinear_coarse": 10.750766200013459
  },
  "observed_at_utc": "2026-11-18T04:10:09.254304+00:00",
  "outputs_compared": 1085,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D1_hold_e0.5_targetN256.npy",
  "initial_comparison": {
    "analytic_initial_comparison": true,
    "two_mesh": {
      "N": 260,
      "name": "D1_hold",
      "unit_H_error": 3.977467857423672e-08,
      "gauss64": 3.977467857589337e-08,
      "gauss96": 3.977467857423672e-08,
      "quad_check_diff": 1.6566442435967017e-18,
      "projection_norm": 0.9999999999999992,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    },
    "coarse_correction_H": 0.0,
    "single_mesh": {
      "N": 220,
      "name": "D1_hold",
      "unit_H_error": 7.68582753251691e-08,
      "gauss64": 7.685827532553771e-08,
      "gauss96": 7.68582753251691e-08,
      "quad_check_diff": 3.6861815073323083e-19,
      "projection_norm": 0.999999999999997,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    }
  },
  "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
}


==> anc/computations/smooth/case_results/D5_e0.03125_targetN1024.json <==
{
  "name": "D5",
  "family": "D5",
  "constant_source": "D5",
  "held_out": false,
  "eps": 0.03125,
  "T": 1.0,
  "model": "smooth_h2",
  "curve_id": "D5_e0.03125",
  "M": 55073.49597803817,
  "a": 7.385638116468849,
  "c": 0.0007256439588747397,
  "continuous_rho": 36.55849239454064,
  "continuous_cost_ratio": 0.3165886044406745,
  "full_reference_uncertainty": 8.749658455240006e-10,
  "reference_uncertainty": 8.749658455240006e-10,
  "reference_verified": true,
  "eta": 7.96840498258496e-06,
  "feasible": true,
  "N": 1020,
  "Nhat": 29,
  "N1": 963,
  "ratio": 35.172413793103445,
  "model_error_relative": 7.961679458741494e-06,
  "model_error_absolute": 2.488024830856717e-07,
  "linear_error_relative": 7.098844787071173e-06,
  "ordering_error_relative": 8.628346716703207e-07,
  "single_model_error_relative": 7.964859468483122e-06,
  "single_model_error_absolute": 2.4890185839009756e-07,
  "linear_fine_seconds": 37.20755033821557,
  "linear_coarse_seconds": 4.120881420452559,
  "nonlinear_coarse_seconds": 30.051708801916845,
  "serial_seconds": 71.38014056058498,
  "parallel_seconds": 37.20755033821557,
  "single_seconds": 148.60728254344323,
  "saving_ratio": 0.48032733886859147,
  "steps_fine": 20800,
  "steps_coarse": 20672,
  "steps_single": 20792,
  "continuous_N": 1024.0,
  "continuous_Nhat": 28.00990776504001,
  "boundary_reasons": [],
  "boundary_affected": false,
  "integer_rounding_exemption": false,
  "Q2_eligible": true,
  "Q2_relative_ratio_error": 0.03791399783335114,
  "Q2_model_pass": true,
  "point_index": 11,
  "sample_kinds": [
    "target_N1024"
  ],
  "case_id": "D5_e0.03125_targetN1024",
  "target_N": 1024,
  "continuous_target_Nhat": 28.00990776504001,
  "selection_labels": [
    "target_N1024"
  ],
  "target_to_reference_uncertainty": 284.5970011053986,
  "selection_status": "selected",
  "selection_exclusion_reasons": [],
  "observed_weighted_error": 8.853216676294699e-09,
  "observed_relative_error": 2.8330293364143036e-07,
  "error_to_target": 0.03555328001784449,
  "observed_single_weighted_error": 4.424000119195975e-09,
  "observed_single_relative_error": 1.415680038142712e-07,
  "single_error_to_target": 0.017766165766382316,
  "error_peak_t": 2.1544346900318823e-05,
  "single_error_peak_t": 0.00018678105957632902,
  "two_mesh_resolved": true,
  "single_mesh_resolved": false,
  "eligible_for_validation": false,
  "exclusion_reasons": [
    "single_mesh_unresolved"
  ],
  "raw_two_accuracy_pass": true,
  "single_accuracy_pass": true,
  "raw_joint_accuracy_pass": true,
  "Q1": null,
  "Q3": null,
  "Q5": null,
  "raw_Q3": true,
  "measured_serial_seconds": 41.346598600037396,
  "measured_single_seconds": 81.86391499999445,
  "measured_saving_ratio": 0.5050650045266,
  "saving_ratio_prediction_error": 0.05150168157464852,
  "resolved_accuracy_cost_saving": false,
  "measured_parts": {
    "linear_fine": 23.37932860001456,
    "linear_coarse": 2.425772299990058,
    "nonlinear_coarse": 15.541497700032778
  },
  "observed_at_utc": "2026-11-18T04:13:37.048484+00:00",
  "outputs_compared": 1085,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D5_e0.03125_targetN1024.npy",
  "initial_comparison": {
    "analytic_initial_comparison": true,
    "two_mesh": {
      "N": 1020,
      "name": "D5",
      "unit_H_error": 4.37858833620911e-09,
      "gauss64": 4.3785883336142595e-09,
      "gauss96": 4.37858833620911e-09,
      "quad_check_diff": 2.594850692327822e-18,
      "projection_norm": 0.9999999999999998,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    },
    "coarse_correction_H": 0.0,
    "single_mesh": {
      "N": 963,
      "name": "D5",
      "unit_H_error": 5.50502161623925e-09,
      "gauss64": 5.505021608775335e-09,
      "gauss96": 5.50502161623925e-09,
      "quad_check_diff": 7.463915364861986e-18,
      "projection_norm": 0.9999999999999998,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    }
  },
  "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
}


==> anc/computations/smooth/case_results/D5_e0.03125_targetN256.json <==
{
  "name": "D5",
  "family": "D5",
  "constant_source": "D5",
  "held_out": false,
  "eps": 0.03125,
  "T": 1.0,
  "model": "smooth_h2",
  "curve_id": "D5_e0.03125",
  "M": 55073.49597803817,
  "a": 7.385638116468849,
  "c": 0.0007256439588747397,
  "continuous_rho": 36.55849239454064,
  "continuous_cost_ratio": 0.3165886044406745,
  "full_reference_uncertainty": 8.749658455240006e-10,
  "reference_uncertainty": 8.749658455240006e-10,
  "reference_verified": true,
  "eta": 0.00011553044082551242,
  "feasible": true,
  "N": 256,
  "Nhat": 16,
  "N1": 253,
  "ratio": 16.0,
  "model_error_relative": 0.00011553044082551242,
  "model_error_absolute": 3.610326275797263e-06,
  "linear_error_relative": 0.00011269589411115797,
  "ordering_error_relative": 2.834546714354452e-06,
  "single_model_error_relative": 0.00011539570623549382,
  "single_model_error_absolute": 3.606115819859182e-06,
  "linear_fine_seconds": 11.692391856778972,
  "linear_coarse_seconds": 3.6869961416932964,
  "nonlinear_coarse_seconds": 28.391523529286193,
  "serial_seconds": 43.77091152775846,
  "parallel_seconds": 28.391523529286193,
  "single_seconds": 58.50457910407031,
  "saving_ratio": 0.748162147272216,
  "steps_fine": 20752,
  "steps_coarse": 20656,
  "steps_single": 20752,
  "continuous_N": 268.92887839889073,
  "continuous_Nhat": 7.356126054012294,
  "boundary_reasons": [
    "Nhat_equals_16",
    "continuous_Nhat_le_16"
  ],
  "boundary_affected": true,
  "integer_rounding_exemption": false,
  "Q2_eligible": false,
  "Q2_relative_ratio_error": 0.5623451911712498,
  "Q2_model_pass": null,
  "point_index": 28,
  "sample_kinds": [
    "target_N256"
  ],
  "case_id": "D5_e0.03125_targetN256",
  "target_N": 256,
  "continuous_target_Nhat": 16.0,
  "selection_labels": [
    "target_N256"
  ],
  "target_to_reference_uncertainty": 4126.248235021227,
  "selection_status": "selected",
  "selection_exclusion_reasons": [],
  "observed_weighted_error": 1.921732182441677e-07,
  "observed_relative_error": 6.149542983813367e-06,
  "error_to_target": 0.053228767586034974,
  "observed_single_weighted_error": 1.9924302985191462e-07,
  "observed_single_relative_error": 6.375776955261268e-06,
  "single_error_to_target": 0.055186987167223846,
  "error_peak_t": 3.017631246761024e-09,
  "single_error_peak_t": 3.0899544534647017e-09,
  "two_mesh_resolved": true,
  "single_mesh_resolved": true,
  "eligible_for_validation": true,
  "exclusion_reasons": [],
  "raw_two_accuracy_pass": true,
  "single_accuracy_pass": true,
  "raw_joint_accuracy_pass": true,
  "Q1": true,
  "Q3": true,
  "Q5": null,
  "raw_Q3": true,
  "measured_serial_seconds": 36.67366100009531,
  "measured_single_seconds": 43.919039600063115,
  "measured_saving_ratio": 0.8350287559576464,
  "saving_ratio_prediction_error": 0.11610666083835475,
  "resolved_accuracy_cost_saving": true,
  "measured_parts": {
    "linear_fine": 12.541324800113216,
    "linear_coarse": 3.372320199967362,
    "nonlinear_coarse": 20.76001600001473
  },
  "observed_at_utc": "2026-11-18T04:11:31.835389+00:00",
  "outputs_compared": 1085,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D5_e0.03125_targetN256.npy",
  "initial_comparison": {
    "analytic_initial_comparison": true,
    "two_mesh": {
      "N": 256,
      "name": "D5",
      "unit_H_error": 9.970182164612913e-07,
      "gauss64": 9.970182164634921e-07,
      "gauss96": 9.970182164612913e-07,
      "quad_check_diff": 2.200803355203486e-18,
      "projection_norm": 0.9999999999995028,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    },
    "coarse_correction_H": 0.0,
    "single_mesh": {
      "N": 253,
      "name": "D5",
      "unit_H_error": 1.042976658036414e-06,
      "gauss64": 1.0429766580403436e-06,
      "gauss96": 1.042976658036414e-06,
      "quad_check_diff": 3.929597600549513e-18,
      "projection_norm": 0.999999999999456,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    }
  },
  "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
}


==> anc/computations/smooth/case_results/D5_e0.125_targetN1024.json <==
{
  "name": "D5",
  "family": "D5",
  "constant_source": "D5",
  "held_out": false,
  "eps": 0.125,
  "T": 1.0,
  "model": "smooth_h2",
  "curve_id": "D5_e0.125",
  "M": 55073.49597803817,
  "a": 7.385638116468849,
  "c": 0.002902409847034936,
  "continuous_rho": 23.03084608716978,
  "continuous_cost_ratio": 0.34945917152518446,
  "full_reference_uncertainty": 3.4996311413629856e-09,
  "reference_uncertainty": 3.4996311413629856e-09,
  "reference_verified": true,
  "eta": 8.511671042010358e-06,
  "feasible": true,
  "N": 1022,
  "Nhat": 45,
  "N1": 932,
  "ratio": 22.711111111111112,
  "model_error_relative": 8.504376658132171e-06,
  "model_error_absolute": 1.0630470822665214e-06,
  "linear_error_relative": 7.071087844781585e-06,
  "ordering_error_relative": 1.4332888133505857e-06,
  "single_model_error_relative": 8.506028530544729e-06,
  "single_model_error_absolute": 1.0632535663180911e-06,
  "linear_fine_seconds": 37.27427314875874,
  "linear_coarse_seconds": 4.654979228123766,
  "nonlinear_coarse_seconds": 32.0927672097413,
  "serial_seconds": 74.0220195866238,
  "parallel_seconds": 37.27427314875874,
  "single_seconds": 144.6781445627225,
  "saving_ratio": 0.511632353389305,
  "steps_fine": 20800,
  "steps_coarse": 20688,
  "steps_single": 20792,
  "continuous_N": 1024.0,
  "continuous_Nhat": 44.46210947371398,
  "boundary_reasons": [],
  "boundary_affected": false,
  "integer_rounding_exemption": false,
  "Q2_eligible": true,
  "Q2_relative_ratio_error": 0.013882901863374819,
  "Q2_model_pass": true,
  "point_index": 11,
  "sample_kinds": [
    "target_N1024"
  ],
  "case_id": "D5_e0.125_targetN1024",
  "target_N": 1024,
  "continuous_target_Nhat": 44.46210947371398,
  "selection_labels": [
    "target_N1024"
  ],
  "target_to_reference_uncertainty": 304.02029164619887,
  "selection_status": "selected",
  "selection_exclusion_reasons": [],
  "observed_weighted_error": 3.128605106679422e-08,
  "observed_relative_error": 2.5028840853435375e-07,
  "error_to_target": 0.029405319742624655,
  "observed_single_weighted_error": 1.8963427700910016e-08,
  "observed_single_relative_error": 1.5170742160728013e-07,
  "single_error_to_target": 0.017823459207776032,
  "error_peak_t": 1.8230450029011066e-05,
  "single_error_peak_t": 0.00018678105957632902,
  "two_mesh_resolved": false,
  "single_mesh_resolved": false,
  "eligible_for_validation": false,
  "exclusion_reasons": [
    "two_mesh_unresolved",
    "single_mesh_unresolved"
  ],
  "raw_two_accuracy_pass": true,
  "single_accuracy_pass": true,
  "raw_joint_accuracy_pass": true,
  "Q1": null,
  "Q3": null,
  "Q5": null,
  "raw_Q3": true,
  "measured_serial_seconds": 39.78766350005753,
  "measured_single_seconds": 80.04751419997774,
  "measured_saving_ratio": 0.4970505817414702,
  "saving_ratio_prediction_error": -0.028500487803865382,
  "resolved_accuracy_cost_saving": false,
  "measured_parts": {
    "linear_fine": 22.248562399996445,
    "linear_coarse": 2.240522400010377,
    "nonlinear_coarse": 15.298578700050712
  },
  "observed_at_utc": "2026-11-18T04:16:35.294909+00:00",
  "outputs_compared": 1085,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D5_e0.125_targetN1024.npy",
  "initial_comparison": {
    "analytic_initial_comparison": true,
    "two_mesh": {
      "N": 1022,
      "name": "D5",
      "unit_H_error": 4.344565716083136e-09,
      "gauss64": 4.3445657193396795e-09,
      "gauss96": 4.344565716083136e-09,
      "quad_check_diff": 3.256543069991653e-18,
      "projection_norm": 0.9999999999999997,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    },
    "coarse_correction_H": 0.0,
    "single_mesh": {
      "N": 932,
      "name": "D5",
      "unit_H_error": 6.270600793382089e-09,
      "gauss64": 6.270600792520342e-09,
      "gauss96": 6.270600793382089e-09,
      "quad_check_diff": 8.617468359903936e-19,
      "projection_norm": 0.9999999999999999,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    }
  },
  "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
}


==> anc/computations/smooth/case_results/D5_e0.125_targetN256.json <==
{
  "name": "D5",
  "family": "D5",
  "constant_source": "D5",
  "held_out": false,
  "eps": 0.125,
  "T": 1.0,
  "model": "smooth_h2",
  "curve_id": "D5_e0.125",
  "M": 55073.49597803817,
  "a": 7.385638116468849,
  "c": 0.002902409847034936,
  "continuous_rho": 23.03084608716978,
  "continuous_cost_ratio": 0.34945917152518446,
  "full_reference_uncertainty": 3.4996311413629856e-09,
  "reference_uncertainty": 3.4996311413629856e-09,
  "reference_verified": true,
  "eta": 0.0001240334325761382,
  "feasible": true,
  "N": 256,
  "Nhat": 16,
  "N1": 245,
  "ratio": 16.0,
  "model_error_relative": 0.0001240334325761382,
  "model_error_absolute": 1.5504179072017274e-05,
  "linear_error_relative": 0.00011269589411115797,
  "ordering_error_relative": 1.1337538464980219e-05,
  "single_model_error_relative": 0.00012309105416602887,
  "single_model_error_absolute": 1.538638177075361e-05,
  "linear_fine_seconds": 11.692391856778972,
  "linear_coarse_seconds": 3.6869961416932964,
  "nonlinear_coarse_seconds": 28.391523529286193,
  "serial_seconds": 43.77091152775846,
  "parallel_seconds": 28.391523529286193,
  "single_seconds": 57.4925587069459,
  "saving_ratio": 0.7613317707926317,
  "steps_fine": 20752,
  "steps_coarse": 20656,
  "steps_single": 20752,
  "continuous_N": 268.24892523641995,
  "continuous_Nhat": 11.64737605475373,
  "boundary_reasons": [
    "Nhat_equals_16",
    "continuous_Nhat_le_16"
  ],
  "boundary_affected": true,
  "integer_rounding_exemption": false,
  "Q2_eligible": false,
  "Q2_relative_ratio_error": 0.30527953947321906,
  "Q2_model_pass": null,
  "point_index": 29,
  "sample_kinds": [
    "target_N256"
  ],
  "case_id": "D5_e0.125_targetN256",
  "target_N": 256,
  "continuous_target_Nhat": 16.0,
  "selection_labels": [
    "target_N256"
  ],
  "target_to_reference_uncertainty": 4430.232343280307,
  "selection_status": "selected",
  "selection_exclusion_reasons": [],
  "observed_weighted_error": 1.4914684170598335e-06,
  "observed_relative_error": 1.1931747336478668e-05,
  "error_to_target": 0.09619783221877971,
  "observed_single_weighted_error": 8.794739597217045e-07,
  "observed_single_relative_error": 7.035791677773636e-06,
  "single_error_to_target": 0.05672496142082256,
  "error_peak_t": 2.431069583166875e-05,
  "single_error_peak_t": 3.3214891242983924e-09,
  "two_mesh_resolved": true,
  "single_mesh_resolved": true,
  "eligible_for_validation": true,
  "exclusion_reasons": [],
  "raw_two_accuracy_pass": true,
  "single_accuracy_pass": true,
  "raw_joint_accuracy_pass": true,
  "Q1": true,
  "Q3": false,
  "Q5": null,
  "raw_Q3": false,
  "measured_serial_seconds": 42.50512390001677,
  "measured_single_seconds": 28.17757930001244,
  "measured_saving_ratio": 1.5084732243127075,
  "saving_ratio_prediction_error": 0.9813611912480913,
  "resolved_accuracy_cost_saving": false,
  "measured_parts": {
    "linear_fine": 12.541324800113216,
    "linear_coarse": 3.372320199967362,
    "nonlinear_coarse": 26.59147889993619
  },
  "observed_at_utc": "2026-11-18T04:14:33.432572+00:00",
  "outputs_compared": 1085,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D5_e0.125_targetN256.npy",
  "initial_comparison": {
    "analytic_initial_comparison": true,
    "two_mesh": {
      "N": 256,
      "name": "D5",
      "unit_H_error": 9.970182164612913e-07,
      "gauss64": 9.970182164634921e-07,
      "gauss96": 9.970182164612913e-07,
      "quad_check_diff": 2.200803355203486e-18,
      "projection_norm": 0.9999999999995028,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    },
    "coarse_correction_H": 0.0,
    "single_mesh": {
      "N": 245,
      "name": "D5",
      "unit_H_error": 1.1791541352868065e-06,
      "gauss64": 1.1791541352886617e-06,
      "gauss96": 1.1791541352868065e-06,
      "quad_check_diff": 1.8552139127237313e-18,
      "projection_norm": 0.9999999999993048,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    }
  },
  "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
}


==> anc/computations/smooth/case_results/D5_e0.5_targetN1024.json <==
{
  "name": "D5",
  "family": "D5",
  "constant_source": "D5",
  "held_out": false,
  "eps": 0.5,
  "T": 1.0,
  "model": "smooth_h2",
  "curve_id": "D5_e0.5",
  "M": 55073.49597803817,
  "a": 7.385638116468849,
  "c": 0.011606983610744755,
  "continuous_rho": 14.509630364903003,
  "continuous_cost_ratio": 0.40364461664151136,
  "full_reference_uncertainty": 1.3994808187980454e-08,
  "reference_uncertainty": 1.3994808187980454e-08,
  "reference_verified": true,
  "eta": 9.37390241837066e-06,
  "feasible": true,
  "N": 1022,
  "Nhat": 71,
  "N1": 889,
  "ratio": 14.394366197183098,
  "model_error_relative": 9.37360393499082e-06,
  "model_error_absolute": 4.68680196749541e-06,
  "linear_error_relative": 7.071087844781585e-06,
  "ordering_error_relative": 2.302516090209235e-06,
  "single_model_error_relative": 9.359798233982893e-06,
  "single_model_error_absolute": 4.679899116991447e-06,
  "linear_fine_seconds": 37.27427314875874,
  "linear_coarse_seconds": 5.521972535166484,
  "nonlinear_coarse_seconds": 35.39904618343871,
  "serial_seconds": 78.19529186736393,
  "parallel_seconds": 37.27427314875874,
  "single_seconds": 139.22804994430345,
  "saving_ratio": 0.5616346124121184,
  "steps_fine": 20800,
  "steps_coarse": 20704,
  "steps_single": 20792,
  "continuous_N": 1024.0,
  "continuous_Nhat": 70.5738171302371,
  "boundary_reasons": [],
  "boundary_affected": false,
  "integer_rounding_exemption": false,
  "Q2_eligible": true,
  "Q2_relative_ratio_error": 0.007943976849935086,
  "Q2_model_pass": true,
  "point_index": 12,
  "sample_kinds": [
    "target_N1024"
  ],
  "case_id": "D5_e0.5_targetN1024",
  "target_N": 1024,
  "continuous_target_Nhat": 70.5738171302371,
  "selection_labels": [
    "target_N1024"
  ],
  "target_to_reference_uncertainty": 334.9064271713815,
  "selection_status": "selected",
  "selection_exclusion_reasons": [],
  "observed_weighted_error": 1.0140676662157873e-07,
  "observed_relative_error": 2.0281353324315746e-07,
  "error_to_target": 0.021635976585983048,
  "observed_single_weighted_error": 8.376852492810559e-08,
  "observed_single_relative_error": 1.6753704985621118e-07,
  "single_error_to_target": 0.01787271110566264,
  "error_peak_t": 1.8230450029011066e-05,
  "single_error_peak_t": 0.00018678105957632902,
  "two_mesh_resolved": false,
  "single_mesh_resolved": false,
  "eligible_for_validation": false,
  "exclusion_reasons": [
    "two_mesh_unresolved",
    "single_mesh_unresolved"
  ],
  "raw_two_accuracy_pass": true,
  "single_accuracy_pass": true,
  "raw_joint_accuracy_pass": true,
  "Q1": null,
  "Q3": null,
  "Q5": null,
  "raw_Q3": true,
  "measured_serial_seconds": 51.56273100001272,
  "measured_single_seconds": 103.54723160003778,
  "measured_saving_ratio": 0.4979633950927753,
  "saving_ratio_prediction_error": -0.11336768766064265,
  "resolved_accuracy_cost_saving": false,
  "measured_parts": {
    "linear_fine": 22.248562399996445,
    "linear_coarse": 5.3841984999598935,
    "nonlinear_coarse": 23.92997010005638
  },
  "observed_at_utc": "2026-11-18T04:20:15.689271+00:00",
  "outputs_compared": 1085,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D5_e0.5_targetN1024.npy",
  "initial_comparison": {
    "analytic_initial_comparison": true,
    "two_mesh": {
      "N": 1022,
      "name": "D5",
      "unit_H_error": 4.344565716083136e-09,
      "gauss64": 4.3445657193396795e-09,
      "gauss96": 4.344565716083136e-09,
      "quad_check_diff": 3.256543069991653e-18,
      "projection_norm": 0.9999999999999997,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    },
    "coarse_correction_H": 0.0,
    "single_mesh": {
      "N": 889,
      "name": "D5",
      "unit_H_error": 7.566803012508666e-09,
      "gauss64": 7.566803008604618e-09,
      "gauss96": 7.566803012508666e-09,
      "quad_check_diff": 3.904047645788975e-18,
      "projection_norm": 0.9999999999999997,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    }
  },
  "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
}


==> anc/computations/smooth/case_results/D5_e0.5_targetN256.json <==
{
  "name": "D5",
  "family": "D5",
  "constant_source": "D5",
  "held_out": false,
  "eps": 0.5,
  "T": 1.0,
  "model": "smooth_h2",
  "curve_id": "D5_e0.5",
  "M": 55073.49597803817,
  "a": 7.385638116468849,
  "c": 0.011606983610744755,
  "continuous_rho": 14.509630364903003,
  "continuous_cost_ratio": 0.40364461664151136,
  "full_reference_uncertainty": 1.3994808187980454e-08,
  "reference_uncertainty": 1.3994808187980454e-08,
  "reference_verified": true,
  "eta": 0.00014998243869393055,
  "feasible": true,
  "N": 255,
  "Nhat": 18,
  "N1": 223,
  "ratio": 14.166666666666666,
  "model_error_relative": 0.00014940554008309172,
  "model_error_absolute": 7.470277004154586e-05,
  "linear_error_relative": 0.00011358151659313877,
  "ordering_error_relative": 3.5824023489952945e-05,
  "single_model_error_relative": 0.00014875113314322819,
  "single_model_error_absolute": 7.437556657161409e-05,
  "linear_fine_seconds": 11.659107439365709,
  "linear_coarse_seconds": 3.7532570250865462,
  "nonlinear_coarse_seconds": 28.643358211762603,
  "serial_seconds": 44.055722676214856,
  "parallel_seconds": 28.643358211762603,
  "single_seconds": 54.68841182741551,
  "saving_ratio": 0.805576925789049,
  "steps_fine": 20752,
  "steps_coarse": 20656,
  "steps_single": 20744,
  "continuous_N": 256.0,
  "continuous_Nhat": 17.643454282559276,
  "boundary_reasons": [],
  "boundary_affected": false,
  "integer_rounding_exemption": false,
  "Q2_eligible": true,
  "Q2_relative_ratio_error": 0.023636970040665117,
  "Q2_model_pass": true,
  "point_index": 30,
  "sample_kinds": [
    "target_N256"
  ],
  "case_id": "D5_e0.5_targetN256",
  "target_N": 256,
  "continuous_target_Nhat": 17.643454282559276,
  "selection_labels": [
    "target_N256"
  ],
  "target_to_reference_uncertainty": 5358.502834742104,
  "selection_status": "selected",
  "selection_exclusion_reasons": [],
  "observed_weighted_error": 1.336916196619363e-05,
  "observed_relative_error": 2.673832393238726e-05,
  "error_to_target": 0.17827636465461272,
  "observed_single_weighted_error": 4.695926551000534e-06,
  "observed_single_relative_error": 9.391853102001068e-06,
  "single_error_to_target": 0.06261968523639652,
  "error_peak_t": 2.431069583166875e-05,
  "single_error_peak_t": 4.1205204881036906e-09,
  "two_mesh_resolved": true,
  "single_mesh_resolved": true,
  "eligible_for_validation": true,
  "exclusion_reasons": [],
  "raw_two_accuracy_pass": true,
  "single_accuracy_pass": true,
  "raw_joint_accuracy_pass": true,
  "Q1": true,
  "Q3": false,
  "Q5": null,
  "raw_Q3": false,
  "measured_serial_seconds": 41.524857700103894,
  "measured_single_seconds": 40.826143199927174,
  "measured_saving_ratio": 1.0171143891000207,
  "saving_ratio_prediction_error": 0.2625912641474608,
  "resolved_accuracy_cost_saving": false,
  "measured_parts": {
    "linear_fine": 13.51348120009061,
    "linear_coarse": 2.9108792999759316,
    "nonlinear_coarse": 25.100497200037353
  },
  "observed_at_utc": "2026-11-18T04:18:00.606223+00:00",
  "outputs_compared": 1085,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D5_e0.5_targetN256.npy",
  "initial_comparison": {
    "analytic_initial_comparison": true,
    "two_mesh": {
      "N": 255,
      "name": "D5",
      "unit_H_error": 1.012058551913754e-06,
      "gauss64": 1.0120585519166064e-06,
      "gauss96": 1.012058551913754e-06,
      "quad_check_diff": 2.8523834498788564e-18,
      "projection_norm": 0.9999999999994877,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    },
    "coarse_correction_H": 0.0,
    "single_mesh": {
      "N": 223,
      "name": "D5",
      "unit_H_error": 1.6865181655041724e-06,
      "gauss64": 1.6865181654980835e-06,
      "gauss96": 1.6865181655041724e-06,
      "quad_check_diff": 6.088896341337538e-18,
      "projection_norm": 0.9999999999985777,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    }
  },
  "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
}


==> anc/computations/smooth/case_results/D6_e0.03125_targetN1024.json <==
{
  "name": "D6",
  "family": "D5",
  "constant_source": "D5",
  "held_out": true,
  "eps": 0.03125,
  "T": 1.0,
  "model": "smooth_h2",
  "curve_id": "D6_e0.03125",
  "M": 19483.039719859593,
  "a": 7.385638116468849,
  "c": 0.0007256439588747397,
  "continuous_rho": 36.55849239454064,
  "continuous_cost_ratio": 0.3165886044406745,
  "full_reference_uncertainty": 8.386359484616972e-10,
  "reference_uncertainty": 8.386359484616972e-10,
  "reference_verified": true,
  "eta": 7.96840498258496e-06,
  "feasible": true,
  "N": 1020,
  "Nhat": 29,
  "N1": 963,
  "ratio": 35.172413793103445,
  "model_error_relative": 7.961679458741494e-06,
  "model_error_absolute": 2.488024830856717e-07,
  "linear_error_relative": 7.098844787071173e-06,
  "ordering_error_relative": 8.628346716703207e-07,
  "single_model_error_relative": 7.964859468483122e-06,
  "single_model_error_absolute": 2.4890185839009756e-07,
  "linear_fine_seconds": 34.359741677713686,
  "linear_coarse_seconds": 3.8035225184904617,
  "nonlinear_coarse_seconds": 27.737355066784705,
  "serial_seconds": 65.90061926298885,
  "parallel_seconds": 34.359741677713686,
  "single_seconds": 137.22873339910112,
  "saving_ratio": 0.48022464122969544,
  "steps_fine": 19208,
  "steps_coarse": 19080,
  "steps_single": 19200,
  "continuous_N": 1024.0,
  "continuous_Nhat": 28.00990776504001,
  "boundary_reasons": [],
  "boundary_affected": false,
  "integer_rounding_exemption": false,
  "Q2_eligible": true,
  "Q2_relative_ratio_error": 0.03791399783335114,
  "Q2_model_pass": true,
  "point_index": 11,
  "sample_kinds": [
    "target_N1024"
  ],
  "case_id": "D6_e0.03125_targetN1024",
  "target_N": 1024,
  "continuous_target_Nhat": 28.00990776504001,
  "selection_labels": [
    "target_N1024"
  ],
  "target_to_reference_uncertainty": 296.92580691603047,
  "selection_status": "selected",
  "selection_exclusion_reasons": [],
  "observed_weighted_error": 3.8972646139953385e-09,
  "observed_relative_error": 1.2471246764785083e-07,
  "error_to_target": 0.015650869643349122,
  "observed_single_weighted_error": 4.601785305305701e-09,
  "observed_single_relative_error": 1.4725712976978243e-07,
  "single_error_to_target": 0.01848012620990205,
  "error_peak_t": 4.641588833612772e-05,
  "single_error_peak_t": 0.00028729848333536626,
  "two_mesh_resolved": false,
  "single_mesh_resolved": false,
  "eligible_for_validation": false,
  "exclusion_reasons": [
    "two_mesh_unresolved",
    "single_mesh_unresolved"
  ],
  "raw_two_accuracy_pass": true,
  "single_accuracy_pass": true,
  "raw_joint_accuracy_pass": true,
  "Q1": null,
  "Q3": null,
  "Q5": null,
  "raw_Q3": false,
  "measured_serial_seconds": 62.0992486999603,
  "measured_single_seconds": 80.74321789992973,
  "measured_saving_ratio": 0.7690955391067507,
  "saving_ratio_prediction_error": 0.6015328516615746,
  "resolved_accuracy_cost_saving": false,
  "measured_parts": {
    "linear_fine": 39.94967659993563,
    "linear_coarse": 2.9526481000939384,
    "nonlinear_coarse": 19.196923999930732
  },
  "observed_at_utc": "2026-11-18T04:23:49.466198+00:00",
  "outputs_compared": 1085,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D6_e0.03125_targetN1024.npy",
  "initial_comparison": {
    "analytic_initial_comparison": true,
    "two_mesh": {
      "N": 1020,
      "name": "D6",
      "unit_H_error": 5.959977380726758e-10,
      "gauss64": 5.959977249206339e-10,
      "gauss96": 5.959977380726758e-10,
      "quad_check_diff": 1.3152041872236969e-17,
      "projection_norm": 1.0,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    },
    "coarse_correction_H": 0.0,
    "single_mesh": {
      "N": 963,
      "name": "D6",
      "unit_H_error": 7.500747923289837e-10,
      "gauss64": 7.500747955437646e-10,
      "gauss96": 7.500747923289837e-10,
      "quad_check_diff": 3.2147808922129587e-18,
      "projection_norm": 1.0,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    }
  },
  "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
}


==> anc/computations/smooth/case_results/D6_e0.03125_targetN256.json <==
{
  "name": "D6",
  "family": "D5",
  "constant_source": "D5",
  "held_out": true,
  "eps": 0.03125,
  "T": 1.0,
  "model": "smooth_h2",
  "curve_id": "D6_e0.03125",
  "M": 19483.039719859593,
  "a": 7.385638116468849,
  "c": 0.0007256439588747397,
  "continuous_rho": 36.55849239454064,
  "continuous_cost_ratio": 0.3165886044406745,
  "full_reference_uncertainty": 8.386359484616972e-10,
  "reference_uncertainty": 8.386359484616972e-10,
  "reference_verified": true,
  "eta": 0.00011553044082551242,
  "feasible": true,
  "N": 256,
  "Nhat": 16,
  "N1": 253,
  "ratio": 16.0,
  "model_error_relative": 0.00011553044082551242,
  "model_error_absolute": 3.610326275797263e-06,
  "linear_error_relative": 0.00011269589411115797,
  "ordering_error_relative": 2.834546714354452e-06,
  "single_model_error_relative": 0.00011539570623549382,
  "single_model_error_absolute": 3.606115819859182e-06,
  "linear_fine_seconds": 10.795404200842574,
  "linear_coarse_seconds": 3.4028318379764233,
  "nonlinear_coarse_seconds": 26.203330972226567,
  "serial_seconds": 40.401567011045564,
  "parallel_seconds": 26.203330972226567,
  "single_seconds": 54.016371223688665,
  "saving_ratio": 0.7479504101402431,
  "steps_fine": 19160,
  "steps_coarse": 19064,
  "steps_single": 19160,
  "continuous_N": 268.92887839889073,
  "continuous_Nhat": 7.356126054012294,
  "boundary_reasons": [
    "Nhat_equals_16",
    "continuous_Nhat_le_16"
  ],
  "boundary_affected": true,
  "integer_rounding_exemption": false,
  "Q2_eligible": false,
  "Q2_relative_ratio_error": 0.5623451911712498,
  "Q2_model_pass": null,
  "point_index": 28,
  "sample_kinds": [
    "target_N256"
  ],
  "case_id": "D6_e0.03125_targetN256",
  "target_N": 256,
  "continuous_target_Nhat": 16.0,
  "selection_labels": [
    "target_N256"
  ],
  "target_to_reference_uncertainty": 4304.998232450748,
  "selection_status": "selected",
  "selection_exclusion_reasons": [],
  "observed_weighted_error": 7.765820808336601e-08,
  "observed_relative_error": 2.4850626586677123e-06,
  "error_to_target": 0.021510024898294507,
  "observed_single_weighted_error": 8.044829770249199e-08,
  "observed_single_relative_error": 2.5743455264797436e-06,
  "single_error_to_target": 0.02228283306187519,
  "error_peak_t": 6.50128943974611e-09,
  "single_error_peak_t": 6.657105065162866e-09,
  "two_mesh_resolved": true,
  "single_mesh_resolved": true,
  "eligible_for_validation": true,
  "exclusion_reasons": [],
  "raw_two_accuracy_pass": true,
  "single_accuracy_pass": true,
  "raw_joint_accuracy_pass": true,
  "Q1": true,
  "Q3": true,
  "Q5": true,
  "raw_Q3": true,
  "measured_serial_seconds": 30.943928799941204,
  "measured_single_seconds": 35.15128829993773,
  "measured_saving_ratio": 0.8803071038507575,
  "saving_ratio_prediction_error": 0.17695918327753457,
  "resolved_accuracy_cost_saving": true,
  "measured_parts": {
    "linear_fine": 11.061361499945633,
    "linear_coarse": 2.262179399956949,
    "nonlinear_coarse": 17.620387900038622
  },
  "observed_at_utc": "2026-11-18T04:21:24.533314+00:00",
  "outputs_compared": 1085,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D6_e0.03125_targetN256.npy",
  "initial_comparison": {
    "analytic_initial_comparison": true,
    "two_mesh": {
      "N": 256,
      "name": "D6",
      "unit_H_error": 1.4875453450382763e-07,
      "gauss64": 1.4875453450910297e-07,
      "gauss96": 1.4875453450382763e-07,
      "quad_check_diff": 5.275347665279384e-18,
      "projection_norm": 0.9999999999999889,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    },
    "coarse_correction_H": 0.0,
    "single_mesh": {
      "N": 253,
      "name": "D6",
      "unit_H_error": 1.558991119658299e-07,
      "gauss64": 1.5589911196773585e-07,
      "gauss96": 1.558991119658299e-07,
      "quad_check_diff": 1.9059564802201842e-18,
      "projection_norm": 0.9999999999999877,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    }
  },
  "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
}


==> anc/computations/smooth/case_results/D6_e0.125_targetN1024.json <==
{
  "name": "D6",
  "family": "D5",
  "constant_source": "D5",
  "held_out": true,
  "eps": 0.125,
  "T": 1.0,
  "model": "smooth_h2",
  "curve_id": "D6_e0.125",
  "M": 19483.039719859593,
  "a": 7.385638116468849,
  "c": 0.002902409847034936,
  "continuous_rho": 23.03084608716978,
  "continuous_cost_ratio": 0.34945917152518446,
  "full_reference_uncertainty": 3.3545636555841036e-09,
  "reference_uncertainty": 3.3545636555841036e-09,
  "reference_verified": true,
  "eta": 8.511671042010358e-06,
  "feasible": true,
  "N": 1022,
  "Nhat": 45,
  "N1": 932,
  "ratio": 22.711111111111112,
  "model_error_relative": 8.504376658132171e-06,
  "model_error_absolute": 1.0630470822665214e-06,
  "linear_error_relative": 7.071087844781585e-06,
  "ordering_error_relative": 1.4332888133505857e-06,
  "single_model_error_relative": 8.506028530544729e-06,
  "single_model_error_absolute": 1.0632535663180911e-06,
  "linear_fine_seconds": 34.42135762698836,
  "linear_coarse_seconds": 4.2967654360137,
  "nonlinear_coarse_seconds": 29.623138178519905,
  "serial_seconds": 68.34126124152196,
  "parallel_seconds": 34.42135762698836,
  "single_seconds": 133.6004413045533,
  "saving_ratio": 0.5115346968482865,
  "steps_fine": 19208,
  "steps_coarse": 19096,
  "steps_single": 19200,
  "continuous_N": 1024.0,
  "continuous_Nhat": 44.46210947371398,
  "boundary_reasons": [],
  "boundary_affected": false,
  "integer_rounding_exemption": false,
  "Q2_eligible": true,
  "Q2_relative_ratio_error": 0.013882901863374819,
  "Q2_model_pass": true,
  "point_index": 11,
  "sample_kinds": [
    "target_N1024"
  ],
  "case_id": "D6_e0.125_targetN1024",
  "target_N": 1024,
  "continuous_target_Nhat": 44.46210947371398,
  "selection_labels": [
    "target_N1024"
  ],
  "target_to_reference_uncertainty": 317.1675930132368,
  "selection_status": "selected",
  "selection_exclusion_reasons": [],
  "observed_weighted_error": 1.512147315051355e-08,
  "observed_relative_error": 1.209717852041084e-07,
  "error_to_target": 0.014212460115885337,
  "observed_single_weighted_error": 1.972608151372917e-08,
  "observed_single_relative_error": 1.5780865210983335e-07,
  "single_error_to_target": 0.01854026680906136,
  "error_peak_t": 0.000280727792893588,
  "single_error_peak_t": 0.00028729848333536626,
  "two_mesh_resolved": false,
  "single_mesh_resolved": false,
  "eligible_for_validation": false,
  "exclusion_reasons": [
    "two_mesh_unresolved",
    "single_mesh_unresolved"
  ],
  "raw_two_accuracy_pass": true,
  "single_accuracy_pass": true,
  "raw_joint_accuracy_pass": true,
  "Q1": null,
  "Q3": null,
  "Q5": null,
  "raw_Q3": false,
  "measured_serial_seconds": 61.83477209985722,
  "measured_single_seconds": 80.61029109999072,
  "measured_saving_ratio": 0.7670828532693927,
  "saving_ratio_prediction_error": 0.49957150120140925,
  "resolved_accuracy_cost_saving": false,
  "measured_parts": {
    "linear_fine": 39.06525589991361,
    "linear_coarse": 3.020989799988456,
    "nonlinear_coarse": 19.748526399955153
  },
  "observed_at_utc": "2026-11-18T04:27:13.623147+00:00",
  "outputs_compared": 1085,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D6_e0.125_targetN1024.npy",
  "initial_comparison": {
    "analytic_initial_comparison": true,
    "two_mesh": {
      "N": 1022,
      "name": "D6",
      "unit_H_error": 5.913476109846457e-10,
      "gauss64": 5.913476074818698e-10,
      "gauss96": 5.913476109846457e-10,
      "quad_check_diff": 3.502775919989754e-18,
      "projection_norm": 0.9999999999999999,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    },
    "coarse_correction_H": 0.0,
    "single_mesh": {
      "N": 932,
      "name": "D6",
      "unit_H_error": 8.549169684820949e-10,
      "gauss64": 8.549169728222386e-10,
      "gauss96": 8.549169684820949e-10,
      "quad_check_diff": 4.340143778774255e-18,
      "projection_norm": 1.0,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    }
  },
  "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
}


==> anc/computations/smooth/case_results/D6_e0.125_targetN256.json <==
{
  "name": "D6",
  "family": "D5",
  "constant_source": "D5",
  "held_out": true,
  "eps": 0.125,
  "T": 1.0,
  "model": "smooth_h2",
  "curve_id": "D6_e0.125",
  "M": 19483.039719859593,
  "a": 7.385638116468849,
  "c": 0.002902409847034936,
  "continuous_rho": 23.03084608716978,
  "continuous_cost_ratio": 0.34945917152518446,
  "full_reference_uncertainty": 3.3545636555841036e-09,
  "reference_uncertainty": 3.3545636555841036e-09,
  "reference_verified": true,
  "eta": 0.0001240334325761382,
  "feasible": true,
  "N": 256,
  "Nhat": 16,
  "N1": 245,
  "ratio": 16.0,
  "model_error_relative": 0.0001240334325761382,
  "model_error_absolute": 1.5504179072017274e-05,
  "linear_error_relative": 0.00011269589411115797,
  "ordering_error_relative": 1.1337538464980219e-05,
  "single_model_error_relative": 0.00012309105416602887,
  "single_model_error_absolute": 1.538638177075361e-05,
  "linear_fine_seconds": 10.795404200842574,
  "linear_coarse_seconds": 3.4028318379764233,
  "nonlinear_coarse_seconds": 26.203330972226567,
  "serial_seconds": 40.401567011045564,
  "parallel_seconds": 26.203330972226567,
  "single_seconds": 53.05982480509965,
  "saving_ratio": 0.7614342331405985,
  "steps_fine": 19160,
  "steps_coarse": 19064,
  "steps_single": 19152,
  "continuous_N": 268.24892523641995,
  "continuous_Nhat": 11.64737605475373,
  "boundary_reasons": [
    "Nhat_equals_16",
    "continuous_Nhat_le_16"
  ],
  "boundary_affected": true,
  "integer_rounding_exemption": false,
  "Q2_eligible": false,
  "Q2_relative_ratio_error": 0.30527953947321906,
  "Q2_model_pass": null,
  "point_index": 29,
  "sample_kinds": [
    "target_N256"
  ],
  "case_id": "D6_e0.125_targetN256",
  "target_N": 256,
  "continuous_target_Nhat": 16.0,
  "selection_labels": [
    "target_N256"
  ],
  "target_to_reference_uncertainty": 4621.816922808595,
  "selection_status": "selected",
  "selection_exclusion_reasons": [],
  "observed_weighted_error": 4.233733480013937e-07,
  "observed_relative_error": 3.3869867840111498e-06,
  "error_to_target": 0.02730704708935666,
  "observed_single_weighted_error": 3.542736246845341e-07,
  "observed_single_relative_error": 2.8341889974762728e-06,
  "single_error_to_target": 0.022850202067386142,
  "error_peak_t": 4.992124539283386e-05,
  "single_error_peak_t": 7.1559313919520895e-09,
  "two_mesh_resolved": true,
  "single_mesh_resolved": true,
  "eligible_for_validation": true,
  "exclusion_reasons": [],
  "raw_two_accuracy_pass": true,
  "single_accuracy_pass": true,
  "raw_joint_accuracy_pass": true,
  "Q1": true,
  "Q3": false,
  "Q5": true,
  "raw_Q3": false,
  "measured_serial_seconds": 36.38068309985101,
  "measured_single_seconds": 34.32947880006395,
  "measured_saving_ratio": 1.0597505226261472,
  "saving_ratio_prediction_error": 0.39178208241980195,
  "resolved_accuracy_cost_saving": false,
  "measured_parts": {
    "linear_fine": 11.061361499945633,
    "linear_coarse": 2.262179399956949,
    "nonlinear_coarse": 23.05714219994843
  },
  "observed_at_utc": "2026-11-18T04:24:49.193345+00:00",
  "outputs_compared": 1085,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D6_e0.125_targetN256.npy",
  "initial_comparison": {
    "analytic_initial_comparison": true,
    "two_mesh": {
      "N": 256,
      "name": "D6",
      "unit_H_error": 1.4875453450382763e-07,
      "gauss64": 1.4875453450910297e-07,
      "gauss96": 1.4875453450382763e-07,
      "quad_check_diff": 5.275347665279384e-18,
      "projection_norm": 0.9999999999999889,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    },
    "coarse_correction_H": 0.0,
    "single_mesh": {
      "N": 245,
      "name": "D6",
      "unit_H_error": 1.7715967329182827e-07,
      "gauss64": 1.7715967329757529e-07,
      "gauss96": 1.7715967329182827e-07,
      "quad_check_diff": 5.747012668002021e-18,
      "projection_norm": 0.9999999999999841,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    }
  },
  "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
}


==> anc/computations/smooth/case_results/D6_e0.5_targetN1024.json <==
{
  "name": "D6",
  "family": "D5",
  "constant_source": "D5",
  "held_out": true,
  "eps": 0.5,
  "T": 1.0,
  "model": "smooth_h2",
  "curve_id": "D6_e0.5",
  "M": 19483.039719859593,
  "a": 7.385638116468849,
  "c": 0.011606983610744755,
  "continuous_rho": 14.509630364903003,
  "continuous_cost_ratio": 0.40364461664151136,
  "full_reference_uncertainty": 1.3418572265855783e-08,
  "reference_uncertainty": 1.3418572265855783e-08,
  "reference_verified": true,
  "eta": 9.37390241837066e-06,
  "feasible": true,
  "N": 1022,
  "Nhat": 71,
  "N1": 889,
  "ratio": 14.394366197183098,
  "model_error_relative": 9.37360393499082e-06,
  "model_error_absolute": 4.68680196749541e-06,
  "linear_error_relative": 7.071087844781585e-06,
  "ordering_error_relative": 2.302516090209235e-06,
  "single_model_error_relative": 9.359798233982893e-06,
  "single_model_error_absolute": 4.679899116991447e-06,
  "linear_fine_seconds": 34.42135762698836,
  "linear_coarse_seconds": 5.097369546565971,
  "nonlinear_coarse_seconds": 32.67709479607229,
  "serial_seconds": 72.19582196962662,
  "parallel_seconds": 34.42135762698836,
  "single_seconds": 128.5676490443741,
  "saving_ratio": 0.5615395669614275,
  "steps_fine": 19208,
  "steps_coarse": 19112,
  "steps_single": 19200,
  "continuous_N": 1024.0,
  "continuous_Nhat": 70.5738171302371,
  "boundary_reasons": [],
  "boundary_affected": false,
  "integer_rounding_exemption": false,
  "Q2_eligible": true,
  "Q2_relative_ratio_error": 0.007943976849935086,
  "Q2_model_pass": true,
  "point_index": 12,
  "sample_kinds": [
    "target_N1024"
  ],
  "case_id": "D6_e0.5_targetN1024",
  "target_N": 1024,
  "continuous_target_Nhat": 70.5738171302371,
  "selection_labels": [
    "target_N1024"
  ],
  "target_to_reference_uncertainty": 349.288368115847,
  "selection_status": "selected",
  "selection_exclusion_reasons": [],
  "observed_weighted_error": 6.318323600970724e-08,
  "observed_relative_error": 1.2636647201941447e-07,
  "error_to_target": 0.01348066860305327,
  "observed_single_weighted_error": 8.715863239466871e-08,
  "observed_single_relative_error": 1.7431726478933742e-07,
  "single_error_to_target": 0.018596018713371316,
  "error_peak_t": 0.000280727792893588,
  "single_error_peak_t": 0.00028729848333536626,
  "two_mesh_resolved": false,
  "single_mesh_resolved": false,
  "eligible_for_validation": false,
  "exclusion_reasons": [
    "two_mesh_unresolved",
    "single_mesh_unresolved"
  ],
  "raw_two_accuracy_pass": true,
  "single_accuracy_pass": true,
  "raw_joint_accuracy_pass": true,
  "Q1": null,
  "Q3": null,
  "Q5": null,
  "raw_Q3": false,
  "measured_serial_seconds": 65.26899979985319,
  "measured_single_seconds": 84.89271839999128,
  "measured_saving_ratio": 0.7688409681066344,
  "saving_ratio_prediction_error": 0.3691661520254841,
  "resolved_accuracy_cost_saving": false,
  "measured_parts": {
    "linear_fine": 39.06525589991361,
    "linear_coarse": 4.686013899976388,
    "nonlinear_coarse": 21.517729999963194
  },
  "observed_at_utc": "2026-11-18T04:30:12.004665+00:00",
  "outputs_compared": 1085,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D6_e0.5_targetN1024.npy",
  "initial_comparison": {
    "analytic_initial_comparison": true,
    "two_mesh": {
      "N": 1022,
      "name": "D6",
      "unit_H_error": 5.913476109846457e-10,
      "gauss64": 5.913476074818698e-10,
      "gauss96": 5.913476109846457e-10,
      "quad_check_diff": 3.502775919989754e-18,
      "projection_norm": 0.9999999999999999,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    },
    "coarse_correction_H": 0.0,
    "single_mesh": {
      "N": 889,
      "name": "D6",
      "unit_H_error": 1.0326328491338156e-09,
      "gauss64": 1.0326328496402096e-09,
      "gauss96": 1.0326328491338156e-09,
      "quad_check_diff": 5.063939739455225e-19,
      "projection_norm": 1.0,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    }
  },
  "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
}


==> anc/computations/smooth/case_results/D6_e0.5_targetN256.json <==
{
  "name": "D6",
  "family": "D5",
  "constant_source": "D5",
  "held_out": true,
  "eps": 0.5,
  "T": 1.0,
  "model": "smooth_h2",
  "curve_id": "D6_e0.5",
  "M": 19483.039719859593,
  "a": 7.385638116468849,
  "c": 0.011606983610744755,
  "continuous_rho": 14.509630364903003,
  "continuous_cost_ratio": 0.40364461664151136,
  "full_reference_uncertainty": 1.3418572265855783e-08,
  "reference_uncertainty": 1.3418572265855783e-08,
  "reference_verified": true,
  "eta": 0.00014998243869393055,
  "feasible": true,
  "N": 255,
  "Nhat": 18,
  "N1": 223,
  "ratio": 14.166666666666666,
  "model_error_relative": 0.00014940554008309172,
  "model_error_absolute": 7.470277004154586e-05,
  "linear_error_relative": 0.00011358151659313877,
  "ordering_error_relative": 3.5824023489952945e-05,
  "single_model_error_relative": 0.00014875113314322819,
  "single_model_error_absolute": 7.437556657161409e-05,
  "linear_fine_seconds": 10.764673214063558,
  "linear_coarse_seconds": 3.463985860101177,
  "nonlinear_coarse_seconds": 26.435756242691824,
  "serial_seconds": 40.66441531685656,
  "parallel_seconds": 26.435756242691824,
  "single_seconds": 50.4913451272012,
  "saving_ratio": 0.805373974775519,
  "steps_fine": 19160,
  "steps_coarse": 19064,
  "steps_single": 19152,
  "continuous_N": 256.0,
  "continuous_Nhat": 17.643454282559276,
  "boundary_reasons": [],
  "boundary_affected": false,
  "integer_rounding_exemption": false,
  "Q2_eligible": true,
  "Q2_relative_ratio_error": 0.023636970040665117,
  "Q2_model_pass": true,
  "point_index": 30,
  "sample_kinds": [
    "target_N256"
  ],
  "case_id": "D6_e0.5_targetN256",
  "target_N": 256,
  "continuous_target_Nhat": 17.643454282559276,
  "selection_labels": [
    "target_N256"
  ],
  "target_to_reference_uncertainty": 5588.613889853552,
  "selection_status": "selected",
  "selection_exclusion_reasons": [],
  "observed_weighted_error": 4.450348898117508e-06,
  "observed_relative_error": 8.900697796235015e-06,
  "error_to_target": 0.05934493313846354,
  "observed_single_weighted_error": 1.878053624963591e-06,
  "observed_single_relative_error": 3.756107249927182e-06,
  "single_error_to_target": 0.025043646993847576,
  "error_peak_t": 6.501289439746102e-05,
  "single_error_peak_t": 8.669608804598527e-09,
  "two_mesh_resolved": true,
  "single_mesh_resolved": true,
  "eligible_for_validation": true,
  "exclusion_reasons": [],
  "raw_two_accuracy_pass": true,
  "single_accuracy_pass": true,
  "raw_joint_accuracy_pass": true,
  "Q1": true,
  "Q3": true,
  "Q5": true,
  "raw_Q3": true,
  "measured_serial_seconds": 30.518932900042273,
  "measured_single_seconds": 31.4805319000734,
  "measured_saving_ratio": 0.9694541692280337,
  "saving_ratio_prediction_error": 0.2037316819161541,
  "resolved_accuracy_cost_saving": true,
  "measured_parts": {
    "linear_fine": 11.262431399896741,
    "linear_coarse": 2.0409070000750944,
    "nonlinear_coarse": 17.215594500070438
  },
  "observed_at_utc": "2026-11-18T04:28:18.417880+00:00",
  "outputs_compared": 1085,
  "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D6_e0.5_targetN256.npy",
  "initial_comparison": {
    "analytic_initial_comparison": true,
    "two_mesh": {
      "N": 255,
      "name": "D6",
      "unit_H_error": 1.51089736597607e-07,
      "gauss64": 1.5108973664861205e-07,
      "gauss96": 1.51089736597607e-07,
      "quad_check_diff": 5.1005041830983356e-17,
      "projection_norm": 0.9999999999999887,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    },
    "coarse_correction_H": 0.0,
    "single_mesh": {
      "N": 223,
      "name": "D6",
      "unit_H_error": 2.5753184032368883e-07,
      "gauss64": 2.5753184031019067e-07,
      "gauss96": 2.5753184032368883e-07,
      "quad_check_diff": 1.349815822876692e-17,
      "projection_norm": 0.9999999999999668,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    }
  },
  "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
}


==> anc/computations/smooth/chain_jobs.py <==
"""Prepare checkpointed smooth W chain trajectories; read new or archived chains.

The preparation queue contains 24 independent jobs and may use three workers.
No direct-cost timing is performed here. Historical files are always read-only.
"""
from __future__ import annotations
import os
import sys
for _key in ('OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','OMP_NUM_THREADS','NUMEXPR_NUM_THREADS'):
    os.environ[_key]='1'
os.environ['PYTHONDONTWRITEBYTECODE']='1'
sys.dont_write_bytecode=True
from pathlib import Path
from datetime import datetime,timezone
from contextlib import contextmanager
import argparse
import ctypes
import hashlib
import json
import subprocess
import time
import traceback
import uuid
import numerical_smooth as numerical
from numerical_smooth import np,core,FEM,project,output_grid,time_grid,SOURCES
from smooth_data import data_metadata

HERE=Path(__file__).resolve().parent
ARCHIVE=Path(__file__).resolve().parent.parent / 'support/reference'
EPS=np.array([1/32,1/8,1/2],dtype=float)


def stamp():
    return datetime.now(timezone.utc).isoformat()


def sha(path):
    value=hashlib.sha256()
    with Path(path).open('rb') as stream:
        for block in iter(lambda:stream.read(1024*1024),b''):
            value.update(block)
    return value.hexdigest()


def canonical_hash(obj):
    return hashlib.sha256(json.dumps(obj,sort_keys=True,separators=(',',':'),allow_nan=False).encode()).hexdigest()


def read_json(path):
    return json.loads(Path(path).read_text(encoding='utf-8'))


def save_json(path,obj,exclusive=False):
    path=Path(path)
    path.parent.mkdir(parents=True,exist_ok=True)
    text=json.dumps(obj,ensure_ascii=False,indent=2,allow_nan=False)
    if exclusive:
        with path.open('x',encoding='utf-8') as stream:
            stream.write(text)
    else:
        temporary=path.with_name(path.name+'.'+uuid.uuid4().hex+'.writing')
        temporary.write_text(text,encoding='utf-8')
        os.replace(temporary,path)


def verify_protocol(root):
    root=Path(root)
    path=root/'protocol_frozen.json'
    meta=read_json(root/'protocol_frozen.sha256.json')
    expected=meta.get('sha256')
    if expected is None:
        expected=meta['files'][path.name]
    if sha(path)!=expected:
        raise RuntimeError('Frozen protocol hash mismatch')
    protocol=read_json(path)
    for name,expected_source in protocol.get('source_hashes',{}).items():
        source=Path(name)
        if not source.is_absolute():
            source=root/source
        if sha(source)!=expected_source:
            raise RuntimeError('Frozen protocol source changed: '+str(source))
    return protocol,expected


def source_hashes():
    sources=numerical.source_hashes()
    sources[str(Path(__file__).resolve())]=sha(__file__)
    return sources


def tag(name,n,level):
    return f'{name}_N{n}_l{level}'


def job_context(root,name,n,level):
    _,protocol_sha=verify_protocol(root)
    outs,_=output_grid(name)
    base=time_grid(name,n,outs)
    context=dict(name=name,N=int(n),level=int(level),stages=5,epsilons=EPS.tolist(),
                 datum_hash=data_metadata(name)['datum_hash'],protocol_sha256=protocol_sha,
                 source_scale=SOURCES[name],source_hashes=source_hashes(),
                 outputs_sha256=hashlib.sha256(outs.tobytes()).hexdigest(),
                 base_grid_sha256=hashlib.sha256(base.tobytes()).hexdigest())
    return context,canonical_hash(context),outs,base


class ChainReader:
    """Unified read-only reader; get(i) returns columns v,q,r_1/32,r_1/8,r_1/2."""
    def __init__(self,root,name,n,level):
        root=Path(root)
        fresh=root/'chains'/tag(name,n,level)
        legacy=ARCHIVE/'trajectories'/f'{name}_N{n}_s5_l{level}'
        if (fresh/'complete.json').exists():
            self.directory=fresh
            self.legacy=False
            self.meta=read_json(fresh/'complete.json')
            self.grid=read_json(fresh/'grid.json')
            context,context_hash,_,_=job_context(root,name,n,level)
            if self.meta.get('context_hash')!=context_hash:
                raise RuntimeError('New chain provenance mismatch: '+str(fresh))
            self.blocks=self.meta['blocks']
            self.files=[fresh/b['file'] for b in self.blocks]
            self.starts=np.array([b['start'] for b in self.blocks],dtype=int)
        elif name in ('D1','D1_hold') and (legacy/'complete.json').exists():
            self.directory=legacy
            self.legacy=True
            self.meta=read_json(legacy/'complete.json')
            self.grid=read_json(legacy/'grid.json')
            self.files=sorted(legacy.glob('block_*.npz'))
            self.starts=np.array([int(p.stem.split('_')[1]) for p in self.files],dtype=int)
            self.blocks=None
        else:
            raise FileNotFoundError(f'No completed chain for {name}, N={n}, level={level}')
        self.dir=self.directory
        self.times=np.asarray(self.grid['outputs'],dtype=float)
        if not np.array_equal(self.times,output_grid(name)[0]):
            raise RuntimeError('Chain outputs differ from the full common output grid')
        if len(self.files)==0 or self.starts[0]!=0:
            raise RuntimeError('Chain blocks do not begin at t=0')
        self.name=name
        self.n=int(n)
        self.level=int(level)
        self.cached=-1
        self.states=None
        self.indices=None

    def __len__(self):
        return len(self.times)

    def get(self,index):
        index=int(index)
        if not 0<=index<len(self.times):
            raise IndexError(index)
        block=int(np.searchsorted(self.starts,index,side='right')-1)
        if block!=self.cached:
            if self.legacy:
                with np.load(self.files[block],allow_pickle=False) as archive:
                    self.states=archive['states']
                    self.indices=archive['indices']
            else:
                self.states=np.load(self.files[block],mmap_mode='r',allow_pickle=False)
                self.indices=np.arange(self.blocks[block]['start'],self.blocks[block]['stop'])
            self.cached=block
        offset=index-int(self.indices[0])
        if offset>=len(self.indices) or int(self.indices[offset])!=index:
            raise RuntimeError('Missing output in chain block')
        state=self.states[offset]
        if state.shape!=(2*self.n-1,5):
            raise RuntimeError('Unexpected chain state shape')
        return state

    def close(self):
        self.states=None
        self.indices=None
        self.cached=-1


def open_chain(root,name,n,level):
    return ChainReader(root,name,int(n),int(level))


@contextmanager
def lock_job(directory):
    stream=(directory/'job.lock').open('a+b')
    if stream.tell()==0:
        stream.write(b'0')
        stream.flush()
    stream.seek(0)
    try:
        if os.name=='nt':
            import msvcrt
            msvcrt.locking(stream.fileno(),msvcrt.LK_NBLCK,1)
        else:
            import fcntl
            fcntl.flock(stream.fileno(),fcntl.LOCK_EX|fcntl.LOCK_NB)
    except OSError:
        stream.close()
        raise RuntimeError('This chain job is already running: '+str(directory))
    try:
        yield
    finally:
        stream.seek(0)
        if os.name=='nt':
            msvcrt.locking(stream.fileno(),msvcrt.LK_UNLCK,1)
        else:
            fcntl.flock(stream.fileno(),fcntl.LOCK_UN)
        stream.close()


def run_chain(root,name,n,level):
    root=Path(root).resolve()
    directory=root/'chains'/tag(name,n,level)
    directory.mkdir(parents=True,exist_ok=True)
    with lock_job(directory),numerical._thread_limit():
        context,context_hash,outs,base=job_context(root,name,n,level)
        complete=directory/'complete.json'
        if complete.exists():
            previous=read_json(complete)
            if previous.get('context_hash')!=context_hash:
                raise RuntimeError('Completed chain has incompatible provenance')
            print(json.dumps(dict(event='chain_cached',job=directory.name,utc=stamp())),flush=True)
            return previous
        started=stamp()
        tick=time.perf_counter()
        core.guard(start=True)
        try:
            priority=core.set_low_priority()
        except Exception:
            priority=False
        fem=FEM(n)
        initial=project(fem,name)
        integrator=core.Integrator(fem,initial,stages=5)
        if not np.array_equal(core.EPS,EPS):
            raise RuntimeError('Historical chain amplitude ordering changed')
        grid=dict(outputs=outs.tolist(),base_knots=output_grid(name)[1].tolist(),
                  name=name,N=n,level=level,source_scale=SOURCES[name],context_hash=context_hash,
                  epsilons=EPS.tolist(),representation='v,q,r_eps1,r_eps2,r_eps3')
        grid_path=directory/'grid.json'
        if grid_path.exists():
            if read_json(grid_path)!=grid:
                raise RuntimeError('Existing chain grid/provenance differs')
        else:
            save_json(grid_path,grid,True)
        checkpoint_path=directory/'checkpoint.json'
        counter_names=('steps','iters','rejections','lus','max_stage_residual','max_update')
        elapsed_before=0.0
        next_output=0
        next_base=0
        blocks=[]
        buffer=[]
        buffer_start=0
        resumes=0
        if checkpoint_path.exists():
            checkpoint=read_json(checkpoint_path)
            if checkpoint['context_hash']!=context_hash:
                raise RuntimeError('Checkpoint provenance differs; no automatic overwrite')
            state_path=directory/checkpoint['state_file']
            if sha(state_path)!=checkpoint['state_sha256']:
                raise RuntimeError('Checkpoint state hash mismatch')
            integrator.restore(np.load(state_path,allow_pickle=False))
            for key in counter_names:
                setattr(integrator,key,checkpoint['counters'][key])
            blocks=checkpoint['blocks']
            for block in blocks:
                if sha(directory/block['file'])!=block['sha256']:
                    raise RuntimeError('Checkpoint output block hash mismatch')
            elapsed_before=checkpoint['elapsed_seconds']
            next_output=checkpoint['next_output']
            next_base=checkpoint['next_base']
            resumes=checkpoint.get('resume_count',0)+1
            buffer_start=next_output
            print(json.dumps(dict(event='chain_resumed',job=directory.name,t=float(base[next_base]),
                                  next_output=next_output,resume_count=resumes,utc=stamp())),flush=True)
        else:
            buffer=[integrator.pack()]
            next_output=1

        def flush_outputs():
            nonlocal buffer,buffer_start
            if not buffer:
                return
            values=np.stack(buffer)
            stop=buffer_start+len(values)
            filename=f'block_{buffer_start:05d}_{stop-1:05d}_{uuid.uuid4().hex[:12]}.npy'
            path=directory/filename
            with path.open('xb') as stream:
                np.save(stream,values,allow_pickle=False)
            blocks.append(dict(file=filename,start=buffer_start,stop=stop,
                               shape=list(values.shape),sha256=sha(path)))
            buffer=[]
            buffer_start=stop

        def checkpoint(next_interval):
            flush_outputs()
            filename='checkpoint_state_'+uuid.uuid4().hex+'.npy'
            path=directory/filename
            with path.open('xb') as stream:
                np.save(stream,integrator.pack(),allow_pickle=False)
            record=dict(context_hash=context_hash,protocol_sha256=context['protocol_sha256'],
                        state_file=filename,state_sha256=sha(path),next_output=next_output,
                        next_base=next_interval,t=float(base[next_interval]),blocks=blocks,
                        elapsed_seconds=elapsed_before+time.perf_counter()-tick,
                        counters={k:getattr(integrator,k) for k in counter_names},
                        resume_count=resumes,utc=stamp())
            save_json(checkpoint_path,record)
            return record

        last_checkpoint=time.perf_counter()
        last_status=0.0
        try:
            for interval in range(next_base,len(base)-1):
                left,right=base[interval:interval+2]
                for _ in range(2**level):
                    integrator.advance((right-left)/2**level)
                if next_output<len(outs) and right==outs[next_output]:
                    state=integrator.pack()
                    if not np.all(np.isfinite(state)):
                        raise ArithmeticError('Nonfinite chain state')
                    full=EPS*state[:,0:1]+EPS**2*state[:,1:2]+EPS**3*state[:,2:]
                    if (np.any(fem.norm(full)>EPS*np.exp(-core.MU*right)+1e-9*EPS)
                            or float(fem.norm(state[:,0]))>np.exp(-core.LAM*right)+1e-9):
                        raise ArithmeticError('Historical energy diagnostic exceeded')
                    buffer.append(state)
                    next_output+=1
                    if len(buffer)>=16:
                        flush_outputs()
                now=time.perf_counter()
                if now-last_checkpoint>=60:
                    checkpoint(interval+1)
                    last_checkpoint=now
                    core.guard()
                if now-last_status>=30:
                    status=dict(job=directory.name,name=name,N=n,level=level,pid=os.getpid(),
                                t=float(right),output=next_output,total_outputs=len(outs),
                                steps=integrator.steps,elapsed_seconds=elapsed_before+now-tick,
                                context_hash=context_hash,utc=stamp())
                    save_json(directory/'status.json',status)
                    print(json.dumps(status),flush=True)
                    last_status=now
            if next_output!=len(outs):
                raise RuntimeError(f'Only {next_output}/{len(outs)} outputs captured')
            checkpoint(len(base)-1)
            expected=0
            for block in blocks:
                if block['start']!=expected:
                    raise RuntimeError('Output block manifest is not contiguous')
                expected=block['stop']
            if expected!=len(outs):
                raise RuntimeError('Output manifest length mismatch')
            result=dict(schema=1,name=name,N=n,dimension=2*n-1,level=level,stages=5,
                        epsilons=EPS.tolist(),outputs=len(outs),context_hash=context_hash,
                        **{k:context[k] for k in ('protocol_sha256','datum_hash','source_hashes','source_scale')},
                        seconds=elapsed_before+time.perf_counter()-tick,
                        elapsed_seconds=elapsed_before+time.perf_counter()-tick,
                        counters={k:getattr(integrator,k) for k in counter_names},
                        steps=integrator.steps,iterations=integrator.iters,rejected_steps=integrator.rejections,
                        LU_factorizations=integrator.lus,max_stage_backward_residual=integrator.max_stage_residual,
                        max_relative_update=integrator.max_update,nominal_steps=(len(base)-1)*2**level,
                        low_priority=priority,resume_count=resumes,started_utc=started,completed_utc=stamp(),
                        blocks=blocks,representation='columns v,q,r_eps1,r_eps2,r_eps3; exact remainder evolution, not Taylor truncation',
                        threadpools=numerical.threadpool_info() if numerical.threadpool_info else None)
            save_json(complete,result,True)
            save_json(directory/'status.json',dict(job=directory.name,state='complete',utc=stamp(),seconds=result['seconds']))
            print(json.dumps(dict(event='chain_complete',job=directory.name,seconds=result['seconds'],
                                  steps=integrator.steps,utc=stamp())),flush=True)
            return result
        except BaseException as error:
            save_json(directory/'failure.json',dict(utc=stamp(),error=repr(error),traceback=traceback.format_exc(),
                                                   next_output=next_output,context_hash=context_hash,
                                                   note='Resume uses the last completed base-step checkpoint; failed outputs are not certified.'))
            raise


def plan_jobs():
    jobs=[]
    for name in ('D5','D6'):
        jobs.extend(dict(name=name,N=n,level=3) for n in (16,32,64,128,256,512,1024,2048,4096))
        jobs.extend(dict(name=name,N=n,level=2) for n in (2048,4096))
    jobs.extend(dict(name=name,N=512,level=3) for name in ('D1','D1_hold'))
    return sorted(jobs,key=lambda j:j['N']*2**j['level']*SOURCES[j['name']],reverse=True)


def stop_owned(process):
    if process.poll() is not None:
        return
    if os.name=='nt':
        subprocess.run(['taskkill','/PID',str(process.pid),'/T','/F'],
                       stdout=subprocess.DEVNULL,stderr=subprocess.DEVNULL,check=False,
                       creationflags=getattr(subprocess,'CREATE_NO_WINDOW',0))
    else:
        process.terminate()
    try:
        process.wait(timeout=15)
    except subprocess.TimeoutExpired:
        process.kill()
        process.wait()


def prepare(root,workers=3):
    root=Path(root).resolve()
    verify_protocol(root)
    if workers not in (1,2,3):
        raise ValueError('Preparation permits 1..3 independent single-thread workers')
    jobs=plan_jobs()
    (root/'logs').mkdir(parents=True,exist_ok=True)
    pending=[]
    completed=[]
    for job in jobs:
        path=root/'chains'/tag(job['name'],job['N'],job['level'])/'complete.json'
        if path.exists():
            open_chain(root,job['name'],job['N'],job['level']).close()
            completed.append(dict(**job,cached=True))
        else:
            pending.append(job)
    active=[]
    all_children=[]
    started=stamp()
    status_path=root/'prepare_status.json'

    def update(state='running',error=None):
        save_json(status_path,dict(state=state,started_utc=started,updated_utc=stamp(),planned=len(jobs),
                  completed=len(completed),pending=len(pending),completed_jobs=completed,
                  active=[dict(**j,pid=p.pid,log=str(log)) for j,p,out,log in active],error=error))
    try:
        update()
        while pending or active:
            while pending and len(active)<workers:
                job=pending.pop(0)
                label=tag(job['name'],job['N'],job['level'])
                log=root/'logs'/(label+'.log')
                out=log.open('ab')
                command=[sys.executable,'-B',str(Path(__file__).resolve()),'worker','--root',str(root),
                         '--name',job['name'],'--n',str(job['N']),'--level',str(job['level'])]
                try:
                    process=subprocess.Popen(command,cwd=HERE,env=os.environ.copy(),stdout=out,
                                             stderr=subprocess.STDOUT,creationflags=getattr(subprocess,'CREATE_NO_WINDOW',0))
                except BaseException:
                    out.close()
                    raise
                all_children.append(process)
                active.append((job,process,out,log))
                print(json.dumps(dict(event='prepare_launch',**job,pid=process.pid,utc=stamp())),flush=True)
                update()
            for item in active[:]:
                job,process,out,log=item
                code=process.poll()
                if code is None:
                    continue
                process.wait()
                out.close()
                active.remove(item)
                if code:
                    raise RuntimeError(f'Chain worker failed: {job}, code={code}, log={log}')
                open_chain(root,job['name'],job['N'],job['level']).close()
                completed.append(dict(**job,cached=False))
                print(json.dumps(dict(event='prepare_finished',**job,completed=len(completed),total=len(jobs),utc=stamp())),flush=True)
                update()
            if active:
                time.sleep(1)
        update('complete')
    except BaseException as error:
        update('failed',repr(error))
        raise
    finally:
        for process in all_children:
            stop_owned(process)
        for _,_,out,_ in active:
            out.close()


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('stage',choices=['prepare','worker'])
    parser.add_argument('--root',type=Path,default=HERE)
    parser.add_argument('--workers',type=int,default=3)
    parser.add_argument('--name',choices=list(SOURCES))
    parser.add_argument('--n',type=int)
    parser.add_argument('--level',type=int,choices=[2,3])
    args=parser.parse_args()
    awake=False
    try:
        if os.name=='nt':
            awake=bool(ctypes.windll.kernel32.SetThreadExecutionState(0x80000001))
        if args.stage=='prepare':
            prepare(args.root,args.workers)
        else:
            if args.name is None or args.n is None or args.level is None:
                parser.error('worker requires --name, --n and --level')
            if dict(name=args.name,N=args.n,level=args.level) not in plan_jobs():
                raise ValueError('Worker job is outside the preregistered 24-job preparation plan')
            run_chain(args.root,args.name,args.n,args.level)
    finally:
        if awake:
            ctypes.windll.kernel32.SetThreadExecutionState(0x80000000)


if __name__=='__main__':
    main()

==> anc/computations/smooth/cost_models_frozen.json <==
{
  "schema": 1,
  "created_utc": "2026-11-17T19:56:54.541919+00:00",
  "protocol": {
    "datum": "D2",
    "epsilon": 0.125,
    "t_end": 0.01,
    "training_N": [
      16,
      32,
      64,
      128,
      256,
      512
    ],
    "holdout_N": [
      1024,
      2048
    ],
    "repeats": 2,
    "selection": "fastest complete run",
    "time_grid": "B.3 time_grid, five-stage Radau IIA, level 3",
    "threads": 1,
    "timer": "after FEM, projection and Stepper setup; includes LU factorization, all time steps and endpoint capture",
    "regression": "ordinary least squares of seconds/actual_steps on [1,2N-1]",
    "holdout_before_freeze": false
  },
  "environment": {
    "python": "3.12.14 (main, Aug 25 2026, 14:01:42) [MSC v.1944 64 bit (AMD64)]",
    "platform": "Windows-11-10.0.26300-SP0",
    "processor": "Intel64 Family 6 Model 140 Stepping 1, GenuineIntel",
    "cpu_count": 8
  },
  "source_hashes": {
    "D:\\Claude\\Other Nonlinear\\numerics\\twomesh_timing_20261104\\twomesh_timing.py": "46f512f97248427315f9a44d708c1eca896aa051597bafd57cdf3795ca5ae710"
  },
  "rows": [
    {
      "t": 0.01,
      "seconds": 3.1778991000028327,
      "steps": 32248,
      "lus": 11715,
      "lusolves": 96744,
      "nonlin": 0,
      "iters": 0,
      "halvings": 0,
      "repeat": 1,
      "N": 16,
      "n": 31,
      "kind": "linear",
      "utc": "2026-11-17T19:39:00.834062+00:00",
      "all_runs": [
        {
          "t": 0.01,
          "seconds": 3.1778991000028327,
          "steps": 32248,
          "lus": 11715,
          "lusolves": 96744,
          "nonlin": 0,
          "iters": 0,
          "halvings": 0,
          "repeat": 1,
          "N": 16,
          "n": 31,
          "kind": "linear",
          "utc": "2026-11-17T19:39:00.834062+00:00"
        },
        {
          "t": 0.01,
          "seconds": 4.776272999995854,
          "steps": 32248,
          "lus": 11715,
          "lusolves": 96744,
          "nonlin": 0,
          "iters": 0,
          "halvings": 0,
          "repeat": 2,
          "N": 16,
          "n": 31,
          "kind": "linear",
          "utc": "2026-11-17T19:39:05.618612+00:00"
        }
      ],
      "seconds_per_step": 9.85456183330077e-05
    },
    {
      "t": 0.01,
      "seconds": 37.76377439999487,
      "steps": 32248,
      "lus": 11715,
      "lusolves": 283992,
      "nonlin": 312080,
      "iters": 62416,
      "halvings": 0,
      "repeat": 1,
      "N": 16,
      "n": 31,
      "kind": "nonlinear",
      "utc": "2026-11-17T19:39:43.407774+00:00",
      "all_runs": [
        {
          "t": 0.01,
          "seconds": 37.76377439999487,
          "steps": 32248,
          "lus": 11715,
          "lusolves": 283992,
          "nonlin": 312080,
          "iters": 62416,
          "halvings": 0,
          "repeat": 1,
          "N": 16,
          "n": 31,
          "kind": "nonlinear",
          "utc": "2026-11-17T19:39:43.407774+00:00"
        },
        {
          "t": 0.01,
          "seconds": 38.78558480000356,
          "steps": 32248,
          "lus": 11715,
          "lusolves": 283992,
          "nonlin": 312080,
          "iters": 62416,
          "halvings": 0,
          "repeat": 2,
          "N": 16,
          "n": 31,
          "kind": "nonlinear",
          "utc": "2026-11-17T19:40:22.203458+00:00"
        }
      ],
      "seconds_per_step": 0.0011710423716197863
    },
    {
      "t": 0.01,
      "seconds": 6.202357499976642,
      "steps": 32272,
      "lus": 11736,
      "lusolves": 96816,
      "nonlin": 0,
      "iters": 0,
      "halvings": 0,
      "repeat": 1,
      "N": 32,
      "n": 63,
      "kind": "linear",
      "utc": "2026-11-17T19:40:28.431408+00:00",
      "all_runs": [
        {
          "t": 0.01,
          "seconds": 6.202357499976642,
          "steps": 32272,
          "lus": 11736,
          "lusolves": 96816,
          "nonlin": 0,
          "iters": 0,
          "halvings": 0,
          "repeat": 1,
          "N": 32,
          "n": 63,
          "kind": "linear",
          "utc": "2026-11-17T19:40:28.431408+00:00"
        },
        {
          "t": 0.01,
          "seconds": 6.648129000037443,
          "steps": 32272,
          "lus": 11736,
          "lusolves": 96816,
          "nonlin": 0,
          "iters": 0,
          "halvings": 0,
          "repeat": 2,
          "N": 32,
          "n": 63,
          "kind": "linear",
          "utc": "2026-11-17T19:40:35.083643+00:00"
        }
      ],
      "seconds_per_step": 0.0001921900563949133
    },
    {
      "t": 0.01,
      "seconds": 48.985313899989706,
      "steps": 32272,
      "lus": 11736,
      "lusolves": 286944,
      "nonlin": 316880,
      "iters": 63376,
      "halvings": 0,
      "repeat": 2,
      "N": 32,
      "n": 63,
      "kind": "nonlinear",
      "utc": "2026-11-17T19:42:14.748911+00:00",
      "all_runs": [
        {
          "t": 0.01,
          "seconds": 50.628345799981616,
          "steps": 32272,
          "lus": 11736,
          "lusolves": 286944,
          "nonlin": 316880,
          "iters": 63376,
          "halvings": 0,
          "repeat": 1,
          "N": 32,
          "n": 63,
          "kind": "nonlinear",
          "utc": "2026-11-17T19:41:25.756821+00:00"
        },
        {
          "t": 0.01,
          "seconds": 48.985313899989706,
          "steps": 32272,
          "lus": 11736,
          "lusolves": 286944,
          "nonlin": 316880,
          "iters": 63376,
          "halvings": 0,
          "repeat": 2,
          "N": 32,
          "n": 63,
          "kind": "nonlinear",
          "utc": "2026-11-17T19:42:14.748911+00:00"
        }
      ],
      "seconds_per_step": 0.0015178890028504494
    },
    {
      "t": 0.01,
      "seconds": 8.35614180000266,
      "steps": 32296,
      "lus": 11751,
      "lusolves": 96888,
      "nonlin": 0,
      "iters": 0,
      "halvings": 0,
      "repeat": 1,
      "N": 64,
      "n": 127,
      "kind": "linear",
      "utc": "2026-11-17T19:42:23.128352+00:00",
      "all_runs": [
        {
          "t": 0.01,
          "seconds": 8.35614180000266,
          "steps": 32296,
          "lus": 11751,
          "lusolves": 96888,
          "nonlin": 0,
          "iters": 0,
          "halvings": 0,
          "repeat": 1,
          "N": 64,
          "n": 127,
          "kind": "linear",
          "utc": "2026-11-17T19:42:23.128352+00:00"
        },
        {
          "t": 0.01,
          "seconds": 8.924679899995681,
          "steps": 32296,
          "lus": 11751,
          "lusolves": 96888,
          "nonlin": 0,
          "iters": 0,
          "halvings": 0,
          "repeat": 2,
          "N": 64,
          "n": 127,
          "kind": "linear",
          "utc": "2026-11-17T19:42:32.078762+00:00"
        }
      ],
      "seconds_per_step": 0.0002587361221204688
    },
    {
      "t": 0.01,
      "seconds": 55.63339129998349,
      "steps": 32296,
      "lus": 11751,
      "lusolves": 288240,
      "nonlin": 318920,
      "iters": 63784,
      "halvings": 0,
      "repeat": 2,
      "N": 64,
      "n": 127,
      "kind": "nonlinear",
      "utc": "2026-11-17T19:44:25.154285+00:00",
      "all_runs": [
        {
          "t": 0.01,
          "seconds": 57.3809934000019,
          "steps": 32296,
          "lus": 11751,
          "lusolves": 288240,
          "nonlin": 318920,
          "iters": 63784,
          "halvings": 0,
          "repeat": 1,
          "N": 64,
          "n": 127,
          "kind": "nonlinear",
          "utc": "2026-11-17T19:43:29.474510+00:00"
        },
        {
          "t": 0.01,
          "seconds": 55.63339129998349,
          "steps": 32296,
          "lus": 11751,
          "lusolves": 288240,
          "nonlin": 318920,
          "iters": 63784,
          "halvings": 0,
          "repeat": 2,
          "N": 64,
          "n": 127,
          "kind": "nonlinear",
          "utc": "2026-11-17T19:44:25.154285+00:00"
        }
      ],
      "seconds_per_step": 0.0017226093417136328
    },
    {
      "t": 0.01,
      "seconds": 13.105138199985959,
      "steps": 32320,
      "lus": 11763,
      "lusolves": 96960,
      "nonlin": 0,
      "iters": 0,
      "halvings": 0,
      "repeat": 2,
      "N": 128,
      "n": 255,
      "kind": "linear",
      "utc": "2026-11-17T19:44:51.691498+00:00",
      "all_runs": [
        {
          "t": 0.01,
          "seconds": 13.402101400017273,
          "steps": 32320,
          "lus": 11763,
          "lusolves": 96960,
          "nonlin": 0,
          "iters": 0,
          "halvings": 0,
          "repeat": 1,
          "N": 128,
          "n": 255,
          "kind": "linear",
          "utc": "2026-11-17T19:44:38.560106+00:00"
        },
        {
          "t": 0.01,
          "seconds": 13.105138199985959,
          "steps": 32320,
          "lus": 11763,
          "lusolves": 96960,
          "nonlin": 0,
          "iters": 0,
          "halvings": 0,
          "repeat": 2,
          "N": 128,
          "n": 255,
          "kind": "linear",
          "utc": "2026-11-17T19:44:51.691498+00:00"
        }
      ],
      "seconds_per_step": 0.0004054807611381794
    },
    {
      "t": 0.01,
      "seconds": 69.34707090002485,
      "steps": 32320,
      "lus": 11763,
      "lusolves": 288312,
      "nonlin": 318920,
      "iters": 63784,
      "halvings": 0,
      "repeat": 1,
      "N": 128,
      "n": 255,
      "kind": "nonlinear",
      "utc": "2026-11-17T19:46:01.074315+00:00",
      "all_runs": [
        {
          "t": 0.01,
          "seconds": 69.34707090002485,
          "steps": 32320,
          "lus": 11763,
          "lusolves": 288312,
          "nonlin": 318920,
          "iters": 63784,
          "halvings": 0,
          "repeat": 1,
          "N": 128,
          "n": 255,
          "kind": "nonlinear",
          "utc": "2026-11-17T19:46:01.074315+00:00"
        },
        {
          "t": 0.01,
          "seconds": 69.42008369998075,
          "steps": 32320,
          "lus": 11763,
          "lusolves": 288312,
          "nonlin": 318920,
          "iters": 63784,
          "halvings": 0,
          "repeat": 2,
          "N": 128,
          "n": 255,
          "kind": "nonlinear",
          "utc": "2026-11-17T19:47:10.524113+00:00"
        }
      ],
      "seconds_per_step": 0.0021456395699265113
    },
    {
      "t": 0.01,
      "seconds": 21.478433799988125,
      "steps": 32344,
      "lus": 11775,
      "lusolves": 97032,
      "nonlin": 0,
      "iters": 0,
      "halvings": 0,
      "repeat": 2,
      "N": 256,
      "n": 511,
      "kind": "linear",
      "utc": "2026-11-17T19:47:53.931725+00:00",
      "all_runs": [
        {
          "t": 0.01,
          "seconds": 21.89497369999299,
          "steps": 32344,
          "lus": 11775,
          "lusolves": 97032,
          "nonlin": 0,
          "iters": 0,
          "halvings": 0,
          "repeat": 1,
          "N": 256,
          "n": 511,
          "kind": "linear",
          "utc": "2026-11-17T19:47:32.422819+00:00"
        },
        {
          "t": 0.01,
          "seconds": 21.478433799988125,
          "steps": 32344,
          "lus": 11775,
          "lusolves": 97032,
          "nonlin": 0,
          "iters": 0,
          "halvings": 0,
          "repeat": 2,
          "N": 256,
          "n": 511,
          "kind": "linear",
          "utc": "2026-11-17T19:47:53.931725+00:00"
        }
      ],
      "seconds_per_step": 0.0006640623856043817
    },
    {
      "t": 0.01,
      "seconds": 94.31370699999388,
      "steps": 32344,
      "lus": 11775,
      "lusolves": 288867,
      "nonlin": 319725,
      "iters": 63945,
      "halvings": 0,
      "repeat": 2,
      "N": 256,
      "n": 511,
      "kind": "nonlinear",
      "utc": "2026-11-17T19:51:04.003557+00:00",
      "all_runs": [
        {
          "t": 0.01,
          "seconds": 95.72722760000033,
          "steps": 32344,
          "lus": 11775,
          "lusolves": 288867,
          "nonlin": 319725,
          "iters": 63945,
          "halvings": 0,
          "repeat": 1,
          "N": 256,
          "n": 511,
          "kind": "nonlinear",
          "utc": "2026-11-17T19:49:29.669212+00:00"
        },
        {
          "t": 0.01,
          "seconds": 94.31370699999388,
          "steps": 32344,
          "lus": 11775,
          "lusolves": 288867,
          "nonlin": 319725,
          "iters": 63945,
          "halvings": 0,
          "repeat": 2,
          "N": 256,
          "n": 511,
          "kind": "nonlinear",
          "utc": "2026-11-17T19:51:04.003557+00:00"
        }
      ],
      "seconds_per_step": 0.0029159568080631302
    },
    {
      "t": 0.01,
      "seconds": 29.6078303999966,
      "steps": 32368,
      "lus": 11790,
      "lusolves": 97104,
      "nonlin": 0,
      "iters": 0,
      "halvings": 0,
      "repeat": 2,
      "N": 512,
      "n": 1023,
      "kind": "linear",
      "utc": "2026-11-17T19:52:11.006663+00:00",
      "all_runs": [
        {
          "t": 0.01,
          "seconds": 37.344604999991134,
          "steps": 32368,
          "lus": 11790,
          "lusolves": 97104,
          "nonlin": 0,
          "iters": 0,
          "halvings": 0,
          "repeat": 1,
          "N": 512,
          "n": 1023,
          "kind": "linear",
          "utc": "2026-11-17T19:51:41.382061+00:00"
        },
        {
          "t": 0.01,
          "seconds": 29.6078303999966,
          "steps": 32368,
          "lus": 11790,
          "lusolves": 97104,
          "nonlin": 0,
          "iters": 0,
          "halvings": 0,
          "repeat": 2,
          "N": 512,
          "n": 1023,
          "kind": "linear",
          "utc": "2026-11-17T19:52:11.006663+00:00"
        }
      ],
      "seconds_per_step": 0.0009147253583785405
    },
    {
      "t": 0.01,
      "seconds": 140.26024149998557,
      "steps": 32368,
      "lus": 11790,
      "lusolves": 289296,
      "nonlin": 320320,
      "iters": 64064,
      "halvings": 0,
      "repeat": 2,
      "N": 512,
      "n": 1023,
      "kind": "nonlinear",
      "utc": "2026-11-17T19:56:54.541919+00:00",
      "all_runs": [
        {
          "t": 0.01,
          "seconds": 143.2043692000443,
          "steps": 32368,
          "lus": 11790,
          "lusolves": 289296,
          "nonlin": 320320,
          "iters": 64064,
          "halvings": 0,
          "repeat": 1,
          "N": 512,
          "n": 1023,
          "kind": "nonlinear",
          "utc": "2026-11-17T19:54:34.264737+00:00"
        },
        {
          "t": 0.01,
          "seconds": 140.26024149998557,
          "steps": 32368,
          "lus": 11790,
          "lusolves": 289296,
          "nonlin": 320320,
          "iters": 64064,
          "halvings": 0,
          "repeat": 2,
          "N": 512,
          "n": 1023,
          "kind": "nonlinear",
          "utc": "2026-11-17T19:56:54.541919+00:00"
        }
      ],
      "seconds_per_step": 0.004333299601457784
    }
  ],
  "linear": {
    "omega0": 0.00015363450306911348,
    "omega1": 8.019568574899558e-07,
    "residuals_seconds_per_step": [
      -7.994954731829441e-05,
      -1.1967728696067397e-05,
      3.253098150130917e-06,
      4.734725940912715e-05,
      0.0001006279283579008,
      -5.931100990279781e-05
    ],
    "relative_residuals": [
      -0.8112947959606585,
      -0.06227028037015627,
      0.01257303434661612,
      0.1167682019640685,
      0.15153384763137354,
      -0.06484023795725269
    ],
    "R2": 0.9538199546463196
  },
  "nonlinear": {
    "omega0": 0.0012800060389278668,
    "omega1": 3.04796042888761e-06,
    "residuals_seconds_per_step": [
      -0.00020345044060359634,
      4.586145690266318e-05,
      5.551232831703954e-05,
      8.840362163230414e-05,
      7.844298997369478e-05,
      -6.476995622210768e-05
    ],
    "relative_residuals": [
      -0.17373448265768865,
      0.03021397270586965,
      0.032225721161953345,
      0.04120152465091422,
      0.026901286657191287,
      -0.014947029326178633
    ],
    "R2": 0.9904189498375237
  },
  "slope_ratio_N_over_L": 3.8006538636347833,
  "predictions": [
    {
      "N": 1024,
      "kind": "linear",
      "steps": 32392,
      "seconds": 58.15142024585131
    },
    {
      "N": 1024,
      "kind": "nonlinear",
      "steps": 32392,
      "seconds": 243.56131214599517
    },
    {
      "N": 2048,
      "kind": "linear",
      "steps": 32416,
      "seconds": 111.43479220284348
    },
    {
      "N": 2048,
      "kind": "nonlinear",
      "steps": 32416,
      "seconds": 446.0896719091367
    }
  ]
}

==> anc/computations/smooth/cost_models_frozen.json.sha256.json <==
{
  "file": "cost_models_frozen.json",
  "sha256": "9769c393c1cbeab18d300a0661faf14e0c954e9afc1bc63ec4a2086f559ca06b",
  "frozen_utc": "2026-11-17T19:56:54.758349+00:00"
}

==> anc/computations/smooth/design_smooth.py <==
"""Freeze smooth-data integer designs, using only frozen coarse constants.

No validation trajectory or nontraining dyadic error is read. Existing files
are never overwritten. The numerical protocol covers every output in [0,1].
"""
from __future__ import annotations
import os
for _key in ("OPENBLAS_NUM_THREADS","OMP_NUM_THREADS","MKL_NUM_THREADS","NUMEXPR_NUM_THREADS"):
    os.environ[_key]="1"
import sys
sys.dont_write_bytecode=True
import argparse
import copy
from datetime import datetime, timezone
import hashlib
import json
import math
from pathlib import Path
import platform
import numpy as np

NMIN,NMAX,T=16,2048,1.0
NAMES=("D1","D1_hold","D5","D6")

def stamp():
    return datetime.now(timezone.utc).isoformat()

def read(path):
    return json.loads(Path(path).read_text(encoding="utf-8-sig"))

def sha(path):
    digest=hashlib.sha256()
    with Path(path).open("rb") as f:
        for block in iter(lambda:f.read(1048576),b""):
            digest.update(block)
    return digest.hexdigest()

def verify_manifest(root,filename,manifest_name):
    meta=read(root/manifest_name)
    items=meta.get("files",{filename:meta.get("sha256")})
    if not items or not all(items.values()):
        raise RuntimeError("Empty freeze manifest: "+manifest_name)
    verified=[root/manifest_name]
    for name,digest in items.items():
        path=root/name
        if sha(path)!=digest:
            raise RuntimeError("Frozen input changed: "+str(path))
        verified.append(path)
    return verified

class CostIndex:
    """All Nhat<=N pairs sorted by (cost,N,Nhat), without monotonic shortcuts."""
    def __init__(self,wl,wn,steps):
        self.ns=np.arange(NMIN,NMAX+1)
        self.wl=np.asarray(wl,float);self.wn=np.asarray(wn,float)
        self.steps=np.asarray(steps,dtype=np.int64)
        if min(self.wl.min(),self.wn.min())<=0:
            raise RuntimeError("Cost model is nonpositive on the admitted domain.")
        self.ii,self.jj=np.tril_indices(len(self.ns))
        self.cost=self.wl[self.ii]+self.wl[self.jj]+self.wn[self.jj]
        self.order=np.lexsort((self.ns[self.jj],self.ns[self.ii],self.cost))
        self.single_order=np.lexsort((self.ns,self.wn))

class Frontier:
    def __init__(self,a,c,index):
        self.a,self.c,self.index=float(a),float(c),index
        if min(a,c)<=0 or not all(math.isfinite(x) for x in (a,c)):
            raise ValueError("Positive finite a,c are required.")
        self.linear=a/index.ns.astype(float)**2
        self.ordering=c/index.ns.astype(float)**2
        errors=self.linear[index.ii]+self.ordering[index.jj]
        es=errors[index.order]
        keep=es<np.r_[np.inf,np.minimum.accumulate(es[:-1])]
        self.ids=index.order[keep]
        self.errors=es[keep]  # increasing cost, strictly decreasing error
        self.costs=index.cost[self.ids]
        se=(self.linear+self.ordering)[index.single_order]
        keep=se<np.r_[np.inf,np.minimum.accumulate(se[:-1])]
        self.single_ids=index.single_order[keep]
        self.single_errors=se[keep]

    def solve(self,eta,epsilon):
        eta=float(eta)
        k=int(np.searchsorted(-self.errors,-eta,side="left"))
        s=int(np.searchsorted(-self.single_errors,-eta,side="left"))
        if k==len(self.errors) or s==len(self.single_errors):
            return dict(eta=eta,feasible=False,minimum_feasible_eta=float(self.errors[-1]))
        ix=self.index;pair=self.ids[k];i,j=ix.ii[pair],ix.jj[pair];si=self.single_ids[s]
        return dict(eta=eta,feasible=True,N=int(ix.ns[i]),Nhat=int(ix.ns[j]),N1=int(ix.ns[si]),
            ratio=float(ix.ns[i]/ix.ns[j]),model_error_relative=float(self.errors[k]),
            model_error_absolute=float(epsilon*self.errors[k]),
            linear_error_relative=float(self.linear[i]),ordering_error_relative=float(self.ordering[j]),
            single_model_error_relative=float(self.single_errors[s]),
            single_model_error_absolute=float(epsilon*self.single_errors[s]),
            linear_fine_seconds=float(ix.wl[i]),linear_coarse_seconds=float(ix.wl[j]),
            nonlinear_coarse_seconds=float(ix.wn[j]),
            serial_seconds=float(self.costs[k]),
            parallel_seconds=float(max(ix.wl[i],ix.wl[j],ix.wn[j])),
            single_seconds=float(ix.wn[si]),saving_ratio=float(self.costs[k]/ix.wn[si]),
            steps_fine=int(ix.steps[i]),steps_coarse=int(ix.steps[j]),steps_single=int(ix.steps[si]))

def continuous_model(a,c,cost):
    dl,dn=cost["linear"]["omega1"],cost["nonlinear"]["omega1"]
    k1,k2,k=dl,dl+dn,dn
    rho=(k2*a/(k1*c))**(1/3)
    formula=((k1+k2/rho)**1.5/(k*math.sqrt(k1)))*math.sqrt(a/(a+c))
    if rho<=1:
        regime="diagonal"
        reference_ratio=1+2*dl/dn
        scope="Constrained diagonal slope-only ratio; the optimal strategy is one nonlinear solve."
    elif rho>=NMAX/NMIN:
        regime="no_admissible_interior"
        reference_ratio=formula
        scope="Unconstrained slope-only formula only; no feasible continuous interior interval in the finite mesh domain."
    else:
        regime="interior_interval"
        reference_ratio=formula
        scope="Slope-only common-step-count interior formula; full affine costs and S(N) need not give a constant ratio."
    return dict(rho=float(rho),regime=regime,
        has_admissible_interior=bool(1<rho<NMAX/NMIN),
        cost_ratio_reference=float(reference_ratio),cost_ratio_scope=scope,
        unconstrained_cost_ratio=float(formula) if rho>1 else None,
        diagonal_cost_ratio=float(1+2*dl/dn),
        eta_leave_fine_cap=float((a+c*rho*rho)/NMAX**2) if 1<rho<NMAX/NMIN else None,
        eta_reach_coarse_floor=float((a/(rho*rho)+c)/NMIN**2) if 1<rho<NMAX/NMIN else None,
        eta_cap_corner=float(a/NMAX**2+c/NMIN**2),
        single_grid_recommended_by_rho=bool(rho<=1),
        two_grid_advantage_in_ideal_interior=bool(formula<1) if 1<rho<NMAX/NMIN else None,
        K1=float(k1),K2=float(k2),K=float(k))

def annotate_q2(row,a,c,continuous):
    if not row["feasible"]:
        row.update(Q2_eligible=False,Q2_model_pass=None,boundary_reasons=["infeasible"])
        return row
    rho=continuous["rho"]
    nc=math.sqrt((a+c*rho*rho)/row["eta"])
    nhc=nc/rho
    reasons=[]
    if row["N"]==NMAX:reasons.append("N_equals_2048")
    if row["Nhat"]==NMIN:reasons.append("Nhat_equals_16")
    if row["N"]==row["Nhat"]:reasons.append("diagonal_N_equals_Nhat")
    if nc>=NMAX:reasons.append("continuous_N_ge_2048")
    if nhc<=NMIN:reasons.append("continuous_Nhat_le_16")
    if rho<=1:reasons.append("rho_le_1")
    if rho>=NMAX/NMIN:reasons.append("rho_ge_128")
    deviation=abs(row["ratio"]/rho-1)
    row.update(continuous_N=float(nc),continuous_Nhat=float(nhc),
        boundary_reasons=reasons,boundary_affected=bool(reasons),
        integer_rounding_exemption=False,Q2_eligible=not reasons,
        Q2_relative_ratio_error=float(deviation),
        Q2_model_pass=bool(deviation<=.15) if not reasons else None)
    return row

def q2_all_states(frontier,continuous):
    ix=frontier.index
    ids=frontier.ids
    n=ix.ns[ix.ii[ids]];nh=ix.ns[ix.jj[ids]]
    rho=continuous["rho"]
    nc=np.sqrt((frontier.a+frontier.c*rho*rho)/frontier.errors)
    nhc=nc/rho
    eligible=(n<NMAX)&(nh>NMIN)&(n>nh)&(nc<NMAX)&(nhc>NMIN)
    if not continuous["has_admissible_interior"]:
        eligible[:]=False
    errors=np.abs((n/nh)/rho-1)
    failures=np.flatnonzero(eligible&(errors>.15))
    indices=np.flatnonzero(eligible)
    worst=int(indices[np.argmax(errors[indices])]) if len(indices) else None
    return dict(total_optimal_states=int(len(ids)),eligible_states=int(len(indices)),
        failing_states=int(len(failures)),
        all_eligible_pass=bool(len(failures)==0) if len(indices) else None,
        maximum_relative_ratio_error=float(errors[worst]) if worst is not None else None,
        worst_eligible_state=(dict(eta=float(frontier.errors[worst]),N=int(n[worst]),Nhat=int(nh[worst]),
                                  ratio=float(n[worst]/nh[worst])) if worst is not None else None),
        note="All optimal integer states checked. Boundary definition is exactly the frozen Q2 rule; no post-hoc rounding exception.")

def job_items(case):
    return [((case["name"],case["N"],1.,False),case["linear_fine_seconds"]),
            ((case["name"],case["Nhat"],1.,False),case["linear_coarse_seconds"]),
            ((case["name"],case["Nhat"],case["eps"],True),case["nonlinear_coarse_seconds"]),
            ((case["name"],case["N1"],case["eps"],True),case["single_seconds"])]

def main(root):
    root=Path(root).resolve()
    target=root/"predictions_frozen.json";manifest=root/"predictions_frozen.sha256.json"
    if target.exists() or manifest.exists():
        if not (target.exists() and manifest.exists()):
            raise RuntimeError("Incomplete prediction freeze; do not overwrite.")
        meta=read(manifest)
        if sha(target)!=meta["sha256"]:
            raise RuntimeError("Existing prediction hash mismatch.")
        existing=read(target)
        for path,digest in existing["inputs"].items():
            if sha(path)!=digest:
                raise RuntimeError("Existing prediction input changed: "+path)
        print(json.dumps(dict(event="predictions_verified",**meta),ensure_ascii=False))
        return
    inputs=[]
    for file,m in (("protocol_frozen.json","protocol_frozen.sha256.json"),
                   ("cost_models_frozen.json","cost_models_frozen.json.sha256.json"),
                   ("error_constants_frozen.json","error_constants_frozen.sha256.json")):
        inputs.extend(verify_manifest(root,file,m))
    protocol=read(root/"protocol_frozen.json")
    cost=read(root/"cost_models_frozen.json")
    constants=read(root/"error_constants_frozen.json")
    if platform.processor()!=cost["environment"]["processor"]:
        raise RuntimeError("Processor differs from the frozen cost model; recalibrate in a new version.")
    if protocol["cost_model_sha256"]!=sha(root/"cost_models_frozen.json"):
        raise RuntimeError("Protocol and cost model hashes differ.")
    if protocol["time"]["start"]!=0 or protocol["time"]["end"]!=1:
        raise RuntimeError("The smooth design requires the full [0,1] window.")
    if protocol["amplitudes"]!=[1/32,1/8,1/2]:
        raise RuntimeError("Amplitude scope differs; use an explicitly versioned design implementation.")
    if protocol["program_snapshots"].get("design_smooth.py")!=sha(__file__):
        raise RuntimeError("Design source differs from the pre-work protocol snapshot.")
    import numerical_smooth as numerical
    for name,digest in protocol["historical_source_hashes"].items():
        if sha(name)!=digest:
            raise RuntimeError("Historical protocol source changed: "+name)
        inputs.append(Path(name))
    for name,digest in numerical.source_hashes().items():
        if sha(name)!=digest:
            raise RuntimeError("Numerical source hash is inconsistent: "+name)
        inputs.append(Path(name))
    inputs.extend((Path(__file__).resolve(),root/"initial_runtime_estimate.json"))
    amplitudes=protocol["amplitudes"]
    targets=protocol["selection"]["target_fine_grids"]
    npoints=int(protocol["design"]["log_eta_points"])
    factor=float(protocol["design"]["tail_sample_multiplier"])
    if npoints<10 or factor<=1:
        raise ValueError("Need at least ten log samples plus a genuine constant-tail interval.")
    curves=[];validation=[];excluded=[];q4=[]
    for name in NAMES:
        datum=constants["data"][name]
        a=float(datum["a"]);M=float(datum["M"])
        source=datum["constant_source"]
        held=bool(datum["held_out"])
        ns=np.arange(NMIN,NMAX+1)
        stepcounts=np.array([numerical.nominal_steps(name,int(n),T=T) for n in ns],dtype=np.int64)
        wl=stepcounts*(cost["linear"]["omega0"]+cost["linear"]["omega1"]*(2*ns-1))
        wn=stepcounts*(cost["nonlinear"]["omega0"]+cost["nonlinear"]["omega1"]*(2*ns-1))
        index=CostIndex(wl,wn,stepcounts)
        rho_rows=[]
        for epsilon in amplitudes:
            epkey=str(epsilon)
            c=float(datum["c"][epkey])
            reference=constants["reference"][name]["amplitudes"][epkey]["full"]
            U=float(reference["U"]);verified=bool(reference["verified"])
            if not math.isfinite(U) or U<=0:
                raise RuntimeError("A positive finite full-reference uncertainty is required.")
            continuous=continuous_model(a,c,cost)
            rho=continuous["rho"]
            frontier=Frontier(a,c,index)
            eta_min=float(frontier.errors[-1])
            eta_all=float(frontier.linear[0]+frontier.ordering[0])
            eta_tail=factor*eta_all
            logetas=np.geomspace(eta_min,eta_all,npoints)
            logetas[0],logetas[-1]=eta_min,eta_all
            etakinds={}
            for eta in logetas:etakinds.setdefault(float(eta),[]).append("log_grid")
            etakinds.setdefault(eta_tail,[]).append("constant_tail")
            candidate_inputs=[]
            for m in targets:
                qm=max(float(NMIN),min(float(m),float(m)/rho))
                eta_m=float(a/m**2+c/qm**2)
                etakinds.setdefault(eta_m,[]).append(f"target_N{m}")
                candidate_inputs.append((int(m),qm,eta_m))
            points=[]
            for i,eta in enumerate(sorted(etakinds)):
                row=annotate_q2(frontier.solve(eta,epsilon),a,c,continuous)
                row.update(point_index=i,sample_kinds=etakinds[eta])
                points.append(row)
            pointmap={p["eta"]:p for p in points}
            curve_id=f"{name}_e{epsilon:g}"
            base=dict(name=name,family=source,constant_source=source,held_out=held,
                      eps=epsilon,T=T,model="smooth_h2",curve_id=curve_id,
                      M=M,a=a,c=c,continuous_rho=rho,
                      continuous_cost_ratio=continuous["cost_ratio_reference"],
                      full_reference_uncertainty=U,reference_uncertainty=U,
                      reference_verified=verified)
            selected=[];candidates=[];seen_eta=set();seen_triples=set()
            for m,qm,eta_m in candidate_inputs:
                point=copy.deepcopy(pointmap[eta_m])
                candidate=dict(**base,**point,case_id=f"{curve_id}_targetN{m}",target_N=m,
                    continuous_target_Nhat=qm,selection_labels=[f"target_N{m}"],
                    target_to_reference_uncertainty=float(eta_m*epsilon/U))
                reasons=[]
                if not verified:reasons.append("full_reference_not_verified")
                if eta_m*epsilon < protocol["uncertainty"]["selection_multiplier"]*U:
                    reasons.append("target_below_100_times_full_reference_uncertainty")
                if not point["feasible"]:
                    reasons.append("model_infeasible")
                    triple=None
                else:
                    if abs(point["N"]/m-1)>protocol["selection"]["relative_N_tolerance"]:
                        reasons.append("optimal_N_outside_registered_10_percent_target_band")
                    triple=(point["N"],point["Nhat"],point["N1"])
                if eta_m in seen_eta or (triple is not None and triple in seen_triples):
                    reasons.append("duplicate_candidate_eta_or_optimal_triple")
                seen_eta.add(eta_m)
                if triple is not None:seen_triples.add(triple)
                candidate["selection_status"]="excluded" if reasons else "selected"
                candidate["selection_exclusion_reasons"]=reasons
                candidates.append(candidate)
                if reasons:
                    excluded.append(copy.deepcopy(candidate))
                else:
                    selected.append(candidate);validation.append(copy.deepcopy(candidate))
            tail=pointmap[eta_tail]
            if not tail["feasible"] or (tail["N"],tail["Nhat"],tail["N1"])!=(16,16,16):
                raise RuntimeError("The complete constant tail does not minimize at (16,16).")
            tail_ratio=1+2*index.wl[0]/index.wn[0]
            if not math.isclose(tail["saving_ratio"],tail_ratio,rel_tol=2e-14,abs_tol=0):
                raise RuntimeError("The constant-tail cost identity failed.")
            curve=dict(**base,continuous=continuous,eta_min=eta_min,eta_all=eta_all,
                eta_tail_sample=eta_tail,log_eta_points=npoints,
                eta_endpoint_representation="eta_min uses frontier.errors[-1] and eta_all uses a/16**2+c/16**2; algebraically identical endpoint expressions may differ by an ulp. This records floating-point representation, not a tolerance change.",
                infinite_tail=dict(eta_lower_inclusive=eta_all,eta_upper=None,N=16,Nhat=16,N1=16,
                    ratio=1.0,cost_ratio=float(tail_ratio),
                    plotting="Finite log axis extends to 10*eta_all; show a right-pointing infinity arrow and label the exact constant tail for every eta>=eta_all."),
                constants_comparison=dict(a_over_M=a/M,c_over_M_three_halves_epsilon=c/(M**1.5*epsilon),
                    note="Descriptive comparison, not a test or a rescaling of heldout constants."),
                reference_full=copy.deepcopy(reference),
                reference_linear_verified=bool(constants["reference"][name]["linear"]["verified"]),
                reference_ordering_verified=bool(constants["reference"][name]["amplitudes"][epkey]["ordering"]["verified"]),
                points=points,validation_candidates=candidates,selected_points=selected,
                Q2_all_integer_states=q2_all_states(frontier,continuous))
            curves.append(curve)
            rho_rows.append(dict(eps=epsilon,c=c,rho=rho,rho_le_one=bool(rho<=1)))
            print(json.dumps(dict(event="curve_registered",curve_id=curve_id,
                selected=len(selected),excluded=len(candidates)-len(selected),
                rho=rho,reference_verified=verified,U=U)),flush=True)
        comparisons=[dict(smaller_eps=x["eps"],larger_eps=y["eps"],
                          smaller_amplitude_rho=x["rho"],larger_amplitude_rho=y["rho"],
                          strict_decrease=bool(y["rho"]<x["rho"]))
                     for x,y in zip(rho_rows[:-1],rho_rows[1:])]
        q4.append(dict(name=name,constant_source=source,held_out=held,rows=rho_rows,
                       comparisons=comparisons,all_strict_decrease=all(r["strict_decrease"] for r in comparisons)))
    if len(curves)!=12:
        raise AssertionError("Expected twelve frozen model curves.")
    if len({c["case_id"] for c in validation})!=len(validation):
        raise AssertionError("Duplicate validation case identifier.")
    jobs={}
    for case in validation:
        for key,seconds in job_items(case):
            if key in jobs and jobs[key]!=seconds:
                raise RuntimeError("Inconsistent cost for a cached component solve.")
            jobs[key]=seconds
    parallel_case=copy.deepcopy(sorted(validation,key=lambda c:(-c["N"],c["case_id"]))[0]) if validation else None
    frozen=stamp()
    input_hashes={str(p.resolve()):sha(p) for p in inputs}
    out=dict(schema_version=1,frozen_utc=frozen,inputs=input_hashes,
        protocol_sha256=sha(root/"protocol_frozen.json"),
        error_constants_sha256=sha(root/"error_constants_frozen.json"),
        cost_model_sha256=sha(root/"cost_models_frozen.json"),
        scope=dict(names=list(NAMES),amplitudes=amplitudes,Nmin=NMIN,Nmax=NMAX,
                   full_integer_enumeration=True,time_window=[0.,1.],uses_t0=False,
                   weighted_norm="max over all stored outputs including t=0 of exp(nu*t)*H norm",
                   reference="Raw W N4096; empirical spatial/time sensitivity plus roundoff floor; no Richardson extrapolation"),
        Q=copy.deepcopy(protocol["Q"]),
        uncertainty_policy=copy.deepcopy(protocol["uncertainty"]),
        selection_policy=copy.deepcopy(protocol["selection"]),
        Q2_policy=dict(boundary_rule=protocol["Q"]["Q2_boundary_rule"],
                       tolerance=.15,post_hoc_integer_exceptions=False,
                       evaluated_on="Every optimal integer state and every displayed/selected sample using frozen model quantities only."),
        curves=curves,validation_cases=validation,excluded_candidates=excluded,Q4_model=q4,
        Q5_heldout_case_ids=[c["case_id"] for c in validation if c["held_out"]],
        rho_le_one_conditions=[dict(name=c["name"],eps=c["eps"],rho=c["continuous_rho"])
                               for c in curves if c["continuous_rho"]<=1],
        parallel_case=parallel_case,
        parallel_unavailable_reason=None if parallel_case else "No candidate passed the pre-registered full-reference and target-grid gates.",
        validation_plan=dict(candidate_cases=36,selected_cases=len(validation),excluded_cases=len(excluded),
            unique_serial_solves=len(jobs),predicted_unique_serial_seconds=float(sum(jobs.values())),
            predicted_unique_serial_hours=float(sum(jobs.values())/3600),
            component_jobs=[dict(name=k[0],N=k[1],eps=k[2],direct=k[3],predicted_seconds=float(v))
                            for k,v in sorted(jobs.items())]),
        limitations=[
            "The smooth ordering bound is an unchecked draft; empirical coarse constants do not certify continuum accuracy.",
            "Only training D1/D5 N16/32 and reference diagnostics enter calibration and selection. Heldout M does not rescale inherited constants.",
            "Pure model Q2/Q4 checks are distinct from empirical accuracy and timing tests.",
            "A selected point can later be unresolved. Keep raw outcomes but exclude the joint Q1/Q3/Q5 point if either two-grid or single-grid error is below 10*U.",
            "Raw timing prediction success does not establish effective savings unless both errors are resolved and satisfy Q1.",
            "The full affine mesh-dependent-step cost ratio need not be constant; the horizontal formula is a slope-only interior reference.",
            "The complete feasible eta domain has an exact constant tail beyond eta_all; the finite axis and infinity annotation represent that tail without truncating at the first coarse-grid boundary."
        ])
    with target.open("x",encoding="utf-8") as f:
        json.dump(out,f,ensure_ascii=False,indent=2,allow_nan=False);f.write("\n")
    record=dict(path=str(target),sha256=sha(target),frozen_utc=frozen,bytes=target.stat().st_size,
                creation_finished_utc=stamp(),prediction_before_new_validation=True)
    with manifest.open("x",encoding="utf-8") as f:
        json.dump(record,f,ensure_ascii=False,indent=2,allow_nan=False);f.write("\n")
    print(json.dumps(dict(event="predictions_frozen",**record,selected_cases=len(validation),
        unique_serial_solves=len(jobs),predicted_unique_serial_hours=sum(jobs.values())/3600),ensure_ascii=False),flush=True)

if __name__=="__main__":
    ap=argparse.ArgumentParser()
    ap.add_argument("--root",default=str(Path(__file__).resolve().parent))
    args=ap.parse_args()
    main(args.root)



==> anc/computations/smooth/diagnostics_smooth.json <==
{
  "completed_utc": "2026-11-18T04:32:32.424130+00:00",
  "constants_sha256": "f44bdfb40063bea9e11ef90dfb6d03ad839cb0ec21511fd2871aeb0d2e471cf7",
  "predictions_sha256": "3bd228657e6e869f36c061820bbcbdff15d562d884d7dbf95f14787bfb3f8baa",
  "rows": [
    {
      "name": "D1",
      "N": 16,
      "linear_unit": 0.0015601166217111425,
      "linear_peak_t": 5.623413251903491e-06,
      "a_candidate": 0.3993898551580525,
      "linear_reference_U": 1.067258417656043e-08,
      "linear_resolution": "resolved",
      "initial_error": {
        "N": 16,
        "name": "D1",
        "unit_H_error": 0.000862057545905364,
        "gauss64": 0.0008620575459053854,
        "gauss96": 0.000862057545905364,
        "quad_check_diff": 2.1358782797964437e-17,
        "projection_norm": 0.999999628428325,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 4.87536782374397e-05,
          "full_relative": 0.0015601177035980704,
          "full_peak_t": 5.623413251903491e-06,
          "ordering_absolute": 6.557052725908833e-09,
          "ordering_relative": 2.0982568722908265e-07,
          "ordering_peak_t": 0.00016155980984398728,
          "c_candidate": 5.371537593064516e-05,
          "full_reference_U": 3.334866755505233e-10,
          "ordering_reference_U": 1.5187234633131131e-13,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 2.0982568722908265e-07,
          "ordering_model_covers": true
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 0.0001950151186423834,
          "full_relative": 0.0015601209491390672,
          "full_peak_t": 5.623413251903491e-06,
          "ordering_absolute": 1.0490867782088901e-07,
          "ordering_relative": 8.392694225671121e-07,
          "ordering_peak_t": 0.00016155980984398728,
          "c_candidate": 0.00021485297217718069,
          "full_reference_U": 1.3335675526906792e-09,
          "ordering_reference_U": 2.430913394647147e-12,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 8.392694225671121e-07,
          "ordering_model_covers": true
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 0.0007800669647528726,
          "full_relative": 0.0015601339295057452,
          "full_peak_t": 5.623413251903491e-06,
          "ordering_absolute": 1.6782719765777807e-06,
          "ordering_relative": 3.3565439531555615e-06,
          "ordering_peak_t": 0.00016155980984398728,
          "c_candidate": 0.0008592752520078237,
          "full_reference_U": 5.3281924594643805e-09,
          "ordering_reference_U": 3.895526315828952e-11,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 3.3565439531555615e-06,
          "ordering_model_covers": true
        }
      },
      "observations": "diagnostic_observations/D1_N16.npy",
      "linear_model_unit": 0.0015601166217111425,
      "linear_model_covers": true
    },
    {
      "name": "D1",
      "N": 32,
      "linear_unit": 0.00019844373898451645,
      "linear_peak_t": 9.313881817387647e-07,
      "a_candidate": 0.20320638872014485,
      "linear_reference_U": 1.067258417656043e-08,
      "linear_resolution": "resolved",
      "initial_error": {
        "N": 32,
        "name": "D1",
        "unit_H_error": 7.484555604641341e-05,
        "gauss64": 7.484555604641514e-05,
        "gauss96": 7.484555604641341e-05,
        "quad_check_diff": 1.7211709488207383e-18,
        "projection_norm": 0.9999999971990712,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 6.201368938132289e-06,
          "full_relative": 0.00019844380602023325,
          "full_peak_t": 9.313881817387647e-07,
          "ordering_absolute": 6.756385530331546e-10,
          "ordering_relative": 2.1620433697060947e-08,
          "ordering_peak_t": 0.00016562684263396352,
          "c_candidate": 2.213932410579041e-05,
          "full_reference_U": 3.334866755505233e-10,
          "ordering_reference_U": 1.5187234633131131e-13,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 5.245642180727066e-08,
          "ordering_model_covers": true
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 2.480550089085545e-05,
          "full_relative": 0.0001984440071268436,
          "full_peak_t": 9.313881817387647e-07,
          "ordering_absolute": 1.0809650711871061e-08,
          "ordering_relative": 8.647720569496849e-08,
          "ordering_peak_t": 0.00016562684263396352,
          "c_candidate": 8.855265863164773e-05,
          "full_reference_U": 1.3335675526906792e-09,
          "ordering_reference_U": 2.430913394647147e-12,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 2.0981735564177801e-07,
          "ordering_model_covers": true
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 9.922240577259834e-05,
          "full_relative": 0.00019844481154519667,
          "full_peak_t": 9.313881817387647e-07,
          "ordering_absolute": 1.7291816254532846e-07,
          "ordering_relative": 3.458363250906569e-07,
          "ordering_peak_t": 0.00016562684263396352,
          "c_candidate": 0.0003541363968928327,
          "full_reference_U": 5.3281924594643805e-09,
          "ordering_reference_U": 3.895526315828952e-11,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 8.391359882888904e-07,
          "ordering_model_covers": true
        }
      },
      "observations": "diagnostic_observations/D1_N32.npy",
      "linear_model_unit": 0.0003900291554277856,
      "linear_model_covers": true
    },
    {
      "name": "D1",
      "N": 64,
      "linear_unit": 2.5763496463932546e-05,
      "linear_peak_t": 1.4342298087573816e-07,
      "a_candidate": 0.10552728151626771,
      "linear_reference_U": 1.067258417656043e-08,
      "linear_resolution": "resolved",
      "initial_error": {
        "N": 64,
        "name": "D1",
        "unit_H_error": 5.854928754256579e-06,
        "gauss64": 5.854928754250773e-06,
        "gauss96": 5.854928754256579e-06,
        "quad_check_diff": 5.806410853428229e-18,
        "projection_norm": 0.99999999998286,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 8.051092534897596e-07,
          "full_relative": 2.5763496111672306e-05,
          "full_peak_t": 1.4342298087573816e-07,
          "ordering_absolute": 1.638016130672242e-10,
          "ordering_relative": 5.2416516181511746e-09,
          "ordering_peak_t": 0.003568322153710626,
          "c_candidate": 2.146980502794721e-05,
          "full_reference_U": 3.334866755505233e-10,
          "ordering_reference_U": 1.5187234633131131e-13,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 1.3114105451817665e-08,
          "ordering_model_covers": true
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 3.220436881861069e-06,
          "full_relative": 2.5763495054888553e-05,
          "full_peak_t": 1.4342298087573816e-07,
          "ordering_absolute": 2.6208382260447594e-09,
          "ordering_relative": 2.0966705808358075e-08,
          "ordering_peak_t": 0.003568322153710626,
          "c_candidate": 8.587962699103468e-05,
          "full_reference_U": 1.3335675526906792e-09,
          "ordering_reference_U": 2.430913394647147e-12,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 5.2454338910444503e-08,
          "ordering_model_covers": true
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 1.2881745413852712e-05,
          "full_relative": 2.5763490827705425e-05,
          "full_peak_t": 1.4342298087573816e-07,
          "ordering_absolute": 4.193379554190349e-08,
          "ordering_relative": 8.386759108380698e-08,
          "ordering_peak_t": 0.003568322153710626,
          "c_candidate": 0.0003435216530792734,
          "full_reference_U": 5.3281924594643805e-09,
          "ordering_reference_U": 3.895526315828952e-11,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 2.097839970722226e-07,
          "ordering_model_covers": true
        }
      },
      "observations": "diagnostic_observations/D1_N64.npy",
      "linear_model_unit": 9.75072888569464e-05,
      "linear_model_covers": true
    },
    {
      "name": "D1",
      "N": 128,
      "linear_unit": 3.4981888199857566e-06,
      "linear_peak_t": 0.001272524545395956,
      "a_candidate": 0.05731432562664664,
      "linear_reference_U": 1.067258417656043e-08,
      "linear_resolution": "resolved",
      "initial_error": {
        "N": 128,
        "name": "D1",
        "unit_H_error": 4.223707915470524e-07,
        "gauss64": 4.223707915476765e-07,
        "gauss96": 4.223707915470524e-07,
        "quad_check_diff": 6.241044634488092e-19,
        "projection_norm": 0.9999999999999107,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 1.0930730719358524e-07,
          "full_relative": 3.4978338301947277e-06,
          "full_peak_t": 0.001272524545395956,
          "ordering_absolute": 4.091866020070078e-11,
          "ordering_relative": 1.309397126422425e-09,
          "ordering_peak_t": 0.003568322153710626,
          "c_candidate": 2.145316251930501e-05,
          "full_reference_U": 3.334866755505233e-10,
          "ordering_reference_U": 1.5187234633131131e-13,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 3.2785263629544164e-09,
          "ordering_model_covers": true
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 4.3709604370729227e-07,
          "full_relative": 3.496768349658338e-06,
          "full_peak_t": 0.001272524545395956,
          "ordering_absolute": 6.547059226977598e-10,
          "ordering_relative": 5.237647381582079e-09,
          "ordering_peak_t": 0.003568322153710626,
          "c_candidate": 8.581361469984078e-05,
          "full_reference_U": 1.3335675526906792e-09,
          "ordering_reference_U": 2.430913394647147e-12,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 1.3113584727611126e-08,
          "ordering_model_covers": true
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 1.7462493943204253e-06,
          "full_relative": 3.4924987886408506e-06,
          "full_peak_t": 0.001272524545395956,
          "ordering_absolute": 1.0475661277496704e-08,
          "ordering_relative": 2.0951322554993408e-08,
          "ordering_peak_t": 0.003568322153710626,
          "c_candidate": 0.000343266468741012,
          "full_reference_U": 5.3281924594643805e-09,
          "ordering_reference_U": 3.895526315828952e-11,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 5.244599926805565e-08,
          "ordering_model_covers": true
        }
      },
      "observations": "diagnostic_observations/D1_N128.npy",
      "linear_model_unit": 2.43768222142366e-05,
      "linear_model_covers": true
    },
    {
      "name": "D1",
      "N": 256,
      "linear_unit": 8.709144279947681e-07,
      "linear_peak_t": 0.001272524545395956,
      "a_candidate": 0.05707624795306512,
      "linear_reference_U": 1.067258417656043e-08,
      "linear_resolution": "resolved",
      "initial_error": {
        "N": 256,
        "name": "D1",
        "unit_H_error": 2.7879300467186138e-08,
        "gauss64": 2.7879300467374603e-08,
        "gauss96": 2.7879300467186138e-08,
        "quad_check_diff": 1.8846483076408183e-19,
        "projection_norm": 0.9999999999999997,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 2.7213276263304002e-08,
          "full_relative": 8.708248404257281e-07,
          "full_peak_t": 0.001272524545395956,
          "ordering_absolute": 1.0207792085768588e-11,
          "ordering_relative": 3.266493467445948e-10,
          "ordering_peak_t": 0.003568322153710626,
          "c_candidate": 2.1407291588253766e-05,
          "full_reference_U": 3.334866755505233e-10,
          "ordering_reference_U": 1.5187234633131131e-13,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 8.196315907386041e-10,
          "ordering_model_covers": true
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 1.088194940738258e-07,
          "full_relative": 8.705559525906064e-07,
          "full_peak_t": 0.001272524545395956,
          "ordering_absolute": 1.6332696920232062e-10,
          "ordering_relative": 1.306615753618565e-09,
          "ordering_peak_t": 0.003568322153710626,
          "c_candidate": 8.563037002914627e-05,
          "full_reference_U": 1.3335675526906792e-09,
          "ordering_reference_U": 2.430913394647147e-12,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 3.2783961819027815e-09,
          "ordering_model_covers": true
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 4.3473926568801254e-07,
          "full_relative": 8.694785313760251e-07,
          "full_peak_t": 0.001272524545395956,
          "ordering_absolute": 2.6133523562813124e-09,
          "ordering_relative": 5.226704712562625e-09,
          "ordering_peak_t": 0.003568322153710626,
          "c_candidate": 0.0003425373200425042,
          "full_reference_U": 5.3281924594643805e-09,
          "ordering_reference_U": 3.895526315828952e-11,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 1.3111499817013912e-08,
          "ordering_model_covers": true
        }
      },
      "observations": "diagnostic_observations/D1_N256.npy",
      "linear_model_unit": 6.09420555355915e-06,
      "linear_model_covers": true
    },
    {
      "name": "D1",
      "N": 512,
      "linear_unit": 2.151697300838898e-07,
      "linear_peak_t": 0.001272524545395956,
      "a_candidate": 0.05640545372311121,
      "linear_reference_U": 1.067258417656043e-08,
      "linear_resolution": "resolved",
      "initial_error": {
        "N": 512,
        "name": "D1",
        "unit_H_error": 1.7714288444210357e-09,
        "gauss64": 1.7714288423648982e-09,
        "gauss96": 1.7714288444210357e-09,
        "quad_check_diff": 2.0561375310789337e-18,
        "projection_norm": 1.0,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 6.723360648289559e-09,
          "full_relative": 2.151475407452659e-07,
          "full_peak_t": 0.001272524545395956,
          "ordering_absolute": 2.530850239070283e-12,
          "ordering_relative": 8.098720765024905e-11,
          "ordering_peak_t": 0.003568322153710626,
          "c_candidate": 2.1230310562266887e-05,
          "full_reference_U": 3.334866755505233e-10,
          "ordering_reference_U": 1.5187234633131131e-13,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 2.0490789768465102e-10,
          "ordering_model_covers": true
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 2.6885117737994098e-08,
          "full_relative": 2.1508094190395278e-07,
          "full_peak_t": 0.001272524545395956,
          "ordering_absolute": 4.049439803271431e-11,
          "ordering_relative": 3.2395518426171446e-10,
          "ordering_peak_t": 0.003568322153710626,
          "c_candidate": 8.492290782310288e-05,
          "full_reference_U": 1.3335675526906792e-09,
          "ordering_reference_U": 2.430913394647147e-12,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 8.195990454756954e-10,
          "ordering_model_covers": true
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 1.074070429422627e-07,
          "full_relative": 2.148140858845254e-07,
          "full_peak_t": 0.001272524545395956,
          "ordering_absolute": 6.47954829754689e-10,
          "ordering_relative": 1.295909659509378e-09,
          "ordering_peak_t": 0.003568322153710626,
          "c_candidate": 0.00033971494178242637,
          "full_reference_U": 5.3281924594643805e-09,
          "ordering_reference_U": 3.895526315828952e-11,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 3.277874954253478e-09,
          "ordering_model_covers": true
        }
      },
      "observations": "diagnostic_observations/D1_N512.npy",
      "linear_model_unit": 1.5235513883897876e-06,
      "linear_model_covers": true
    },
    {
      "name": "D1",
      "N": 1024,
      "linear_unit": 5.133822800589635e-08,
      "linear_peak_t": 0.001272524545395956,
      "a_candidate": 0.05383203376951077,
      "linear_reference_U": 1.067258417656043e-08,
      "linear_resolution": "unresolved",
      "initial_error": {
        "N": 1024,
        "name": "D1",
        "unit_H_error": 1.1120278605787716e-10,
        "gauss64": 1.1120278625185133e-10,
        "gauss96": 1.1120278605787716e-10,
        "quad_check_diff": 1.939741638364147e-19,
        "projection_norm": 1.0,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 1.6041549935344613e-09,
          "full_relative": 5.133295979310276e-08,
          "full_peak_t": 0.001272524545395956,
          "ordering_absolute": 6.125865139164229e-13,
          "ordering_relative": 1.9602768445325534e-11,
          "ordering_peak_t": 0.003568322153710626,
          "c_candidate": 2.0554992525325667e-05,
          "full_reference_U": 3.334866755505233e-10,
          "ordering_reference_U": 1.5187234633131131e-13,
          "full_resolution": "unresolved",
          "ordering_resolution": "unresolved",
          "ordering_model_relative": 5.1226974421162755e-11,
          "ordering_model_covers": true
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 6.414643470988833e-09,
          "full_relative": 5.1317147767910666e-08,
          "full_peak_t": 0.001272524545395956,
          "ordering_absolute": 9.801791548932715e-12,
          "ordering_relative": 7.841433239146172e-11,
          "ordering_peak_t": 0.003568322153710626,
          "c_candidate": 8.222338700170937e-05,
          "full_reference_U": 1.3335675526906792e-09,
          "ordering_reference_U": 2.430913394647147e-12,
          "full_resolution": "unresolved",
          "ordering_resolution": "unresolved",
          "ordering_model_relative": 2.0489976136892384e-10,
          "ordering_model_covers": true
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 2.5626894633366882e-08,
          "full_relative": 5.1253789266733765e-08,
          "full_peak_t": 0.001272524545395956,
          "ordering_absolute": 1.5685330003661212e-10,
          "ordering_relative": 3.1370660007322425e-10,
          "ordering_peak_t": 0.003568322153710626,
          "c_candidate": 0.0003289452118783812,
          "full_reference_U": 5.3281924594643805e-09,
          "ordering_reference_U": 3.895526315828952e-11,
          "full_resolution": "unresolved",
          "ordering_resolution": "unresolved",
          "ordering_model_relative": 8.194687385633695e-10,
          "ordering_model_covers": true
        }
      },
      "observations": "diagnostic_observations/D1_N1024.npy",
      "linear_model_unit": 3.808878470974469e-07,
      "linear_model_covers": true
    },
    {
      "name": "D1",
      "N": 2048,
      "linear_unit": 1.0541103883048409e-08,
      "linear_peak_t": 0.001272524545395956,
      "a_candidate": 0.044212594181085474,
      "linear_reference_U": 1.067258417656043e-08,
      "linear_resolution": "unresolved",
      "initial_error": {
        "N": 2048,
        "name": "D1",
        "unit_H_error": 6.9579731640398326e-12,
        "gauss64": 6.95797274842711e-12,
        "gauss96": 6.9579731640398326e-12,
        "quad_check_diff": 4.1561272248452764e-19,
        "projection_norm": 1.0,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 3.293779163906131e-10,
          "full_relative": 1.054009332449962e-08,
          "full_peak_t": 0.001272524545395956,
          "ordering_absolute": 1.5184602263311528e-13,
          "ordering_relative": 4.859072724259689e-12,
          "ordering_peak_t": 0.006048096954660321,
          "c_candidate": 2.038042816365331e-05,
          "full_reference_U": 3.334866755505233e-10,
          "ordering_reference_U": 1.5187234633131131e-13,
          "full_resolution": "unresolved",
          "ordering_resolution": "unresolved",
          "ordering_model_relative": 1.2806743605290689e-11,
          "ordering_model_covers": true
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 1.3171325161991235e-09,
          "full_relative": 1.0537060129592988e-08,
          "full_peak_t": 0.001272524545395956,
          "ordering_absolute": 2.43049219482714e-12,
          "ordering_relative": 1.944393755861712e-11,
          "ordering_peak_t": 0.006048096954660321,
          "c_candidate": 8.155378507785803e-05,
          "full_reference_U": 1.3335675526906792e-09,
          "ordering_reference_U": 2.430913394647147e-12,
          "full_resolution": "unresolved",
          "ordering_resolution": "unresolved",
          "ordering_model_relative": 5.122494034223096e-11,
          "ordering_model_covers": true
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 5.262452315867512e-09,
          "full_relative": 1.0524904631735023e-08,
          "full_peak_t": 0.001272524545395956,
          "ordering_absolute": 3.8948522798938e-11,
          "ordering_relative": 7.7897045597876e-11,
          "ordering_peak_t": 0.006048096954660321,
          "c_candidate": 0.0003267238899393537,
          "full_reference_U": 5.3281924594643805e-09,
          "ordering_reference_U": 3.895526315828952e-11,
          "full_resolution": "unresolved",
          "ordering_resolution": "unresolved",
          "ordering_model_relative": 2.0486718464084237e-10,
          "ordering_model_covers": true
        }
      },
      "observations": "diagnostic_observations/D1_N2048.npy",
      "linear_model_unit": 9.522196177436172e-08,
      "linear_model_covers": true
    },
    {
      "name": "D1_hold",
      "N": 16,
      "linear_unit": 0.0023837746579382056,
      "linear_peak_t": 2.317138951754212e-05,
      "a_candidate": 0.6102463124321806,
      "linear_reference_U": 1.2790831317367073e-08,
      "linear_resolution": "resolved",
      "initial_error": {
        "N": 16,
        "name": "D1_hold",
        "unit_H_error": 0.0010672607536194065,
        "gauss64": 0.001067260753619406,
        "gauss96": 0.0010672607536194065,
        "quad_check_diff": 4.336808689942018e-19,
        "projection_norm": 0.99999943047708,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 7.449409813198136e-05,
          "full_relative": 0.0023838111402234036,
          "full_peak_t": 2.317138951754212e-05,
          "ordering_absolute": 9.133439643034276e-09,
          "ordering_relative": 2.922700685770968e-07,
          "ordering_peak_t": 0.0001100694171252208,
          "c_candidate": 7.482113755573679e-05,
          "full_reference_U": 3.9968193740084804e-10,
          "ordering_reference_U": 1.3351711573301033e-13,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 2.0982568722908265e-07,
          "ordering_model_covers": false
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 0.0002979900716490833,
          "full_relative": 0.0023839205731926664,
          "full_peak_t": 2.317138951754212e-05,
          "ordering_absolute": 1.4613533272355507e-07,
          "ordering_relative": 1.1690826617884406e-06,
          "ordering_peak_t": 0.0001100694171252208,
          "c_candidate": 0.0002992851614178408,
          "full_reference_U": 1.5983491045770344e-09,
          "ordering_reference_U": 2.1372811235821448e-12,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 8.392694225671121e-07,
          "ordering_model_covers": false
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 0.0011921790483692856,
          "full_relative": 0.002384358096738571,
          "full_peak_t": 2.317138951754212e-05,
          "ordering_absolute": 2.338183711731202e-06,
          "ordering_relative": 4.676367423462404e-06,
          "ordering_peak_t": 0.0001100694171252208,
          "c_candidate": 0.0011971500604063753,
          "full_reference_U": 6.38732913466175e-09,
          "ordering_reference_U": 3.426077890594575e-11,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 3.3565439531555615e-06,
          "ordering_model_covers": false
        }
      },
      "observations": "diagnostic_observations/D1_hold_N16.npy",
      "linear_model_unit": 0.0015601166217111425,
      "linear_model_covers": false
    },
    {
      "name": "D1_hold",
      "N": 32,
      "linear_unit": 0.000263814510167664,
      "linear_peak_t": 8.87739228055769e-07,
      "a_candidate": 0.27014605841168793,
      "linear_reference_U": 1.2790831317367073e-08,
      "linear_resolution": "resolved",
      "initial_error": {
        "N": 32,
        "name": "D1_hold",
        "unit_H_error": 0.00010938377270445562,
        "gauss64": 0.00010938377270444696,
        "gauss96": 0.00010938377270445562,
        "quad_check_diff": 8.660064852727967e-18,
        "projection_norm": 0.9999999940175953,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 8.244206680249027e-06,
          "full_relative": 0.00026381461376796887,
          "full_peak_t": 8.87739228055769e-07,
          "ordering_absolute": 8.257364703654366e-10,
          "ordering_relative": 2.642356705169397e-08,
          "ordering_peak_t": 0.0001100694171252208,
          "c_candidate": 2.7057732660934626e-05,
          "full_reference_U": 3.9968193740084804e-10,
          "ordering_reference_U": 1.3351711573301033e-13,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 5.245642180727066e-08,
          "ordering_model_covers": true
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 3.297686557100313e-05,
          "full_relative": 0.000263814924568025,
          "full_peak_t": 8.87739228055769e-07,
          "ordering_absolute": 1.3211327196255901e-08,
          "ordering_relative": 1.0569061757004721e-07,
          "ordering_peak_t": 0.0001100694171252208,
          "c_candidate": 0.00010822719239172834,
          "full_reference_U": 1.5983491045770344e-09,
          "ordering_reference_U": 2.1372811235821448e-12,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 2.0981735564177801e-07,
          "ordering_model_covers": true
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 0.00013190808387768838,
          "full_relative": 0.00026381616775537675,
          "full_peak_t": 8.87739228055769e-07,
          "ordering_absolute": 2.1135200994244e-07,
          "ordering_relative": 4.2270401988488e-07,
          "ordering_peak_t": 0.0001100694171252208,
          "c_candidate": 0.0004328489163621171,
          "full_reference_U": 6.38732913466175e-09,
          "ordering_reference_U": 3.426077890594575e-11,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 8.391359882888904e-07,
          "ordering_model_covers": true
        }
      },
      "observations": "diagnostic_observations/D1_hold_N32.npy",
      "linear_model_unit": 0.0003900291554277856,
      "linear_model_covers": true
    },
    {
      "name": "D1_hold",
      "N": 64,
      "linear_unit": 3.544296792648471e-05,
      "linear_peak_t": 1.4006603498926957e-07,
      "a_candidate": 0.14517439662688136,
      "linear_reference_U": 1.2790831317367073e-08,
      "linear_resolution": "resolved",
      "initial_error": {
        "N": 64,
        "name": "D1_hold",
        "unit_H_error": 8.606251999234661e-06,
        "gauss64": 8.606251999230104e-06,
        "gauss96": 8.606251999234661e-06,
        "quad_check_diff": 4.557037256228136e-18,
        "projection_norm": 0.9999999999629664,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 1.1075927480575217e-06,
          "full_relative": 3.5442967937840696e-05,
          "full_peak_t": 1.4006603498926957e-07,
          "ordering_absolute": 1.702131174392755e-10,
          "ordering_relative": 5.446819758056816e-09,
          "ordering_peak_t": 0.003017631246761021,
          "c_candidate": 2.2310173729000717e-05,
          "full_reference_U": 3.9968193740084804e-10,
          "ordering_reference_U": 1.3351711573301033e-13,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 1.3114105451817665e-08,
          "ordering_model_covers": true
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 4.430370996487767e-06,
          "full_relative": 3.5442967971902133e-05,
          "full_peak_t": 1.4006603498926957e-07,
          "ordering_absolute": 2.723822029533708e-09,
          "ordering_relative": 2.1790576236269663e-08,
          "ordering_peak_t": 0.003017631246761021,
          "c_candidate": 8.925420026376054e-05,
          "full_reference_U": 1.5983491045770344e-09,
          "ordering_reference_U": 2.1372811235821448e-12,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 5.2454338910444503e-08,
          "ordering_model_covers": true
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 1.7721484054022463e-05,
          "full_relative": 3.5442968108044926e-05,
          "full_peak_t": 1.4006603498926957e-07,
          "ordering_absolute": 4.360724621096523e-08,
          "ordering_relative": 8.721449242193046e-08,
          "ordering_peak_t": 0.003017631246761021,
          "c_candidate": 0.00035723056096022716,
          "full_reference_U": 6.38732913466175e-09,
          "ordering_reference_U": 3.426077890594575e-11,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 2.097839970722226e-07,
          "ordering_model_covers": true
        }
      },
      "observations": "diagnostic_observations/D1_hold_N64.npy",
      "linear_model_unit": 9.75072888569464e-05,
      "linear_model_covers": true
    },
    {
      "name": "D1_hold",
      "N": 128,
      "linear_unit": 4.279927403287e-06,
      "linear_peak_t": 0.0008254041852680173,
      "a_candidate": 0.07012233057545421,
      "linear_reference_U": 1.2790831317367073e-08,
      "linear_resolution": "resolved",
      "initial_error": {
        "N": 128,
        "name": "D1_hold",
        "unit_H_error": 6.344165928295257e-07,
        "gauss64": 6.344165928296687e-07,
        "gauss96": 6.344165928295257e-07,
        "quad_check_diff": 1.4304268896756997e-19,
        "projection_norm": 0.9999999999997988,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 1.3373714901791592e-07,
          "full_relative": 4.27958876857331e-06,
          "full_peak_t": 0.0008254041852680173,
          "ordering_absolute": 4.2284762547851566e-11,
          "ordering_relative": 1.3531124015312501e-09,
          "ordering_peak_t": 0.003017631246761021,
          "c_candidate": 2.2169393586688002e-05,
          "full_reference_U": 3.9968193740084804e-10,
          "ordering_reference_U": 1.3351711573301033e-13,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 3.2785263629544164e-09,
          "ordering_model_covers": true
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 5.348215514428581e-07,
          "full_relative": 4.278572411542865e-06,
          "full_peak_t": 0.0008254041852680173,
          "ordering_absolute": 6.766650699197328e-10,
          "ordering_relative": 5.413320559357863e-09,
          "ordering_peak_t": 0.003017631246761021,
          "c_candidate": 8.869184404451922e-05,
          "full_reference_U": 1.5983491045770344e-09,
          "ordering_reference_U": 2.1372811235821448e-12,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 1.3113584727611126e-08,
          "ordering_model_covers": true
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 2.1372501035316595e-06,
          "full_relative": 4.274500207063319e-06,
          "full_peak_t": 0.0008254041852680173,
          "ordering_absolute": 1.0833536507231531e-08,
          "ordering_relative": 2.1667073014463063e-08,
          "ordering_peak_t": 0.003017631246761021,
          "c_candidate": 0.0003549933242689628,
          "full_reference_U": 6.38732913466175e-09,
          "ordering_reference_U": 3.426077890594575e-11,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 5.244599926805565e-08,
          "ordering_model_covers": true
        }
      },
      "observations": "diagnostic_observations/D1_hold_N128.npy",
      "linear_model_unit": 2.43768222142366e-05,
      "linear_model_covers": true
    },
    {
      "name": "D1_hold",
      "N": 256,
      "linear_unit": 1.062678454052834e-06,
      "linear_peak_t": 0.0008254041852680173,
      "a_candidate": 0.06964369516480653,
      "linear_reference_U": 1.2790831317367073e-08,
      "linear_resolution": "resolved",
      "initial_error": {
        "N": 256,
        "name": "D1_hold",
        "unit_H_error": 4.228686422196288e-08,
        "gauss64": 4.228686422080596e-08,
        "gauss96": 4.228686422196288e-08,
        "quad_check_diff": 1.1569212744962662e-18,
        "projection_norm": 0.9999999999999992,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 3.320599914119114e-08,
          "full_relative": 1.0625919725181164e-06,
          "full_peak_t": 0.0008254041852680173,
          "ordering_absolute": 1.0529552136939078e-11,
          "ordering_relative": 3.369456683820505e-10,
          "ordering_peak_t": 0.003017631246761021,
          "c_candidate": 2.208207132308606e-05,
          "full_reference_U": 3.9968193740084804e-10,
          "ordering_reference_U": 1.3351711573301033e-13,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 8.196315907386041e-10,
          "ordering_model_covers": true
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 1.3279155252183424e-07,
          "full_relative": 1.062332420174674e-06,
          "full_peak_t": 0.0008254041852680173,
          "ordering_absolute": 1.6850042125310945e-10,
          "ordering_relative": 1.3480033700248756e-09,
          "ordering_peak_t": 0.003017631246761021,
          "c_candidate": 8.834274885795025e-05,
          "full_reference_U": 1.5983491045770344e-09,
          "ordering_reference_U": 2.1372811235821448e-12,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 3.2783961819027815e-09,
          "ordering_model_covers": true
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 5.306462994754186e-07,
          "full_relative": 1.0612925989508372e-06,
          "full_peak_t": 0.0008254041852680173,
          "ordering_absolute": 2.6977542738887555e-09,
          "ordering_relative": 5.395508547777511e-09,
          "ordering_peak_t": 0.003017631246761021,
          "c_candidate": 0.00035360004818714696,
          "full_reference_U": 6.38732913466175e-09,
          "ordering_reference_U": 3.426077890594575e-11,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 1.3111499817013912e-08,
          "ordering_model_covers": true
        }
      },
      "observations": "diagnostic_observations/D1_hold_N256.npy",
      "linear_model_unit": 6.09420555355915e-06,
      "linear_model_covers": true
    },
    {
      "name": "D1_hold",
      "N": 512,
      "linear_unit": 2.6229505228148616e-07,
      "linear_peak_t": 0.0008254041852680173,
      "a_candidate": 0.06875907418527791,
      "linear_reference_U": 1.2790831317367073e-08,
      "linear_resolution": "resolved",
      "initial_error": {
        "N": 512,
        "name": "D1_hold",
        "unit_H_error": 2.696291831378447e-09,
        "gauss64": 2.696291830006508e-09,
        "gauss96": 2.696291831378447e-09,
        "quad_check_diff": 1.3719390165136065e-18,
        "projection_norm": 1.0,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 8.196048555573165e-09,
          "full_relative": 2.622735537783413e-07,
          "full_peak_t": 0.0008254041852680173,
          "ordering_absolute": 2.6050409736378554e-12,
          "ordering_relative": 8.336131115641137e-11,
          "ordering_peak_t": 0.003017631246761021,
          "c_candidate": 2.1852667551786303e-05,
          "full_reference_U": 3.9968193740084804e-10,
          "ordering_reference_U": 1.3351711573301033e-13,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 2.0490789768465102e-10,
          "ordering_model_covers": true
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 3.2776128998477286e-08,
          "full_relative": 2.622090319878183e-07,
          "full_peak_t": 0.0008254041852680173,
          "ordering_absolute": 4.168758509097888e-11,
          "ordering_relative": 3.33500680727831e-10,
          "ordering_peak_t": 0.003017631246761021,
          "c_candidate": 8.742520244871653e-05,
          "full_reference_U": 1.5983491045770344e-09,
          "ordering_reference_U": 2.1372811235821448e-12,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 8.195990454756954e-10,
          "ordering_model_covers": true
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 1.309752758295823e-07,
          "full_relative": 2.619505516591646e-07,
          "full_peak_t": 0.0008254041852680173,
          "ordering_absolute": 6.674404407954341e-10,
          "ordering_relative": 1.3348808815908681e-09,
          "ordering_peak_t": 0.003017631246761021,
          "c_candidate": 0.00034993101382375653,
          "full_reference_U": 6.38732913466175e-09,
          "ordering_reference_U": 3.426077890594575e-11,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 3.277874954253478e-09,
          "ordering_model_covers": true
        }
      },
      "observations": "diagnostic_observations/D1_hold_N512.npy",
      "linear_model_unit": 1.5235513883897876e-06,
      "linear_model_covers": true
    },
    {
      "name": "D1_hold",
      "N": 1024,
      "linear_unit": 6.246072360836027e-08,
      "linear_peak_t": 0.0008254041852680173,
      "a_candidate": 0.06549481571835998,
      "linear_reference_U": 1.2790831317367073e-08,
      "linear_resolution": "unresolved",
      "initial_error": {
        "N": 1024,
        "name": "D1_hold",
        "unit_H_error": 1.6943147353779695e-10,
        "gauss64": 1.694314706395936e-10,
        "gauss96": 1.6943147353779695e-10,
        "quad_check_diff": 2.8982033621524297e-18,
        "projection_norm": 1.0,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 1.951737407868433e-09,
          "full_relative": 6.245559705178985e-08,
          "full_peak_t": 0.0008254041852680173,
          "ordering_absolute": 6.254875373606464e-13,
          "ordering_relative": 2.0015601195540685e-11,
          "ordering_peak_t": 0.003017631246761021,
          "c_candidate": 2.098787903921527e-05,
          "full_reference_U": 3.9968193740084804e-10,
          "ordering_reference_U": 1.3351711573301033e-13,
          "full_resolution": "unresolved",
          "ordering_resolution": "unresolved",
          "ordering_model_relative": 5.1226974421162755e-11,
          "ordering_model_covers": true
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 7.80502639582823e-09,
          "full_relative": 6.244021116662584e-08,
          "full_peak_t": 0.0008254041852680173,
          "ordering_absolute": 1.0009551274284758e-11,
          "ordering_relative": 8.007641019427807e-11,
          "ordering_peak_t": 0.003017631246761021,
          "c_candidate": 8.396620189587532e-05,
          "full_reference_U": 1.5983491045770344e-09,
          "ordering_reference_U": 2.1372811235821448e-12,
          "full_resolution": "unresolved",
          "ordering_resolution": "unresolved",
          "ordering_model_relative": 2.0489976136892384e-10,
          "ordering_model_covers": true
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 3.118928732312826e-08,
          "full_relative": 6.237857464625651e-08,
          "full_peak_t": 0.0008254041852680173,
          "ordering_absolute": 1.6026386610564962e-10,
          "ordering_relative": 3.2052773221129924e-10,
          "ordering_peak_t": 0.003017631246761021,
          "c_candidate": 0.0003360976873311953,
          "full_reference_U": 6.38732913466175e-09,
          "ordering_reference_U": 3.426077890594575e-11,
          "full_resolution": "unresolved",
          "ordering_resolution": "unresolved",
          "ordering_model_relative": 8.194687385633695e-10,
          "ordering_model_covers": true
        }
      },
      "observations": "diagnostic_observations/D1_hold_N1024.npy",
      "linear_model_unit": 3.808878470974469e-07,
      "linear_model_covers": true
    },
    {
      "name": "D1_hold",
      "N": 2048,
      "linear_unit": 1.2583845295770692e-08,
      "linear_peak_t": 0.0008254041852680173,
      "a_candidate": 0.0527804726594322,
      "linear_reference_U": 1.2790831317367073e-08,
      "linear_resolution": "unresolved",
      "initial_error": {
        "N": 2048,
        "name": "D1_hold",
        "unit_H_error": 1.0604115434947161e-11,
        "gauss64": 1.0604115366844819e-11,
        "gauss96": 1.0604115434947161e-11,
        "quad_check_diff": 6.810234205581336e-20,
        "projection_norm": 1.0,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 3.932136242188291e-10,
          "full_relative": 1.258283597500253e-08,
          "full_peak_t": 0.0008254041852680173,
          "ordering_absolute": 1.334921610742936e-13,
          "ordering_relative": 4.2717491543773955e-12,
          "ordering_peak_t": 0.005108969774506924,
          "c_candidate": 1.7917014565201728e-05,
          "full_reference_U": 3.9968193740084804e-10,
          "ordering_reference_U": 1.3351711573301033e-13,
          "full_resolution": "unresolved",
          "ordering_resolution": "unresolved",
          "ordering_model_relative": 1.2806743605290689e-11,
          "ordering_model_covers": true
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 1.5724758517633744e-09,
          "full_relative": 1.2579806814106995e-08,
          "full_peak_t": 0.0008254041852680173,
          "ordering_absolute": 2.1368818406749913e-12,
          "ordering_relative": 1.709505472539993e-11,
          "ordering_peak_t": 0.005108969774506924,
          "c_candidate": 7.170185641496383e-05,
          "full_reference_U": 1.5983491045770344e-09,
          "ordering_reference_U": 2.1372811235821448e-12,
          "full_resolution": "unresolved",
          "ordering_resolution": "unresolved",
          "ordering_model_relative": 5.122494034223096e-11,
          "ordering_model_covers": true
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 6.28383612203777e-09,
          "full_relative": 1.256767224407554e-08,
          "full_peak_t": 0.0008254041852680173,
          "ordering_absolute": 3.4254389199396053e-11,
          "ordering_relative": 6.850877839879211e-11,
          "ordering_peak_t": 0.005108969774506924,
          "c_candidate": 0.00028734664327316733,
          "full_reference_U": 6.38732913466175e-09,
          "ordering_reference_U": 3.426077890594575e-11,
          "full_resolution": "unresolved",
          "ordering_resolution": "unresolved",
          "ordering_model_relative": 2.0486718464084237e-10,
          "ordering_model_covers": true
        }
      },
      "observations": "diagnostic_observations/D1_hold_N2048.npy",
      "linear_model_unit": 9.522196177436172e-08,
      "linear_model_covers": true
    },
    {
      "name": "D5",
      "N": 16,
      "linear_unit": 0.02885014889245644,
      "linear_peak_t": 6.8129206905796085e-06,
      "a_candidate": 7.385638116468849,
      "linear_reference_U": 2.7999526341982972e-08,
      "linear_resolution": "resolved",
      "initial_error": {
        "N": 16,
        "name": "D5",
        "unit_H_error": 0.024313780035303465,
        "gauss64": 0.024313780035303503,
        "gauss96": 0.024313780035303465,
        "quad_check_diff": 3.8163916471489756e-17,
        "projection_norm": 0.999704376353527,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 0.0009015874939804907,
          "full_relative": 0.0288507998073757,
          "full_peak_t": 6.8129206905796085e-06,
          "ordering_absolute": 8.857958482357662e-08,
          "ordering_relative": 2.834546714354452e-06,
          "ordering_peak_t": 3.017631246761021e-05,
          "c_candidate": 0.0007256439588747397,
          "full_reference_U": 8.749658455240006e-10,
          "ordering_reference_U": 7.249154848766763e-14,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 2.834546714354452e-06,
          "ordering_model_covers": true
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 0.0036065941230209956,
          "full_relative": 0.028852752984167965,
          "full_peak_t": 6.8129206905796085e-06,
          "ordering_absolute": 1.4171923081225273e-06,
          "ordering_relative": 1.1337538464980219e-05,
          "ordering_peak_t": 3.017631246761021e-05,
          "c_candidate": 0.002902409847034936,
          "full_reference_U": 3.4996311413629856e-09,
          "ordering_reference_U": 1.1602955745196168e-12,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 1.1337538464980219e-05,
          "ordering_model_covers": true
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 0.014430286084859514,
          "full_relative": 0.028860572169719028,
          "full_peak_t": 6.8129206905796085e-06,
          "ordering_absolute": 2.266988986473585e-05,
          "ordering_relative": 4.53397797294717e-05,
          "ordering_peak_t": 3.017631246761021e-05,
          "c_candidate": 0.011606983610744755,
          "full_reference_U": 1.3994808187980454e-08,
          "ordering_reference_U": 1.8592218459667854e-11,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 4.53397797294717e-05,
          "ordering_model_covers": true
        }
      },
      "observations": "diagnostic_observations/D5_N16.npy",
      "linear_model_unit": 0.02885014889245644,
      "linear_model_covers": true
    },
    {
      "name": "D5",
      "N": 32,
      "linear_unit": 0.00508980819134122,
      "linear_peak_t": 7.498942093324558e-06,
      "a_candidate": 5.211963587933409,
      "linear_reference_U": 2.7999526341982972e-08,
      "linear_resolution": "resolved",
      "initial_error": {
        "N": 32,
        "name": "D5",
        "unit_H_error": 0.0013093860382440616,
        "gauss64": 0.0013093860382440486,
        "gauss96": 0.0013093860382440616,
        "quad_check_diff": 1.3010426069826053e-17,
        "projection_norm": 0.9999991427537338,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 0.00015905660733985273,
          "full_relative": 0.005089811434875287,
          "full_peak_t": 7.498942093324558e-06,
          "ordering_absolute": 6.061712986222127e-09,
          "ordering_relative": 1.9397481555910806e-07,
          "ordering_peak_t": 2.262904197846769e-05,
          "c_candidate": 0.00019863021113252665,
          "full_reference_U": 8.749658455240006e-10,
          "ordering_reference_U": 7.249154848766763e-14,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 7.08636678588613e-07,
          "ordering_model_covers": true
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 0.0006362276457724998,
          "full_relative": 0.005089821166179998,
          "full_peak_t": 7.498942093324558e-06,
          "ordering_absolute": 9.698534064127307e-08,
          "ordering_relative": 7.758827251301846e-07,
          "ordering_peak_t": 2.262904197846769e-05,
          "c_candidate": 0.000794503910533309,
          "full_reference_U": 3.4996311413629856e-09,
          "ordering_reference_U": 1.1602955745196168e-12,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 2.8343846162450547e-06,
          "ordering_model_covers": true
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 0.0025449300509772016,
          "full_relative": 0.005089860101954403,
          "full_peak_t": 7.498942093324558e-06,
          "ordering_absolute": 1.551633152863562e-06,
          "ordering_relative": 3.103266305727124e-06,
          "ordering_peak_t": 2.262904197846769e-05,
          "c_candidate": 0.003177744697064575,
          "full_reference_U": 1.3994808187980454e-08,
          "ordering_reference_U": 1.8592218459667854e-11,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 1.1334944932367924e-05,
          "ordering_model_covers": true
        }
      },
      "observations": "diagnostic_observations/D5_N32.npy",
      "linear_model_unit": 0.00721253722311411,
      "linear_model_covers": true
    },
    {
      "name": "D5",
      "N": 64,
      "linear_unit": 0.0006345926965395963,
      "linear_peak_t": 6.34547381432935e-06,
      "a_candidate": 2.5992916850261865,
      "linear_reference_U": 2.7999526341982972e-08,
      "linear_resolution": "resolved",
      "initial_error": {
        "N": 64,
        "name": "D5",
        "unit_H_error": 0.0001581939927399208,
        "gauss64": 0.0001581939927399102,
        "gauss96": 0.0001581939927399208,
        "quad_check_diff": 1.0598076236045806e-17,
        "projection_norm": 0.9999999874873305,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 1.9831092931056548e-05,
          "full_relative": 0.0006345949737938095,
          "full_peak_t": 6.34547381432935e-06,
          "ordering_absolute": 5.547483963552166e-10,
          "ordering_relative": 1.775194868336693e-08,
          "ordering_peak_t": 1.8230450029011066e-05,
          "c_candidate": 7.271198180707095e-05,
          "full_reference_U": 8.749658455240006e-10,
          "ordering_reference_U": 7.249154848766763e-14,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 1.7715916964715325e-07,
          "ordering_model_covers": true
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 7.932522571931996e-05,
          "full_relative": 0.0006346018057545597,
          "full_peak_t": 6.34547381432935e-06,
          "ordering_absolute": 8.87576356651071e-09,
          "ordering_relative": 7.100610853208568e-08,
          "ordering_peak_t": 1.8230450029011066e-05,
          "c_candidate": 0.00029084102054742294,
          "full_reference_U": 3.4996311413629856e-09,
          "ordering_reference_U": 1.1602955745196168e-12,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 7.085961540612637e-07,
          "ordering_model_covers": true
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 0.0003173145682832383,
          "full_relative": 0.0006346291365664766,
          "full_peak_t": 6.34547381432935e-06,
          "ordering_absolute": 1.4199872784107136e-07,
          "ordering_relative": 2.839974556821427e-07,
          "ordering_peak_t": 1.8230450029011066e-05,
          "c_candidate": 0.0011632535784740566,
          "full_reference_U": 1.3994808187980454e-08,
          "ordering_reference_U": 1.8592218459667854e-11,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 2.833736233091981e-06,
          "ordering_model_covers": true
        }
      },
      "observations": "diagnostic_observations/D5_N64.npy",
      "linear_model_unit": 0.0018031343057785276,
      "linear_model_covers": true
    },
    {
      "name": "D5",
      "N": 128,
      "linear_unit": 6.0496801144103855e-05,
      "linear_peak_t": 2.8072779289358805e-06,
      "a_candidate": 0.9911795899449976,
      "linear_reference_U": 2.7999526341982972e-08,
      "linear_resolution": "resolved",
      "initial_error": {
        "N": 128,
        "name": "D5",
        "unit_H_error": 1.3324842509835057e-05,
        "gauss64": 1.3324842509836222e-05,
        "gauss96": 1.3324842509835057e-05,
        "quad_check_diff": 1.1655173354219173e-18,
        "projection_norm": 0.9999999999112242,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 1.8905291771689956e-06,
          "full_relative": 6.049693366940786e-05,
          "full_peak_t": 2.8072779289358805e-06,
          "ordering_absolute": 4.964709572363258e-11,
          "ordering_relative": 1.5887070631562426e-09,
          "ordering_peak_t": 1.8230450029011066e-05,
          "c_candidate": 2.602937652275188e-05,
          "full_reference_U": 8.749658455240006e-10,
          "ordering_reference_U": 7.249154848766763e-14,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 4.428979241178831e-08,
          "ordering_model_covers": true
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 7.562166408568414e-06,
          "full_relative": 6.049733126854731e-05,
          "full_peak_t": 2.8072779289358805e-06,
          "ordering_absolute": 7.943351293969813e-10,
          "ordering_relative": 6.35468103517585e-09,
          "ordering_peak_t": 1.8230450029011066e-05,
          "c_candidate": 0.00010411509408032113,
          "full_reference_U": 3.4996311413629856e-09,
          "ordering_reference_U": 1.1602955745196168e-12,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 1.7714903851531592e-07,
          "ordering_model_covers": true
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 3.0249461006746088e-05,
          "full_relative": 6.0498922013492176e-05,
          "full_peak_t": 2.8072779289358805e-06,
          "ordering_absolute": 1.27081843005593e-08,
          "ordering_relative": 2.54163686011186e-08,
          "ordering_peak_t": 1.8230450029011066e-05,
          "c_candidate": 0.0004164217831607271,
          "full_reference_U": 1.3994808187980454e-08,
          "ordering_reference_U": 1.8592218459667854e-11,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 7.084340582729953e-07,
          "ordering_model_covers": true
        }
      },
      "observations": "diagnostic_observations/D5_N128.npy",
      "linear_model_unit": 0.0004507835764446319,
      "linear_model_covers": true
    },
    {
      "name": "D5",
      "N": 256,
      "linear_unit": 6.149543088985962e-06,
      "linear_peak_t": 3.017631246761024e-09,
      "a_candidate": 0.403016455879784,
      "linear_reference_U": 2.7999526341982972e-08,
      "linear_resolution": "resolved",
      "initial_error": {
        "N": 256,
        "name": "D5",
        "unit_H_error": 9.970182164612913e-07,
        "gauss64": 9.970182164634921e-07,
        "gauss96": 9.970182164612913e-07,
        "quad_check_diff": 2.200803355203486e-18,
        "projection_norm": 0.9999999999995028,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 1.9217322081298242e-07,
          "full_relative": 6.1495430660154375e-06,
          "full_peak_t": 3.017631246761024e-09,
          "ordering_absolute": 5.26406618913632e-12,
          "ordering_relative": 1.6845011805236224e-10,
          "ordering_peak_t": 1.5786483907354214e-05,
          "c_candidate": 1.1039546936679612e-05,
          "full_reference_U": 8.749658455240006e-10,
          "ordering_reference_U": 7.249154848766763e-14,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 1.1072448102947078e-08,
          "ordering_model_covers": true
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 7.686928746379776e-07,
          "full_relative": 6.149542997103821e-06,
          "full_peak_t": 3.017631246761024e-09,
          "ordering_absolute": 8.422323359303855e-11,
          "ordering_relative": 6.737858687443084e-10,
          "ordering_peak_t": 1.5786483907354214e-05,
          "c_candidate": 4.4157230694026996e-05,
          "full_reference_U": 3.4996311413629856e-09,
          "ordering_reference_U": 1.1602955745196168e-12,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 4.428725962882898e-08,
          "ordering_model_covers": true
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 3.0747713607286606e-06,
          "full_relative": 6.149542721457321e-06,
          "full_peak_t": 3.017631246761024e-09,
          "ordering_absolute": 1.347454904712466e-09,
          "ordering_relative": 2.694909809424932e-09,
          "ordering_peak_t": 1.5786483907354214e-05,
          "c_candidate": 0.00017661360927047234,
          "full_reference_U": 1.3994808187980454e-08,
          "ordering_reference_U": 1.8592218459667854e-11,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 1.7710851456824882e-07,
          "ordering_model_covers": true
        }
      },
      "observations": "diagnostic_observations/D5_N256.npy",
      "linear_model_unit": 0.00011269589411115797,
      "linear_model_covers": true
    },
    {
      "name": "D5",
      "N": 512,
      "linear_unit": 7.676970806096454e-07,
      "linear_peak_t": 9.085175756516881e-10,
      "a_candidate": 0.20124718349933488,
      "linear_reference_U": 2.7999526341982972e-08,
      "linear_resolution": "resolved",
      "initial_error": {
        "N": 512,
        "name": "D5",
        "unit_H_error": 6.729163922631458e-08,
        "gauss64": 6.729163922347667e-08,
        "gauss96": 6.729163922631458e-08,
        "quad_check_diff": 2.837917715326529e-18,
        "projection_norm": 0.9999999999999976,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 2.399053377354324e-08,
          "full_relative": 7.676970807533837e-07,
          "full_peak_t": 9.085175756516881e-10,
          "ordering_absolute": 1.2716941153697755e-12,
          "ordering_relative": 4.0694211691832815e-11,
          "ordering_peak_t": 0.003480700588428406,
          "c_candidate": 1.0667743429743821e-05,
          "full_reference_U": 8.749658455240006e-10,
          "ordering_reference_U": 7.249154848766763e-14,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 2.7681120257367695e-09,
          "ordering_model_covers": true
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 9.596213514807491e-08,
          "full_relative": 7.676970811845993e-07,
          "full_peak_t": 9.085175756516881e-10,
          "ordering_absolute": 2.034937584543584e-11,
          "ordering_relative": 1.6279500676348672e-10,
          "ordering_peak_t": 0.003480700588428406,
          "c_candidate": 4.267573425300746e-05,
          "full_reference_U": 3.4996311413629856e-09,
          "ordering_reference_U": 1.1602955745196168e-12,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 1.1071814907207245e-08,
          "ordering_model_covers": true
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 3.8384854145472915e-07,
          "full_relative": 7.676970829094583e-07,
          "full_peak_t": 9.085175756516881e-10,
          "ordering_absolute": 3.257340238972603e-10,
          "ordering_relative": 6.514680477945206e-10,
          "ordering_peak_t": 0.003480700588428406,
          "c_candidate": 0.0001707784399210468,
          "full_reference_U": 1.3994808187980454e-08,
          "ordering_reference_U": 1.8592218459667854e-11,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 4.4277128642062205e-08,
          "ordering_model_covers": true
        }
      },
      "observations": "diagnostic_observations/D5_N512.npy",
      "linear_model_unit": 2.8173973527789493e-05,
      "linear_model_covers": true
    },
    {
      "name": "D5",
      "N": 1024,
      "linear_unit": 1.2422669504954552e-07,
      "linear_peak_t": 0.00018678105957632902,
      "a_candidate": 0.13026113098827224,
      "linear_reference_U": 2.7999526341982972e-08,
      "linear_resolution": "unresolved",
      "initial_error": {
        "N": 1024,
        "name": "D5",
        "unit_H_error": 4.310872638382265e-09,
        "gauss64": 4.310872642853224e-09,
        "gauss96": 4.310872638382265e-09,
        "quad_check_diff": 4.47095836014403e-18,
        "projection_norm": 0.9999999999999999,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 3.88198741786275e-09,
          "full_relative": 1.24223597371608e-07,
          "full_peak_t": 0.00018678105957632902,
          "ordering_absolute": 3.066095447765685e-13,
          "ordering_relative": 9.811505432850191e-12,
          "ordering_peak_t": 0.003480700588428406,
          "c_candidate": 1.0288109120756322e-05,
          "full_reference_U": 8.749658455240006e-10,
          "ordering_reference_U": 7.249154848766763e-14,
          "full_resolution": "unresolved",
          "ordering_resolution": "unresolved",
          "ordering_model_relative": 6.920280064341924e-10,
          "ordering_model_covers": true
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 1.5526787998533868e-08,
          "full_relative": 1.2421430398827094e-07,
          "full_peak_t": 0.00018678105957632902,
          "ordering_absolute": 4.906360736034386e-12,
          "ordering_relative": 3.925088588827509e-11,
          "ordering_peak_t": 0.003480700588428406,
          "c_candidate": 4.115753692118394e-05,
          "full_reference_U": 3.4996311413629856e-09,
          "ordering_reference_U": 1.1602955745196168e-12,
          "full_resolution": "unresolved",
          "ordering_resolution": "unresolved",
          "ordering_model_relative": 2.7679537268018112e-09,
          "ordering_model_covers": true
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 6.208856261055344e-08,
          "full_relative": 1.2417712522110688e-07,
          "full_peak_t": 0.00018678105957632902,
          "ordering_absolute": 7.854040311006442e-11,
          "ordering_relative": 1.5708080622012884e-10,
          "ordering_peak_t": 0.003480700588428406,
          "c_candidate": 0.00016471116346307782,
          "full_reference_U": 1.3994808187980454e-08,
          "ordering_reference_U": 1.8592218459667854e-11,
          "full_resolution": "unresolved",
          "ordering_resolution": "unresolved",
          "ordering_model_relative": 1.1069282160515551e-08,
          "ordering_model_covers": true
        }
      },
      "observations": "diagnostic_observations/D5_N1024.npy",
      "linear_model_unit": 7.043493381947373e-06,
      "linear_model_covers": true
    },
    {
      "name": "D5",
      "N": 2048,
      "linear_unit": 2.482307202899553e-08,
      "linear_peak_t": 0.00018678105957632902,
      "a_candidate": 0.10411551030350406,
      "linear_reference_U": 2.7999526341982972e-08,
      "linear_resolution": "unresolved",
      "initial_error": {
        "N": 2048,
        "name": "D5",
        "unit_H_error": 2.7126449562811863e-10,
        "gauss64": 2.7126449614946457e-10,
        "gauss96": 2.7126449562811863e-10,
        "quad_check_diff": 5.213459356016662e-19,
        "projection_norm": 0.9999999999999999,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 7.757016483579133e-10,
          "full_relative": 2.4822452747453227e-08,
          "full_peak_t": 0.00018678105957632902,
          "ordering_absolute": 7.240871731507926e-14,
          "ordering_relative": 2.3170789540825364e-12,
          "ordering_peak_t": 0.005906535720408044,
          "c_candidate": 9.718533525424199e-06,
          "full_reference_U": 8.749658455240006e-10,
          "ordering_reference_U": 7.249154848766763e-14,
          "full_resolution": "unresolved",
          "ordering_resolution": "unresolved",
          "ordering_model_relative": 1.730070016085481e-10,
          "ordering_model_covers": true
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 3.1025743540758846e-09,
          "full_relative": 2.4820594832607077e-08,
          "full_peak_t": 0.00018678105957632902,
          "ordering_absolute": 1.1589702757620377e-12,
          "ordering_relative": 9.271762206096302e-12,
          "ordering_peak_t": 0.005906535720408044,
          "c_candidate": 3.888858930807854e-05,
          "full_reference_U": 3.4996311413629856e-09,
          "ordering_reference_U": 1.1602955745196168e-12,
          "full_resolution": "unresolved",
          "ordering_resolution": "unresolved",
          "ordering_model_relative": 6.919884317004528e-10,
          "ordering_model_covers": true
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 1.2406581060867976e-08,
          "full_relative": 2.4813162121735953e-08,
          "full_peak_t": 0.00018678105957632902,
          "ordering_absolute": 1.8571013679792078e-11,
          "ordering_relative": 3.7142027359584157e-11,
          "ordering_peak_t": 0.005906535720408044,
          "c_candidate": 0.00015578495392241327,
          "full_reference_U": 1.3994808187980454e-08,
          "ordering_reference_U": 1.8592218459667854e-11,
          "full_resolution": "unresolved",
          "ordering_resolution": "unresolved",
          "ordering_model_relative": 2.767320540128888e-09,
          "ordering_model_covers": true
        }
      },
      "observations": "diagnostic_observations/D5_N2048.npy",
      "linear_model_unit": 1.7608733454868433e-06,
      "linear_model_covers": true
    },
    {
      "name": "D6",
      "N": 16,
      "linear_unit": 0.008441143761970771,
      "linear_peak_t": 8.669608804598517e-05,
      "a_candidate": 2.1609328030645174,
      "linear_reference_U": 2.6836297379729372e-08,
      "linear_resolution": "resolved",
      "initial_error": {
        "N": 16,
        "name": "D6",
        "unit_H_error": 0.003946482960119711,
        "gauss64": 0.003946482960119719,
        "gauss96": 0.003946482960119711,
        "quad_check_diff": 8.673617379884035e-18,
        "projection_norm": 0.9999922126058008,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 0.000263796870462862,
          "full_relative": 0.008441499854811584,
          "full_peak_t": 8.669608804598517e-05,
          "ordering_absolute": 2.411713006022647e-08,
          "ordering_relative": 7.71748161927247e-07,
          "ordering_peak_t": 4.875279304059848e-05,
          "c_candidate": 0.00019756752945337524,
          "full_reference_U": 8.386359484616972e-10,
          "ordering_reference_U": 3.98567302537192e-14,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 2.834546714354452e-06,
          "ordering_model_covers": true
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 0.0010553210304333517,
          "full_relative": 0.008442568243466814,
          "full_peak_t": 8.669608804598517e-05,
          "ordering_absolute": 3.8588654526772825e-07,
          "ordering_relative": 3.087092362141826e-06,
          "ordering_peak_t": 4.875279304059848e-05,
          "c_candidate": 0.0007902956447083075,
          "full_reference_U": 3.3545636555841036e-09,
          "ordering_reference_U": 6.377001452248854e-13,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 1.1337538464980219e-05,
          "ordering_model_covers": true
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 0.004223421724216941,
          "full_relative": 0.008446843448433883,
          "full_peak_t": 8.669608804598517e-05,
          "ordering_absolute": 6.174984652687801e-06,
          "ordering_relative": 1.2349969305375602e-05,
          "ordering_peak_t": 4.875279304059848e-05,
          "c_candidate": 0.003161592142176154,
          "full_reference_U": 1.3418572265855783e-08,
          "ordering_reference_U": 1.0202718913183398e-11,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 4.53397797294717e-05,
          "ordering_model_covers": true
        }
      },
      "observations": "diagnostic_observations/D6_N16.npy",
      "linear_model_unit": 0.02885014889245644,
      "linear_model_covers": true
    },
    {
      "name": "D6",
      "N": 32,
      "linear_unit": 0.001038293707919104,
      "linear_peak_t": 8.254041852680173e-07,
      "a_candidate": 1.0632127569091625,
      "linear_reference_U": 2.6836297379729372e-08,
      "linear_resolution": "resolved",
      "initial_error": {
        "N": 32,
        "name": "D6",
        "unit_H_error": 0.00042035053657512477,
        "gauss64": 0.0004203505365751328,
        "gauss96": 0.00042035053657512477,
        "quad_check_diff": 8.023096076392733e-18,
        "projection_norm": 0.9999999116527094,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 3.2446690964211067e-05,
          "full_relative": 0.0010382941108547541,
          "full_peak_t": 8.254041852680173e-07,
          "ordering_absolute": 2.7588035518959256e-09,
          "ordering_relative": 8.828171366066962e-08,
          "ordering_peak_t": 4.641588833612772e-05,
          "c_candidate": 9.040047478852569e-05,
          "full_reference_U": 8.386359484616972e-10,
          "ordering_reference_U": 3.98567302537192e-14,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 7.08636678588613e-07,
          "ordering_model_covers": true
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 0.00012978691495972428,
          "full_relative": 0.0010382953196777943,
          "full_peak_t": 8.254041852680173e-07,
          "ordering_absolute": 4.4142288065601363e-08,
          "ordering_relative": 3.531383045248109e-07,
          "ordering_peak_t": 4.641588833612772e-05,
          "c_candidate": 0.00036161362383340637,
          "full_reference_U": 3.3545636555841036e-09,
          "ordering_reference_U": 6.377001452248854e-13,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 2.8343846162450547e-06,
          "ordering_model_covers": true
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 0.0005191500776056705,
          "full_relative": 0.001038300155211341,
          "full_peak_t": 8.254041852680173e-07,
          "ordering_absolute": 7.063682167674688e-07,
          "ordering_relative": 1.4127364335349377e-06,
          "ordering_peak_t": 4.641588833612772e-05,
          "c_candidate": 0.0014466421079397762,
          "full_reference_U": 1.3418572265855783e-08,
          "ordering_reference_U": 1.0202718913183398e-11,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 1.1334944932367924e-05,
          "ordering_model_covers": true
        }
      },
      "observations": "diagnostic_observations/D6_N32.npy",
      "linear_model_unit": 0.00721253722311411,
      "linear_model_covers": true
    },
    {
      "name": "D6",
      "N": 64,
      "linear_unit": 0.00015269347137043194,
      "linear_peak_t": 1.30302298877964e-07,
      "a_candidate": 0.6254324587332892,
      "linear_reference_U": 2.6836297379729372e-08,
      "linear_resolution": "resolved",
      "initial_error": {
        "N": 64,
        "name": "D6",
        "unit_H_error": 3.378238609566226e-05,
        "gauss64": 3.378238609566047e-05,
        "gauss96": 3.378238609566226e-05,
        "quad_check_diff": 1.7889335846010823e-18,
        "projection_norm": 0.9999999994293751,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 4.771671209487897e-06,
          "full_relative": 0.00015269347870361272,
          "full_peak_t": 1.30302298877964e-07,
          "ordering_absolute": 2.6804193946177647e-10,
          "ordering_relative": 8.577342062776847e-09,
          "ordering_peak_t": 3.655943718992845e-05,
          "c_candidate": 3.5132793089133966e-05,
          "full_reference_U": 8.386359484616972e-10,
          "ordering_reference_U": 3.98567302537192e-14,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 1.7715916964715325e-07,
          "ordering_model_covers": true
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 1.9086687587898202e-05,
          "full_relative": 0.00015269350070318562,
          "full_peak_t": 1.30302298877964e-07,
          "ordering_absolute": 4.288816457581979e-09,
          "ordering_relative": 3.431053166065583e-08,
          "ordering_peak_t": 3.655943718992845e-05,
          "c_candidate": 0.00014053593768204628,
          "full_reference_U": 3.3545636555841036e-09,
          "ordering_reference_U": 6.377001452248854e-13,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 7.085961540612637e-07,
          "ordering_model_covers": true
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 7.634679435095812e-05,
          "full_relative": 0.00015269358870191623,
          "full_peak_t": 1.30302298877964e-07,
          "ordering_absolute": 6.86303717261342e-08,
          "ordering_relative": 1.372607434522684e-07,
          "ordering_peak_t": 3.655943718992845e-05,
          "c_candidate": 0.0005622200051804913,
          "full_reference_U": 1.3418572265855783e-08,
          "ordering_reference_U": 1.0202718913183398e-11,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 2.833736233091981e-06,
          "ordering_model_covers": true
        }
      },
      "observations": "diagnostic_observations/D6_N64.npy",
      "linear_model_unit": 0.0018031343057785276,
      "linear_model_covers": true
    },
    {
      "name": "D6",
      "N": 128,
      "linear_unit": 1.9726769717305864e-05,
      "linear_peak_t": 2.7415710245180978e-08,
      "a_candidate": 0.3232033950483393,
      "linear_reference_U": 2.6836297379729372e-08,
      "linear_resolution": "resolved",
      "initial_error": {
        "N": 128,
        "name": "D6",
        "unit_H_error": 2.313734929873989e-06,
        "gauss64": 2.3137349298812797e-06,
        "gauss96": 2.313734929873989e-06,
        "quad_check_diff": 7.29083609349139e-18,
        "projection_norm": 0.9999999999973234,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 6.164615615316288e-07,
          "full_relative": 1.9726769969012123e-05,
          "full_peak_t": 2.7415710245180978e-08,
          "ordering_absolute": 2.994289741888158e-11,
          "ordering_relative": 9.581727174042106e-10,
          "ordering_peak_t": 3.5683221537106257e-05,
          "c_candidate": 1.5698701801950586e-05,
          "full_reference_U": 8.386359484616972e-10,
          "ordering_reference_U": 3.98567302537192e-14,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 4.428979241178831e-08,
          "ordering_model_covers": true
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 2.4658463405164065e-06,
          "full_relative": 1.9726770724131252e-05,
          "full_peak_t": 2.7415710245180978e-08,
          "ordering_absolute": 4.791006617333677e-10,
          "ordering_relative": 3.832805293866942e-09,
          "ordering_peak_t": 3.5683221537106257e-05,
          "c_candidate": 6.279668193471597e-05,
          "full_reference_U": 3.3545636555841036e-09,
          "ordering_reference_U": 6.377001452248854e-13,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 1.7714903851531592e-07,
          "ordering_model_covers": true
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 9.863386872306333e-06,
          "full_relative": 1.9726773744612666e-05,
          "full_peak_t": 2.7415710245180978e-08,
          "ordering_absolute": 7.66652603457221e-09,
          "ordering_relative": 1.533305206914442e-08,
          "ordering_peak_t": 3.5683221537106257e-05,
          "c_candidate": 0.0002512167251008622,
          "full_reference_U": 1.3418572265855783e-08,
          "ordering_reference_U": 1.0202718913183398e-11,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 7.084340582729953e-07,
          "ordering_model_covers": true
        }
      },
      "observations": "diagnostic_observations/D6_N128.npy",
      "linear_model_unit": 0.0004507835764446319,
      "linear_model_covers": true
    },
    {
      "name": "D6",
      "N": 256,
      "linear_unit": 2.485062507858682e-06,
      "linear_peak_t": 6.50128943974611e-09,
      "a_candidate": 0.16286105651502658,
      "linear_reference_U": 2.6836297379729372e-08,
      "linear_resolution": "resolved",
      "initial_error": {
        "N": 256,
        "name": "D6",
        "unit_H_error": 1.4875453450382763e-07,
        "gauss64": 1.4875453450910297e-07,
        "gauss96": 1.4875453450382763e-07,
        "quad_check_diff": 5.275347665279384e-18,
        "projection_norm": 0.9999999999999889,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 7.76582036368586e-08,
          "full_relative": 2.485062516379475e-06,
          "full_peak_t": 6.50128943974611e-09,
          "ordering_absolute": 3.667129054435445e-12,
          "ordering_relative": 1.1734812974193423e-10,
          "ordering_peak_t": 0.00019125761886254738,
          "c_candidate": 7.690527030767402e-06,
          "full_reference_U": 8.386359484616972e-10,
          "ordering_reference_U": 3.98567302537192e-14,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 1.1072448102947078e-08,
          "ordering_model_covers": true
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 3.1063281774273177e-07,
          "full_relative": 2.485062541941854e-06,
          "full_peak_t": 6.50128943974611e-09,
          "ordering_absolute": 5.86733263070049e-11,
          "ordering_relative": 4.693866104560392e-10,
          "ordering_peak_t": 0.00019125761886254738,
          "c_candidate": 3.0761720902846986e-05,
          "full_reference_U": 3.3545636555841036e-09,
          "ordering_reference_U": 6.377001452248854e-13,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 4.428725962882898e-08,
          "ordering_model_covers": true
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 1.2425313220957085e-06,
          "full_relative": 2.485062644191417e-06,
          "full_peak_t": 6.50128943974611e-09,
          "ordering_absolute": 9.38725865297152e-10,
          "ordering_relative": 1.877451730594304e-09,
          "ordering_peak_t": 0.00019125761886254738,
          "c_candidate": 0.0001230406766162283,
          "full_reference_U": 1.3418572265855783e-08,
          "ordering_reference_U": 1.0202718913183398e-11,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 1.7710851456824882e-07,
          "ordering_model_covers": true
        }
      },
      "observations": "diagnostic_observations/D6_N256.npy",
      "linear_model_unit": 0.00011269589411115797,
      "linear_model_covers": true
    },
    {
      "name": "D6",
      "N": 512,
      "linear_unit": 5.440188296833244e-07,
      "linear_peak_t": 0.000280727792893588,
      "a_candidate": 0.14261127208850538,
      "linear_reference_U": 2.6836297379729372e-08,
      "linear_resolution": "resolved",
      "initial_error": {
        "N": 512,
        "name": "D6",
        "unit_H_error": 9.36924016558986e-09,
        "gauss64": 9.369240161115996e-09,
        "gauss96": 9.36924016558986e-09,
        "quad_check_diff": 4.473864245635929e-18,
        "projection_norm": 0.9999999999999999,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 1.7000613676529414e-08,
          "full_relative": 5.440196376489412e-07,
          "full_peak_t": 0.000280727792893588,
          "ordering_absolute": 8.525687585133591e-13,
          "ordering_relative": 2.728220027242749e-11,
          "ordering_peak_t": 0.00019573417814876577,
          "c_candidate": 7.151865108215232e-06,
          "full_reference_U": 8.386359484616972e-10,
          "ordering_reference_U": 3.98567302537192e-14,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 2.7681120257367695e-09,
          "ordering_model_covers": true
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 6.800275764932922e-08,
          "full_relative": 5.440220611946338e-07,
          "full_peak_t": 0.000280727792893588,
          "ordering_absolute": 1.3640943160198391e-11,
          "ordering_relative": 1.0912754528158713e-10,
          "ordering_peak_t": 0.00019573417814876577,
          "c_candidate": 2.8607131230296377e-05,
          "full_reference_U": 3.3545636555841036e-09,
          "ordering_reference_U": 6.377001452248854e-13,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 1.1071814907207245e-08,
          "ordering_model_covers": true
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 2.720158750555896e-07,
          "full_relative": 5.440317501111792e-07,
          "full_peak_t": 0.000280727792893588,
          "ordering_absolute": 2.1824502351581375e-10,
          "ordering_relative": 4.364900470316275e-10,
          "ordering_peak_t": 0.00019573417814876577,
          "c_candidate": 0.00011442324688905896,
          "full_reference_U": 1.3418572265855783e-08,
          "ordering_reference_U": 1.0202718913183398e-11,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved",
          "ordering_model_relative": 4.4277128642062205e-08,
          "ordering_model_covers": true
        }
      },
      "observations": "diagnostic_observations/D6_N512.npy",
      "linear_model_unit": 2.8173973527789493e-05,
      "linear_model_covers": true
    },
    {
      "name": "D6",
      "N": 1024,
      "linear_unit": 1.292266301382369e-07,
      "linear_peak_t": 0.00028729848333536626,
      "a_candidate": 0.1355039429238319,
      "linear_reference_U": 2.6836297379729372e-08,
      "linear_resolution": "unresolved",
      "initial_error": {
        "N": 1024,
        "name": "D6",
        "unit_H_error": 5.867427586305749e-10,
        "gauss64": 5.867427586188666e-10,
        "gauss96": 5.867427586305749e-10,
        "quad_check_diff": 1.1708224582805261e-20,
        "projection_norm": 1.0,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 4.0383402543365874e-09,
          "full_relative": 1.292268881387708e-07,
          "full_peak_t": 0.00028729848333536626,
          "ordering_absolute": 1.9992010791983934e-13,
          "ordering_relative": 6.397443453434859e-12,
          "ordering_peak_t": 0.00019573417814876577,
          "c_candidate": 6.7082056666289105e-06,
          "full_reference_U": 8.386359484616972e-10,
          "ordering_reference_U": 3.98567302537192e-14,
          "full_resolution": "unresolved",
          "ordering_resolution": "unresolved",
          "ordering_model_relative": 6.920280064341924e-10,
          "ordering_model_covers": true
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 1.615345775497705e-08,
          "full_relative": 1.292276620398164e-07,
          "full_peak_t": 0.00028729848333536626,
          "ordering_absolute": 3.198683488750479e-12,
          "ordering_relative": 2.558946791000383e-11,
          "ordering_peak_t": 0.00019573417814876577,
          "c_candidate": 2.6832501903200177e-05,
          "full_reference_U": 3.3545636555841036e-09,
          "ordering_reference_U": 6.377001452248854e-13,
          "full_resolution": "unresolved",
          "ordering_resolution": "unresolved",
          "ordering_model_relative": 2.7679537268018112e-09,
          "ordering_model_covers": true
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 6.461537806781675e-08,
          "full_relative": 1.292307561356335e-07,
          "full_peak_t": 0.00028729848333536626,
          "ordering_absolute": 5.1176483750334865e-11,
          "ordering_relative": 1.0235296750066973e-10,
          "ordering_peak_t": 0.00019573417814876577,
          "c_candidate": 0.00010732486524998226,
          "full_reference_U": 1.3418572265855783e-08,
          "ordering_reference_U": 1.0202718913183398e-11,
          "full_resolution": "unresolved",
          "ordering_resolution": "unresolved",
          "ordering_model_relative": 1.1069282160515551e-08,
          "ordering_model_covers": true
        }
      },
      "observations": "diagnostic_observations/D6_N1024.npy",
      "linear_model_unit": 7.043493381947373e-06,
      "linear_model_covers": true
    },
    {
      "name": "D6",
      "N": 2048,
      "linear_unit": 2.583374015584325e-08,
      "linear_peak_t": 0.00028729848333536626,
      "a_candidate": 0.10835455967061397,
      "linear_reference_U": 2.6836297379729372e-08,
      "linear_resolution": "unresolved",
      "initial_error": {
        "N": 2048,
        "name": "D6",
        "unit_H_error": 3.668980428100515e-11,
        "gauss64": 3.668980119750739e-11,
        "gauss96": 3.668980428100515e-11,
        "quad_check_diff": 3.0834977647249606e-18,
        "projection_norm": 1.0,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 8.073060352153058e-10,
          "full_relative": 2.5833793126889786e-08,
          "full_peak_t": 0.00028729848333536626,
          "ordering_absolute": 3.9841912027239304e-14,
          "ordering_relative": 1.2749411848716577e-12,
          "ordering_peak_t": 0.00019573417814876577,
          "c_candidate": 5.3474909114719335e-06,
          "full_reference_U": 8.386359484616972e-10,
          "ordering_reference_U": 3.98567302537192e-14,
          "full_resolution": "unresolved",
          "ordering_resolution": "unresolved",
          "ordering_model_relative": 1.730070016085481e-10,
          "ordering_model_covers": true
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 3.2292440025991367e-09,
          "full_relative": 2.5833952020793093e-08,
          "full_peak_t": 0.00028729848333536626,
          "ordering_absolute": 6.374630537249103e-13,
          "ordering_relative": 5.099704429799282e-12,
          "ordering_peak_t": 0.00019573417814876577,
          "c_candidate": 2.1389710688724848e-05,
          "full_reference_U": 3.3545636555841036e-09,
          "ordering_reference_U": 6.377001452248854e-13,
          "full_resolution": "unresolved",
          "ordering_resolution": "unresolved",
          "ordering_model_relative": 6.919884317004528e-10,
          "ordering_model_covers": true
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 1.2917293653925492e-08,
          "full_relative": 2.5834587307850985e-08,
          "full_peak_t": 0.00028729848333536626,
          "ordering_absolute": 1.0198925422119515e-11,
          "ordering_relative": 2.039785084423903e-11,
          "ordering_peak_t": 0.00019573417814876577,
          "c_candidate": 8.555478738739514e-05,
          "full_reference_U": 1.3418572265855783e-08,
          "ordering_reference_U": 1.0202718913183398e-11,
          "full_resolution": "unresolved",
          "ordering_resolution": "unresolved",
          "ordering_model_relative": 2.767320540128888e-09,
          "ordering_model_covers": true
        }
      },
      "observations": "diagnostic_observations/D6_N2048.npy",
      "linear_model_unit": 1.7608733454868433e-06,
      "linear_model_covers": true
    }
  ],
  "observation_files": {
    "diagnostic_observations/D1_N16.npy": "7c655d4a2d067f382358123a6f4b4b3cb885cecfc945d20b929ca7905e51214d",
    "diagnostic_observations/D1_N32.npy": "fdcc8bc55593012c8fda0d44d3c06fdb25dca7e16aec5641b340276fc57dc5e3",
    "diagnostic_observations/D1_N64.npy": "56a8ec2b765423d1536fc1aadf42db75698606ae183cdf2df306e890effc0bab",
    "diagnostic_observations/D1_N128.npy": "48f808ce5c9abb2ecd225c019fe07bc1d19ecf44a757ae5e24c01d9abae698dd",
    "diagnostic_observations/D1_N256.npy": "770b303ee2bd87ac644bb579071876f8a1cc1dfc59a2ed18cc664710b37c60d1",
    "diagnostic_observations/D1_N512.npy": "02d9cf5799721d7d710eb852da2061106c145ead7993f5e384892c1092d9b5c1",
    "diagnostic_observations/D1_N1024.npy": "dfef5714a498cea7758f3cbe27a1f1a6730b5b36cf2bd0e2c90d93b690646146",
    "diagnostic_observations/D1_N2048.npy": "cc3006d63e22140f7b929907adbca32b051d0602dc0c5eefb522f8486b902dab",
    "diagnostic_observations/D1_hold_N16.npy": "0ce337d9bd88e8c924716127a95e79cb5a3029665ac273195c89822749a21148",
    "diagnostic_observations/D1_hold_N32.npy": "b18d040805ee49af5670b051c169998a30a690d91e0f9fa09ee2871156e2c2d6",
    "diagnostic_observations/D1_hold_N64.npy": "0e561bcc2242ea7fc4221939c632e32045d30aea0348f2314c0d36767eaf4dbd",
    "diagnostic_observations/D1_hold_N128.npy": "78ec58a7b57cd4b68246d02c56f6c414f1d07d20c02eefd0acac961915c282ae",
    "diagnostic_observations/D1_hold_N256.npy": "fe8da0ea1714b45e96ec9fc25aab08f287420fb00b438066d35aacb087663a26",
    "diagnostic_observations/D1_hold_N512.npy": "a194085c3d2b167d20f7817cc2849b6dd81c4b01d01a159f0b5f89c39b9e89df",
    "diagnostic_observations/D1_hold_N1024.npy": "9cae12646035a79c57dfd318253480dcea722cdf76db11258a02535225c5ff7f",
    "diagnostic_observations/D1_hold_N2048.npy": "e0ef4fdaf541fff4ca73241beb7de1cb52932dca522dc1c818f9499cf74b2ac6",
    "diagnostic_observations/D5_N16.npy": "d01b9dc17533cb1caa5160baf95146a56e31af4143af7ca69adddd701ccb3e27",
    "diagnostic_observations/D5_N32.npy": "3b86b109c4f0a833be5658b42f209ab173b4b397645cbce37390623354a04d9d",
    "diagnostic_observations/D5_N64.npy": "cf68b73cc67b825076e47187026e10bfa000aada09f9b4ba2aa9fb7823f3a8b0",
    "diagnostic_observations/D5_N128.npy": "2b016f2545318388865a7a32c5c2b7f4369d82a5e49d745f800017fbf1c5a5ef",
    "diagnostic_observations/D5_N256.npy": "6cb4f1754c7fab9b521e4e0a77c4897064d62c2f18e1a99700d89137735c6caf",
    "diagnostic_observations/D5_N512.npy": "67b6ce0423e45058bd673598db017ca70f58b25156a372b08365faaf4c79f52c",
    "diagnostic_observations/D5_N1024.npy": "154c88f33db2b00f073d9b91bc5b3dd48c7435128b14036b19f66984633b8d3b",
    "diagnostic_observations/D5_N2048.npy": "a273b37577154580a6eac83a950f1e9af5685fc1bb63a24fe67abe12212b0a77",
    "diagnostic_observations/D6_N16.npy": "0b333de581041067383bf71a58482af49d8d83e5f15e7ccb02193c5fe1e39aa8",
    "diagnostic_observations/D6_N32.npy": "4a20face3b60a5e53ebb7d8796ad7f508f4650efab22c143bf118fefd7df40f3",
    "diagnostic_observations/D6_N64.npy": "f181e7b88403636f4fe2aa2d474e12c0f172b49444e20ad183d6eeb93698940c",
    "diagnostic_observations/D6_N128.npy": "91b497669a044faa61c6c87db66533cab7bc564f61586bcd2fe0a1c421ca36ed",
    "diagnostic_observations/D6_N256.npy": "089adb319848241622a0ebf12abddc19b33e4c732786d7807de68cc48881c186",
    "diagnostic_observations/D6_N512.npy": "2d0c2fe27e4638e77096bf1e39bcf51c0c7f456051bd66868a2592286fb86286",
    "diagnostic_observations/D6_N1024.npy": "a8e0ad64c63c59bb9fc30e1405523479713678b3dad54d2adfcd3a7c6b91189c",
    "diagnostic_observations/D6_N2048.npy": "79ad701e955828b04e43d69313aaa2ad6c5cc9b7adcb1fd50bc7bb226b6c2aee"
  },
  "observation_columns": [
    "t",
    "linear_H_unit",
    "linear_weighted_H_unit",
    "full_H_eps0.03125",
    "full_weighted_H_eps0.03125",
    "ordering_H_eps0.03125",
    "ordering_weighted_H_eps0.03125",
    "full_H_eps0.125",
    "full_weighted_H_eps0.125",
    "ordering_H_eps0.125",
    "ordering_weighted_H_eps0.125",
    "full_H_eps0.5",
    "full_weighted_H_eps0.5",
    "ordering_H_eps0.5",
    "ordering_weighted_H_eps0.5"
  ],
  "scope": "Post-freeze dyadic-grid diagnostics only. Never refit constants or select new validation points from these results.",
  "unresolved_rule": "A window maximum below 10*U or an unverified reference is not admitted to validation."
}


==> anc/computations/smooth/error_constants_frozen.json <==
{
  "schema": 1,
  "frozen_utc": "2026-11-18T04:04:43.451685+00:00",
  "epsilons": [
    0.03125,
    0.125,
    0.5
  ],
  "data": {
    "D1": {
      "name": "D1",
      "support": [
        0.25,
        0.75
      ],
      "width": 0.5,
      "bump": "B(s)=exp(-1/s-1/(1-s)) for 0<s<1, zero otherwise",
      "raw_formula": "B((x-left)/width)",
      "oscillation_coefficient_of_pi": 0,
      "normalization": "f=raw/sqrt(integral_0^1 (1+x)*raw(x)^2 dx)",
      "domain": "C_c^infinity(0,1) subset D(-d^3/dx^3)",
      "boundary_conditions": "f(0)=f(1)=f_prime(1)=0",
      "Z": 0.008528773719016771,
      "raw_H_norm_squared": 7.273998115019116e-05,
      "raw_third_H_norm": 30.061400647159534,
      "raw_third_H_norm_squared": 903.6878088690436,
      "M": 3524.7037425944422,
      "norm_quad_error_estimate": 4.68001356516407e-18,
      "third_quad_error_estimate": 7.152350614129846e-10,
      "independent_gauss_order": 96,
      "independent_panels": 8,
      "norm_squared_crosscheck_absolute": 1.3552527156068805e-20,
      "third_squared_crosscheck_absolute": 2.1600499167107046e-12,
      "M_crosscheck_absolute": 4.547473508864641e-12,
      "datum_hash": "6ed666fdc4bb2022bb0cab27cc286c4fe266438f373f1afcc97065e14d620635",
      "hash_scope": "Canonical mathematical definition, excluding runtime and quadrature diagnostics",
      "constant_source": "D1",
      "held_out": false,
      "third_derivative_formula": "B3((x-left)/w)/(w^3*Z)",
      "bump_derivative_formula": "l1=s^-2-(1-s)^-2; l2=-2*s^-3-2*(1-s)^-3; l3=6*s^-4-6*(1-s)^-4; B3=B*(l1^3+3*l1*l2+l3)",
      "M_definition": "||A f||_H=||f_third||_H=||raw_third||_H/Z; ||f||_H=1",
      "quadrature_caveat": "Adaptive and independent Gauss checks are numerical diagnostics, not certified enclosures",
      "a": 0.3993898551580525,
      "a_source_N": 16,
      "a_training_resolution": "resolved",
      "c": {
        "0.03125": 5.371537593064516e-05,
        "0.125": 0.00021485297217718069,
        "0.5": 0.0008592752520078237
      },
      "c_source_N": {
        "0.03125": 16,
        "0.125": 16,
        "0.5": 16
      },
      "c_training_resolution": {
        "0.03125": "resolved",
        "0.125": "resolved",
        "0.5": "resolved"
      },
      "a_over_M": 0.00011331160980470718,
      "c_over_M_3half_epsilon": {
        "0.03125": 8.21418856576066e-09,
        "0.125": 8.213862403458627e-09,
        "0.5": 8.212556492899101e-09
      },
      "ratio_scope": "Held-out rows use inherited constants with their own M; no held-out errors were fitted"
    },
    "D1_hold": {
      "name": "D1_hold",
      "support": [
        0.2,
        0.65
      ],
      "width": 0.45,
      "bump": "B(s)=exp(-1/s-1/(1-s)) for 0<s<1, zero otherwise",
      "raw_formula": "B((x-left)/width)",
      "oscillation_coefficient_of_pi": 0,
      "normalization": "f=raw/sqrt(integral_0^1 (1+x)*raw(x)^2 dx)",
      "domain": "C_c^infinity(0,1) subset D(-d^3/dx^3)",
      "boundary_conditions": "f(0)=f(1)=f_prime(1)=0",
      "Z": 0.007886233821249117,
      "raw_H_norm_squared": 6.219268388341346e-05,
      "raw_third_H_norm": 38.129818744487835,
      "raw_third_H_norm_squared": 1453.883077487496,
      "M": 4834.984557742719,
      "norm_quad_error_estimate": 4.000959341607097e-18,
      "third_quad_error_estimate": 1.1506308403165742e-09,
      "independent_gauss_order": 96,
      "independent_panels": 8,
      "norm_squared_crosscheck_absolute": 1.3552527156068805e-20,
      "third_squared_crosscheck_absolute": 3.637978807091713e-12,
      "M_crosscheck_absolute": 5.4569682106375694e-12,
      "datum_hash": "a5d4cf74d91159b6af3bed8077da40f586f8f785cc8d37ab5ab9773fa9ec96d5",
      "hash_scope": "Canonical mathematical definition, excluding runtime and quadrature diagnostics",
      "constant_source": "D1",
      "held_out": true,
      "third_derivative_formula": "B3((x-left)/w)/(w^3*Z)",
      "bump_derivative_formula": "l1=s^-2-(1-s)^-2; l2=-2*s^-3-2*(1-s)^-3; l3=6*s^-4-6*(1-s)^-4; B3=B*(l1^3+3*l1*l2+l3)",
      "M_definition": "||A f||_H=||f_third||_H=||raw_third||_H/Z; ||f||_H=1",
      "quadrature_caveat": "Adaptive and independent Gauss checks are numerical diagnostics, not certified enclosures",
      "a": 0.3993898551580525,
      "a_source_N": 16,
      "a_training_resolution": "resolved",
      "c": {
        "0.03125": 5.371537593064516e-05,
        "0.125": 0.00021485297217718069,
        "0.5": 0.0008592752520078237
      },
      "c_source_N": {
        "0.03125": 16,
        "0.125": 16,
        "0.5": 16
      },
      "c_training_resolution": {
        "0.03125": "resolved",
        "0.125": "resolved",
        "0.5": "resolved"
      },
      "a_over_M": 8.260416354763154e-05,
      "c_over_M_3half_epsilon": {
        "0.03125": 5.112766521939704e-09,
        "0.125": 5.112563508375405e-09,
        "0.5": 5.111750669013862e-09
      },
      "ratio_scope": "Held-out rows use inherited constants with their own M; no held-out errors were fitted"
    },
    "D5": {
      "name": "D5",
      "support": [
        0.4,
        0.6
      ],
      "width": 0.2,
      "bump": "B(s)=exp(-1/s-1/(1-s)) for 0<s<1, zero otherwise",
      "raw_formula": "B((x-left)/width)",
      "oscillation_coefficient_of_pi": 0,
      "normalization": "f=raw/sqrt(integral_0^1 (1+x)*raw(x)^2 dx)",
      "domain": "C_c^infinity(0,1) subset D(-d^3/dx^3)",
      "boundary_conditions": "f(0)=f(1)=f_prime(1)=0",
      "Z": 0.005394070120055585,
      "raw_H_norm_squared": 2.9095992460076474e-05,
      "raw_third_H_norm": 297.0702990621371,
      "raw_third_H_norm_squared": 88250.76258486758,
      "M": 55073.49597803817,
      "norm_quad_error_estimate": 1.8702970264773304e-18,
      "third_quad_error_estimate": 6.982690151097624e-08,
      "independent_gauss_order": 96,
      "independent_panels": 8,
      "norm_squared_crosscheck_absolute": 6.776263578034403e-21,
      "third_squared_crosscheck_absolute": 2.473825588822365e-10,
      "M_crosscheck_absolute": 7.275957614183426e-11,
      "datum_hash": "0b9292abc943ad96753285775a819bc52057c75417bd508f0da5d96b7818d8e4",
      "hash_scope": "Canonical mathematical definition, excluding runtime and quadrature diagnostics",
      "constant_source": "D5",
      "held_out": false,
      "third_derivative_formula": "B3((x-left)/w)/(w^3*Z)",
      "bump_derivative_formula": "l1=s^-2-(1-s)^-2; l2=-2*s^-3-2*(1-s)^-3; l3=6*s^-4-6*(1-s)^-4; B3=B*(l1^3+3*l1*l2+l3)",
      "M_definition": "||A f||_H=||f_third||_H=||raw_third||_H/Z; ||f||_H=1",
      "quadrature_caveat": "Adaptive and independent Gauss checks are numerical diagnostics, not certified enclosures",
      "a": 7.385638116468849,
      "a_source_N": 16,
      "a_training_resolution": "resolved",
      "c": {
        "0.03125": 0.0007256439588747397,
        "0.125": 0.002902409847034936,
        "0.5": 0.011606983610744755
      },
      "c_source_N": {
        "0.03125": 16,
        "0.125": 16,
        "0.5": 16
      },
      "c_training_resolution": {
        "0.03125": "resolved",
        "0.125": "resolved",
        "0.5": "resolved"
      },
      "a_over_M": 0.0001341051259831779,
      "c_over_M_3half_epsilon": {
        "0.03125": 1.7966339160026142e-09,
        "0.125": 1.7965311726046706e-09,
        "0.5": 1.7961202048977433e-09
      },
      "ratio_scope": "Held-out rows use inherited constants with their own M; no held-out errors were fitted"
    },
    "D6": {
      "name": "D6",
      "support": [
        0.25,
        0.75
      ],
      "width": 0.5,
      "bump": "B(s)=exp(-1/s-1/(1-s)) for 0<s<1, zero otherwise",
      "raw_formula": "B((x-left)/width)*sin(6*pi*x)",
      "oscillation_coefficient_of_pi": 6,
      "normalization": "f=raw/sqrt(integral_0^1 (1+x)*raw(x)^2 dx)",
      "domain": "C_c^infinity(0,1) subset D(-d^3/dx^3)",
      "boundary_conditions": "f(0)=f(1)=f_prime(1)=0",
      "Z": 0.0057937426340653785,
      "raw_H_norm_squared": 3.3567453709786835e-05,
      "raw_third_H_norm": 112.87971786613973,
      "raw_third_H_norm_squared": 12741.830705539303,
      "M": 19483.039719859593,
      "norm_quad_error_estimate": 3.0205333498668827e-17,
      "third_quad_error_estimate": 1.4576216867853653e-09,
      "independent_gauss_order": 96,
      "independent_panels": 8,
      "norm_squared_crosscheck_absolute": 1.3552527156068805e-20,
      "third_squared_crosscheck_absolute": 9.094947017729282e-12,
      "M_crosscheck_absolute": 1.0913936421275139e-11,
      "datum_hash": "06ea480cf77696b9f627508cd53388f53391a7edcc0d9e8eae46ff481b2b1fba",
      "hash_scope": "Canonical mathematical definition, excluding runtime and quadrature diagnostics",
      "constant_source": "D5",
      "held_out": true,
      "third_derivative_formula": "B3/w^3*sin(kx)+3*k*B2/w^2*cos(kx)-3*k^2*B1/w*sin(kx)-k^3*B*cos(kx), divided by Z; k=6*pi",
      "bump_derivative_formula": "l1=s^-2-(1-s)^-2; l2=-2*s^-3-2*(1-s)^-3; l3=6*s^-4-6*(1-s)^-4; B3=B*(l1^3+3*l1*l2+l3)",
      "M_definition": "||A f||_H=||f_third||_H=||raw_third||_H/Z; ||f||_H=1",
      "quadrature_caveat": "Adaptive and independent Gauss checks are numerical diagnostics, not certified enclosures",
      "a": 7.385638116468849,
      "a_source_N": 16,
      "a_training_resolution": "resolved",
      "c": {
        "0.03125": 0.0007256439588747397,
        "0.125": 0.002902409847034936,
        "0.5": 0.011606983610744755
      },
      "c_source_N": {
        "0.03125": 16,
        "0.125": 16,
        "0.5": 16
      },
      "c_training_resolution": {
        "0.03125": "resolved",
        "0.125": "resolved",
        "0.5": "resolved"
      },
      "a_over_M": 0.00037908038081657593,
      "c_over_M_3half_epsilon": {
        "0.03125": 8.538635771684699e-09,
        "0.125": 8.538147476075241e-09,
        "0.5": 8.536194321605586e-09
      },
      "ratio_scope": "Held-out rows use inherited constants with their own M; no held-out errors were fitted"
    }
  },
  "reference": {
    "D1": {
      "linear": {
        "U": 1.067258417656043e-08,
        "space": 1.0541103883048409e-08,
        "previous_space": 4.098255991813593e-08,
        "fine_time": 2.563191628575611e-11,
        "mid_time": 1.0583416637154935e-10,
        "time": 1.3146608265730546e-10,
        "floor": 1.4210854715202004e-14,
        "scale": 1.0,
        "verified": true,
        "status": "verified_empirically",
        "contraction_ratio": 0.25720950336203074,
        "peak_times": {
          "space": 0.001272524545395956,
          "previous_space": 0.001272524545395956,
          "fine_time": 1.5416986830309702e-08,
          "mid_time": 2.8072779289358805e-08,
          "weighted_state_norm": 0.0
        },
        "verified_rule": "space <= 0.8*previous_space or space <= floor",
        "U_rule": "space + max_fine_time + max_mid_time + floor; no Richardson division",
        "caveat": "Empirical sensitivity indicator, not a rigorous continuous-solution error bound"
      },
      "amplitudes": {
        "0.03125": {
          "full": {
            "U": 3.334866755505233e-10,
            "space": 3.293779163906131e-10,
            "previous_space": 1.2805729016511453e-09,
            "fine_time": 8.009973836549207e-13,
            "mid_time": 3.3073176870454355e-12,
            "time": 4.108315070700356e-12,
            "floor": 4.440892098500626e-16,
            "scale": 0.03125,
            "verified": true,
            "status": "verified_empirically",
            "contraction_ratio": 0.2572113746635742,
            "peak_times": {
              "space": 0.001272524545395956,
              "previous_space": 0.001272524545395956,
              "fine_time": 1.5416986830309702e-08,
              "mid_time": 2.8072779289358805e-08,
              "weighted_state_norm": 0.0
            },
            "verified_rule": "space <= 0.8*previous_space or space <= floor",
            "U_rule": "space + max_fine_time + max_mid_time + floor; no Richardson division",
            "caveat": "Empirical sensitivity indicator, not a rigorous continuous-solution error bound"
          },
          "ordering": {
            "U": 1.5187234633131131e-13,
            "space": 1.5184602263311528e-13,
            "previous_space": 4.798395601104714e-13,
            "fine_time": 8.204634121933257e-18,
            "mid_time": 4.241276266296647e-18,
            "time": 1.2445910388229905e-17,
            "floor": 1.3877787807814457e-17,
            "scale": 0.0009765625,
            "verified": true,
            "status": "verified_empirically",
            "contraction_ratio": 0.31645165437830186,
            "peak_times": {
              "space": 0.006048096954660321,
              "previous_space": 0.003568322153710626,
              "fine_time": 0.016562684263396327,
              "mid_time": 2.945308040057342e-08,
              "weighted_state_norm": 0.01025173542813052
            },
            "verified_rule": "space <= 0.8*previous_space or space <= floor",
            "U_rule": "space + max_fine_time + max_mid_time + floor; no Richardson division",
            "caveat": "Empirical sensitivity indicator, not a rigorous continuous-solution error bound"
          }
        },
        "0.125": {
          "full": {
            "U": 1.3335675526906792e-09,
            "space": 1.3171325161991235e-09,
            "previous_space": 5.120705726520003e-09,
            "fine_time": 3.2039895313201923e-12,
            "mid_time": 1.3229270603396045e-11,
            "time": 1.6433260134716237e-11,
            "floor": 1.7763568394002505e-15,
            "scale": 0.125,
            "verified": true,
            "status": "verified_empirically",
            "contraction_ratio": 0.25721699049756525,
            "peak_times": {
              "space": 0.001272524545395956,
              "previous_space": 0.001272524545395956,
              "fine_time": 1.5416986830309702e-08,
              "mid_time": 2.8072779289358805e-08,
              "weighted_state_norm": 0.0
            },
            "verified_rule": "space <= 0.8*previous_space or space <= floor",
            "U_rule": "space + max_fine_time + max_mid_time + floor; no Richardson division",
            "caveat": "Empirical sensitivity indicator, not a rigorous continuous-solution error bound"
          },
          "ordering": {
            "U": 2.430913394647147e-12,
            "space": 2.43049219482714e-12,
            "previous_space": 7.677538387731088e-12,
            "fine_time": 1.3129479530035678e-16,
            "mid_time": 6.78604197816106e-17,
            "time": 1.9915521508196737e-16,
            "floor": 2.220446049250313e-16,
            "scale": 0.015625,
            "verified": true,
            "status": "verified_empirically",
            "contraction_ratio": 0.3165718062329889,
            "peak_times": {
              "space": 0.006048096954660321,
              "previous_space": 0.003568322153710626,
              "fine_time": 0.016562684263396327,
              "mid_time": 2.945308040057342e-08,
              "weighted_state_norm": 0.01025173542813052
            },
            "verified_rule": "space <= 0.8*previous_space or space <= floor",
            "U_rule": "space + max_fine_time + max_mid_time + floor; no Richardson division",
            "caveat": "Empirical sensitivity indicator, not a rigorous continuous-solution error bound"
          }
        },
        "0.5": {
          "full": {
            "U": 5.3281924594643805e-09,
            "space": 5.262452315867512e-09,
            "previous_space": 2.0457405154151634e-08,
            "fine_time": 1.2815958072489345e-11,
            "mid_time": 5.2917080097021595e-11,
            "time": 6.573303816951094e-11,
            "floor": 7.105427357601002e-15,
            "scale": 0.5,
            "verified": true,
            "status": "verified_empirically",
            "contraction_ratio": 0.25723948253522994,
            "peak_times": {
              "space": 0.001272524545395956,
              "previous_space": 0.001272524545395956,
              "fine_time": 1.5416986830309702e-08,
              "mid_time": 2.8072779289358805e-08,
              "weighted_state_norm": 0.0
            },
            "verified_rule": "space <= 0.8*previous_space or space <= floor",
            "U_rule": "space + max_fine_time + max_mid_time + floor; no Richardson division",
            "caveat": "Empirical sensitivity indicator, not a rigorous continuous-solution error bound"
          },
          "ordering": {
            "U": 3.895526315828952e-11,
            "space": 3.8948522798938e-11,
            "previous_space": 1.22846134092567e-10,
            "fine_time": 2.1018789868930618e-15,
            "mid_time": 1.0857666858270634e-15,
            "time": 3.1876456727201254e-15,
            "floor": 3.552713678800501e-15,
            "scale": 0.25,
            "verified": true,
            "status": "verified_empirically",
            "contraction_ratio": 0.3170512697582288,
            "peak_times": {
              "space": 0.006048096954660321,
              "previous_space": 0.003568322153710626,
              "fine_time": 0.016562684263396327,
              "mid_time": 2.945308040057342e-08,
              "weighted_state_norm": 0.01025173542813052
            },
            "verified_rule": "space <= 0.8*previous_space or space <= floor",
            "U_rule": "space + max_fine_time + max_mid_time + floor; no Richardson division",
            "caveat": "Empirical sensitivity indicator, not a rigorous continuous-solution error bound"
          }
        }
      },
      "reference_N": 4096,
      "spatial_check": [
        2048,
        4096
      ],
      "previous_spatial_check": [
        1024,
        2048
      ],
      "time_levels": [
        2,
        3
      ],
      "t0_rule": "Analytic continuous initial datum is used for errors; reference space/time indicators are exactly zero at t=0",
      "floor_rule": "64*machine_epsilon*scale; linear scale=max(1,weighted norm v); full scale=max(epsilon,weighted norm u); ordering scale=max(epsilon^2,weighted norm(u-v))"
    },
    "D1_hold": {
      "linear": {
        "U": 1.2790831317367073e-08,
        "space": 1.2583845295770692e-08,
        "previous_space": 4.995253056945375e-08,
        "fine_time": 3.524130038391599e-11,
        "mid_time": 1.7173051035774976e-10,
        "time": 2.0697181074166576e-10,
        "floor": 1.4210854715202007e-14,
        "scale": 1.0000000000000002,
        "verified": true,
        "status": "verified_empirically",
        "contraction_ratio": 0.2519160721652365,
        "peak_times": {
          "space": 0.0008254041852680173,
          "previous_space": 0.0008254041852680173,
          "fine_time": 1.4342298087573816e-08,
          "mid_time": 2.6758641201003155e-08,
          "weighted_state_norm": 5.5e-19
        },
        "verified_rule": "space <= 0.8*previous_space or space <= floor",
        "U_rule": "space + max_fine_time + max_mid_time + floor; no Richardson division",
        "caveat": "Empirical sensitivity indicator, not a rigorous continuous-solution error bound"
      },
      "amplitudes": {
        "0.03125": {
          "full": {
            "U": 3.9968193740084804e-10,
            "space": 3.932136242188291e-10,
            "previous_space": 1.5608884574481517e-09,
            "fine_time": 1.1012906368331533e-12,
            "mid_time": 5.366578455975961e-12,
            "time": 6.4678690928091144e-12,
            "floor": 4.440892098500627e-16,
            "scale": 0.03125000000000001,
            "verified": true,
            "status": "verified_empirically",
            "contraction_ratio": 0.2519165430063349,
            "peak_times": {
              "space": 0.0008254041852680173,
              "previous_space": 0.0008254041852680173,
              "fine_time": 1.4342298087573816e-08,
              "mid_time": 2.6758641201003155e-08,
              "weighted_state_norm": 5.5e-19
            },
            "verified_rule": "space <= 0.8*previous_space or space <= floor",
            "U_rule": "space + max_fine_time + max_mid_time + floor; no Richardson division",
            "caveat": "Empirical sensitivity indicator, not a rigorous continuous-solution error bound"
          },
          "ordering": {
            "U": 1.3351711573301033e-13,
            "space": 1.334921610742936e-13,
            "previous_space": 4.950207578075003e-13,
            "fine_time": 4.5883257691608735e-18,
            "mid_time": 6.488545139742896e-18,
            "time": 1.107687090890377e-17,
            "floor": 1.3877787807814457e-17,
            "scale": 0.0009765625,
            "verified": true,
            "status": "verified_empirically",
            "contraction_ratio": 0.26966982488884833,
            "peak_times": {
              "space": 0.005108969774506924,
              "previous_space": 0.003017631246761021,
              "fine_time": 0.02317138951754211,
              "mid_time": 2.6758641201003155e-08,
              "weighted_state_norm": 0.006984426041265846
            },
            "verified_rule": "space <= 0.8*previous_space or space <= floor",
            "U_rule": "space + max_fine_time + max_mid_time + floor; no Richardson division",
            "caveat": "Empirical sensitivity indicator, not a rigorous continuous-solution error bound"
          }
        },
        "0.125": {
          "full": {
            "U": 1.5983491045770344e-09,
            "space": 1.5724758517633744e-09,
            "previous_space": 6.2420157313508316e-09,
            "fine_time": 4.405162545361945e-12,
            "mid_time": 2.1466313911458797e-11,
            "time": 2.5871476456820742e-11,
            "floor": 1.776356839400251e-15,
            "scale": 0.12500000000000003,
            "verified": true,
            "status": "verified_empirically",
            "contraction_ratio": 0.25191795718577525,
            "peak_times": {
              "space": 0.0008254041852680173,
              "previous_space": 0.0008254041852680173,
              "fine_time": 1.4342298087573816e-08,
              "mid_time": 2.6758641201003155e-08,
              "weighted_state_norm": 5.5e-19
            },
            "verified_rule": "space <= 0.8*previous_space or space <= floor",
            "U_rule": "space + max_fine_time + max_mid_time + floor; no Richardson division",
            "caveat": "Empirical sensitivity indicator, not a rigorous continuous-solution error bound"
          },
          "ordering": {
            "U": 2.1372811235821448e-12,
            "space": 2.1368818406749913e-12,
            "previous_space": 7.921634392499813e-12,
            "fine_time": 7.342158071397741e-17,
            "mid_time": 1.0381672151454578e-16,
            "time": 1.772383022285232e-16,
            "floor": 2.220446049250313e-16,
            "scale": 0.015625,
            "verified": true,
            "status": "verified_empirically",
            "contraction_ratio": 0.26975264633497686,
            "peak_times": {
              "space": 0.005108969774506924,
              "previous_space": 0.003017631246761021,
              "fine_time": 0.02317138951754211,
              "mid_time": 2.6758641201003155e-08,
              "weighted_state_norm": 0.006984426041265846
            },
            "verified_rule": "space <= 0.8*previous_space or space <= floor",
            "U_rule": "space + max_fine_time + max_mid_time + floor; no Richardson division",
            "caveat": "Empirical sensitivity indicator, not a rigorous continuous-solution error bound"
          }
        },
        "0.5": {
          "full": {
            "U": 6.38732913466175e-09,
            "space": 6.28383612203777e-09,
            "previous_space": 2.494341599374402e-08,
            "fine_time": 1.76206501499165e-11,
            "mid_time": 8.586525704670653e-11,
            "time": 1.0348590719662302e-10,
            "floor": 7.105427357601003e-15,
            "scale": 0.5000000000000001,
            "verified": true,
            "status": "verified_empirically",
            "contraction_ratio": 0.2519236388317382,
            "peak_times": {
              "space": 0.0008254041852680173,
              "previous_space": 0.0008254041852680173,
              "fine_time": 1.4342298087573816e-08,
              "mid_time": 2.6758641201003155e-08,
              "weighted_state_norm": 5.5e-19
            },
            "verified_rule": "space <= 0.8*previous_space or space <= floor",
            "U_rule": "space + max_fine_time + max_mid_time + floor; no Richardson division",
            "caveat": "Empirical sensitivity indicator, not a rigorous continuous-solution error bound"
          },
          "ordering": {
            "U": 3.426077890594575e-11,
            "space": 3.4254389199396053e-11,
            "previous_space": 1.268286486783457e-10,
            "fine_time": 1.1759253728477455e-15,
            "mid_time": 1.661067498048752e-15,
            "time": 2.8369928708964977e-15,
            "floor": 3.552713678800501e-15,
            "scale": 0.25,
            "verified": true,
            "status": "verified_empirically",
            "contraction_ratio": 0.27008400354615253,
            "peak_times": {
              "space": 0.005108969774506924,
              "previous_space": 0.003017631246761021,
              "fine_time": 0.02317138951754211,
              "mid_time": 2.6758641201003155e-08,
              "weighted_state_norm": 0.007155931391952083
            },
            "verified_rule": "space <= 0.8*previous_space or space <= floor",
            "U_rule": "space + max_fine_time + max_mid_time + floor; no Richardson division",
            "caveat": "Empirical sensitivity indicator, not a rigorous continuous-solution error bound"
          }
        }
      },
      "reference_N": 4096,
      "spatial_check": [
        2048,
        4096
      ],
      "previous_spatial_check": [
        1024,
        2048
      ],
      "time_levels": [
        2,
        3
      ],
      "t0_rule": "Analytic continuous initial datum is used for errors; reference space/time indicators are exactly zero at t=0",
      "floor_rule": "64*machine_epsilon*scale; linear scale=max(1,weighted norm v); full scale=max(epsilon,weighted norm u); ordering scale=max(epsilon^2,weighted norm(u-v))"
    },
    "D5": {
      "linear": {
        "U": 2.7999526341982972e-08,
        "space": 2.482307202899553e-08,
        "previous_space": 9.947753886681775e-08,
        "fine_time": 4.52557899401912e-10,
        "mid_time": 2.723882202730814e-09,
        "time": 3.1764401021327263e-09,
        "floor": 1.4210854715202004e-14,
        "scale": 1.0,
        "verified": true,
        "status": "verified_empirically",
        "contraction_ratio": 0.24953444075681333,
        "peak_times": {
          "space": 0.00018678105957632902,
          "previous_space": 0.00018678105957632902,
          "fine_time": 6.50128943974611e-09,
          "mid_time": 2.2086694439393255e-08,
          "weighted_state_norm": 5.5e-19
        },
        "verified_rule": "space <= 0.8*previous_space or space <= floor",
        "U_rule": "space + max_fine_time + max_mid_time + floor; no Richardson division",
        "caveat": "Empirical sensitivity indicator, not a rigorous continuous-solution error bound"
      },
      "amplitudes": {
        "0.03125": {
          "full": {
            "U": 8.749658455240006e-10,
            "space": 7.757016483579133e-10,
            "previous_space": 3.1085956357621645e-09,
            "fine_time": 1.4142434355903146e-11,
            "mid_time": 8.512131872097433e-11,
            "time": 9.926375307687747e-11,
            "floor": 4.440892098500626e-16,
            "scale": 0.03125,
            "verified": true,
            "status": "verified_empirically",
            "contraction_ratio": 0.24953443266599937,
            "peak_times": {
              "space": 0.00018678105957632902,
              "previous_space": 0.00018678105957632902,
              "fine_time": 6.50128943974611e-09,
              "mid_time": 2.2086694439393255e-08,
              "weighted_state_norm": 5.5e-19
            },
            "verified_rule": "space <= 0.8*previous_space or space <= floor",
            "U_rule": "space + max_fine_time + max_mid_time + floor; no Richardson division",
            "caveat": "Empirical sensitivity indicator, not a rigorous continuous-solution error bound"
          },
          "ordering": {
            "U": 7.249154848766763e-14,
            "space": 7.240871731507926e-14,
            "previous_space": 2.4138963262821496e-13,
            "fine_time": 6.6319067367612896e-18,
            "mid_time": 6.232147804378793e-17,
            "time": 6.895338478054922e-17,
            "floor": 1.3877787807814457e-17,
            "scale": 0.0009765625,
            "verified": true,
            "status": "verified_empirically",
            "contraction_ratio": 0.2999661440580681,
            "peak_times": {
              "space": 0.005906535720408044,
              "previous_space": 0.003480700588428406,
              "fine_time": 6.984426041265856e-09,
              "mid_time": 2.2629041978467685e-08,
              "weighted_state_norm": 0.00927466511796357
            },
            "verified_rule": "space <= 0.8*previous_space or space <= floor",
            "U_rule": "space + max_fine_time + max_mid_time + floor; no Richardson division",
            "caveat": "Empirical sensitivity indicator, not a rigorous continuous-solution error bound"
          }
        },
        "0.125": {
          "full": {
            "U": 3.4996311413629856e-09,
            "space": 3.1025743540758846e-09,
            "previous_space": 1.243345306208493e-08,
            "fine_time": 5.6569737418733316e-11,
            "mid_time": 3.4048527351152837e-10,
            "time": 3.9705501093026166e-10,
            "floor": 1.7763568394002505e-15,
            "scale": 0.125,
            "verified": true,
            "status": "verified_empirically",
            "contraction_ratio": 0.24953440838868804,
            "peak_times": {
              "space": 0.00018678105957632902,
              "previous_space": 0.00018678105957632902,
              "fine_time": 6.50128943974611e-09,
              "mid_time": 2.2086694439393255e-08,
              "weighted_state_norm": 5.5e-19
            },
            "verified_rule": "space <= 0.8*previous_space or space <= floor",
            "U_rule": "space + max_fine_time + max_mid_time + floor; no Richardson division",
            "caveat": "Empirical sensitivity indicator, not a rigorous continuous-solution error bound"
          },
          "ordering": {
            "U": 1.1602955745196168e-12,
            "space": 1.1589702757620377e-12,
            "previous_space": 3.862652985361508e-12,
            "fine_time": 1.0611050766971972e-16,
            "mid_time": 9.971436449843533e-16,
            "time": 1.103254152654073e-15,
            "floor": 2.220446049250313e-16,
            "scale": 0.015625,
            "verified": true,
            "status": "verified_empirically",
            "contraction_ratio": 0.30004514517722564,
            "peak_times": {
              "space": 0.005906535720408044,
              "previous_space": 0.003480700588428406,
              "fine_time": 6.984426041265856e-09,
              "mid_time": 2.2629041978467685e-08,
              "weighted_state_norm": 0.00927466511796357
            },
            "verified_rule": "space <= 0.8*previous_space or space <= floor",
            "U_rule": "space + max_fine_time + max_mid_time + floor; no Richardson division",
            "caveat": "Empirical sensitivity indicator, not a rigorous continuous-solution error bound"
          }
        },
        "0.5": {
          "full": {
            "U": 1.3994808187980454e-08,
            "space": 1.2406581060867976e-08,
            "previous_space": 4.9718938453370676e-08,
            "fine_time": 2.2627894959686548e-10,
            "mid_time": 1.361941072088255e-09,
            "time": 1.5882200216851206e-09,
            "floor": 7.105427357601002e-15,
            "scale": 0.5,
            "verified": true,
            "status": "verified_empirically",
            "contraction_ratio": 0.24953431120625377,
            "peak_times": {
              "space": 0.00018678105957632902,
              "previous_space": 0.00018678105957632902,
              "fine_time": 6.50128943974611e-09,
              "mid_time": 2.2086694439393255e-08,
              "weighted_state_norm": 5.5e-19
            },
            "verified_rule": "space <= 0.8*previous_space or space <= floor",
            "U_rule": "space + max_fine_time + max_mid_time + floor; no Richardson division",
            "caveat": "Empirical sensitivity indicator, not a rigorous continuous-solution error bound"
          },
          "ordering": {
            "U": 1.8592218459667854e-11,
            "space": 1.8571013679792078e-11,
            "previous_space": 6.182900975331855e-11,
            "fine_time": 1.6977681151311216e-15,
            "mid_time": 1.595429808184446e-14,
            "time": 1.7652066196975583e-14,
            "floor": 3.552713678800501e-15,
            "scale": 0.25,
            "verified": true,
            "status": "verified_empirically",
            "contraction_ratio": 0.3003608460476001,
            "peak_times": {
              "space": 0.005906535720408044,
              "previous_space": 0.003480700588428406,
              "fine_time": 6.984426041265856e-09,
              "mid_time": 2.2629041978467685e-08,
              "weighted_state_norm": 0.00927466511796357
            },
            "verified_rule": "space <= 0.8*previous_space or space <= floor",
            "U_rule": "space + max_fine_time + max_mid_time + floor; no Richardson division",
            "caveat": "Empirical sensitivity indicator, not a rigorous continuous-solution error bound"
          }
        }
      },
      "reference_N": 4096,
      "spatial_check": [
        2048,
        4096
      ],
      "previous_spatial_check": [
        1024,
        2048
      ],
      "time_levels": [
        2,
        3
      ],
      "t0_rule": "Analytic continuous initial datum is used for errors; reference space/time indicators are exactly zero at t=0",
      "floor_rule": "64*machine_epsilon*scale; linear scale=max(1,weighted norm v); full scale=max(epsilon,weighted norm u); ordering scale=max(epsilon^2,weighted norm(u-v))"
    },
    "D6": {
      "linear": {
        "U": 2.6836297379729372e-08,
        "space": 2.583374015584325e-08,
        "previous_space": 1.0342821673232327e-07,
        "fine_time": 1.955005075460982e-10,
        "mid_time": 8.070425054853068e-10,
        "time": 1.0025430130314049e-09,
        "floor": 1.4210854715202004e-14,
        "scale": 1.0,
        "verified": true,
        "status": "verified_empirically",
        "contraction_ratio": 0.24977458736141703,
        "peak_times": {
          "space": 0.00028729848333536626,
          "previous_space": 0.00028729848333536626,
          "fine_time": 1.025173542813052e-08,
          "mid_time": 3.017631246761021e-08,
          "weighted_state_norm": 5.5e-20
        },
        "verified_rule": "space <= 0.8*previous_space or space <= floor",
        "U_rule": "space + max_fine_time + max_mid_time + floor; no Richardson division",
        "caveat": "Empirical sensitivity indicator, not a rigorous continuous-solution error bound"
      },
      "amplitudes": {
        "0.03125": {
          "full": {
            "U": 8.386359484616972e-10,
            "space": 8.073060352153058e-10,
            "previous_space": 3.232138177777517e-09,
            "fine_time": 6.10939086085962e-12,
            "mid_time": 2.522007829632197e-11,
            "time": 3.132946915718159e-11,
            "floor": 4.440892098500626e-16,
            "scale": 0.03125,
            "verified": true,
            "status": "verified_empirically",
            "contraction_ratio": 0.24977460455308428,
            "peak_times": {
              "space": 0.00028729848333536626,
              "previous_space": 0.00028729848333536626,
              "fine_time": 1.025173542813052e-08,
              "mid_time": 3.017631246761021e-08,
              "weighted_state_norm": 5.5e-20
            },
            "verified_rule": "space <= 0.8*previous_space or space <= floor",
            "U_rule": "space + max_fine_time + max_mid_time + floor; no Richardson division",
            "caveat": "Empirical sensitivity indicator, not a rigorous continuous-solution error bound"
          },
          "ordering": {
            "U": 3.98567302537192e-14,
            "space": 3.9841912027239304e-14,
            "previous_space": 1.6042988439921787e-13,
            "fine_time": 6.885653282480488e-19,
            "mid_time": 2.518733438386374e-19,
            "time": 9.404386720866863e-19,
            "floor": 1.3877787807814457e-17,
            "scale": 0.0009765625,
            "verified": true,
            "status": "verified_empirically",
            "contraction_ratio": 0.24834470321062915,
            "peak_times": {
              "space": 0.00019573417814876577,
              "previous_space": 0.00019573417814876577,
              "fine_time": 6.657105065162866e-09,
              "mid_time": 0.003568322153710626,
              "weighted_state_norm": 0.000604809695466032
            },
            "verified_rule": "space <= 0.8*previous_space or space <= floor",
            "U_rule": "space + max_fine_time + max_mid_time + floor; no Richardson division",
            "caveat": "Empirical sensitivity indicator, not a rigorous continuous-solution error bound"
          }
        },
        "0.125": {
          "full": {
            "U": 3.3545636555841036e-09,
            "space": 3.2292440025991367e-09,
            "previous_space": 1.2928629559739142e-08,
            "fine_time": 2.4437563443967206e-11,
            "mid_time": 1.0088031318416048e-10,
            "time": 1.253178766281277e-10,
            "floor": 1.7763568394002505e-15,
            "scale": 0.125,
            "verified": true,
            "status": "verified_empirically",
            "contraction_ratio": 0.24977465613643063,
            "peak_times": {
              "space": 0.00028729848333536626,
              "previous_space": 0.00028729848333536626,
              "fine_time": 1.025173542813052e-08,
              "mid_time": 3.017631246761021e-08,
              "weighted_state_norm": 5.5e-20
            },
            "verified_rule": "space <= 0.8*previous_space or space <= floor",
            "U_rule": "space + max_fine_time + max_mid_time + floor; no Richardson division",
            "caveat": "Empirical sensitivity indicator, not a rigorous continuous-solution error bound"
          },
          "ordering": {
            "U": 6.377001452248854e-13,
            "space": 6.374630537249103e-13,
            "previous_space": 2.5668477894150023e-12,
            "fine_time": 1.1017045211756503e-17,
            "mid_time": 4.0298498383472e-18,
            "time": 1.5046895050103703e-17,
            "floor": 2.220446049250313e-16,
            "scale": 0.015625,
            "verified": true,
            "status": "verified_empirically",
            "contraction_ratio": 0.248344703707652,
            "peak_times": {
              "space": 0.00019573417814876577,
              "previous_space": 0.00019573417814876577,
              "fine_time": 6.657105065162866e-09,
              "mid_time": 0.003568322153710626,
              "weighted_state_norm": 0.000604809695466032
            },
            "verified_rule": "space <= 0.8*previous_space or space <= floor",
            "U_rule": "space + max_fine_time + max_mid_time + floor; no Richardson division",
            "caveat": "Empirical sensitivity indicator, not a rigorous continuous-solution error bound"
          }
        },
        "0.5": {
          "full": {
            "U": 1.3418572265855783e-08,
            "space": 1.2917293653925492e-08,
            "previous_space": 5.171574721221443e-08,
            "fine_time": 9.775025378432814e-11,
            "mid_time": 4.035212527186055e-10,
            "time": 5.012715065029337e-10,
            "floor": 7.105427357601002e-15,
            "scale": 0.5,
            "verified": true,
            "status": "verified_empirically",
            "contraction_ratio": 0.24977486259493964,
            "peak_times": {
              "space": 0.00028729848333536626,
              "previous_space": 0.00028729848333536626,
              "fine_time": 1.025173542813052e-08,
              "mid_time": 3.017631246761021e-08,
              "weighted_state_norm": 5.5e-20
            },
            "verified_rule": "space <= 0.8*previous_space or space <= floor",
            "U_rule": "space + max_fine_time + max_mid_time + floor; no Richardson division",
            "caveat": "Empirical sensitivity indicator, not a rigorous continuous-solution error bound"
          },
          "ordering": {
            "U": 1.0202718913183398e-11,
            "space": 1.0198925422119515e-11,
            "previous_space": 4.1067617644184894e-11,
            "fine_time": 1.7627272081437775e-16,
            "mid_time": 6.450466426736917e-17,
            "time": 2.407773850817469e-16,
            "floor": 3.552713678800501e-15,
            "scale": 0.25,
            "verified": true,
            "status": "verified_empirically",
            "contraction_ratio": 0.24834470580894935,
            "peak_times": {
              "space": 0.00019573417814876577,
              "previous_space": 0.00019573417814876577,
              "fine_time": 6.657105065162866e-09,
              "mid_time": 0.003568322153710626,
              "weighted_state_norm": 0.000604809695466032
            },
            "verified_rule": "space <= 0.8*previous_space or space <= floor",
            "U_rule": "space + max_fine_time + max_mid_time + floor; no Richardson division",
            "caveat": "Empirical sensitivity indicator, not a rigorous continuous-solution error bound"
          }
        }
      },
      "reference_N": 4096,
      "spatial_check": [
        2048,
        4096
      ],
      "previous_spatial_check": [
        1024,
        2048
      ],
      "time_levels": [
        2,
        3
      ],
      "t0_rule": "Analytic continuous initial datum is used for errors; reference space/time indicators are exactly zero at t=0",
      "floor_rule": "64*machine_epsilon*scale; linear scale=max(1,weighted norm v); full scale=max(epsilon,weighted norm u); ordering scale=max(epsilon^2,weighted norm(u-v))"
    }
  },
  "training": [
    {
      "name": "D1",
      "N": 16,
      "linear_unit": 0.0015601166217111425,
      "linear_peak_t": 5.623413251903491e-06,
      "a_candidate": 0.3993898551580525,
      "linear_reference_U": 1.067258417656043e-08,
      "linear_resolution": "resolved",
      "initial_error": {
        "N": 16,
        "name": "D1",
        "unit_H_error": 0.000862057545905364,
        "gauss64": 0.0008620575459053854,
        "gauss96": 0.000862057545905364,
        "quad_check_diff": 2.1358782797964437e-17,
        "projection_norm": 0.999999628428325,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 4.87536782374397e-05,
          "full_relative": 0.0015601177035980704,
          "full_peak_t": 5.623413251903491e-06,
          "ordering_absolute": 6.557052725908833e-09,
          "ordering_relative": 2.0982568722908265e-07,
          "ordering_peak_t": 0.00016155980984398728,
          "c_candidate": 5.371537593064516e-05,
          "full_reference_U": 3.334866755505233e-10,
          "ordering_reference_U": 1.5187234633131131e-13,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved"
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 0.0001950151186423834,
          "full_relative": 0.0015601209491390672,
          "full_peak_t": 5.623413251903491e-06,
          "ordering_absolute": 1.0490867782088901e-07,
          "ordering_relative": 8.392694225671121e-07,
          "ordering_peak_t": 0.00016155980984398728,
          "c_candidate": 0.00021485297217718069,
          "full_reference_U": 1.3335675526906792e-09,
          "ordering_reference_U": 2.430913394647147e-12,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved"
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 0.0007800669647528726,
          "full_relative": 0.0015601339295057452,
          "full_peak_t": 5.623413251903491e-06,
          "ordering_absolute": 1.6782719765777807e-06,
          "ordering_relative": 3.3565439531555615e-06,
          "ordering_peak_t": 0.00016155980984398728,
          "c_candidate": 0.0008592752520078237,
          "full_reference_U": 5.3281924594643805e-09,
          "ordering_reference_U": 3.895526315828952e-11,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved"
        }
      },
      "observations": "calibration_observations/D1_N16.npy",
      "observations_sha256": "7c655d4a2d067f382358123a6f4b4b3cb885cecfc945d20b929ca7905e51214d"
    },
    {
      "name": "D1",
      "N": 32,
      "linear_unit": 0.00019844373898451645,
      "linear_peak_t": 9.313881817387647e-07,
      "a_candidate": 0.20320638872014485,
      "linear_reference_U": 1.067258417656043e-08,
      "linear_resolution": "resolved",
      "initial_error": {
        "N": 32,
        "name": "D1",
        "unit_H_error": 7.484555604641341e-05,
        "gauss64": 7.484555604641514e-05,
        "gauss96": 7.484555604641341e-05,
        "quad_check_diff": 1.7211709488207383e-18,
        "projection_norm": 0.9999999971990712,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 6.201368938132289e-06,
          "full_relative": 0.00019844380602023325,
          "full_peak_t": 9.313881817387647e-07,
          "ordering_absolute": 6.756385530331546e-10,
          "ordering_relative": 2.1620433697060947e-08,
          "ordering_peak_t": 0.00016562684263396352,
          "c_candidate": 2.213932410579041e-05,
          "full_reference_U": 3.334866755505233e-10,
          "ordering_reference_U": 1.5187234633131131e-13,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved"
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 2.480550089085545e-05,
          "full_relative": 0.0001984440071268436,
          "full_peak_t": 9.313881817387647e-07,
          "ordering_absolute": 1.0809650711871061e-08,
          "ordering_relative": 8.647720569496849e-08,
          "ordering_peak_t": 0.00016562684263396352,
          "c_candidate": 8.855265863164773e-05,
          "full_reference_U": 1.3335675526906792e-09,
          "ordering_reference_U": 2.430913394647147e-12,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved"
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 9.922240577259834e-05,
          "full_relative": 0.00019844481154519667,
          "full_peak_t": 9.313881817387647e-07,
          "ordering_absolute": 1.7291816254532846e-07,
          "ordering_relative": 3.458363250906569e-07,
          "ordering_peak_t": 0.00016562684263396352,
          "c_candidate": 0.0003541363968928327,
          "full_reference_U": 5.3281924594643805e-09,
          "ordering_reference_U": 3.895526315828952e-11,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved"
        }
      },
      "observations": "calibration_observations/D1_N32.npy",
      "observations_sha256": "fdcc8bc55593012c8fda0d44d3c06fdb25dca7e16aec5641b340276fc57dc5e3"
    },
    {
      "name": "D5",
      "N": 16,
      "linear_unit": 0.02885014889245644,
      "linear_peak_t": 6.8129206905796085e-06,
      "a_candidate": 7.385638116468849,
      "linear_reference_U": 2.7999526341982972e-08,
      "linear_resolution": "resolved",
      "initial_error": {
        "N": 16,
        "name": "D5",
        "unit_H_error": 0.024313780035303465,
        "gauss64": 0.024313780035303503,
        "gauss96": 0.024313780035303465,
        "quad_check_diff": 3.8163916471489756e-17,
        "projection_norm": 0.999704376353527,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 0.0009015874939804907,
          "full_relative": 0.0288507998073757,
          "full_peak_t": 6.8129206905796085e-06,
          "ordering_absolute": 8.857958482357662e-08,
          "ordering_relative": 2.834546714354452e-06,
          "ordering_peak_t": 3.017631246761021e-05,
          "c_candidate": 0.0007256439588747397,
          "full_reference_U": 8.749658455240006e-10,
          "ordering_reference_U": 7.249154848766763e-14,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved"
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 0.0036065941230209956,
          "full_relative": 0.028852752984167965,
          "full_peak_t": 6.8129206905796085e-06,
          "ordering_absolute": 1.4171923081225273e-06,
          "ordering_relative": 1.1337538464980219e-05,
          "ordering_peak_t": 3.017631246761021e-05,
          "c_candidate": 0.002902409847034936,
          "full_reference_U": 3.4996311413629856e-09,
          "ordering_reference_U": 1.1602955745196168e-12,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved"
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 0.014430286084859514,
          "full_relative": 0.028860572169719028,
          "full_peak_t": 6.8129206905796085e-06,
          "ordering_absolute": 2.266988986473585e-05,
          "ordering_relative": 4.53397797294717e-05,
          "ordering_peak_t": 3.017631246761021e-05,
          "c_candidate": 0.011606983610744755,
          "full_reference_U": 1.3994808187980454e-08,
          "ordering_reference_U": 1.8592218459667854e-11,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved"
        }
      },
      "observations": "calibration_observations/D5_N16.npy",
      "observations_sha256": "d01b9dc17533cb1caa5160baf95146a56e31af4143af7ca69adddd701ccb3e27"
    },
    {
      "name": "D5",
      "N": 32,
      "linear_unit": 0.00508980819134122,
      "linear_peak_t": 7.498942093324558e-06,
      "a_candidate": 5.211963587933409,
      "linear_reference_U": 2.7999526341982972e-08,
      "linear_resolution": "resolved",
      "initial_error": {
        "N": 32,
        "name": "D5",
        "unit_H_error": 0.0013093860382440616,
        "gauss64": 0.0013093860382440486,
        "gauss96": 0.0013093860382440616,
        "quad_check_diff": 1.3010426069826053e-17,
        "projection_norm": 0.9999991427537338,
        "coefficient_source": "provided trajectory t=0",
        "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
      },
      "amplitudes": {
        "0.03125": {
          "epsilon": 0.03125,
          "full_absolute": 0.00015905660733985273,
          "full_relative": 0.005089811434875287,
          "full_peak_t": 7.498942093324558e-06,
          "ordering_absolute": 6.061712986222127e-09,
          "ordering_relative": 1.9397481555910806e-07,
          "ordering_peak_t": 2.262904197846769e-05,
          "c_candidate": 0.00019863021113252665,
          "full_reference_U": 8.749658455240006e-10,
          "ordering_reference_U": 7.249154848766763e-14,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved"
        },
        "0.125": {
          "epsilon": 0.125,
          "full_absolute": 0.0006362276457724998,
          "full_relative": 0.005089821166179998,
          "full_peak_t": 7.498942093324558e-06,
          "ordering_absolute": 9.698534064127307e-08,
          "ordering_relative": 7.758827251301846e-07,
          "ordering_peak_t": 2.262904197846769e-05,
          "c_candidate": 0.000794503910533309,
          "full_reference_U": 3.4996311413629856e-09,
          "ordering_reference_U": 1.1602955745196168e-12,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved"
        },
        "0.5": {
          "epsilon": 0.5,
          "full_absolute": 0.0025449300509772016,
          "full_relative": 0.005089860101954403,
          "full_peak_t": 7.498942093324558e-06,
          "ordering_absolute": 1.551633152863562e-06,
          "ordering_relative": 3.103266305727124e-06,
          "ordering_peak_t": 2.262904197846769e-05,
          "c_candidate": 0.003177744697064575,
          "full_reference_U": 1.3994808187980454e-08,
          "ordering_reference_U": 1.8592218459667854e-11,
          "full_resolution": "resolved",
          "ordering_resolution": "resolved"
        }
      },
      "observations": "calibration_observations/D5_N32.npy",
      "observations_sha256": "3b86b109c4f0a833be5658b42f209ab173b4b397645cbce37390623354a04d9d"
    }
  ],
  "observation_columns": [
    "t",
    "linear_H_unit",
    "linear_weighted_H_unit",
    "full_H_eps0.03125",
    "full_weighted_H_eps0.03125",
    "ordering_H_eps0.03125",
    "ordering_weighted_H_eps0.03125",
    "full_H_eps0.125",
    "full_weighted_H_eps0.125",
    "ordering_H_eps0.125",
    "ordering_weighted_H_eps0.125",
    "full_H_eps0.5",
    "full_weighted_H_eps0.5",
    "ordering_H_eps0.5",
    "ordering_weighted_H_eps0.5"
  ],
  "protocol_sha256": "b7fae78f356c60b72521622f6d9a4a4a7ae86c5a9362c9ce90be65383b8b451d",
  "calibration": {
    "data": [
      "D1",
      "D5"
    ],
    "N": [
      16,
      32
    ],
    "a": "max_{N=16,32} N^2 * max_t exp(nu*t)||v-v_N||_H, unit datum",
    "c": "max_{N=16,32} N^2/epsilon * max_t exp(nu*t)||C_N||_H",
    "safety_factor": 1.0,
    "exponents_fixed": 2,
    "holdouts_used": false,
    "window": [
      0,
      1
    ],
    "nu": 3.7011016504085092,
    "initial_error": "analytic f minus actual stored t=0 projection; Gauss64/96 check",
    "ordering_initial_error": 0.0
  },
  "preregistered_resolution": {
    "unresolved_if": "error < 10*U; do not include unresolved cases in joint validation",
    "selection": "eta*epsilon >= 100*U_full and verified reference; otherwise select fewer cases",
    "Q1_Q3": "Either two-mesh or single error unresolved means excluded from joint validation; raw comparisons and costs are retained"
  },
  "reference_method": "Raw W N4096 l3; no Richardson extrapolation and no division by 15",
  "source_chains": [
    {
      "name": "D1",
      "N": 16,
      "level": 3,
      "directory": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_N16_s5_l3",
      "metadata_hashes": {
        "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_N16_s5_l3\\complete.json": "041facdb4b7a9c08115e41ee524fbb2d942f27a81a07050dd24ad9468e509035",
        "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_N16_s5_l3\\grid.json": "81cfa7085f4f3ec86782b3d56526b245d597ee8b0b56d6ec6a580383a19b3447"
      },
      "source_metadata": {
        "schema": 1,
        "name": "D1",
        "N": 16,
        "dimension": 31,
        "level": 3,
        "stages": 5,
        "order": 9,
        "seconds": 71.95191730000079,
        "steps": 15888,
        "iterations": 40165,
        "rejected_steps": 0,
        "max_stage_backward_residual": 2.2724126011676093e-15,
        "max_relative_update": 2.999909262313386e-11,
        "low_priority": true,
        "memory": {
          "global_ok": true,
          "process_ok": true,
          "available_physical_bytes": 14592372736,
          "available_commit_bytes": 12224692224,
          "total_physical_bytes": 34090024960,
          "peak_working_set_bytes": 82157568,
          "private_bytes": 127062016,
          "peak_commit_bytes": 127176704
        },
        "start_utc": "2026-10-31T20:49:23.727407+00:00",
        "completed_utc": "2026-10-31T20:50:35.679900+00:00",
        "outputs": 1085,
        "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"
      },
      "array_hash_scope": "New source complete.json may contain state hashes; historical block arrays remain read-only and are not all rehashed here"
    },
    {
      "name": "D1",
      "N": 32,
      "level": 3,
      "directory": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_N32_s5_l3",
      "metadata_hashes": {
        "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_N32_s5_l3\\complete.json": "95de133413f5ee9a4c13d5616226442e64b8cbc895437874a72c9322567b6688",
        "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_N32_s5_l3\\grid.json": "81cfa7085f4f3ec86782b3d56526b245d597ee8b0b56d6ec6a580383a19b3447"
      },
      "source_metadata": {
        "schema": 1,
        "name": "D1",
        "N": 32,
        "dimension": 63,
        "level": 3,
        "stages": 5,
        "order": 9,
        "seconds": 77.37337379995733,
        "steps": 15912,
        "iterations": 39993,
        "rejected_steps": 0,
        "max_stage_backward_residual": 2.992011940801604e-15,
        "max_relative_update": 2.9963304295776174e-11,
        "low_priority": true,
        "memory": {
          "global_ok": true,
          "process_ok": true,
          "available_physical_bytes": 14665220096,
          "available_commit_bytes": 12295974912,
          "total_physical_bytes": 34090024960,
          "peak_working_set_bytes": 85520384,
          "private_bytes": 130596864,
          "peak_commit_bytes": 130711552
        },
        "start_utc": "2026-10-31T20:50:36.637264+00:00",
        "completed_utc": "2026-10-31T20:51:54.010900+00:00",
        "outputs": 1085,
        "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"
      },
      "array_hash_scope": "New source complete.json may contain state hashes; historical block arrays remain read-only and are not all rehashed here"
    },
    {
      "name": "D1",
      "N": 1024,
      "level": 3,
      "directory": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_N1024_s5_l3",
      "metadata_hashes": {
        "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_N1024_s5_l3\\complete.json": "636b3dc745d6d3d2673094a13d51ddf46f5291f2b95540938709891ee9dbdaf0",
        "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_N1024_s5_l3\\grid.json": "81cfa7085f4f3ec86782b3d56526b245d597ee8b0b56d6ec6a580383a19b3447"
      },
      "source_metadata": {
        "schema": 1,
        "name": "D1",
        "N": 1024,
        "dimension": 2047,
        "level": 3,
        "stages": 5,
        "order": 9,
        "seconds": 518.3001012001187,
        "steps": 16032,
        "iterations": 40075,
        "rejected_steps": 0,
        "max_stage_backward_residual": 2.947533647495216e-15,
        "max_relative_update": 2.9939269780293805e-11,
        "low_priority": true,
        "memory": {
          "global_ok": true,
          "process_ok": true,
          "available_physical_bytes": 15723569152,
          "available_commit_bytes": 13130903552,
          "total_physical_bytes": 34090024960,
          "peak_working_set_bytes": 92794880,
          "private_bytes": 252088320,
          "peak_commit_bytes": 293552128
        },
        "start_utc": "2026-10-31T19:49:47.743931+00:00",
        "completed_utc": "2026-10-31T19:51:00.661588+00:00",
        "outputs": 1085,
        "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"
      },
      "array_hash_scope": "New source complete.json may contain state hashes; historical block arrays remain read-only and are not all rehashed here"
    },
    {
      "name": "D1",
      "N": 2048,
      "level": 2,
      "directory": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_N2048_s5_l2",
      "metadata_hashes": {
        "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_N2048_s5_l2\\complete.json": "97b40e15a8663d554648779cb605015020805977ea8376694866df3092d5841b",
        "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_N2048_s5_l2\\grid.json": "4843761ce25f66837bb7979d1f637f12fd826399232c5256b5715bfb9bc6a802"
      },
      "source_metadata": {
        "schema": 1,
        "name": "D1",
        "N": 2048,
        "dimension": 4095,
        "level": 2,
        "stages": 5,
        "order": 9,
        "seconds": 531.5763612999581,
        "steps": 8028,
        "iterations": 20495,
        "rejected_steps": 0,
        "max_stage_backward_residual": 3.0129959210302675e-15,
        "max_relative_update": 2.994197595492681e-11,
        "low_priority": true,
        "memory": {
          "global_ok": true,
          "process_ok": true,
          "available_physical_bytes": 14107398144,
          "available_commit_bytes": 8511127552,
          "total_physical_bytes": 34090024960,
          "peak_working_set_bytes": 105885696,
          "private_bytes": 381104128,
          "peak_commit_bytes": 462073856
        },
        "start_utc": "2026-10-31T18:53:57.123110+00:00",
        "completed_utc": "2026-10-31T19:02:48.698103+00:00",
        "outputs": 1085,
        "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"
      },
      "array_hash_scope": "New source complete.json may contain state hashes; historical block arrays remain read-only and are not all rehashed here"
    },
    {
      "name": "D1",
      "N": 2048,
      "level": 3,
      "directory": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_N2048_s5_l3",
      "metadata_hashes": {
        "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_N2048_s5_l3\\complete.json": "fcaa019d194453d2e531d8dd0f1637db1d36184674a6e80e5392d10355f95dde",
        "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_N2048_s5_l3\\grid.json": "81cfa7085f4f3ec86782b3d56526b245d597ee8b0b56d6ec6a580383a19b3447"
      },
      "source_metadata": {
        "schema": 1,
        "name": "D1",
        "N": 2048,
        "dimension": 4095,
        "level": 3,
        "stages": 5,
        "order": 9,
        "seconds": 1085.4594387998804,
        "steps": 16056,
        "iterations": 40123,
        "rejected_steps": 0,
        "max_stage_backward_residual": 2.767073285456393e-15,
        "max_relative_update": 2.9916211682004885e-11,
        "low_priority": true,
        "memory": {
          "global_ok": true,
          "process_ok": true,
          "available_physical_bytes": 15709655040,
          "available_commit_bytes": 13024964608,
          "total_physical_bytes": 34090024960,
          "peak_working_set_bytes": 103542784,
          "private_bytes": 377974784,
          "peak_commit_bytes": 462348288
        },
        "start_utc": "2026-10-31T19:52:33.218193+00:00",
        "completed_utc": "2026-10-31T20:09:38.126983+00:00",
        "outputs": 1085,
        "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"
      },
      "array_hash_scope": "New source complete.json may contain state hashes; historical block arrays remain read-only and are not all rehashed here"
    },
    {
      "name": "D1",
      "N": 4096,
      "level": 2,
      "directory": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_N4096_s5_l2",
      "metadata_hashes": {
        "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_N4096_s5_l2\\complete.json": "3aee0fa50435b18385ffb27aee2beedbd3dca493a552541cf4b0462ba6de617a",
        "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_N4096_s5_l2\\grid.json": "4843761ce25f66837bb7979d1f637f12fd826399232c5256b5715bfb9bc6a802"
      },
      "source_metadata": {
        "schema": 1,
        "name": "D1",
        "N": 4096,
        "dimension": 8191,
        "level": 2,
        "stages": 5,
        "order": 9,
        "seconds": 1249.9812531999778,
        "steps": 8040,
        "iterations": 20517,
        "rejected_steps": 0,
        "max_stage_backward_residual": 3.025141677361314e-15,
        "max_relative_update": 2.993331328233927e-11,
        "low_priority": true,
        "memory": {
          "global_ok": true,
          "process_ok": true,
          "available_physical_bytes": 15714353152,
          "available_commit_bytes": 12118753280,
          "total_physical_bytes": 34090024960,
          "peak_working_set_bytes": 120229888,
          "private_bytes": 633454592,
          "peak_commit_bytes": 800448512
        },
        "start_utc": "2026-10-31T19:19:29.829923+00:00",
        "completed_utc": "2026-10-31T19:40:19.809777+00:00",
        "outputs": 1085,
        "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"
      },
      "array_hash_scope": "New source complete.json may contain state hashes; historical block arrays remain read-only and are not all rehashed here"
    },
    {
      "name": "D1",
      "N": 4096,
      "level": 3,
      "directory": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_N4096_s5_l3",
      "metadata_hashes": {
        "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_N4096_s5_l3\\complete.json": "09e3b77cf822d87fc0433df47b35c6cd753d638ab8bba1d5abc46d63e8f3bad0",
        "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_N4096_s5_l3\\grid.json": "81cfa7085f4f3ec86782b3d56526b245d597ee8b0b56d6ec6a580383a19b3447"
      },
      "source_metadata": {
        "schema": 1,
        "name": "D1",
        "N": 4096,
        "dimension": 8191,
        "level": 3,
        "stages": 5,
        "order": 9,
        "seconds": 2375.455118099926,
        "steps": 16080,
        "iterations": 40171,
        "rejected_steps": 0,
        "max_stage_backward_residual": 3.3038952453846533e-15,
        "max_relative_update": 2.991680112084657e-11,
        "low_priority": true,
        "memory": {
          "global_ok": true,
          "process_ok": true,
          "available_physical_bytes": 14689247232,
          "available_commit_bytes": 11763843072,
          "total_physical_bytes": 34090024960,
          "peak_working_set_bytes": 121491456,
          "private_bytes": 632467456,
          "peak_commit_bytes": 801648640
        },
        "start_utc": "2026-10-31T20:09:39.185560+00:00",
        "completed_utc": "2026-10-31T20:49:14.637663+00:00",
        "outputs": 1085,
        "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"
      },
      "array_hash_scope": "New source complete.json may contain state hashes; historical block arrays remain read-only and are not all rehashed here"
    },
    {
      "name": "D1_hold",
      "N": 1024,
      "level": 3,
      "directory": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_hold_N1024_s5_l3",
      "metadata_hashes": {
        "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_hold_N1024_s5_l3\\complete.json": "acb83fdf21b99c80df0f9a87ce7360511bb94fc965e33f6c22e35f6562a27a93",
        "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_hold_N1024_s5_l3\\grid.json": "81cfa7085f4f3ec86782b3d56526b245d597ee8b0b56d6ec6a580383a19b3447"
      },
      "source_metadata": {
        "schema": 1,
        "name": "D1_hold",
        "N": 1024,
        "dimension": 2047,
        "level": 3,
        "stages": 5,
        "order": 9,
        "seconds": 531.8245834000409,
        "steps": 16032,
        "iterations": 40097,
        "rejected_steps": 0,
        "max_stage_backward_residual": 2.7275529473472345e-15,
        "max_relative_update": 2.996422773369764e-11,
        "low_priority": true,
        "memory": {
          "global_ok": true,
          "process_ok": true,
          "available_physical_bytes": 16937455616,
          "available_commit_bytes": 16336089088,
          "total_physical_bytes": 34090024960,
          "peak_working_set_bytes": 91185152,
          "private_bytes": 251748352,
          "peak_commit_bytes": 293793792
        },
        "start_utc": "2026-11-01T17:29:48.647259+00:00",
        "completed_utc": "2026-11-01T17:38:40.470872+00:00",
        "outputs": 1085,
        "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"
      },
      "array_hash_scope": "New source complete.json may contain state hashes; historical block arrays remain read-only and are not all rehashed here"
    },
    {
      "name": "D1_hold",
      "N": 2048,
      "level": 2,
      "directory": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_hold_N2048_s5_l2",
      "metadata_hashes": {
        "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_hold_N2048_s5_l2\\complete.json": "fa22ff28dc6bb673320c8fcdcc46b8fd7bfa100f91f749ad9441832033032e37",
        "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_hold_N2048_s5_l2\\grid.json": "4843761ce25f66837bb7979d1f637f12fd826399232c5256b5715bfb9bc6a802"
      },
      "source_metadata": {
        "schema": 1,
        "name": "D1_hold",
        "N": 2048,
        "dimension": 4095,
        "level": 2,
        "stages": 5,
        "order": 9,
        "seconds": 594.5183419999667,
        "steps": 8028,
        "iterations": 20513,
        "rejected_steps": 0,
        "max_stage_backward_residual": 2.7797843970399734e-15,
        "max_relative_update": 2.979546276437852e-11,
        "low_priority": true,
        "memory": {
          "global_ok": true,
          "process_ok": true,
          "available_physical_bytes": 16718008320,
          "available_commit_bytes": 16137240576,
          "total_physical_bytes": 34090024960,
          "peak_working_set_bytes": 104161280,
          "private_bytes": 381059072,
          "peak_commit_bytes": 462622720
        },
        "start_utc": "2026-11-01T16:55:00.988778+00:00",
        "completed_utc": "2026-11-01T17:04:55.506652+00:00",
        "outputs": 1085,
        "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"
      },
      "array_hash_scope": "New source complete.json may contain state hashes; historical block arrays remain read-only and are not all rehashed here"
    },
    {
      "name": "D1_hold",
      "N": 2048,
      "level": 3,
      "directory": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_hold_N2048_s5_l3",
      "metadata_hashes": {
        "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_hold_N2048_s5_l3\\complete.json": "8fe3210618666ad467c94b48816897685a8c016129b781a9d5aad4c98dafd309",
        "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_hold_N2048_s5_l3\\grid.json": "81cfa7085f4f3ec86782b3d56526b245d597ee8b0b56d6ec6a580383a19b3447"
      },
      "source_metadata": {
        "schema": 1,
        "name": "D1_hold",
        "N": 2048,
        "dimension": 4095,
        "level": 3,
        "stages": 5,
        "order": 9,
        "seconds": 1112.794538399903,
        "steps": 16056,
        "iterations": 40145,
        "rejected_steps": 0,
        "max_stage_backward_residual": 2.702546707141612e-15,
        "max_relative_update": 2.995342066743909e-11,
        "low_priority": true,
        "memory": {
          "global_ok": true,
          "process_ok": true,
          "available_physical_bytes": 16735846400,
          "available_commit_bytes": 16106057728,
          "total_physical_bytes": 34090024960,
          "peak_working_set_bytes": 102854656,
          "private_bytes": 377954304,
          "peak_commit_bytes": 462528512
        },
        "start_utc": "2026-11-01T17:38:41.547826+00:00",
        "completed_utc": "2026-11-01T17:57:14.341722+00:00",
        "outputs": 1085,
        "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"
      },
      "array_hash_scope": "New source complete.json may contain state hashes; historical block arrays remain read-only and are not all rehashed here"
    },
    {
      "name": "D1_hold",
      "N": 4096,
      "level": 2,
      "directory": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_hold_N4096_s5_l2",
      "metadata_hashes": {
        "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_hold_N4096_s5_l2\\complete.json": "cbee8c0791f2d2c02131666545c8516e43b27b9a4da3878e4768d2048e314ec0",
        "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_hold_N4096_s5_l2\\grid.json": "4843761ce25f66837bb7979d1f637f12fd826399232c5256b5715bfb9bc6a802"
      },
      "source_metadata": {
        "schema": 1,
        "name": "D1_hold",
        "N": 4096,
        "dimension": 8191,
        "level": 2,
        "stages": 5,
        "order": 9,
        "seconds": 1263.4322712998837,
        "steps": 8040,
        "iterations": 20534,
        "rejected_steps": 0,
        "max_stage_backward_residual": 2.5841224543339283e-15,
        "max_relative_update": 2.9977477383288807e-11,
        "low_priority": true,
        "memory": {
          "global_ok": true,
          "process_ok": true,
          "available_physical_bytes": 16714452992,
          "available_commit_bytes": 15768842240,
          "total_physical_bytes": 34090024960,
          "peak_working_set_bytes": 125296640,
          "private_bytes": 631492608,
          "peak_commit_bytes": 800227328
        },
        "start_utc": "2026-11-01T17:04:56.561598+00:00",
        "completed_utc": "2026-11-01T17:25:59.994009+00:00",
        "outputs": 1085,
        "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"
      },
      "array_hash_scope": "New source complete.json may contain state hashes; historical block arrays remain read-only and are not all rehashed here"
    },
    {
      "name": "D1_hold",
      "N": 4096,
      "level": 3,
      "directory": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_hold_N4096_s5_l3",
      "metadata_hashes": {
        "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_hold_N4096_s5_l3\\complete.json": "7f2122dcb25911bbd1e557d36fda29b0f6f7451b30114fa30d4d1232097943f2",
        "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\report\\M1_theta0_20261031\\trajectories\\D1_hold_N4096_s5_l3\\grid.json": "81cfa7085f4f3ec86782b3d56526b245d597ee8b0b56d6ec6a580383a19b3447"
      },
      "source_metadata": {
        "schema": 1,
        "name": "D1_hold",
        "N": 4096,
        "dimension": 8191,
        "level": 3,
        "stages": 5,
        "order": 9,
        "seconds": 2397.869463799987,
        "steps": 16080,
        "iterations": 40193,
        "rejected_steps": 0,
        "max_stage_backward_residual": 2.9223484305116533e-15,
        "max_relative_update": 2.995343435641724e-11,
        "low_priority": true,
        "memory": {
          "global_ok": true,
          "process_ok": true,
          "available_physical_bytes": 16676925440,
          "available_commit_bytes": 15899348992,
          "total_physical_bytes": 34090024960,
          "peak_working_set_bytes": 119918592,
          "private_bytes": 633409536,
          "peak_commit_bytes": 800866304
        },
        "start_utc": "2026-11-01T17:57:15.354596+00:00",
        "completed_utc": "2026-11-01T18:37:13.223171+00:00",
        "outputs": 1085,
        "representation": "columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps"
      },
      "array_hash_scope": "New source complete.json may contain state hashes; historical block arrays remain read-only and are not all rehashed here"
    },
    {
      "name": "D5",
      "N": 16,
      "level": 3,
      "directory": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D5_N16_l3",
      "metadata_hashes": {
        "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D5_N16_l3\\complete.json": "3c1eba99d0565f42df82a981566d29a000a89b4d42e2f816ffd03a843039b01e",
        "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D5_N16_l3\\grid.json": "2bdf11c663f150d3b9beec7f61773b30f3eedded785bf8b324af5f6bf17ce3e0"
      },
      "source_metadata": {
        "schema": 1,
        "name": "D5",
        "N": 16,
        "dimension": 31,
        "level": 3,
        "stages": 5,
        "epsilons": [
          0.03125,
          0.125,
          0.5
        ],
        "outputs": 1085,
        "context_hash": "fe6f84a052abc3744da427d778cfad77c672c6b9d39a6d9a81ed9b87bedf3b87",
        "protocol_sha256": "b7fae78f356c60b72521622f6d9a4a4a7ae86c5a9362c9ce90be65383b8b451d",
        "datum_hash": "0b9292abc943ad96753285775a819bc52057c75417bd508f0da5d96b7818d8e4",
        "source_hashes": {
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\numerical_smooth.py": "0b2d7f86a49c184accc4482f96568f2286c81a6bde704c097545f1d4e7cdf79c",
          "D:\\Claude\\Other Nonlinear\\numerics\\twomesh_timing_20261104\\twomesh_timing.py": "46f512f97248427315f9a44d708c1eca896aa051597bafd57cdf3795ca5ae710",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m1\\theta0_core.py": "1c47416bbe7370ceb186e180f51668b08630d3cb52b3b16df7b6791c585dc3d1",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m0\\m0_core.py": "07d6518adffcb02702f6bd0f6fb492cda4964187d85108705754e33d87cde252",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m0\\check_initial_layer.py": "c7a9ba1d3c8c9908151b3ffd8925ea2cf661d79b31adbd142f386ff76c210e41",
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\smooth_data.py": "f6d1cc8691d82fe7afbd0d8e944c1fe24d21576bde06b3bdd9dc77af2db137ff",
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chain_jobs.py": "90e42f3a32d1f27552b128ef1d51527dbd73bbc3ba4a5d17fcbd67543ca9c4ec"
        },
        "source_scale": 80,
        "seconds": 66.3702177000232,
        "elapsed_seconds": 66.3702186999144,
        "counters": {
          "steps": 20656,
          "iters": 53740,
          "rejections": 0,
          "lus": 6267,
          "max_stage_residual": 7.918868177424125e-16,
          "max_update": 2.9556342992899244e-11
        },
        "steps": 20656,
        "iterations": 53740,
        "rejected_steps": 0,
        "LU_factorizations": 6267,
        "max_stage_backward_residual": 7.918868177424125e-16,
        "max_relative_update": 2.9556342992899244e-11,
        "nominal_steps": 20656,
        "low_priority": true,
        "resume_count": 0,
        "started_utc": "2026-11-18T04:01:26.331278+00:00",
        "completed_utc": "2026-11-18T04:02:32.701648+00:00",
        "blocks": [
          {
            "file": "block_00000_00015_7729c2026d28.npy",
            "start": 0,
            "stop": 16,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "eb2771a5ba579fb560231eb591e412fbca596ad832d7867082a4643596fabc0d"
          },
          {
            "file": "block_00016_00031_0475d120aff3.npy",
            "start": 16,
            "stop": 32,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "1d063ead9746d5f9b5b7faf295da0b0e7d104bb78b86275e353fbd426ee57eb0"
          },
          {
            "file": "block_00032_00047_3da3adf4efbf.npy",
            "start": 32,
            "stop": 48,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "1df9bc9e2af79e25e939517b020200c04f3a9804cea23891cb6feda0ec7cb74f"
          },
          {
            "file": "block_00048_00063_43de3dd72e1d.npy",
            "start": 48,
            "stop": 64,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "77fc88b9b3140cc8a1b20b825a2c55eb91f7c85afbf516718760bec0a0c1141c"
          },
          {
            "file": "block_00064_00079_3e995b0d8a0a.npy",
            "start": 64,
            "stop": 80,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "59b2cf64158a145cbd1fd23b9637be43db6d75d35737607d28da9605261d5780"
          },
          {
            "file": "block_00080_00095_4a0574209a4e.npy",
            "start": 80,
            "stop": 96,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "9d3e39df8e91ff57bae6e6a2cda606e8e08e50807774c2e056e8d69dc6c17a54"
          },
          {
            "file": "block_00096_00111_c124e30c4a0f.npy",
            "start": 96,
            "stop": 112,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "a358edb850e045d52c3f3d1a01a942db21948372b2ca93113e46d337f264c928"
          },
          {
            "file": "block_00112_00127_0c22cc022c08.npy",
            "start": 112,
            "stop": 128,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "146fe5c7a9a8ebf41eb55b659540e9477ab4a6c2b724fdc53c0355dfa8e62217"
          },
          {
            "file": "block_00128_00143_66f98c00e537.npy",
            "start": 128,
            "stop": 144,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "4977255ebbdb2516d85a1f1fb22af87cbbf05af4c6b25c9a5789512a4a25d204"
          },
          {
            "file": "block_00144_00159_c45106c5c9ad.npy",
            "start": 144,
            "stop": 160,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "6596520bd2c272d17a8ef33e66422fea4b5809d17041e85cadba66d07110a281"
          },
          {
            "file": "block_00160_00175_feb0353d9d2d.npy",
            "start": 160,
            "stop": 176,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "f84e136e27a4db4f6adb31e83a7f54ec3b6d38cec11a927c6230de09c0451352"
          },
          {
            "file": "block_00176_00191_21ad4de9c04b.npy",
            "start": 176,
            "stop": 192,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "140b656f42a4e371a467f5e74b0a27e91305abea529bb54872ed4e07f0a2d138"
          },
          {
            "file": "block_00192_00207_53317791a3f9.npy",
            "start": 192,
            "stop": 208,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "605a188331b1a7b3d91fd037d788c654d1389a535defa8c6c48d30a2eea2be28"
          },
          {
            "file": "block_00208_00223_f0a45a1e5f95.npy",
            "start": 208,
            "stop": 224,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "c4b85b134de788d966cd5e2267a41c685758da1f17ace5a6c0869d2341156f33"
          },
          {
            "file": "block_00224_00239_c10cb39b1336.npy",
            "start": 224,
            "stop": 240,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "fd4f7e16634294d8a29ba456ca73df75cc9d666dfad95fe074d838220c533bfc"
          },
          {
            "file": "block_00240_00255_d2b9f1abb4f1.npy",
            "start": 240,
            "stop": 256,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "535ac4a85865e21341f6e4c3c1265af11a522ac56c94612656ed09617ee0c44b"
          },
          {
            "file": "block_00256_00271_03cada21a6fa.npy",
            "start": 256,
            "stop": 272,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "35877c5380e4e2aef74e284bcb63bc746ab04c5dcf44314dc446b5f8a38c4be0"
          },
          {
            "file": "block_00272_00287_cd1f354f4879.npy",
            "start": 272,
            "stop": 288,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "679a03e75071666265477476324e17aeca144974d87d6de57c8197a3f3ae40b4"
          },
          {
            "file": "block_00288_00303_631192dc7a32.npy",
            "start": 288,
            "stop": 304,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "d1ebd65fbe994598e0beabf9eb2c7c18204dd5ab204e2a661d382012d922a99f"
          },
          {
            "file": "block_00304_00319_72d3e6cc94ab.npy",
            "start": 304,
            "stop": 320,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "3622c5961060e7cf762b8ad9e2def23342b0cdc6bce3e76901e8f85d5ce72eaf"
          },
          {
            "file": "block_00320_00335_a3c0ab805ecd.npy",
            "start": 320,
            "stop": 336,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "acac020fd78fafd90d0c39214f18c8868240dc19ccddbfe96a03abe59ee64be5"
          },
          {
            "file": "block_00336_00351_98dcf1b34087.npy",
            "start": 336,
            "stop": 352,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "77b9b172b9884332054496a5b2cb96f3e7704909aa057e0f09621ac221926259"
          },
          {
            "file": "block_00352_00367_b9e86dfe7667.npy",
            "start": 352,
            "stop": 368,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "b2830cb1b025585eb107c5b71c7afcd2618f1a165dc5025bd6a7a75e0cffd051"
          },
          {
            "file": "block_00368_00383_1802d0844c4e.npy",
            "start": 368,
            "stop": 384,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "77cd87a00abf259cbf6e2afc9f4f70772ccc2b8efacbe6686f48fe09ea0b7056"
          },
          {
            "file": "block_00384_00399_e4f5eb12c443.npy",
            "start": 384,
            "stop": 400,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "207a75a61cbdde4fdc80a24cf04a9b74a14b50a14a1c90ae727fd6b6173f6be8"
          },
          {
            "file": "block_00400_00415_822c6af5daa6.npy",
            "start": 400,
            "stop": 416,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "d6e1056eb29e1cbc2356245f259940434f2a597cd1dbc838751c08157c12b562"
          },
          {
            "file": "block_00416_00431_460ca8bde60f.npy",
            "start": 416,
            "stop": 432,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "198ba38f731f2d6a140994f9a88242d31815285b51047858ca7f2e9afc760d42"
          },
          {
            "file": "block_00432_00447_45a10cf3008c.npy",
            "start": 432,
            "stop": 448,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "83e5228f5e2b95aa4d0dca19f51639e7152ea20e0c56290fa71b7d33fec033dd"
          },
          {
            "file": "block_00448_00463_691e6946715b.npy",
            "start": 448,
            "stop": 464,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "46c4bb8f3782b5459eed6acc025277961785ea049412b6a41ae3a54db3585e51"
          },
          {
            "file": "block_00464_00479_aa4a1248beb8.npy",
            "start": 464,
            "stop": 480,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "962bcd6df911f9c7f87c93f5370d7b6f8e4349e7c71d6fd3bb2d98521292a5c8"
          },
          {
            "file": "block_00480_00495_a6985d5099bb.npy",
            "start": 480,
            "stop": 496,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "e693b7bd28124627d1791ac8f0d2b4cec2af0e5126bdc4a7e30fd4a0658b74c6"
          },
          {
            "file": "block_00496_00511_9d46c5a4ecbb.npy",
            "start": 496,
            "stop": 512,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "8e2b9c986adc3426cb7d5e0f728d88ea0640763e548c85ee8a8cc7ea58cf5c7b"
          },
          {
            "file": "block_00512_00527_ee87679e8206.npy",
            "start": 512,
            "stop": 528,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "b0e4bed4067fba5904c33717bf526e5d986f598a3eb578d482b0c4bc4f3ec0d1"
          },
          {
            "file": "block_00528_00543_393e471e8534.npy",
            "start": 528,
            "stop": 544,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "a6ab09b7e12e001411fee9349a59311d1cc4b6d4bafda3f9c133efd9da6934c8"
          },
          {
            "file": "block_00544_00559_f2fef1fcd97d.npy",
            "start": 544,
            "stop": 560,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "1f13d2e5b0093e2299e5c8813ff1aea696c1726e5cc22ae90e0dcf79190e43d7"
          },
          {
            "file": "block_00560_00575_5fb769829d0d.npy",
            "start": 560,
            "stop": 576,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "cf7fcfe1a70052ebcb7135c36606fde2da937cdd3682614c53599a38876a73a9"
          },
          {
            "file": "block_00576_00591_3224dee5885b.npy",
            "start": 576,
            "stop": 592,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "29fa16efceef7298ab30fbe952172ac473c8d56ac6bd9b02cec4276e98512266"
          },
          {
            "file": "block_00592_00607_7dfa374044d6.npy",
            "start": 592,
            "stop": 608,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "86eaee3b938d82213312e5230c5dc9fadcab6922d00ef41e070fbd8757f6c633"
          },
          {
            "file": "block_00608_00623_1201915ba668.npy",
            "start": 608,
            "stop": 624,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "64c5c5f35ba982b47d2c4217489a8ee64805dc0530b8b6c2a44d2f1124087355"
          },
          {
            "file": "block_00624_00639_5fd123f9e944.npy",
            "start": 624,
            "stop": 640,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "7f5f85dc2a493b5c62667c133f0af4dc589efcbd3a200ae211683385a692c673"
          },
          {
            "file": "block_00640_00655_63af087d802d.npy",
            "start": 640,
            "stop": 656,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "06e90dd4ea9b421582a3fcdb0831a0fd1b8957c118ec8f241367e47828e9c777"
          },
          {
            "file": "block_00656_00671_a3332233db9e.npy",
            "start": 656,
            "stop": 672,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "422ee892c6280d857b8e2e0dc2f4d288c440be1b226f5c345d9807f12a583102"
          },
          {
            "file": "block_00672_00687_ec00a7fcb5dc.npy",
            "start": 672,
            "stop": 688,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "0fa8b1becd318951053b62d7b148387fbc45021c671cccda0246609ee06af7ff"
          },
          {
            "file": "block_00688_00703_a967fcba5fa0.npy",
            "start": 688,
            "stop": 704,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "2766f5ca97c874577101c126f09ea72a587e6e3c889d512e616aae7e86466f82"
          },
          {
            "file": "block_00704_00719_69e4b1acaf50.npy",
            "start": 704,
            "stop": 720,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "2cf5d5f02c7d136cb554a9225c40d70744250ee8ad4449e69f5900f04b173336"
          },
          {
            "file": "block_00720_00735_75e400157778.npy",
            "start": 720,
            "stop": 736,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "23580e45920ee3ec8338526c94a8612bb7619a249fa113a1a03a55ec977ff470"
          },
          {
            "file": "block_00736_00751_22b6db9ef7ac.npy",
            "start": 736,
            "stop": 752,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "89db3ddc53d187a57333b6d9823ac5bc407a4a89062b3eb74e23ff0e0099b57d"
          },
          {
            "file": "block_00752_00767_56335cdfe5f6.npy",
            "start": 752,
            "stop": 768,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "cea725714924f0d4cd039d108586940fc334c62d9c8f06d3c63d5187661b6a62"
          },
          {
            "file": "block_00768_00783_21d34f6b6819.npy",
            "start": 768,
            "stop": 784,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "f23969b50bbd0732f3569fa898f20884645ab5368af2d52ee212f49534348e28"
          },
          {
            "file": "block_00784_00799_9ebf4a464731.npy",
            "start": 784,
            "stop": 800,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "8b7420c04a0da90cd52cc92d8019745118ad1e8838e37620f2cebc75217d326d"
          },
          {
            "file": "block_00800_00815_378c9e6e4aed.npy",
            "start": 800,
            "stop": 816,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "a41b8a469f5efbc352cfad09818434da60d15b7f368050f13ab20f55f067b26f"
          },
          {
            "file": "block_00816_00831_468a7a52cdf4.npy",
            "start": 816,
            "stop": 832,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "7bf4bc6fb2c2bb7645a736e1a30a219c1ed6e45dbef1084e61ed484773b7a41b"
          },
          {
            "file": "block_00832_00847_272b039da3a2.npy",
            "start": 832,
            "stop": 848,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "b9c22a9c36df2f90a9be83fffa59ec3b3ad0da69a7e785497eb431bf5c281d66"
          },
          {
            "file": "block_00848_00863_3c0b433dc40b.npy",
            "start": 848,
            "stop": 864,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "096d2b79bf40c07db75d5b3de62202adb8ee6dc578dd3f26022975f1a1d97e6d"
          },
          {
            "file": "block_00864_00879_fa45eb83c79f.npy",
            "start": 864,
            "stop": 880,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "d5bdea1dea1c8b20e8d77e49afc26773682f5eacf189c387cd5b75a562f1a57a"
          },
          {
            "file": "block_00880_00895_12bd4074fcb4.npy",
            "start": 880,
            "stop": 896,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "46ad535bc53e7b4e931f42d1a7138d6d9c30746a88b60642538e50307ebb07f9"
          },
          {
            "file": "block_00896_00911_317b5865012b.npy",
            "start": 896,
            "stop": 912,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "28150b064de62e012fef936cf32438e9ffd03fe099915095e210233a75623b6d"
          },
          {
            "file": "block_00912_00927_1e389cb32e87.npy",
            "start": 912,
            "stop": 928,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "ced248e05977a1815776b69180671907796c645839aa166cd7f00b96789384b5"
          },
          {
            "file": "block_00928_00943_b932ef067c28.npy",
            "start": 928,
            "stop": 944,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "141f5de6a25997e641cad4b6bdc9f5b2eb0429c9c55c3102799f24e7ae0b887f"
          },
          {
            "file": "block_00944_00959_efd2bec4f50c.npy",
            "start": 944,
            "stop": 960,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "67459857b256379b653eec96b7e6c5de856df994526e80df7eb2c1be2455192d"
          },
          {
            "file": "block_00960_00975_07656e49c6d7.npy",
            "start": 960,
            "stop": 976,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "acf5bfba7528989810e884a7fb9bbf29efb1c57ff70e03d3c5de8a2eab8ade38"
          },
          {
            "file": "block_00976_00991_8207bcb7c5e8.npy",
            "start": 976,
            "stop": 992,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "32ecd778f55574cbd1970c4621c5a9e4ffeb7503ad5a8e8a057bf0e46a32a472"
          },
          {
            "file": "block_00992_01007_81f54642bc78.npy",
            "start": 992,
            "stop": 1008,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "6152a0e976c317c3ee4d12bf41ccf654ba5dbdc1f94a5230c0a4b27413ebef7a"
          },
          {
            "file": "block_01008_01023_e8e5b4b5f687.npy",
            "start": 1008,
            "stop": 1024,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "1b0ca6783824f036f31a6b2c44894f5f658a8dc7a79a3351f75a7066d41edbd3"
          },
          {
            "file": "block_01024_01039_9dcb7354ca39.npy",
            "start": 1024,
            "stop": 1040,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "395cec7e6c5f9db9fc48f95e9212850760b25b82c050c5f1bfb94dd1d9cec0fa"
          },
          {
            "file": "block_01040_01044_33621627defa.npy",
            "start": 1040,
            "stop": 1045,
            "shape": [
              5,
              31,
              5
            ],
            "sha256": "ad303828dc53f5fc6dd02d8f9c0fefc5da9765c89aa4917fff45686b79e9e764"
          },
          {
            "file": "block_01045_01060_d157401c1673.npy",
            "start": 1045,
            "stop": 1061,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "a4b714d5f050c1e7e473e7baa3ded8233207648d3b501f1361dd104b19f73bc6"
          },
          {
            "file": "block_01061_01076_a504f3682b32.npy",
            "start": 1061,
            "stop": 1077,
            "shape": [
              16,
              31,
              5
            ],
            "sha256": "8a2af1fff7035f264e002bf2d76999fd43e6993a88ecabb27e5fd79820a4e525"
          },
          {
            "file": "block_01077_01084_2d57c71216b1.npy",
            "start": 1077,
            "stop": 1085,
            "shape": [
              8,
              31,
              5
            ],
            "sha256": "1bae3b85e7afeeb4bfd3efccb3bde419e7bca92a09c0ea527cbedeee74b774c2"
          }
        ],
        "representation": "columns v,q,r_eps1,r_eps2,r_eps3; exact remainder evolution, not Taylor truncation",
        "threadpools": [
          {
            "user_api": "blas",
            "internal_api": "openblas",
            "num_threads": 1,
            "prefix": "libscipy_openblas",
            "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\numpy.libs\\libscipy_openblas64_-ed4f167a5330424524f45258e7ca2c8d.dll",
            "version": "0.3.34.106.0",
            "threading_layer": "pthreads",
            "architecture": "SkylakeX"
          },
          {
            "user_api": "blas",
            "internal_api": "openblas",
            "num_threads": 1,
            "prefix": "libscipy_openblas",
            "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\scipy.libs\\libscipy_openblas-197ee2fc9b4d071f7e048078cac74115.dll",
            "version": "0.3.31.dev",
            "threading_layer": "pthreads",
            "architecture": "SkylakeX"
          }
        ]
      },
      "array_hash_scope": "New source complete.json may contain state hashes; historical block arrays remain read-only and are not all rehashed here"
    },
    {
      "name": "D5",
      "N": 32,
      "level": 3,
      "directory": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D5_N32_l3",
      "metadata_hashes": {
        "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D5_N32_l3\\complete.json": "6a1aa2e0c8f5bbbf955508efd7bb0fb6ee3418efa9457a4f3b963ff6043c2d01",
        "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D5_N32_l3\\grid.json": "029e6f9eba23e3231f3442fdbfd4856695f82e08cc5a1403d1fad3ffaec2a60a"
      },
      "source_metadata": {
        "schema": 1,
        "name": "D5",
        "N": 32,
        "dimension": 63,
        "level": 3,
        "stages": 5,
        "epsilons": [
          0.03125,
          0.125,
          0.5
        ],
        "outputs": 1085,
        "context_hash": "61101044659cc2b79ea910197c15872668be05aba27cd00e3351a5c1f83e5b73",
        "protocol_sha256": "b7fae78f356c60b72521622f6d9a4a4a7ae86c5a9362c9ce90be65383b8b451d",
        "datum_hash": "0b9292abc943ad96753285775a819bc52057c75417bd508f0da5d96b7818d8e4",
        "source_hashes": {
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\numerical_smooth.py": "0b2d7f86a49c184accc4482f96568f2286c81a6bde704c097545f1d4e7cdf79c",
          "D:\\Claude\\Other Nonlinear\\numerics\\twomesh_timing_20261104\\twomesh_timing.py": "46f512f97248427315f9a44d708c1eca896aa051597bafd57cdf3795ca5ae710",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m1\\theta0_core.py": "1c47416bbe7370ceb186e180f51668b08630d3cb52b3b16df7b6791c585dc3d1",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m0\\m0_core.py": "07d6518adffcb02702f6bd0f6fb492cda4964187d85108705754e33d87cde252",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m0\\check_initial_layer.py": "c7a9ba1d3c8c9908151b3ffd8925ea2cf661d79b31adbd142f386ff76c210e41",
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\smooth_data.py": "f6d1cc8691d82fe7afbd0d8e944c1fe24d21576bde06b3bdd9dc77af2db137ff",
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chain_jobs.py": "90e42f3a32d1f27552b128ef1d51527dbd73bbc3ba4a5d17fcbd67543ca9c4ec"
        },
        "source_scale": 80,
        "seconds": 76.82327819999773,
        "elapsed_seconds": 76.8232793000061,
        "counters": {
          "steps": 20680,
          "iters": 54497,
          "rejections": 0,
          "lus": 6288,
          "max_stage_residual": 2.3173357283983847e-15,
          "max_update": 2.99743375616342e-11
        },
        "steps": 20680,
        "iterations": 54497,
        "rejected_steps": 0,
        "LU_factorizations": 6288,
        "max_stage_backward_residual": 2.3173357283983847e-15,
        "max_relative_update": 2.99743375616342e-11,
        "nominal_steps": 20680,
        "low_priority": true,
        "resume_count": 0,
        "started_utc": "2026-11-18T04:01:12.682323+00:00",
        "completed_utc": "2026-11-18T04:02:29.515700+00:00",
        "blocks": [
          {
            "file": "block_00000_00015_8d67febb725f.npy",
            "start": 0,
            "stop": 16,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "9fc656a562fd49e5611c54aee4708549f1b9cf7ec200cdb9974c53467417ff4c"
          },
          {
            "file": "block_00016_00031_2360046d892a.npy",
            "start": 16,
            "stop": 32,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "446b7ab30792a7fc301666afd6b6241c479f6964f764c05752e2d70bae029ffd"
          },
          {
            "file": "block_00032_00047_29bd314d14e5.npy",
            "start": 32,
            "stop": 48,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "cd4de236b4eb15612b7465dc8eb424addc7e03f9fd43ec3d04caa46f17144c49"
          },
          {
            "file": "block_00048_00063_eaeecc92b3b8.npy",
            "start": 48,
            "stop": 64,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "236f30f91ac7dd3890a46f4605f6c75b7ae0266e1eabb508ea07a08cfc59476a"
          },
          {
            "file": "block_00064_00079_348f88415717.npy",
            "start": 64,
            "stop": 80,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "6ad55c93e2263a1e712b2978efce7c36b313b3f4ba5c99aeb9fa57b3249d6193"
          },
          {
            "file": "block_00080_00095_5b3707b3c2b1.npy",
            "start": 80,
            "stop": 96,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "490d4c61b7b15a4ff765a605d6b312500c0a5b86fbfde4cc47126ab47d66ec63"
          },
          {
            "file": "block_00096_00111_8050e4ebdcc6.npy",
            "start": 96,
            "stop": 112,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "edb0066ab43984602793a10b6eb3b6dc7846b52d12d1b9a102e2f3c3c4bf7d0a"
          },
          {
            "file": "block_00112_00127_27b9a2382cb3.npy",
            "start": 112,
            "stop": 128,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "f469a84fc74e2f6cb663c94cffa64994121fd218f3a562f1c2298e72a0569d40"
          },
          {
            "file": "block_00128_00143_f7bb6790beb0.npy",
            "start": 128,
            "stop": 144,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "41523eb4ff0855c8f64286b66addc1b67b821d8ea27d2bf4a43cc433c5bcae68"
          },
          {
            "file": "block_00144_00159_33df6d60d26b.npy",
            "start": 144,
            "stop": 160,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "a094105c3e30e899bb635470cd32e7b6adc98c9288c284a02b326e7e196c8c78"
          },
          {
            "file": "block_00160_00175_19a6ee97b17d.npy",
            "start": 160,
            "stop": 176,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "ffc17aedf73569a706aa60fdb5964825a6a50db2ac9f5539e44558007bd265b8"
          },
          {
            "file": "block_00176_00191_7152e2f92670.npy",
            "start": 176,
            "stop": 192,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "d3578023d69ba23b7a2a4c262b805971007ebe54cab2c4927761d30c8118ba5f"
          },
          {
            "file": "block_00192_00207_e28727eb96d3.npy",
            "start": 192,
            "stop": 208,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "4558a942309b8fc1e58229fd08067b3d8c4670a4f1e29d8964556b5e65bb1950"
          },
          {
            "file": "block_00208_00223_5bb2203ea703.npy",
            "start": 208,
            "stop": 224,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "9a6da8925c6f6e46834d47eed66c5013ff2dbccf861a79c05a8bf933b75d4d6f"
          },
          {
            "file": "block_00224_00239_0288bee7f3f3.npy",
            "start": 224,
            "stop": 240,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "5a6ce5bdcfeb10bdf4bc21f650ca94e9453b22ed60f283b9d72c8a8371f8daa7"
          },
          {
            "file": "block_00240_00255_be30cce94533.npy",
            "start": 240,
            "stop": 256,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "f34e3772c73d32d86917f85fe045a7e00da81fc73ab4effdfa293c1828944890"
          },
          {
            "file": "block_00256_00271_96b0a71e73f6.npy",
            "start": 256,
            "stop": 272,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "a71e7edf73977d867e8f881b1fea88d93d6f08dd29d187682c7b4a9e60cc58f1"
          },
          {
            "file": "block_00272_00287_30ee527ec4af.npy",
            "start": 272,
            "stop": 288,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "2411b17d0340e142e113dd04ed2e324fcce98f07689102eb4d236a48d9eae8b7"
          },
          {
            "file": "block_00288_00303_e426b6f5d643.npy",
            "start": 288,
            "stop": 304,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "26d54dec28617e6dcee762536f520adefa000750c90d1b553382f94e38ed191b"
          },
          {
            "file": "block_00304_00319_75a1dee2e0c3.npy",
            "start": 304,
            "stop": 320,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "5646b76b1c4a633487268de76d326f39514f11ba2c102aed7aa07d714c160c9a"
          },
          {
            "file": "block_00320_00335_76ad0f872e04.npy",
            "start": 320,
            "stop": 336,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "b99dacdf3b40f4499c077115fffe11b0acc34440da681dd40cf9edec7a49259a"
          },
          {
            "file": "block_00336_00351_bd4f0ea04713.npy",
            "start": 336,
            "stop": 352,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "666cabb59f255ccfbe3c929e64234763856835adc8b0a34d457942a29c1c6fd2"
          },
          {
            "file": "block_00352_00367_83949a3d12c2.npy",
            "start": 352,
            "stop": 368,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "b9d77e3a973545b3b96cfb230afa44a9678e4aa8a34563587c1ca2ac54ab6118"
          },
          {
            "file": "block_00368_00383_3b7e7a2649dd.npy",
            "start": 368,
            "stop": 384,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "305e673b50ae3caa23ae9950eaaaf3fa8a05e9130776c9b30cb5afba3a12e873"
          },
          {
            "file": "block_00384_00399_7b7d354f3ef2.npy",
            "start": 384,
            "stop": 400,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "43490ac68e77f876be80b6a781c3a0cc734b6bbeff4e26ec4c8e0ed233a76950"
          },
          {
            "file": "block_00400_00415_ff813b5b9b62.npy",
            "start": 400,
            "stop": 416,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "c06a7877a10dbeff4dec1dc91bcb58d26dd43f4bf430ccada226c1af901bf89b"
          },
          {
            "file": "block_00416_00431_9578d3276578.npy",
            "start": 416,
            "stop": 432,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "8b8e29f11b5028ad18fb8c5d09a3b0e5c274a594d0f9f7a140767221d6ac2e65"
          },
          {
            "file": "block_00432_00447_c010c0e6138f.npy",
            "start": 432,
            "stop": 448,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "53a2b9f4eafaa3eb2e6c7d190dfe88e492ba58c419fef4abb4492fe90e37cbfd"
          },
          {
            "file": "block_00448_00463_058575334c33.npy",
            "start": 448,
            "stop": 464,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "48cf3de54fdea8f8d489a8b2a2e176929f7b04dd14ebc544fc2e817776fd9da8"
          },
          {
            "file": "block_00464_00479_5902ff24d612.npy",
            "start": 464,
            "stop": 480,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "322a0477ea97ae671c198425686692361f692a6be04b9ec24872672f275d73aa"
          },
          {
            "file": "block_00480_00495_9401dfa6da8f.npy",
            "start": 480,
            "stop": 496,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "2460ed19b3202809c9b1fa482f78a79b33e1bc856626b74903bc98e2f1340681"
          },
          {
            "file": "block_00496_00511_f211443cda4e.npy",
            "start": 496,
            "stop": 512,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "5de231fb35dc16ea6932d07a725a48e9474a18bc592c279d28b0c1920f2c563d"
          },
          {
            "file": "block_00512_00527_6ec94bd196d6.npy",
            "start": 512,
            "stop": 528,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "3acb7fd07c101c5cf9a213c59513ccff9d3763c19af7f8885eae554df82a7504"
          },
          {
            "file": "block_00528_00543_cefa1959d2da.npy",
            "start": 528,
            "stop": 544,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "4ab85e3f51e0592c7c6fad66abfce788ae09c8d51e963bc4b7c9e8af8d6274b0"
          },
          {
            "file": "block_00544_00559_0ac89a1880ba.npy",
            "start": 544,
            "stop": 560,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "a0b73b9c5496e5a97b54da5eb9359f57dc9aa86ba772eaa037afa1ef65bd28dc"
          },
          {
            "file": "block_00560_00575_1fae491f3c05.npy",
            "start": 560,
            "stop": 576,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "ac73bbf9ba67e78356b58319bc5ba6e73f8c10ecac36c75c456a870abf0040d0"
          },
          {
            "file": "block_00576_00591_62062887435a.npy",
            "start": 576,
            "stop": 592,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "928d92fff3d6845955235630361e27d823ca41fdc45f147263fba978300cf4cb"
          },
          {
            "file": "block_00592_00607_2d82011f390c.npy",
            "start": 592,
            "stop": 608,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "7c257d34555dfa289654851ab5d91ec3a566d5313cabb1cf306d74614091ec0e"
          },
          {
            "file": "block_00608_00623_576cb92610c0.npy",
            "start": 608,
            "stop": 624,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "3bacc70f11d5fff79d111cda9a26d13972995350675e8068d7ca795034729d92"
          },
          {
            "file": "block_00624_00639_a6af0de3a0ea.npy",
            "start": 624,
            "stop": 640,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "d58254b38ddeeb134406694ef71defbf2948c9feed785fc30b51216300d9ebd7"
          },
          {
            "file": "block_00640_00655_5d1b05c941df.npy",
            "start": 640,
            "stop": 656,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "473ce1c3feb7e2aa5fca3cd97f2ff548fc407da4b0f4ec9daac3252a65245d62"
          },
          {
            "file": "block_00656_00671_24a97a687d43.npy",
            "start": 656,
            "stop": 672,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "68d07a9af1480e2d7147fbf3d9fa1c91a10d89217f7d5bd9f196ada29a17cfe2"
          },
          {
            "file": "block_00672_00687_2095d61b5e06.npy",
            "start": 672,
            "stop": 688,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "8297caadd97d3792c514c0811525d19e1796f5f15dd241d8da9db666252d0032"
          },
          {
            "file": "block_00688_00703_e82f92d5a91c.npy",
            "start": 688,
            "stop": 704,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "5da8844ada3ad09376b9cc5fabb49f5c00c3515cd9dc327a7d5664e5d2e386b6"
          },
          {
            "file": "block_00704_00719_b41967f80d77.npy",
            "start": 704,
            "stop": 720,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "4c55f3962321477242f5190dc2d86a47cc97b2b7b9520230e4c362d5cecf8402"
          },
          {
            "file": "block_00720_00735_2abd56207def.npy",
            "start": 720,
            "stop": 736,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "35169f563f6dded209f836d96f27c0f654011548adb777a153bcc0d074cde9e1"
          },
          {
            "file": "block_00736_00751_15f364b3f387.npy",
            "start": 736,
            "stop": 752,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "c8821eec9e31e605cf65eff5e06f5bd464b6596894e9c8a4536847f4282de5e7"
          },
          {
            "file": "block_00752_00767_816c8051fc59.npy",
            "start": 752,
            "stop": 768,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "cce4ce93f9ebe8ff75ab8f7f94f47950f39b98109621d5be30f3d5c2320a1653"
          },
          {
            "file": "block_00768_00783_6d1699f54cad.npy",
            "start": 768,
            "stop": 784,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "a5de57440535545e349a61645f329c113bc6f39405ac28d99d7b7268ad01bdf9"
          },
          {
            "file": "block_00784_00799_e922c8ebb59c.npy",
            "start": 784,
            "stop": 800,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "c62e980ba9e9fa22027f9cee5dab1b5cbd6ea05b3e901a9810df35d2a0c63a21"
          },
          {
            "file": "block_00800_00815_4d58967528b9.npy",
            "start": 800,
            "stop": 816,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "342fae2854432d1004a8a4f4986baf665ac164d37323b9b105b31a03b0e1fd64"
          },
          {
            "file": "block_00816_00831_ae1db1df5cba.npy",
            "start": 816,
            "stop": 832,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "97afd0442b96ffd7bd11a1f34f43594711117d36500a997130507bee30384d6f"
          },
          {
            "file": "block_00832_00847_ef81a40bfb6a.npy",
            "start": 832,
            "stop": 848,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "b7ed9c235d1992e4d37a96c954e78ea3b1c2a0fcaf433895dfa6f8a572736c86"
          },
          {
            "file": "block_00848_00863_01e2ee570129.npy",
            "start": 848,
            "stop": 864,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "110a32607d36736224bf41255e87319ca20c8fcd6bdcbaea613590b3ea633213"
          },
          {
            "file": "block_00864_00879_386255aca5ca.npy",
            "start": 864,
            "stop": 880,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "10fb89517c92cbdb4caa15fb9dcabf156d03ff816b51a975172e07469bf3df86"
          },
          {
            "file": "block_00880_00895_96a20cc6a0c3.npy",
            "start": 880,
            "stop": 896,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "997a6f598b26c0277e22eb5ea999b7d05dd10bfb04335d9d74a0dd2d71a357d9"
          },
          {
            "file": "block_00896_00905_3858bbeba0b7.npy",
            "start": 896,
            "stop": 906,
            "shape": [
              10,
              63,
              5
            ],
            "sha256": "417da5f532de483067d6f524f5e119217d9857d63fcdf3a625ec364ea4950861"
          },
          {
            "file": "block_00906_00921_dc70e9066d98.npy",
            "start": 906,
            "stop": 922,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "2638ce7db8c45abc9267e755e5258573137b168e95520364b091290f0eaa82d8"
          },
          {
            "file": "block_00922_00937_c133047bf967.npy",
            "start": 922,
            "stop": 938,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "9d6509dd78bb206830d5d32e3504e2fadc7548a394984217baa5c74b7f82118b"
          },
          {
            "file": "block_00938_00953_f6fc0a9d7c6d.npy",
            "start": 938,
            "stop": 954,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "06fdf98ea8375a793c7fcec5d60ee6183b0fb337246d60824dd2113911db0aad"
          },
          {
            "file": "block_00954_00969_db06103b9cf9.npy",
            "start": 954,
            "stop": 970,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "e6585ee2201823b13c97ccd1ece267f92bdfd9fab0422656ce1c251082553b5a"
          },
          {
            "file": "block_00970_00985_66643d000387.npy",
            "start": 970,
            "stop": 986,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "10d7777fa0f072ee57c8d0b542988b348738b105f00f79a7e814f236ef69fcfa"
          },
          {
            "file": "block_00986_01001_c21515227397.npy",
            "start": 986,
            "stop": 1002,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "bfd786ed5876adeb9c4e0edd7bd209c653df9cd681d3f4b1a837e7fede630a94"
          },
          {
            "file": "block_01002_01017_a184383adcc0.npy",
            "start": 1002,
            "stop": 1018,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "bc0c12617c6f5a77099ccf23f1613ae72764887c27e6886a355c599b29da427f"
          },
          {
            "file": "block_01018_01033_12d1df34f112.npy",
            "start": 1018,
            "stop": 1034,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "9f98ad9e733946efaba4e08ad43f84c4f058e6a4b5d033d983b69f9550394011"
          },
          {
            "file": "block_01034_01049_e8d2881cd48c.npy",
            "start": 1034,
            "stop": 1050,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "ef711e0fa9abfe215b7478211f146fb27c1bea9e9029e24e5d463bbf7d365321"
          },
          {
            "file": "block_01050_01065_9dea2e811303.npy",
            "start": 1050,
            "stop": 1066,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "9deff64fbb10b03027b7a735a19e34ff998eee636da0d8ef06a7776fe6178159"
          },
          {
            "file": "block_01066_01081_30e214832ca7.npy",
            "start": 1066,
            "stop": 1082,
            "shape": [
              16,
              63,
              5
            ],
            "sha256": "0114a08f8ff5f9047e427e645447c094390b86a8268019e4c244657ace133d19"
          },
          {
            "file": "block_01082_01084_38bd59806b35.npy",
            "start": 1082,
            "stop": 1085,
            "shape": [
              3,
              63,
              5
            ],
            "sha256": "06406b8974a114a0c0dad16463b54ab2d5c8b90461f9837a01ca86974cb12cdf"
          }
        ],
        "representation": "columns v,q,r_eps1,r_eps2,r_eps3; exact remainder evolution, not Taylor truncation",
        "threadpools": [
          {
            "user_api": "blas",
            "internal_api": "openblas",
            "num_threads": 1,
            "prefix": "libscipy_openblas",
            "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\numpy.libs\\libscipy_openblas64_-ed4f167a5330424524f45258e7ca2c8d.dll",
            "version": "0.3.34.106.0",
            "threading_layer": "pthreads",
            "architecture": "SkylakeX"
          },
          {
            "user_api": "blas",
            "internal_api": "openblas",
            "num_threads": 1,
            "prefix": "libscipy_openblas",
            "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\scipy.libs\\libscipy_openblas-197ee2fc9b4d071f7e048078cac74115.dll",
            "version": "0.3.31.dev",
            "threading_layer": "pthreads",
            "architecture": "SkylakeX"
          }
        ]
      },
      "array_hash_scope": "New source complete.json may contain state hashes; historical block arrays remain read-only and are not all rehashed here"
    },
    {
      "name": "D5",
      "N": 1024,
      "level": 3,
      "directory": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D5_N1024_l3",
      "metadata_hashes": {
        "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D5_N1024_l3\\complete.json": "b1e239a0910321017ae5484894c78eb2af41dae965247458aeeb72015b2fc925",
        "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D5_N1024_l3\\grid.json": "4ef9fb313389a616f7a1634b03f69e8ee13a2c8aa58173436da609177063a01c"
      },
      "source_metadata": {
        "schema": 1,
        "name": "D5",
        "N": 1024,
        "dimension": 2047,
        "level": 3,
        "stages": 5,
        "epsilons": [
          0.03125,
          0.125,
          0.5
        ],
        "outputs": 1085,
        "context_hash": "b4bba92e7e58c87780ce74e49f9913ed64e3ab188f097c764175a2b7c5ea7ede",
        "protocol_sha256": "b7fae78f356c60b72521622f6d9a4a4a7ae86c5a9362c9ce90be65383b8b451d",
        "datum_hash": "0b9292abc943ad96753285775a819bc52057c75417bd508f0da5d96b7818d8e4",
        "source_hashes": {
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\numerical_smooth.py": "0b2d7f86a49c184accc4482f96568f2286c81a6bde704c097545f1d4e7cdf79c",
          "D:\\Claude\\Other Nonlinear\\numerics\\twomesh_timing_20261104\\twomesh_timing.py": "46f512f97248427315f9a44d708c1eca896aa051597bafd57cdf3795ca5ae710",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m1\\theta0_core.py": "1c47416bbe7370ceb186e180f51668b08630d3cb52b3b16df7b6791c585dc3d1",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m0\\m0_core.py": "07d6518adffcb02702f6bd0f6fb492cda4964187d85108705754e33d87cde252",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m0\\check_initial_layer.py": "c7a9ba1d3c8c9908151b3ffd8925ea2cf661d79b31adbd142f386ff76c210e41",
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\smooth_data.py": "f6d1cc8691d82fe7afbd0d8e944c1fe24d21576bde06b3bdd9dc77af2db137ff",
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chain_jobs.py": "90e42f3a32d1f27552b128ef1d51527dbd73bbc3ba4a5d17fcbd67543ca9c4ec"
        },
        "source_scale": 80,
        "seconds": 669.389180200058,
        "elapsed_seconds": 669.3891811000649,
        "counters": {
          "steps": 20800,
          "iters": 53664,
          "rejections": 0,
          "lus": 6351,
          "max_stage_residual": 2.4723140308646162e-15,
          "max_update": 2.99721636050533e-11
        },
        "steps": 20800,
        "iterations": 53664,
        "rejected_steps": 0,
        "LU_factorizations": 6351,
        "max_stage_backward_residual": 2.4723140308646162e-15,
        "max_relative_update": 2.99721636050533e-11,
        "nominal_steps": 20800,
        "low_priority": true,
        "resume_count": 0,
        "started_utc": "2026-11-18T03:20:47.187433+00:00",
        "completed_utc": "2026-11-18T03:31:56.565113+00:00",
        "blocks": [
          {
            "file": "block_00000_00015_19a32b34c8a3.npy",
            "start": 0,
            "stop": 16,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "850ab243c990975cfd3e073f2d824ee285d7688210e4d51e03091a96a360fdfe"
          },
          {
            "file": "block_00016_00031_4c283087ff08.npy",
            "start": 16,
            "stop": 32,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "58f3271119d0a20e174fc5f80467a37b461fc4701d12ac3fe7e7f1fc5445d9aa"
          },
          {
            "file": "block_00032_00047_60b13b2faf1a.npy",
            "start": 32,
            "stop": 48,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "3c13bddb326c73934eee2da292c21961c2b139cc03a4939bb29c16282930db34"
          },
          {
            "file": "block_00048_00063_3c6695ca7937.npy",
            "start": 48,
            "stop": 64,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "70f4c6b83d7c937dee5b05c3c77bd059735e376cfae5c53a89e7bb425ff95389"
          },
          {
            "file": "block_00064_00079_a4750146fb5f.npy",
            "start": 64,
            "stop": 80,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "a79e5ef47b9150ef60a222babcbc5e78e50731db634b48344ee0fbaca76a86ae"
          },
          {
            "file": "block_00080_00095_0fd0509bcf97.npy",
            "start": 80,
            "stop": 96,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "bb6ae8c0c01a7b278a02e28520e17cc96f0c4d110dd30410255b9e646e685267"
          },
          {
            "file": "block_00096_00111_4a0951380a7e.npy",
            "start": 96,
            "stop": 112,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "8171fa45403446c0756bc06ddda0e0af21b684c0c940e1a1cbf8c2fc775f9e92"
          },
          {
            "file": "block_00112_00127_7845b8aab573.npy",
            "start": 112,
            "stop": 128,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "172c624b59eb0cfbebb52f6e753a41abcdcdee050dab8db841c283249b14d141"
          },
          {
            "file": "block_00128_00143_2bb3b928d914.npy",
            "start": 128,
            "stop": 144,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "c2ce1be1631e336cd72826cba9d2dc2cdfde7648a51377c80541fc25c949bccc"
          },
          {
            "file": "block_00144_00159_1a2f450fab49.npy",
            "start": 144,
            "stop": 160,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "ccd50a9fd3d40f32eb2a45bddf910d305e04592ac18bfeb69a37c0de6bd0dc8d"
          },
          {
            "file": "block_00160_00175_50dff319ba20.npy",
            "start": 160,
            "stop": 176,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "3728b9aa0b02f8770fe7ac2117e7e3f67694c04256ad0d145d26fefd7a58c12b"
          },
          {
            "file": "block_00176_00191_015b208e2266.npy",
            "start": 176,
            "stop": 192,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "b4e05ed6c8b53770e007ce7d48bc2e53e459e53ed9d0377df590dffbcbd5a1a8"
          },
          {
            "file": "block_00192_00207_a79f8e5d2deb.npy",
            "start": 192,
            "stop": 208,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "dde4959328be0edf74373664fd97dc947239bc7ebe843e62a958823cbee1473b"
          },
          {
            "file": "block_00208_00223_63d7413a6c06.npy",
            "start": 208,
            "stop": 224,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "cdb59005db22eec1eb9bd6215911742ccdd4d17ee99c779be3ca56cd8dd564d5"
          },
          {
            "file": "block_00224_00239_36cb53350c04.npy",
            "start": 224,
            "stop": 240,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "ab25d5eb2fea60aaea13861274c735f9b3352bfd068ef07b8bafac8820a044b4"
          },
          {
            "file": "block_00240_00255_9af5702b41ea.npy",
            "start": 240,
            "stop": 256,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "d8475095ca0b063546987c7026c0f1b61ccd9a99587d05b663b7226069caaed6"
          },
          {
            "file": "block_00256_00259_feec0347d0c8.npy",
            "start": 256,
            "stop": 260,
            "shape": [
              4,
              2047,
              5
            ],
            "sha256": "3bcd4724404bf3e607089843b7e7b6c522a4fa5ee39152a20e6f2fbb4272b2eb"
          },
          {
            "file": "block_00260_00275_6be44efd27b2.npy",
            "start": 260,
            "stop": 276,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "47ec91dbeca8e172851e9cf41fa51d2a3384b6fa94475894ce3efb4d128c7555"
          },
          {
            "file": "block_00276_00291_b7ed45a3b9b8.npy",
            "start": 276,
            "stop": 292,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "58a7cef301e996d270733e80225c68daec920ef1adbd8d58cf5b62a230feead5"
          },
          {
            "file": "block_00292_00307_82ceb9136273.npy",
            "start": 292,
            "stop": 308,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "b739e320c106dcf2419a9c955e8c29fca2c56aac83b108a9383def834e096fec"
          },
          {
            "file": "block_00308_00323_e846d67e47c0.npy",
            "start": 308,
            "stop": 324,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "fe4e5dba0b82b46533a1e733c51aa24266bd94d654627d66b28800f8eaa2bc9e"
          },
          {
            "file": "block_00324_00339_2db768ad5eff.npy",
            "start": 324,
            "stop": 340,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "40dc329a2d6bd8a3c255304910065e5a29e72d9fdabcece992ca53e95e728fb9"
          },
          {
            "file": "block_00340_00355_0e38fd385617.npy",
            "start": 340,
            "stop": 356,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "7935bc984ddd7ac43d83c5b921c15386863c8f4c9c3d73d5cc4db714adca9d95"
          },
          {
            "file": "block_00356_00371_63987e08e7c3.npy",
            "start": 356,
            "stop": 372,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "4bf2f378b6dc0540b650c562dc3fcf0e77c4e3aee5eb652593382073afa702c2"
          },
          {
            "file": "block_00372_00387_8a0364882c6c.npy",
            "start": 372,
            "stop": 388,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "b4881ba86c8ec70546e1b76377822f8877af395072fe32a11d4c90572417af02"
          },
          {
            "file": "block_00388_00403_696a29a09d88.npy",
            "start": 388,
            "stop": 404,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "51c940a0a627877eb642cac65a68057e323974f816f8b9743e544c41957cec12"
          },
          {
            "file": "block_00404_00419_5129178ea59f.npy",
            "start": 404,
            "stop": 420,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "ebbfd6d585f360e6c0f3a9c6eae61e2ae56b3fe5a8d3840aa5fa331de51e37ea"
          },
          {
            "file": "block_00420_00424_77d5501875f9.npy",
            "start": 420,
            "stop": 425,
            "shape": [
              5,
              2047,
              5
            ],
            "sha256": "fdb16a6fbc4be26d08b4cf7269e2e505dc6408a5773ace5d5227c8feac307e78"
          },
          {
            "file": "block_00425_00440_327af2ca8c68.npy",
            "start": 425,
            "stop": 441,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "820ee97f25fe83759d71564d69feef8e23d1aed5ba37d36f8f0ee8bc4412c399"
          },
          {
            "file": "block_00441_00456_ba1fbb5f0dac.npy",
            "start": 441,
            "stop": 457,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "667137607b02d8ab5fc5e3e7a499c2631809e78610f02cc3232f59541ed3d3d0"
          },
          {
            "file": "block_00457_00472_0594c14df6e3.npy",
            "start": 457,
            "stop": 473,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "854a76e48aae677311ab0a0aa1fcf3307ac9637eb7c488fa6c99ae4686207f7a"
          },
          {
            "file": "block_00473_00486_83d6de971851.npy",
            "start": 473,
            "stop": 487,
            "shape": [
              14,
              2047,
              5
            ],
            "sha256": "be88325f201ab9e745fe210f50b1bf8bc3a161651e588334b4f98c8f290d35c7"
          },
          {
            "file": "block_00487_00502_6533a6b0d7d6.npy",
            "start": 487,
            "stop": 503,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "acbeee911fe6dc425e10b142080fca731c32519c131ef501b4e59e6878acdb8a"
          },
          {
            "file": "block_00503_00518_581bcfcb8b12.npy",
            "start": 503,
            "stop": 519,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "5e8820d5a8daf025983703558ff365fae635deddfacd4f050793a389a3bd6c8f"
          },
          {
            "file": "block_00519_00528_42e32955c1c2.npy",
            "start": 519,
            "stop": 529,
            "shape": [
              10,
              2047,
              5
            ],
            "sha256": "b9f38d0bd15345ef8076d51207bc8aa0c803f4a322f4edfc6b4f214629dac1b7"
          },
          {
            "file": "block_00529_00544_179b8eb8929a.npy",
            "start": 529,
            "stop": 545,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "64c73fe9e290ac394e642487e2396558c960d81a8e04180ac276899a7e4a1853"
          },
          {
            "file": "block_00545_00560_ddea6cfd3e19.npy",
            "start": 545,
            "stop": 561,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "5959afab3fad7f8581d4b59d67a3c9bbe5c528502145c636a0bdf588b176257d"
          },
          {
            "file": "block_00561_00572_2a33f98d0869.npy",
            "start": 561,
            "stop": 573,
            "shape": [
              12,
              2047,
              5
            ],
            "sha256": "4eb50b27f71ed44dd601ea1c6dd093f6779fd8ded6232c7e0776af5c0d87c86e"
          },
          {
            "file": "block_00573_00588_148030d3872e.npy",
            "start": 573,
            "stop": 589,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "977d00d73bef3650e53e41fbe535c3c941ce1d8485d108499198eaf4b2429858"
          },
          {
            "file": "block_00589_00604_9e6e219a4c30.npy",
            "start": 589,
            "stop": 605,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "5f8dc7b2a5fbc00856d9538a0b0d0af39bac6c3b914c344d638028c42570b792"
          },
          {
            "file": "block_00605_00620_ac2a344e95eb.npy",
            "start": 605,
            "stop": 621,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "962f6cf4b9fd1d00d15244fa3b4c64e49a46245638948e87b1db45caa5daa3a1"
          },
          {
            "file": "block_00621_00624_3d1993abb387.npy",
            "start": 621,
            "stop": 625,
            "shape": [
              4,
              2047,
              5
            ],
            "sha256": "b28b32b6e996f7004c82c9f40c3f0164b3c208684aa084c4ec4ed8b651b4fd60"
          },
          {
            "file": "block_00625_00640_23fa6d471ea8.npy",
            "start": 625,
            "stop": 641,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "4f9dab99e7fb5832cd92c26e801d15ae237bfc3db51369a5e82f7f938924c1e9"
          },
          {
            "file": "block_00641_00656_15f0b1a79f80.npy",
            "start": 641,
            "stop": 657,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "a2b6f1ddf6ea98580eb6222688f293a0733e94b6701ed78e667bda83dc7eaa98"
          },
          {
            "file": "block_00657_00672_9b516be71ab6.npy",
            "start": 657,
            "stop": 673,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "1fd5e1f6aed90b13e10e2523fd10479bf8b0065e613c4a9752679bd4580e20fe"
          },
          {
            "file": "block_00673_00688_d2d21be6579f.npy",
            "start": 673,
            "stop": 689,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "4357108bd29a0fd83dd8167a99240f16fad493b7aaa54152e4e6c15fb7a1e4b6"
          },
          {
            "file": "block_00689_00702_04f5c74bcc78.npy",
            "start": 689,
            "stop": 703,
            "shape": [
              14,
              2047,
              5
            ],
            "sha256": "36def0475f3260b1a00e669c65753f7880eedf9ac4326e26053fefa17ae19f52"
          },
          {
            "file": "block_00703_00718_13ef7a87d6a9.npy",
            "start": 703,
            "stop": 719,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "839639157dac30f349041da912266e07b1a4a361e846fe93964af2303cd83b5a"
          },
          {
            "file": "block_00719_00734_fbab68934101.npy",
            "start": 719,
            "stop": 735,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "fd9e514f51c0fc15ab052bf2f4a427e55f0c3cde6d4cbde16ff7524c899e811d"
          },
          {
            "file": "block_00735_00750_fffdd34dfdc1.npy",
            "start": 735,
            "stop": 751,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "5e19983aba41d3f08a68c642a78ff81b54ef9ebea3c134123e28ae705dea5869"
          },
          {
            "file": "block_00751_00766_4f6fe0ace47a.npy",
            "start": 751,
            "stop": 767,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "6da29f6aec8301deaad6b5c945ae75b89e49ee074addfede4b173620697d6e25"
          },
          {
            "file": "block_00767_00782_51b9203a53ee.npy",
            "start": 767,
            "stop": 783,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "ee55518acdcea3059427f5b4133056af460c5bb635fb1089671d3b54e86fbc86"
          },
          {
            "file": "block_00783_00798_c2803337bb88.npy",
            "start": 783,
            "stop": 799,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "fdb6172703d45c9f6cd0e09ed0bbe38fe1d8a485d2bfc9b11ed0ac5e162cd33e"
          },
          {
            "file": "block_00799_00814_d25752043a47.npy",
            "start": 799,
            "stop": 815,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "fe793c73a6f48bfbc2bb8dc697f83a9e3af7c8faad9c0f249b7c65537a0aded8"
          },
          {
            "file": "block_00815_00830_4487c4f3f25c.npy",
            "start": 815,
            "stop": 831,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "105e0dd85bde264c3782151e475491cdfd8f23780a6dedadd50a84325bd896d0"
          },
          {
            "file": "block_00831_00836_be12290e25ee.npy",
            "start": 831,
            "stop": 837,
            "shape": [
              6,
              2047,
              5
            ],
            "sha256": "7abfeecff1d97462b5e3e950b1655bb856c55a1268e10f7325197dfa60bc224e"
          },
          {
            "file": "block_00837_00852_a9c9f6625ac9.npy",
            "start": 837,
            "stop": 853,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "0576c644933255a0c57ab7c08ed8a4c932a9d4f2390a7c6c04c0e1ab296a9d29"
          },
          {
            "file": "block_00853_00868_86b51e9ee85e.npy",
            "start": 853,
            "stop": 869,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "a7eacb80257861e84ae27e1fd69e1ae952b3f8160b782be82d310f06cfa43260"
          },
          {
            "file": "block_00869_00884_9584ee2f14af.npy",
            "start": 869,
            "stop": 885,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "3fe5956d3e1bbb022ec978c604987dba095b46db7440833cd4f395aae8a4254c"
          },
          {
            "file": "block_00885_00900_9b8f3aaa040a.npy",
            "start": 885,
            "stop": 901,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "92433a63988d98a70202716cb2d3d39faa75bf59e2c42007802abce8511da89f"
          },
          {
            "file": "block_00901_00916_aae1b20fd2eb.npy",
            "start": 901,
            "stop": 917,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "ade969934562a29ebb9999c306c32e45bd251ce48abf1f74370f572edf028904"
          },
          {
            "file": "block_00917_00932_1af5d03dd8e7.npy",
            "start": 917,
            "stop": 933,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "2363a843b9c6bf228699de19708e9ccb39ec1abdc50500e1121e4f5a8e64293a"
          },
          {
            "file": "block_00933_00948_feda289404a4.npy",
            "start": 933,
            "stop": 949,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "04fe59ea2338508d6161e70058efc69938e0d25462a9cc483a94a8021c7a5e2b"
          },
          {
            "file": "block_00949_00964_944ded4aed0c.npy",
            "start": 949,
            "stop": 965,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "0715898ccf5f36f8fd46d9e85b38f927c22f53b78b38bd1b6d1dd6e1596ce4e8"
          },
          {
            "file": "block_00965_00971_cf429cbaf197.npy",
            "start": 965,
            "stop": 972,
            "shape": [
              7,
              2047,
              5
            ],
            "sha256": "3da0ac54bd7ad056b1d8079788c6ee09922df44cad00a3914983557c598d246d"
          },
          {
            "file": "block_00972_00987_e927ab83f2f3.npy",
            "start": 972,
            "stop": 988,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "424042154c4cf001b645222499eb0518e5ec06bdb2532521a33d899b5a6ae3d8"
          },
          {
            "file": "block_00988_01003_226ee5c9ee57.npy",
            "start": 988,
            "stop": 1004,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "28b2849e6f188a17a848724c807798529420de208e70e04f432f7e739283cc64"
          },
          {
            "file": "block_01004_01019_41e75b657777.npy",
            "start": 1004,
            "stop": 1020,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "c3555c45e25a00f29caab9ff8326824bf8c6f320447e2e6844d936233abbd286"
          },
          {
            "file": "block_01020_01035_a9971c4c4d36.npy",
            "start": 1020,
            "stop": 1036,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "808dc67ee839bc1140309e2a5905e00265781a89ffd27af75002d23f0e51e5b9"
          },
          {
            "file": "block_01036_01044_15cc8927a7ab.npy",
            "start": 1036,
            "stop": 1045,
            "shape": [
              9,
              2047,
              5
            ],
            "sha256": "67771a3de1a6eb2c497d3fef3261d779fc81bf9d46733607da66ee92cfd3f038"
          },
          {
            "file": "block_01045_01060_adde05c97053.npy",
            "start": 1045,
            "stop": 1061,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "c1df3f8dc97354e5a04d6477320f2d203d96e753a92ac88b3d9cbb49863bece8"
          },
          {
            "file": "block_01061_01076_1614ec8eac61.npy",
            "start": 1061,
            "stop": 1077,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "13ea8d5b3d24aa40433e107e4a60742af4d1c80094b07b79b1e1c5928053ccea"
          },
          {
            "file": "block_01077_01081_074865f872e3.npy",
            "start": 1077,
            "stop": 1082,
            "shape": [
              5,
              2047,
              5
            ],
            "sha256": "87d52e99f557357f65ed300ec687e1d7a5ca77d4ab8148ed31cdc67455687cd0"
          },
          {
            "file": "block_01082_01084_b29829ad4610.npy",
            "start": 1082,
            "stop": 1085,
            "shape": [
              3,
              2047,
              5
            ],
            "sha256": "4d6149ea1cdefaadfbdee74f9c44a8430dfc94c8444b09a03e0ccac5cef15567"
          }
        ],
        "representation": "columns v,q,r_eps1,r_eps2,r_eps3; exact remainder evolution, not Taylor truncation",
        "threadpools": [
          {
            "user_api": "blas",
            "internal_api": "openblas",
            "num_threads": 1,
            "prefix": "libscipy_openblas",
            "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\numpy.libs\\libscipy_openblas64_-ed4f167a5330424524f45258e7ca2c8d.dll",
            "version": "0.3.34.106.0",
            "threading_layer": "pthreads",
            "architecture": "SkylakeX"
          },
          {
            "user_api": "blas",
            "internal_api": "openblas",
            "num_threads": 1,
            "prefix": "libscipy_openblas",
            "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\scipy.libs\\libscipy_openblas-197ee2fc9b4d071f7e048078cac74115.dll",
            "version": "0.3.31.dev",
            "threading_layer": "pthreads",
            "architecture": "SkylakeX"
          }
        ]
      },
      "array_hash_scope": "New source complete.json may contain state hashes; historical block arrays remain read-only and are not all rehashed here"
    },
    {
      "name": "D5",
      "N": 2048,
      "level": 2,
      "directory": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D5_N2048_l2",
      "metadata_hashes": {
        "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D5_N2048_l2\\complete.json": "08954f843beba5d361acea1d47b7d6b454134c16fb7e04e5eaeedad393545703",
        "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D5_N2048_l2\\grid.json": "72d0aae4a334b3e81e830c946cde7766b1350761b8f2ffa5f7e3955b556a64f1"
      },
      "source_metadata": {
        "schema": 1,
        "name": "D5",
        "N": 2048,
        "dimension": 4095,
        "level": 2,
        "stages": 5,
        "epsilons": [
          0.03125,
          0.125,
          0.5
        ],
        "outputs": 1085,
        "context_hash": "aa15f4f207c70636e9b3c30de0648a06351a25b6751e30cf255bd9837b0e0227",
        "protocol_sha256": "b7fae78f356c60b72521622f6d9a4a4a7ae86c5a9362c9ce90be65383b8b451d",
        "datum_hash": "0b9292abc943ad96753285775a819bc52057c75417bd508f0da5d96b7818d8e4",
        "source_hashes": {
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\numerical_smooth.py": "0b2d7f86a49c184accc4482f96568f2286c81a6bde704c097545f1d4e7cdf79c",
          "D:\\Claude\\Other Nonlinear\\numerics\\twomesh_timing_20261104\\twomesh_timing.py": "46f512f97248427315f9a44d708c1eca896aa051597bafd57cdf3795ca5ae710",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m1\\theta0_core.py": "1c47416bbe7370ceb186e180f51668b08630d3cb52b3b16df7b6791c585dc3d1",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m0\\m0_core.py": "07d6518adffcb02702f6bd0f6fb492cda4964187d85108705754e33d87cde252",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m0\\check_initial_layer.py": "c7a9ba1d3c8c9908151b3ffd8925ea2cf661d79b31adbd142f386ff76c210e41",
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\smooth_data.py": "f6d1cc8691d82fe7afbd0d8e944c1fe24d21576bde06b3bdd9dc77af2db137ff",
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chain_jobs.py": "90e42f3a32d1f27552b128ef1d51527dbd73bbc3ba4a5d17fcbd67543ca9c4ec"
        },
        "source_scale": 80,
        "seconds": 853.5639800999779,
        "elapsed_seconds": 853.5639827999985,
        "counters": {
          "steps": 10412,
          "iters": 27558,
          "rejections": 0,
          "lus": 6360,
          "max_stage_residual": 2.5379440873133307e-15,
          "max_update": 2.978522976721104e-11
        },
        "steps": 10412,
        "iterations": 27558,
        "rejected_steps": 0,
        "LU_factorizations": 6360,
        "max_stage_backward_residual": 2.5379440873133307e-15,
        "max_relative_update": 2.978522976721104e-11,
        "nominal_steps": 10412,
        "low_priority": true,
        "resume_count": 0,
        "started_utc": "2026-11-18T03:31:59.679076+00:00",
        "completed_utc": "2026-11-18T03:46:13.249447+00:00",
        "blocks": [
          {
            "file": "block_00000_00015_fe13b46742cc.npy",
            "start": 0,
            "stop": 16,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "985ebf348ff80c7de56456efa831ed8464d3204332cc4208ff9dd0e4834b6555"
          },
          {
            "file": "block_00016_00031_1c66d076d8a3.npy",
            "start": 16,
            "stop": 32,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "12758c105632602177bff7a44d62b9d506053f5633d8fb76263efba2d8d7f8be"
          },
          {
            "file": "block_00032_00047_ee0e2ed637dc.npy",
            "start": 32,
            "stop": 48,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "c2a088bb7db3d040961c84d442242e60605a6d80b8b2e65d97f12dbd580153d2"
          },
          {
            "file": "block_00048_00063_5d67fe283284.npy",
            "start": 48,
            "stop": 64,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "888e4ae6f40f5648bd285fdeb1ce7616e185c1906165d87d807efd694cd482b3"
          },
          {
            "file": "block_00064_00079_984d66446512.npy",
            "start": 64,
            "stop": 80,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "fd4dc42de859430c463b4a8f0dc1de52eee31a6bacf2b6c0ec483d72835d7e6c"
          },
          {
            "file": "block_00080_00095_052bfc4419c0.npy",
            "start": 80,
            "stop": 96,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "a7220ef6bfad7e51ddd0aeca705bcccdd061f69c65e3e9568c90febf6e8fd1a2"
          },
          {
            "file": "block_00096_00111_515c50fab09e.npy",
            "start": 96,
            "stop": 112,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "4780973db9553670b02880ba98f2ef8a7070088cd6196e00abf3748f882136be"
          },
          {
            "file": "block_00112_00127_b1614062abb5.npy",
            "start": 112,
            "stop": 128,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "132a6a5718535536e037c0234361c5dded6d0414109eb061ed45722d9d03a6bd"
          },
          {
            "file": "block_00128_00137_eb7949bfef0d.npy",
            "start": 128,
            "stop": 138,
            "shape": [
              10,
              4095,
              5
            ],
            "sha256": "19792a26ae7011d68ae3671707b38310c9eb2827fbff68b8eca5b74a367c09fd"
          },
          {
            "file": "block_00138_00153_c0dfef615e4b.npy",
            "start": 138,
            "stop": 154,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "86ecdb5fd62d8422d1cc5dc44ed6f6318109099b114581dcf2124c6ad3d69f9d"
          },
          {
            "file": "block_00154_00169_b2b8d6ae8967.npy",
            "start": 154,
            "stop": 170,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "63d8fa246e91f3a6ce7fbb424315e1cdedb9b23534e0d7f0db436c2cb5d56ad1"
          },
          {
            "file": "block_00170_00185_065446bb17ba.npy",
            "start": 170,
            "stop": 186,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "0813f7f107c2cabc7d9b35ca333ae1dce3ec45bfe47d3bcf812abd0de49b20f4"
          },
          {
            "file": "block_00186_00201_c3f728550793.npy",
            "start": 186,
            "stop": 202,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "3da86288b6af27c7238e02ff684de00155618d191ec78778c22f2f2f2a95c97f"
          },
          {
            "file": "block_00202_00217_ff80548ca889.npy",
            "start": 202,
            "stop": 218,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "758463b120855ac24c79e03f0176a67697a85392f370f7718d5f5ae4069ce8a4"
          },
          {
            "file": "block_00218_00233_086c1727a58b.npy",
            "start": 218,
            "stop": 234,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "1e32418ea58fb722581980d8c8e6f51f4e93de3dac61205b5b5474e31d4859d5"
          },
          {
            "file": "block_00234_00249_84f72ad2407a.npy",
            "start": 234,
            "stop": 250,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "52f85a2a22881f6a10c84d045d717227b4814eef9ab4f519461e1e72eb9d9991"
          },
          {
            "file": "block_00250_00265_15a469e80cf9.npy",
            "start": 250,
            "stop": 266,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "c046c580c15ca9f049f7be53072f6ec75e0e9ffb1c79147e1a82e3537aadeacc"
          },
          {
            "file": "block_00266_00281_ad490d840099.npy",
            "start": 266,
            "stop": 282,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "95ad440846a7aaf5acb0471c94b38c65d16e7cc7d83e6ea6b4b19efb1514558a"
          },
          {
            "file": "block_00282_00297_c311a1565877.npy",
            "start": 282,
            "stop": 298,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "119e539770bb7d7c9315c2a2d0ff581e83cdd829309bf338fd965b536e88dc61"
          },
          {
            "file": "block_00298_00313_be8cc02a18e3.npy",
            "start": 298,
            "stop": 314,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "93de5781974814d697156ff741cf4e524859d149f582bfb26051ec676457448f"
          },
          {
            "file": "block_00314_00329_3f07a2c4f62c.npy",
            "start": 314,
            "stop": 330,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "7a4b5a088fdc22e32e9effd05fe88e2b3323758dded7b4adb883d3cae6fc0261"
          },
          {
            "file": "block_00330_00345_392ba72e78ea.npy",
            "start": 330,
            "stop": 346,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "dc201e470240b7b76632d431be0b950e76ef89162835efc4c4a5766a41ec816c"
          },
          {
            "file": "block_00346_00346_6ac898b80225.npy",
            "start": 346,
            "stop": 347,
            "shape": [
              1,
              4095,
              5
            ],
            "sha256": "73c043ed40dd68b0212c5cdf522ff6ab33403833a2e6a2a6dcb925df63a03624"
          },
          {
            "file": "block_00347_00362_1cd36f21aacc.npy",
            "start": 347,
            "stop": 363,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "a0b3aed40ea24706b126427119ae45505416f2c5e8dc6cd2e4c97af0d19e098c"
          },
          {
            "file": "block_00363_00378_8386c23cbded.npy",
            "start": 363,
            "stop": 379,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "3471bb9d16a12a13f374cf05f97c04d7a80d4e310c9da5f479b3351f28d3dd9a"
          },
          {
            "file": "block_00379_00394_02437ff11189.npy",
            "start": 379,
            "stop": 395,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "207fe905b061ac4475e31c00d761ad1d72fd9e487e6cf727496281c9143efb75"
          },
          {
            "file": "block_00395_00410_05c2622984c1.npy",
            "start": 395,
            "stop": 411,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "0c47ed003a7be44103d870b896d85fd1756eb19cc595204c1b9d65781956d760"
          },
          {
            "file": "block_00411_00426_ba74ff2c641e.npy",
            "start": 411,
            "stop": 427,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "0371c1020fb08fc7c2a0f73d65d1b090ae620d1c2cec86077dc26ee4f5b57241"
          },
          {
            "file": "block_00427_00442_8b3ced44d297.npy",
            "start": 427,
            "stop": 443,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "02e08e929b37a5a56e681a4084e9f57973d13bb0c7c307ae37ac23bd1685e25f"
          },
          {
            "file": "block_00443_00458_80dcf2486f03.npy",
            "start": 443,
            "stop": 459,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "f6a76562c86c52c5cb66c0ff72b41439cba5a8c99a723ba8f4ef48677d36f7ab"
          },
          {
            "file": "block_00459_00474_8aba0c736a16.npy",
            "start": 459,
            "stop": 475,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "1e830dec35ac54fb580f35b64cb19aba0308f87752a4d511589015ea33f76782"
          },
          {
            "file": "block_00475_00490_da15c8272afb.npy",
            "start": 475,
            "stop": 491,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "fff4b3fc6f42b1d2e09b376e2e24b972a8adbdd3c8d4cf53506004494ae8c247"
          },
          {
            "file": "block_00491_00506_6a1393134183.npy",
            "start": 491,
            "stop": 507,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "25b77cf2014ed85430be949cbf89bc4e869568c7692d2230b80f632dd30925c3"
          },
          {
            "file": "block_00507_00522_9d3826c36a9a.npy",
            "start": 507,
            "stop": 523,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "37d4aa8c15b032219bd62f80d01953eefa9804f282c9e7557cbfd49c4750f9fd"
          },
          {
            "file": "block_00523_00526_7e0a584cd30c.npy",
            "start": 523,
            "stop": 527,
            "shape": [
              4,
              4095,
              5
            ],
            "sha256": "716daa8e76672e25ac2f05e4ae94bb69c93ed99d9e31c3226d7ca5c33d18ed3e"
          },
          {
            "file": "block_00527_00542_3205cdc6a8a2.npy",
            "start": 527,
            "stop": 543,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "96e6c4c0b8d80c468cb8f652d151768ec4b337f0780b5c77850c326d5fa4de1b"
          },
          {
            "file": "block_00543_00558_3c240b7a4dbd.npy",
            "start": 543,
            "stop": 559,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "25dc62c45f71220451c0d836579d9fc8b6cf9beddb0f48216735ae69b0bc5c8a"
          },
          {
            "file": "block_00559_00563_d1b87c62df1a.npy",
            "start": 559,
            "stop": 564,
            "shape": [
              5,
              4095,
              5
            ],
            "sha256": "66885fb706fb09adf387cfac03cf2c1b293e3394fc6d805ec48461c83395aa49"
          },
          {
            "file": "block_00564_00579_ea9ffee06cfb.npy",
            "start": 564,
            "stop": 580,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "37a371e980488dd985f0cae52519eac3f2f0d2eb8551ef74d929dafe5eac1cc0"
          },
          {
            "file": "block_00580_00595_562b2f9bc1ef.npy",
            "start": 580,
            "stop": 596,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "bd74df2815eb44d8ce7f578485a489ed150003f22d4e405b88074a81b4d51139"
          },
          {
            "file": "block_00596_00608_776c4bd9ab89.npy",
            "start": 596,
            "stop": 609,
            "shape": [
              13,
              4095,
              5
            ],
            "sha256": "fa8ca5a45b44632e3629e97a59c6cd2f9c26ce28111336930b6eff06f7d31df6"
          },
          {
            "file": "block_00609_00624_d450a7ed6b84.npy",
            "start": 609,
            "stop": 625,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "258042dedf9d4edc565ffef902e6d03cc7f249ef17955a0f8d1685721c19a621"
          },
          {
            "file": "block_00625_00640_eba624d04ecf.npy",
            "start": 625,
            "stop": 641,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "f061901eb115f7796cd5cbaa874d3da5e2dd6e65e4d63a20290f670e8b700db6"
          },
          {
            "file": "block_00641_00656_23a3e4952b7b.npy",
            "start": 641,
            "stop": 657,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "f517890f2061cbc42c7186a9e39987ac507219747ae8deb1c03e96dc184a9804"
          },
          {
            "file": "block_00657_00672_a7fb53ffa766.npy",
            "start": 657,
            "stop": 673,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "498f6fa9e23d1d563bf7d2dece56373727094451b25f0c2c673924e56d71b9f4"
          },
          {
            "file": "block_00673_00674_9c9ffe62836c.npy",
            "start": 673,
            "stop": 675,
            "shape": [
              2,
              4095,
              5
            ],
            "sha256": "dfa66accf5a162d87342ef34c11c24f0d6cdce021a2298cb14dd7e1b00a97233"
          },
          {
            "file": "block_00675_00690_83aa8e902f4e.npy",
            "start": 675,
            "stop": 691,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "5b7632cfd9beb0abc8da654a0a35c4c2bd88230de797def05eb939c09b1936a7"
          },
          {
            "file": "block_00691_00706_1555f6f20179.npy",
            "start": 691,
            "stop": 707,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "de793492c83da75dbceeba68b4f2019bcd6621b24adda14d5ff47ae42f86be4c"
          },
          {
            "file": "block_00707_00722_9aea709500f6.npy",
            "start": 707,
            "stop": 723,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "48fea8bb7ff21119ce064bb3171174bd8bbbdb9aaf99074aea2d50cb045892a1"
          },
          {
            "file": "block_00723_00738_68304690c448.npy",
            "start": 723,
            "stop": 739,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "43c6f7af18e581042e1735110427dbf78997489185eac4f419b19495626d6e2f"
          },
          {
            "file": "block_00739_00754_044eabfdbe20.npy",
            "start": 739,
            "stop": 755,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "5401d9e1f3302a2ef04167d9a77b3f1a447410e0df4d62866a2da584ba35540f"
          },
          {
            "file": "block_00755_00770_4c9cc0e84ccc.npy",
            "start": 755,
            "stop": 771,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "0abcba773b2b8f1a88de901f84ecb3b548088ac113312a3155a4a47abd224870"
          },
          {
            "file": "block_00771_00786_4cd17b4fed97.npy",
            "start": 771,
            "stop": 787,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "4de20726dfb3e43167f03b6bd3b4bd067946aee7c30f7f520c514bba58377281"
          },
          {
            "file": "block_00787_00790_6018745acbe7.npy",
            "start": 787,
            "stop": 791,
            "shape": [
              4,
              4095,
              5
            ],
            "sha256": "0e5bf20302a2aac5f5ab722e293f32cd450ef5f0656f4151684ba641b1411ccf"
          },
          {
            "file": "block_00791_00806_54a9aed611bf.npy",
            "start": 791,
            "stop": 807,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "bab4310ea80a9f7ad369c975c243d5b140cdac5f2109f88286975680b5d9647a"
          },
          {
            "file": "block_00807_00822_75fb28fa997a.npy",
            "start": 807,
            "stop": 823,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "e1c4277f361260fc1828ba3720345989366f31203735ef1f5dce1dfb82ae44fb"
          },
          {
            "file": "block_00823_00838_f12cbc859d5b.npy",
            "start": 823,
            "stop": 839,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "39eb97a856bb929448f3a88f1b16eee7c318c1b8e6dc1652b5c9861ed021e1bb"
          },
          {
            "file": "block_00839_00854_992bfdc44069.npy",
            "start": 839,
            "stop": 855,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "cbea80c1e159950573e570abb34c4651840592daf789ff7e53618a298095c3d0"
          },
          {
            "file": "block_00855_00870_1d53f925b2af.npy",
            "start": 855,
            "stop": 871,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "b250b33de3d9ac0ca79a83cd20f3a79d6823343aa855e15a8a9e959a00953a03"
          },
          {
            "file": "block_00871_00886_07b6befce86a.npy",
            "start": 871,
            "stop": 887,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "5985304771c1ce33bd3a78d7723183505f9d9259bfd7afdd6abd615b054412ff"
          },
          {
            "file": "block_00887_00902_3c3374c0848e.npy",
            "start": 887,
            "stop": 903,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "e8f86b763075427956ed0dcfa55a42a9438a827163b78f9c2b7fb94749a56097"
          },
          {
            "file": "block_00903_00904_921c29441bdc.npy",
            "start": 903,
            "stop": 905,
            "shape": [
              2,
              4095,
              5
            ],
            "sha256": "eda28c4f862fae23eb4d56e8cc2ce4c5242cfc1fec10dee50aa5aa37c2f8ac03"
          },
          {
            "file": "block_00905_00920_bcd1206b93ca.npy",
            "start": 905,
            "stop": 921,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "f77f406fc9f1fa1f04689afb034fb01bfb2f54e84a227550aef749d851bf6141"
          },
          {
            "file": "block_00921_00936_61dc7d2da949.npy",
            "start": 921,
            "stop": 937,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "0bb40c6a4919fa245635503dfe019a1add97a717525a9345fe8a17430063f068"
          },
          {
            "file": "block_00937_00952_3eeadf99038e.npy",
            "start": 937,
            "stop": 953,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "f800d0557e5d77f80501e7bc3119b1a2265a79ce129c32bfc1da7d8e1e09d343"
          },
          {
            "file": "block_00953_00968_8946fadb9db4.npy",
            "start": 953,
            "stop": 969,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "e9449757ba1ccef2c806d438b53da6b0a071f40dcc994b70eeb1da7c767beeff"
          },
          {
            "file": "block_00969_00975_e37f35eab241.npy",
            "start": 969,
            "stop": 976,
            "shape": [
              7,
              4095,
              5
            ],
            "sha256": "5fe9f79c011b0b06c3cc4a1fa8f91e1d4c4ffc564c5e863611fe549161c2f6ac"
          },
          {
            "file": "block_00976_00991_9f72c83bc377.npy",
            "start": 976,
            "stop": 992,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "32d08c3e48dcca034766fa1c8c72135474d8f94e3968feee1fafc266ce7ac4e8"
          },
          {
            "file": "block_00992_01007_974357487449.npy",
            "start": 992,
            "stop": 1008,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "7b59d6cfef29de0c8d10ff77cfc331477817f65ca6fd5662c719b8b53cc4dab3"
          },
          {
            "file": "block_01008_01019_f4b3f51bfcd7.npy",
            "start": 1008,
            "stop": 1020,
            "shape": [
              12,
              4095,
              5
            ],
            "sha256": "4104f4993fde8dfaef93629c33725d1d35adc77dc17f43e668a79b1c34a1dc00"
          },
          {
            "file": "block_01020_01035_e1fa882fb42a.npy",
            "start": 1020,
            "stop": 1036,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "07afb4fc7d09c974412f876ccb3c4f29e6cc31745d9595dce0049ad3a4c4bdf6"
          },
          {
            "file": "block_01036_01051_e2d1d99dda82.npy",
            "start": 1036,
            "stop": 1052,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "8de8310d5bb9b268d8e64b9065377a2ff37ffc07d9377322d5645460bcc47ef2"
          },
          {
            "file": "block_01052_01067_521f6a9a03ef.npy",
            "start": 1052,
            "stop": 1068,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "f6ecbd72192170f4a313b7d25eeccb7d64d548adcd42c3cc480fc80571191833"
          },
          {
            "file": "block_01068_01080_e6b6a2e039d4.npy",
            "start": 1068,
            "stop": 1081,
            "shape": [
              13,
              4095,
              5
            ],
            "sha256": "1dc18967216081e9af74c900c7d06974195871fbc72eb21da06f9ea57fc29809"
          },
          {
            "file": "block_01081_01084_2db8f5a7f167.npy",
            "start": 1081,
            "stop": 1085,
            "shape": [
              4,
              4095,
              5
            ],
            "sha256": "e25d9a32e9c81788a982526c3bcfc4992e5aefc265bac060e15c911a06215bc8"
          }
        ],
        "representation": "columns v,q,r_eps1,r_eps2,r_eps3; exact remainder evolution, not Taylor truncation",
        "threadpools": [
          {
            "user_api": "blas",
            "internal_api": "openblas",
            "num_threads": 1,
            "prefix": "libscipy_openblas",
            "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\numpy.libs\\libscipy_openblas64_-ed4f167a5330424524f45258e7ca2c8d.dll",
            "version": "0.3.34.106.0",
            "threading_layer": "pthreads",
            "architecture": "SkylakeX"
          },
          {
            "user_api": "blas",
            "internal_api": "openblas",
            "num_threads": 1,
            "prefix": "libscipy_openblas",
            "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\scipy.libs\\libscipy_openblas-197ee2fc9b4d071f7e048078cac74115.dll",
            "version": "0.3.31.dev",
            "threading_layer": "pthreads",
            "architecture": "SkylakeX"
          }
        ]
      },
      "array_hash_scope": "New source complete.json may contain state hashes; historical block arrays remain read-only and are not all rehashed here"
    },
    {
      "name": "D5",
      "N": 2048,
      "level": 3,
      "directory": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D5_N2048_l3",
      "metadata_hashes": {
        "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D5_N2048_l3\\complete.json": "80a59e62d7d68cfb4ff71bbab6e414a4e970681d994919ca19d64abf0979af37",
        "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D5_N2048_l3\\grid.json": "df85b140804a2b8ddc2472de1cd9f629161bb4b861be8d8073cf7a8eb205d554"
      },
      "source_metadata": {
        "schema": 1,
        "name": "D5",
        "N": 2048,
        "dimension": 4095,
        "level": 3,
        "stages": 5,
        "epsilons": [
          0.03125,
          0.125,
          0.5
        ],
        "outputs": 1085,
        "context_hash": "89fd1a5e1f0d2b2a6f5a2d7171cb3088eb2a37e5f7fb21e3a78c1067532400ee",
        "protocol_sha256": "b7fae78f356c60b72521622f6d9a4a4a7ae86c5a9362c9ce90be65383b8b451d",
        "datum_hash": "0b9292abc943ad96753285775a819bc52057c75417bd508f0da5d96b7818d8e4",
        "source_hashes": {
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\numerical_smooth.py": "0b2d7f86a49c184accc4482f96568f2286c81a6bde704c097545f1d4e7cdf79c",
          "D:\\Claude\\Other Nonlinear\\numerics\\twomesh_timing_20261104\\twomesh_timing.py": "46f512f97248427315f9a44d708c1eca896aa051597bafd57cdf3795ca5ae710",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m1\\theta0_core.py": "1c47416bbe7370ceb186e180f51668b08630d3cb52b3b16df7b6791c585dc3d1",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m0\\m0_core.py": "07d6518adffcb02702f6bd0f6fb492cda4964187d85108705754e33d87cde252",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m0\\check_initial_layer.py": "c7a9ba1d3c8c9908151b3ffd8925ea2cf661d79b31adbd142f386ff76c210e41",
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\smooth_data.py": "f6d1cc8691d82fe7afbd0d8e944c1fe24d21576bde06b3bdd9dc77af2db137ff",
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chain_jobs.py": "90e42f3a32d1f27552b128ef1d51527dbd73bbc3ba4a5d17fcbd67543ca9c4ec"
        },
        "source_scale": 80,
        "seconds": 1567.2252360000275,
        "elapsed_seconds": 1567.225237900042,
        "counters": {
          "steps": 20824,
          "iters": 53711,
          "rejections": 0,
          "lus": 6360,
          "max_stage_residual": 2.671752582551987e-15,
          "max_update": 2.998544440646501e-11
        },
        "steps": 20824,
        "iterations": 53711,
        "rejected_steps": 0,
        "LU_factorizations": 6360,
        "max_stage_backward_residual": 2.671752582551987e-15,
        "max_relative_update": 2.998544440646501e-11,
        "nominal_steps": 20824,
        "low_priority": true,
        "resume_count": 0,
        "started_utc": "2026-11-18T02:28:32.340331+00:00",
        "completed_utc": "2026-11-18T02:54:39.563982+00:00",
        "blocks": [
          {
            "file": "block_00000_00015_3ad27b28c575.npy",
            "start": 0,
            "stop": 16,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "146fbcf3cb8adc337a8f4388b822743320378f34652acf169a2bd4c3c3682333"
          },
          {
            "file": "block_00016_00031_c114964e0812.npy",
            "start": 16,
            "stop": 32,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "9d32679d228d412455916156e633996a95d7337adecf897817e292b94cf70f0b"
          },
          {
            "file": "block_00032_00047_b52d46be2dd0.npy",
            "start": 32,
            "stop": 48,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "09c08033a0aa30cc0a667da67c205a1ae1fb7964f42c2e00fa0da489c0f857e9"
          },
          {
            "file": "block_00048_00054_67a795516611.npy",
            "start": 48,
            "stop": 55,
            "shape": [
              7,
              4095,
              5
            ],
            "sha256": "5a571fd47ac9c08a950c1844c87a47bc841bd7f27eb745e3acc4b248bfa13874"
          },
          {
            "file": "block_00055_00070_186d687b55da.npy",
            "start": 55,
            "stop": 71,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "27fafd5759cbc9467b371eb7a75d35d3065590b39d5a7c9f7fed3db5fa0a5a51"
          },
          {
            "file": "block_00071_00086_99aadfad79f7.npy",
            "start": 71,
            "stop": 87,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "b702625e4ac6a9842ac066101fa3857c3fd9007f55d032419e53cbe84e119c9f"
          },
          {
            "file": "block_00087_00102_7bc0bf457e62.npy",
            "start": 87,
            "stop": 103,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "a13f4389d82022bc6f04963eb35c542dc2df2e9a1029d23d5df8efa65e844f4e"
          },
          {
            "file": "block_00103_00118_f23923db2cb0.npy",
            "start": 103,
            "stop": 119,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "f80068d912ff9c783f1e0e126c6d87c84b994c9a458fb7c9d60edd4d99b2ca89"
          },
          {
            "file": "block_00119_00134_aef6270b87e7.npy",
            "start": 119,
            "stop": 135,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "fd36a93ce5ca2e54dcb61bc98ec7ed3582a9c1a16b106a1e695e6e0fdb223a53"
          },
          {
            "file": "block_00135_00136_9ba7eb2dbaaf.npy",
            "start": 135,
            "stop": 137,
            "shape": [
              2,
              4095,
              5
            ],
            "sha256": "9ec33f39207c206cc1e207d7137d257ca4832a50d6bbf5920d7cc4f291be3cbc"
          },
          {
            "file": "block_00137_00152_8568604d9d46.npy",
            "start": 137,
            "stop": 153,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "f906990b82b4c376ec3cfb6f637ed0768562397ff72c86bd943a40fd4f49b31c"
          },
          {
            "file": "block_00153_00168_26e307a8739d.npy",
            "start": 153,
            "stop": 169,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "2ed59e799198f13b6983c42cc4f241ce2c5f2307100c517e6a232ab64818d11f"
          },
          {
            "file": "block_00169_00184_ff3b47afb50f.npy",
            "start": 169,
            "stop": 185,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "f320c90877700f964384c3ac02f41e3ae34f3dce674de169fdf05f774ebf85d8"
          },
          {
            "file": "block_00185_00200_ea7a52f6d024.npy",
            "start": 185,
            "stop": 201,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "7d49b682c701f01d7db0a0e2593d68d0d1f5ce7fe686259cfa363ac2ff6b65d6"
          },
          {
            "file": "block_00201_00216_05a5b463da44.npy",
            "start": 201,
            "stop": 217,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "95ed6ae80840019da960f243960cdf946471fad51063dea3de060fbee822b9ce"
          },
          {
            "file": "block_00217_00232_449b9d89ddd3.npy",
            "start": 217,
            "stop": 233,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "8238493b1e485e5b520a9be0fba193bccecd85aaed74d21acba0db8ae488b50a"
          },
          {
            "file": "block_00233_00248_80adfafc3ef5.npy",
            "start": 233,
            "stop": 249,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "ee02d3bcbc91b9b0afe93e10a6a81cb1efc25f65ca19d1f6042e23da63690de8"
          },
          {
            "file": "block_00249_00250_5a19986835da.npy",
            "start": 249,
            "stop": 251,
            "shape": [
              2,
              4095,
              5
            ],
            "sha256": "f0f0d240af3e6e543cebf68cc0694e357abb1c0143a59f86714a4487be4ce96b"
          },
          {
            "file": "block_00251_00266_c5e2efb11b17.npy",
            "start": 251,
            "stop": 267,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "33b9c58ae88b64692a5a06723119cc002897355413e4755be84cfb7f91efd411"
          },
          {
            "file": "block_00267_00282_68dcb2f795af.npy",
            "start": 267,
            "stop": 283,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "ddb4ceddfc863b2e8305e8f205c24e1942ddf5d58302d35411ff8ca3b8621e06"
          },
          {
            "file": "block_00283_00298_3c6ab00dec22.npy",
            "start": 283,
            "stop": 299,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "955f3f5526aae5792aa07c51745dc04574991e1afa9b0b1c742ed77014e53e41"
          },
          {
            "file": "block_00299_00314_a4d87df07501.npy",
            "start": 299,
            "stop": 315,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "8e8b929fd0db0609f871f3bd1dfdb585a70165492d5be2e473b0ee75b40acaa1"
          },
          {
            "file": "block_00315_00330_950ff46f18eb.npy",
            "start": 315,
            "stop": 331,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "47e522ba5a5fcd0121bc1f5ae6fbd4211ae9090641088e2cb115face80326829"
          },
          {
            "file": "block_00331_00346_a631841b9815.npy",
            "start": 331,
            "stop": 347,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "9866f5cd7f179fbd48773d53db3469549d9a25fa1dc03de0c5619581b346dfb5"
          },
          {
            "file": "block_00347_00362_b85d36c2d240.npy",
            "start": 347,
            "stop": 363,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "632e0e20a3009e6074f6e3700ae6e994348ec56349742059702ef598d08f4c39"
          },
          {
            "file": "block_00363_00375_230c9bd05ec7.npy",
            "start": 363,
            "stop": 376,
            "shape": [
              13,
              4095,
              5
            ],
            "sha256": "b31053d56be27d1e7cac71117faab61cb7f55c7a7d24904238a286c916648eda"
          },
          {
            "file": "block_00376_00391_be97e3182b23.npy",
            "start": 376,
            "stop": 392,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "16faac4329934180369476cc61de47cc830ef969b423c2b39c9e53ac535b1389"
          },
          {
            "file": "block_00392_00407_d17657a646bd.npy",
            "start": 392,
            "stop": 408,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "a5c671c4b96242f7f40ac254508cfe7b9edfcd673b993843512a8614466721d9"
          },
          {
            "file": "block_00408_00423_bfeefc083a83.npy",
            "start": 408,
            "stop": 424,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "32546c29c1a019f716e07d56214e54d6fa45387688287d230d566e4435b762b4"
          },
          {
            "file": "block_00424_00426_c4d515d3821a.npy",
            "start": 424,
            "stop": 427,
            "shape": [
              3,
              4095,
              5
            ],
            "sha256": "72d92cd9eb3ac02efc685449b4df3a093f40b758b9b74fcfab343cf4f2eb7ba1"
          },
          {
            "file": "block_00427_00442_7a5fcb71c552.npy",
            "start": 427,
            "stop": 443,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "3631d7604a65f3a00d72cd075bae8fb5d18b33bab07ce96f5795486fea84f8a5"
          },
          {
            "file": "block_00443_00454_fe4a7ff85239.npy",
            "start": 443,
            "stop": 455,
            "shape": [
              12,
              4095,
              5
            ],
            "sha256": "750e45569ac43b0602e22ef12652b84e7e1f71321e4ec70871bc0f71ebf71dae"
          },
          {
            "file": "block_00455_00470_4ffc0be6bf93.npy",
            "start": 455,
            "stop": 471,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "082e6ad28f2c8e225ccce34c9d1aa40abb76fa8f5f13a0ad5f252eca7e6c12f8"
          },
          {
            "file": "block_00471_00481_489b02b55679.npy",
            "start": 471,
            "stop": 482,
            "shape": [
              11,
              4095,
              5
            ],
            "sha256": "ddbef6a6369c659c57655021f81c07445950576425ef311c6ccdba5c6e2b1a2d"
          },
          {
            "file": "block_00482_00497_830dfffb5c2a.npy",
            "start": 482,
            "stop": 498,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "afbe5a092999c9d8f69cedae03e6e77d1841b9c8052043625a51016142a6c125"
          },
          {
            "file": "block_00498_00500_61587fb817d3.npy",
            "start": 498,
            "stop": 501,
            "shape": [
              3,
              4095,
              5
            ],
            "sha256": "cc29b9ccdfae88062dcffd68ed115f261c1bddde7b25486f6ae5dc1fe4fad587"
          },
          {
            "file": "block_00501_00516_1b00876c7924.npy",
            "start": 501,
            "stop": 517,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "daf2e97cce41f176b8522485734232f8cf69903568b338ac7bfad14d0b0cedb0"
          },
          {
            "file": "block_00517_00519_1c310da35b1e.npy",
            "start": 517,
            "stop": 520,
            "shape": [
              3,
              4095,
              5
            ],
            "sha256": "442a5dbd8553a04bd63846bc32d78d6b91a8bc819260ac7ab998e24c97f1c9ac"
          },
          {
            "file": "block_00520_00535_62abd4b650b3.npy",
            "start": 520,
            "stop": 536,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "a29ed4d1f6c914ad044ff8bf943c2824ec6e960fb68cd0b06b2119402a02c439"
          },
          {
            "file": "block_00536_00551_caf4659c4289.npy",
            "start": 536,
            "stop": 552,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "a751162d012765d9cc8898a18a21ce9d95ffb2ff24eb21d14a2106f5adc5361e"
          },
          {
            "file": "block_00552_00553_72580cf2c5a3.npy",
            "start": 552,
            "stop": 554,
            "shape": [
              2,
              4095,
              5
            ],
            "sha256": "6cb3263770f4e9432dec4197080009156a0808dad8c66e87d5dca702b13541ce"
          },
          {
            "file": "block_00554_00569_1cf30e849694.npy",
            "start": 554,
            "stop": 570,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "0b95f76573906e638c48d43b962f6262c9c5f3a6f4fc3fcf5f1749d3b8d61570"
          },
          {
            "file": "block_00570_00572_e44f1b8365e7.npy",
            "start": 570,
            "stop": 573,
            "shape": [
              3,
              4095,
              5
            ],
            "sha256": "bd27d1817b4c6df5a2e27a4ad9c148352d2b565eab0c8af90c1cbfc41d2a34af"
          },
          {
            "file": "block_00573_00588_cc33776cb1b6.npy",
            "start": 573,
            "stop": 589,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "ccd6e96a4ae68cd793b4c691fbf4286d0daa4f5938159a94619faf42fef78dc3"
          },
          {
            "file": "block_00589_00596_57bf8f3ab58f.npy",
            "start": 589,
            "stop": 597,
            "shape": [
              8,
              4095,
              5
            ],
            "sha256": "af5da0a265917c75e98c9f7e88ca5597e046ab0b5187147a2764aeb7cf9f0ed1"
          },
          {
            "file": "block_00597_00612_99a74ee0f693.npy",
            "start": 597,
            "stop": 613,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "1facac49cb42d451a9e174225ed1b48a2df0392dddd73bbfdae84c9370315cdc"
          },
          {
            "file": "block_00613_00624_27b6829d4281.npy",
            "start": 613,
            "stop": 625,
            "shape": [
              12,
              4095,
              5
            ],
            "sha256": "4664d15c94cf628bb1383f600fee6c06bba5b69bbe3d34d628daed335adec6b2"
          },
          {
            "file": "block_00625_00640_009dc6b7d13b.npy",
            "start": 625,
            "stop": 641,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "1924a9b697f0a0ac8a71d60a3228e52b5c243eddee1d19d64debd45aac72d146"
          },
          {
            "file": "block_00641_00656_fa7408064019.npy",
            "start": 641,
            "stop": 657,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "f130028c0390a878521d1a9e76a3a9e8d099161921dfa82c5081d5afa0bc2506"
          },
          {
            "file": "block_00657_00658_bc528b10b0cd.npy",
            "start": 657,
            "stop": 659,
            "shape": [
              2,
              4095,
              5
            ],
            "sha256": "886acf17453788ca1638ffd1c8acdbe04986c6e78fed73bf21918583cdcaa511"
          },
          {
            "file": "block_00659_00674_9c2f4cd115ca.npy",
            "start": 659,
            "stop": 675,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "87b108a4e39b8d7a2ce54b7b6410bf37622959518591a50ee284b94dfd80a2f2"
          },
          {
            "file": "block_00675_00690_9e4a95cccce4.npy",
            "start": 675,
            "stop": 691,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "0a1fcb20ee736b13599d51724f19273c22ff88367c6cd69baced37c006fe0baa"
          },
          {
            "file": "block_00691_00704_97a85bac1671.npy",
            "start": 691,
            "stop": 705,
            "shape": [
              14,
              4095,
              5
            ],
            "sha256": "97e51ef1225487e2c5d9d73177ecfff9ee890f96b79ab09c61564a87ea87d59d"
          },
          {
            "file": "block_00705_00720_a4024b11d15f.npy",
            "start": 705,
            "stop": 721,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "01da4a99c0ca96041f03c58b5b061bcb085be24007a2c23a9bd969cbf81f250b"
          },
          {
            "file": "block_00721_00736_30495d91f89c.npy",
            "start": 721,
            "stop": 737,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "ad3f85851badbc89dc87515c7157f14224961d4007c4d084a5179da2d7e99d14"
          },
          {
            "file": "block_00737_00742_95b2b9fd65ac.npy",
            "start": 737,
            "stop": 743,
            "shape": [
              6,
              4095,
              5
            ],
            "sha256": "c3f45a95d93ac8375a21f6a4fc3c334cceaf0839995119c2d170063485824c52"
          },
          {
            "file": "block_00743_00758_12fa7ab59477.npy",
            "start": 743,
            "stop": 759,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "39b4dde88cedb85646677c03be386db84740f9579a6846d04bfaad9ea9894b4b"
          },
          {
            "file": "block_00759_00774_fc260f9619fb.npy",
            "start": 759,
            "stop": 775,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "95817fc3a213f5cf80c9efb44f7b48f1d1ee0398dd47410b7d3fafdc9b2add1e"
          },
          {
            "file": "block_00775_00789_a7fe94534994.npy",
            "start": 775,
            "stop": 790,
            "shape": [
              15,
              4095,
              5
            ],
            "sha256": "fbf8988a4a076b914bba74959cc5a08669b37e8fb25804d055876a5c89201cb3"
          },
          {
            "file": "block_00790_00805_c639f4cf3464.npy",
            "start": 790,
            "stop": 806,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "cae328a3c6c0d74bc5f81bfb86dca39bbb0d8cc5bdefb58776e90d4a0754ac48"
          },
          {
            "file": "block_00806_00821_c5a57569b20f.npy",
            "start": 806,
            "stop": 822,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "a88fe34bf771a6db78735d876127cd7ca2755652c7157c97dc1ea4157b4552a4"
          },
          {
            "file": "block_00822_00832_73abdcbf751c.npy",
            "start": 822,
            "stop": 833,
            "shape": [
              11,
              4095,
              5
            ],
            "sha256": "6dd732032638684cfaddbf463aaf20db2508811e5f1638b6e2f887db9e060043"
          },
          {
            "file": "block_00833_00848_97fdcae2559f.npy",
            "start": 833,
            "stop": 849,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "c9c7ddc2e94fe82ecc8f73542a680f201da6749797d2603fd56c72e94a9beb9b"
          },
          {
            "file": "block_00849_00864_7cc7f48bfe5d.npy",
            "start": 849,
            "stop": 865,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "da2d176e7ac0d2e6fd0ebbcaac0e15593ec36fb75fa8ebceb0913dba022645f0"
          },
          {
            "file": "block_00865_00880_f15763abc98c.npy",
            "start": 865,
            "stop": 881,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "a740753d8f2cf25a889b5b70f18cf009dea5ab26058e75451956f8fb89101bd5"
          },
          {
            "file": "block_00881_00892_b06281574d89.npy",
            "start": 881,
            "stop": 893,
            "shape": [
              12,
              4095,
              5
            ],
            "sha256": "77bdb378a1aae8aa17dbd066b9be013e77bd10dfd067df8b16ac58be9b620ac2"
          },
          {
            "file": "block_00893_00908_46c9f1dc074f.npy",
            "start": 893,
            "stop": 909,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "37564c7b7ebe0fe5a0f7bd666d73a2e62baab86f85205bc0a02183048c95f2b1"
          },
          {
            "file": "block_00909_00924_a0f8eac201ec.npy",
            "start": 909,
            "stop": 925,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "69601721f0a94c61e066f012bc081715b87b9988111bb7ba6a7be91bb047ef26"
          },
          {
            "file": "block_00925_00940_c3a0d0364356.npy",
            "start": 925,
            "stop": 941,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "8f1332eadd1f206f6aa382c392c8499d9b9a8e685d907f7a03fff0a524a4f8da"
          },
          {
            "file": "block_00941_00954_ae24ad72908e.npy",
            "start": 941,
            "stop": 955,
            "shape": [
              14,
              4095,
              5
            ],
            "sha256": "d6f08f71db7a2f49e57416dbe733caf5b8032b0b7091c9c56e8d317d02cba309"
          },
          {
            "file": "block_00955_00970_c658ce4051dd.npy",
            "start": 955,
            "stop": 971,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "ee75b3030133f95ed10a82720d7a7f34a437ac938b423578e4b94064fa041207"
          },
          {
            "file": "block_00971_00986_c7328c084c11.npy",
            "start": 971,
            "stop": 987,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "0da1bf38ba808bdd58761a639eca3a71e3a636249c400c9ad1f59f21fbd80588"
          },
          {
            "file": "block_00987_01001_f2cd1c05eaf1.npy",
            "start": 987,
            "stop": 1002,
            "shape": [
              15,
              4095,
              5
            ],
            "sha256": "d81e10a44c72e5ff34aee39d614af07aa8f6b7b16375269458de61b36fcf541c"
          },
          {
            "file": "block_01002_01017_c4fbab1a5350.npy",
            "start": 1002,
            "stop": 1018,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "3c6ab66651b66519c8738e6d634a1aa7308b53a42ddd980c507c460d35edfc6a"
          },
          {
            "file": "block_01018_01031_2bc851f86179.npy",
            "start": 1018,
            "stop": 1032,
            "shape": [
              14,
              4095,
              5
            ],
            "sha256": "6420b446db28367c2d64668495a5ee5a78f1d964d0dfa020bc59b8bb647d45fc"
          },
          {
            "file": "block_01032_01047_7d56fb66baf5.npy",
            "start": 1032,
            "stop": 1048,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "112178d3a0c61c5dcffd8246062be08227d5bb543731aeb42d7079d2c70a8573"
          },
          {
            "file": "block_01048_01056_2d73ec5b925f.npy",
            "start": 1048,
            "stop": 1057,
            "shape": [
              9,
              4095,
              5
            ],
            "sha256": "be040a08e0f55ce830f6af1ef5236d8a1e2c4e4cc542173c9133dcdda0dbab03"
          },
          {
            "file": "block_01057_01072_68bf5576f39c.npy",
            "start": 1057,
            "stop": 1073,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "b3be85a645f01b1862f4a7d5cd5cc270b1f3c8be9aab5fc5a2740e1fc0445c01"
          },
          {
            "file": "block_01073_01074_f10be2144424.npy",
            "start": 1073,
            "stop": 1075,
            "shape": [
              2,
              4095,
              5
            ],
            "sha256": "e897b2fd110912eb691233376d1bd414413ebfef170922a2f38fe281aaaa1432"
          },
          {
            "file": "block_01075_01084_631ac95171a3.npy",
            "start": 1075,
            "stop": 1085,
            "shape": [
              10,
              4095,
              5
            ],
            "sha256": "972851b71549cd5280a3beab450354df8eafe758127c20fc90b577856c52bcd0"
          }
        ],
        "representation": "columns v,q,r_eps1,r_eps2,r_eps3; exact remainder evolution, not Taylor truncation",
        "threadpools": [
          {
            "user_api": "blas",
            "internal_api": "openblas",
            "num_threads": 1,
            "prefix": "libscipy_openblas",
            "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\numpy.libs\\libscipy_openblas64_-ed4f167a5330424524f45258e7ca2c8d.dll",
            "version": "0.3.34.106.0",
            "threading_layer": "pthreads",
            "architecture": "SkylakeX"
          },
          {
            "user_api": "blas",
            "internal_api": "openblas",
            "num_threads": 1,
            "prefix": "libscipy_openblas",
            "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\scipy.libs\\libscipy_openblas-197ee2fc9b4d071f7e048078cac74115.dll",
            "version": "0.3.31.dev",
            "threading_layer": "pthreads",
            "architecture": "SkylakeX"
          }
        ]
      },
      "array_hash_scope": "New source complete.json may contain state hashes; historical block arrays remain read-only and are not all rehashed here"
    },
    {
      "name": "D5",
      "N": 4096,
      "level": 2,
      "directory": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D5_N4096_l2",
      "metadata_hashes": {
        "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D5_N4096_l2\\complete.json": "673c22eee0f4f89400d3b17383db938e5cf1f1cbd0915d11925317e8527dff32",
        "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D5_N4096_l2\\grid.json": "fdc5c60ec8426d985c85bf027fd1678e24e4c998de242ef203785217c1468703"
      },
      "source_metadata": {
        "schema": 1,
        "name": "D5",
        "N": 4096,
        "dimension": 8191,
        "level": 2,
        "stages": 5,
        "epsilons": [
          0.03125,
          0.125,
          0.5
        ],
        "outputs": 1085,
        "context_hash": "e78639e9f6888af7d0ff63bce4e4497ed777e65936f23cdd72a160ffdc8b5917",
        "protocol_sha256": "b7fae78f356c60b72521622f6d9a4a4a7ae86c5a9362c9ce90be65383b8b451d",
        "datum_hash": "0b9292abc943ad96753285775a819bc52057c75417bd508f0da5d96b7818d8e4",
        "source_hashes": {
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\numerical_smooth.py": "0b2d7f86a49c184accc4482f96568f2286c81a6bde704c097545f1d4e7cdf79c",
          "D:\\Claude\\Other Nonlinear\\numerics\\twomesh_timing_20261104\\twomesh_timing.py": "46f512f97248427315f9a44d708c1eca896aa051597bafd57cdf3795ca5ae710",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m1\\theta0_core.py": "1c47416bbe7370ceb186e180f51668b08630d3cb52b3b16df7b6791c585dc3d1",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m0\\m0_core.py": "07d6518adffcb02702f6bd0f6fb492cda4964187d85108705754e33d87cde252",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m0\\check_initial_layer.py": "c7a9ba1d3c8c9908151b3ffd8925ea2cf661d79b31adbd142f386ff76c210e41",
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\smooth_data.py": "f6d1cc8691d82fe7afbd0d8e944c1fe24d21576bde06b3bdd9dc77af2db137ff",
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chain_jobs.py": "90e42f3a32d1f27552b128ef1d51527dbd73bbc3ba4a5d17fcbd67543ca9c4ec"
        },
        "source_scale": 80,
        "seconds": 1562.0466823999304,
        "elapsed_seconds": 1562.0466836999403,
        "counters": {
          "steps": 10424,
          "iters": 27581,
          "rejections": 0,
          "lus": 6375,
          "max_stage_residual": 2.5172112067686683e-15,
          "max_update": 2.993913135892479e-11
        },
        "steps": 10424,
        "iterations": 27581,
        "rejected_steps": 0,
        "LU_factorizations": 6375,
        "max_stage_backward_residual": 2.5172112067686683e-15,
        "max_relative_update": 2.993913135892479e-11,
        "nominal_steps": 10424,
        "low_priority": true,
        "resume_count": 0,
        "started_utc": "2026-11-18T02:54:42.578876+00:00",
        "completed_utc": "2026-11-18T03:20:44.620636+00:00",
        "blocks": [
          {
            "file": "block_00000_00015_5723cbbb266c.npy",
            "start": 0,
            "stop": 16,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "345d1197edc0e974a544eae9b864c8c8f0bb1b8dd5b64f63ffa08a275f9740b9"
          },
          {
            "file": "block_00016_00031_54a4085e1f2c.npy",
            "start": 16,
            "stop": 32,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "ff89ddbcd3964b5e4954a14cf48243ca95a800b139488c22c8a2b98494683f61"
          },
          {
            "file": "block_00032_00044_1c3611ac5c93.npy",
            "start": 32,
            "stop": 45,
            "shape": [
              13,
              8191,
              5
            ],
            "sha256": "c2402a874394ddb19eec67aec116641077f642447649eb036d6cb29eb4587755"
          },
          {
            "file": "block_00045_00060_b2dd64a4e355.npy",
            "start": 45,
            "stop": 61,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "ebfd6c0acc400c078ca5761b9d76fa8c7e796dfccbb7fb7f327a6ab14746ee73"
          },
          {
            "file": "block_00061_00076_b38910bf02d6.npy",
            "start": 61,
            "stop": 77,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "9194e3505a0094dbedabc1f3b22479633bb74f9559b6eeea3725083d6d482406"
          },
          {
            "file": "block_00077_00092_73d8e682d86d.npy",
            "start": 77,
            "stop": 93,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "2157db290954f2a68db7dd4992d5d79a343d0b1e71234440697fe73970029271"
          },
          {
            "file": "block_00093_00108_7bcc43e54f55.npy",
            "start": 93,
            "stop": 109,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "d11032ab512867c61951bdf697c964cb062c2e86a5e5d90e608422fbc6f4af83"
          },
          {
            "file": "block_00109_00124_9b286fcf166b.npy",
            "start": 109,
            "stop": 125,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "b7d0a10191d9ae417e7854490e81e6671c274472e62002d191f38e61d502382d"
          },
          {
            "file": "block_00125_00140_68ca83759a99.npy",
            "start": 125,
            "stop": 141,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "c558db255f60b1117fe226a2cbb12435fd4003b9449ac0f172c6cfab6f2e3093"
          },
          {
            "file": "block_00141_00156_614ecbd044c9.npy",
            "start": 141,
            "stop": 157,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "230fe67eac5ada9dd0cb0c0902f1593afc945f82e76a9ad8d7bdc0d88be17992"
          },
          {
            "file": "block_00157_00172_5c040da52759.npy",
            "start": 157,
            "stop": 173,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "1a0efda7ca6a164ed705e87f21b58729a93cda79b15696703ec3159aa0f526cf"
          },
          {
            "file": "block_00173_00188_5f59fdb51b11.npy",
            "start": 173,
            "stop": 189,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "e1561bc29f3cebb1c2aedac0d50847fde67b6fb26cd3f172762076921edd9275"
          },
          {
            "file": "block_00189_00204_bafc70022a8f.npy",
            "start": 189,
            "stop": 205,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "45ea0b1f9a349e9e975a4144c53a65c0576583795c5c78da464bff7f5a3daa0c"
          },
          {
            "file": "block_00205_00213_ef6a3e30ae99.npy",
            "start": 205,
            "stop": 214,
            "shape": [
              9,
              8191,
              5
            ],
            "sha256": "e939d4fea6dedcd04886af52f9d3d269b76b005f2571e7e2c1548acd3f48b82a"
          },
          {
            "file": "block_00214_00229_e043bf02c325.npy",
            "start": 214,
            "stop": 230,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "38e03d6b114bfe5a58848cf40f09659ca537179c231df373052f1541da768825"
          },
          {
            "file": "block_00230_00245_3e18aa0d2c55.npy",
            "start": 230,
            "stop": 246,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "2aab6986e53bc124610910e5667f40b9ec0c432a35776e9998a3cc10a8748738"
          },
          {
            "file": "block_00246_00261_3d41f1db5b7b.npy",
            "start": 246,
            "stop": 262,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "e798144fc1d5041925d4c6c6f61b7933c4c0c7d78996ce0202c70c0ab4e032fe"
          },
          {
            "file": "block_00262_00277_3f29987021c2.npy",
            "start": 262,
            "stop": 278,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "6d3b1c6711c699dd193124b14664e6cd5227fedd27416fea4ebad2f499ae4b57"
          },
          {
            "file": "block_00278_00293_9f0f4456d8ee.npy",
            "start": 278,
            "stop": 294,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "814e7441b77e60b9106e62b95ffb88e3fad45a28ef04ba61cea436223345da8f"
          },
          {
            "file": "block_00294_00309_73d324af5637.npy",
            "start": 294,
            "stop": 310,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "85c35f09953e1a24c9e883bdfc66edbf84e259de5af522563dcde411ded2d3c0"
          },
          {
            "file": "block_00310_00325_6364eeb1e587.npy",
            "start": 310,
            "stop": 326,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "dcae4fac2bf844744a22edd0f9904d69530cda080a02374a5e7ab4a1c22aabe5"
          },
          {
            "file": "block_00326_00341_c5fd954d928a.npy",
            "start": 326,
            "stop": 342,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "74de64583e348321956dd878a53d5085992020572e194e6c9e5ab550fb279baa"
          },
          {
            "file": "block_00342_00357_2af70c363544.npy",
            "start": 342,
            "stop": 358,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "ed5bcd679ac9fcf8bcab5271a0ba42c420c2adbb10f9e4de438394c5a8d3f963"
          },
          {
            "file": "block_00358_00373_3f75cbff45bf.npy",
            "start": 358,
            "stop": 374,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "635491c113ab1aeba2be57fe50be95698075a4b0f2464b2dee0d2df1c649dfa8"
          },
          {
            "file": "block_00374_00382_092072d32d7f.npy",
            "start": 374,
            "stop": 383,
            "shape": [
              9,
              8191,
              5
            ],
            "sha256": "68b1ca336ba02fe997e3ea1ef05cce7a28220486729382c443505b2a9b8b5c63"
          },
          {
            "file": "block_00383_00398_89bc46a2bf3e.npy",
            "start": 383,
            "stop": 399,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "7cf0017f9231b356125810422463717e9d7c1939537815f3f451541aea1dcda4"
          },
          {
            "file": "block_00399_00414_7b0ca97d2e4a.npy",
            "start": 399,
            "stop": 415,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "07d883a8e8459471ee773bc3cb94d4d0873f3a681fb4899a56050ff48b892ca7"
          },
          {
            "file": "block_00415_00427_7e32d9deb494.npy",
            "start": 415,
            "stop": 428,
            "shape": [
              13,
              8191,
              5
            ],
            "sha256": "e04f8b882e465fdebe68d95445f45e93d41674b138dcdfd401f78a98be5f7665"
          },
          {
            "file": "block_00428_00443_38fa4a133938.npy",
            "start": 428,
            "stop": 444,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "cc1c42972f6210b64ae1a42caa4ed2efecfac67fe8c10b5950005d4fdbbbd7f9"
          },
          {
            "file": "block_00444_00458_629f5946e837.npy",
            "start": 444,
            "stop": 459,
            "shape": [
              15,
              8191,
              5
            ],
            "sha256": "b63b76ef7ef1d9f47659d74d782af46f5b4708ff324627270dbd5adab2843e09"
          },
          {
            "file": "block_00459_00474_8f0fea3dc812.npy",
            "start": 459,
            "stop": 475,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "e7c97f8f9a149e2e8349379a7c70552f32a208358ba4de320ed41b613513336e"
          },
          {
            "file": "block_00475_00482_a501d722919e.npy",
            "start": 475,
            "stop": 483,
            "shape": [
              8,
              8191,
              5
            ],
            "sha256": "82ec34927ab44b0f615b5f2efb042dedb200a6030f42d43152b5867d7d7ba364"
          },
          {
            "file": "block_00483_00498_01f6d73d59e8.npy",
            "start": 483,
            "stop": 499,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "98e6e80987b72362e95e80b463e1de1dc4691235da40b899e0dc3a7fe88ad8fb"
          },
          {
            "file": "block_00499_00502_2f1687d28492.npy",
            "start": 499,
            "stop": 503,
            "shape": [
              4,
              8191,
              5
            ],
            "sha256": "edecbc9d2dfad9ec3a3e66adfd91d3af49dd39970bd2a847f3a33669564dffe3"
          },
          {
            "file": "block_00503_00518_16a2105858d8.npy",
            "start": 503,
            "stop": 519,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "5237c062a3ad180b5cd924c084db508dffeede3ef3a67d5dbf8588efecff843f"
          },
          {
            "file": "block_00519_00521_619b167be1a3.npy",
            "start": 519,
            "stop": 522,
            "shape": [
              3,
              8191,
              5
            ],
            "sha256": "3de7e614be1edd86eeb5cd08e97771cada0626a777af1cc3e70b00f236eeed3b"
          },
          {
            "file": "block_00522_00537_a655d4c12357.npy",
            "start": 522,
            "stop": 538,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "ee9f01ecdc385ece884a0ce601b956c960c7d261ecb0e4045666976b7b02b364"
          },
          {
            "file": "block_00538_00553_341a59b37a41.npy",
            "start": 538,
            "stop": 554,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "121f03ceae2f646ea7f9d65ba3e34022a9229930b19385f565bcb526ca226f2a"
          },
          {
            "file": "block_00554_00555_90c6ab149051.npy",
            "start": 554,
            "stop": 556,
            "shape": [
              2,
              8191,
              5
            ],
            "sha256": "b30be3adc08bb7bc418d21f9b96394967159547d18eedba21c9cd690737130fd"
          },
          {
            "file": "block_00556_00571_e142ef9240e2.npy",
            "start": 556,
            "stop": 572,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "ddd1b78a413bacc0fd3b25df110d1476bdd8316e0f6c8fc3fe5d19765f1a9733"
          },
          {
            "file": "block_00572_00574_9569000d1cc5.npy",
            "start": 572,
            "stop": 575,
            "shape": [
              3,
              8191,
              5
            ],
            "sha256": "dbaa4cefc3656d4ef0f5ff25ab90b5f35aaad41b8bc23fcb4a1cbceb62658d7e"
          },
          {
            "file": "block_00575_00590_a65bcbb02425.npy",
            "start": 575,
            "stop": 591,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "a6b16e84137af645811a3920f261fa61ca18c3a540cb6912eb5380dbb6af9215"
          },
          {
            "file": "block_00591_00596_4d85f6d66aa1.npy",
            "start": 591,
            "stop": 597,
            "shape": [
              6,
              8191,
              5
            ],
            "sha256": "b0ae6c721159f63205f133ae25d3b56e52c684203c6aca11e431eaf8e19ac1c9"
          },
          {
            "file": "block_00597_00612_fb954215d0ff.npy",
            "start": 597,
            "stop": 613,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "120f120b8ed6e4a017ccbd0649059009b2ca1ca7f0bad5a4005d5778cb555459"
          },
          {
            "file": "block_00613_00620_8f75af0f7b8e.npy",
            "start": 613,
            "stop": 621,
            "shape": [
              8,
              8191,
              5
            ],
            "sha256": "c0ba44a022fbd23e29ed8d9ef598936e0ffa32b52cb0a4345cd2d5a9901e3312"
          },
          {
            "file": "block_00621_00636_2c6415c9d508.npy",
            "start": 621,
            "stop": 637,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "c24ce87b35c7582709e222c7fc4a6284348d7859844d0f24d7e7905c10f050bd"
          },
          {
            "file": "block_00637_00648_878002ba5389.npy",
            "start": 637,
            "stop": 649,
            "shape": [
              12,
              8191,
              5
            ],
            "sha256": "e0e31e1f6a55bc05b0c626def983e46f17ef2ab6f0c52f9daea9f5480e4cbd0e"
          },
          {
            "file": "block_00649_00664_252539ba0bbe.npy",
            "start": 649,
            "stop": 665,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "7acd5ec3178c90b2597dcf5d4b91e1e97fbba15752ab49d0cc5d0bc1dea68dbf"
          },
          {
            "file": "block_00665_00680_ea4db68e36c2.npy",
            "start": 665,
            "stop": 681,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "b47996db3779931065ae1cf70ed633056d5fa7095be4528a2f6758e4aac8cf9c"
          },
          {
            "file": "block_00681_00686_558f0b565bde.npy",
            "start": 681,
            "stop": 687,
            "shape": [
              6,
              8191,
              5
            ],
            "sha256": "79ae6e6a0f30fc2e152ae15c4bc15bf737ba49c69be904cca4929104bef2f4e9"
          },
          {
            "file": "block_00687_00702_6d5bff2542e3.npy",
            "start": 687,
            "stop": 703,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "16e8ae2a6486e9a8e12211f24d7488d02504661fe66affca8af43c93bf180801"
          },
          {
            "file": "block_00703_00718_c01b2b0e2e2b.npy",
            "start": 703,
            "stop": 719,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "173f49d2f10c0fde4c7b9df5d6e75a7604e70c2694cdffadb36d041c9d87ed02"
          },
          {
            "file": "block_00719_00734_aa95cdf17248.npy",
            "start": 719,
            "stop": 735,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "84537bd7df96077b38d42dd5e5622c0fe76a338622127813d585e476ed704eeb"
          },
          {
            "file": "block_00735_00738_787c844de177.npy",
            "start": 735,
            "stop": 739,
            "shape": [
              4,
              8191,
              5
            ],
            "sha256": "d21f62629cb126d88b70fa0efd3d1871ad2a09d71d7a2b5c39064b5d49a5fd01"
          },
          {
            "file": "block_00739_00754_d2e047a8ff8d.npy",
            "start": 739,
            "stop": 755,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "db9b88be2f4b9e89d3695d4a1261382fa42543578765b0cd02a16bc90c9fde53"
          },
          {
            "file": "block_00755_00770_9f44d9026c4d.npy",
            "start": 755,
            "stop": 771,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "ecc340e60364d4494df75ec5bd8872c0c24997f563931866983e8207c01b9f3a"
          },
          {
            "file": "block_00771_00786_cf623f1bd949.npy",
            "start": 771,
            "stop": 787,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "ba4c8d95b70143a37209bf919825b4c28052b2ad34a59daddf37732e18848ee6"
          },
          {
            "file": "block_00787_00802_c2a5cd7ae7fb.npy",
            "start": 787,
            "stop": 803,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "cd1553d4055513aa8901a883c8f098fff1f6ea649daa862f0713179aa2d58267"
          },
          {
            "file": "block_00803_00810_63beb5d41654.npy",
            "start": 803,
            "stop": 811,
            "shape": [
              8,
              8191,
              5
            ],
            "sha256": "a3b66485834252b1be68bbe662c7afa5a2836faa6a8c92f27d7cd2928c0c638f"
          },
          {
            "file": "block_00811_00826_c34dc883107e.npy",
            "start": 811,
            "stop": 827,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "91a90a5bb3b5d8cdabe381fa5009b5bedb0cdf3fc68d845eae80d86b1d0f7d92"
          },
          {
            "file": "block_00827_00842_336d57e5514c.npy",
            "start": 827,
            "stop": 843,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "b1ed9827cdc6d652df16f241fb811a35a2a65b1cf5762d1ac6315ca29db819bc"
          },
          {
            "file": "block_00843_00858_46d260dc0ba6.npy",
            "start": 843,
            "stop": 859,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "ab4e7fef683a6d7ff8abbf970d2f98b5bc31ace277b25c28f739c271aaec57fa"
          },
          {
            "file": "block_00859_00874_63198000c847.npy",
            "start": 859,
            "stop": 875,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "7096a3ef366b811726d104f2f06a1e92678987af0ae522c290d79cede0c25704"
          },
          {
            "file": "block_00875_00889_dc0ac4a9bd90.npy",
            "start": 875,
            "stop": 890,
            "shape": [
              15,
              8191,
              5
            ],
            "sha256": "2a0f34362cad7e0a04364f06c14361ba2aaaa376d87edf6edaf1eae51cc04a95"
          },
          {
            "file": "block_00890_00905_7feece2f8010.npy",
            "start": 890,
            "stop": 906,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "9d7e42b0be4431c3161b3f9994ea734cfde57af220a9d2dc296e6f6e6f68dff7"
          },
          {
            "file": "block_00906_00921_e85c5a7fd817.npy",
            "start": 906,
            "stop": 922,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "fd99a88f8e97de8016960b960ea3a958994a5ce6ca95e58f214515fe1981e9b6"
          },
          {
            "file": "block_00922_00937_b7ff3aa1ad9d.npy",
            "start": 922,
            "stop": 938,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "728dbc211fe0a994c2a83b953225add04f747a103bcdfeee3c7273672e7ffd32"
          },
          {
            "file": "block_00938_00953_70a1752a85ba.npy",
            "start": 938,
            "stop": 954,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "637a53f37bee84ba4af5df83503a95d817e408c00d343f4814261bdf35830a2d"
          },
          {
            "file": "block_00954_00954_abade7111d8d.npy",
            "start": 954,
            "stop": 955,
            "shape": [
              1,
              8191,
              5
            ],
            "sha256": "330a0e05cb7d93f6736f20a8b4124b5e2b08a647873a9011e87230f176665dc2"
          },
          {
            "file": "block_00955_00970_a35d7d632ddc.npy",
            "start": 955,
            "stop": 971,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "94838012f682c708b488c78e5c2f9e028fcb2cd9933235816b1123dc39f13dea"
          },
          {
            "file": "block_00971_00986_19deb8da2a09.npy",
            "start": 971,
            "stop": 987,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "922e9971475b16719a1222bfb6814963e70ce0fcae974200dae4445d5aef983c"
          },
          {
            "file": "block_00987_01000_51566fe4688d.npy",
            "start": 987,
            "stop": 1001,
            "shape": [
              14,
              8191,
              5
            ],
            "sha256": "1046316501e11c5a6a8346820715109ddc09978c700304c249382d25cdc51abe"
          },
          {
            "file": "block_01001_01016_f992a5cbc6b3.npy",
            "start": 1001,
            "stop": 1017,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "8cd0503f74b5586aac67d4c34141790c019f8f281b016e31391972b731ab2daa"
          },
          {
            "file": "block_01017_01032_817804ab5b40.npy",
            "start": 1017,
            "stop": 1033,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "1c7c5460d6c2f4da9dd01933cf2765f0cc34f2623b070b250d6bfd697d78b961"
          },
          {
            "file": "block_01033_01048_f67ae67d6b71.npy",
            "start": 1033,
            "stop": 1049,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "7c3b9884bc30959a6a7a23008fa5cacb821b81f0385bbd8e315349d28192b07b"
          },
          {
            "file": "block_01049_01055_95de62a07ea7.npy",
            "start": 1049,
            "stop": 1056,
            "shape": [
              7,
              8191,
              5
            ],
            "sha256": "1a8bab59229b7bd9c78d71bafe3c78098b23772ef1bca33017b99e2f690db5ca"
          },
          {
            "file": "block_01056_01071_3ca464ab9716.npy",
            "start": 1056,
            "stop": 1072,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "fb3819c5cc41bc51f72e897c33d995c3f61cac261b41756c8353babcdaaf249d"
          },
          {
            "file": "block_01072_01073_23018de9141d.npy",
            "start": 1072,
            "stop": 1074,
            "shape": [
              2,
              8191,
              5
            ],
            "sha256": "e7a3a880c8db741ad3b547e87ab686ee28c391a86ed623b024a9f6adbcff8120"
          },
          {
            "file": "block_01074_01084_a95895198241.npy",
            "start": 1074,
            "stop": 1085,
            "shape": [
              11,
              8191,
              5
            ],
            "sha256": "95d99ca733abd93e38100eb5fbae2bcba935e538f1a5e0da200814b2fb5fd24f"
          }
        ],
        "representation": "columns v,q,r_eps1,r_eps2,r_eps3; exact remainder evolution, not Taylor truncation",
        "threadpools": [
          {
            "user_api": "blas",
            "internal_api": "openblas",
            "num_threads": 1,
            "prefix": "libscipy_openblas",
            "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\numpy.libs\\libscipy_openblas64_-ed4f167a5330424524f45258e7ca2c8d.dll",
            "version": "0.3.34.106.0",
            "threading_layer": "pthreads",
            "architecture": "SkylakeX"
          },
          {
            "user_api": "blas",
            "internal_api": "openblas",
            "num_threads": 1,
            "prefix": "libscipy_openblas",
            "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\scipy.libs\\libscipy_openblas-197ee2fc9b4d071f7e048078cac74115.dll",
            "version": "0.3.31.dev",
            "threading_layer": "pthreads",
            "architecture": "SkylakeX"
          }
        ]
      },
      "array_hash_scope": "New source complete.json may contain state hashes; historical block arrays remain read-only and are not all rehashed here"
    },
    {
      "name": "D5",
      "N": 4096,
      "level": 3,
      "directory": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D5_N4096_l3",
      "metadata_hashes": {
        "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D5_N4096_l3\\complete.json": "9ed5294fc829d7b365d8fd0579353234e10f3974e216afb23c7d9d5ef071f6f4",
        "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D5_N4096_l3\\grid.json": "389ff78d488a3565488e297a30483fddf042d729fe98c6e6f0226b10886fc9be"
      },
      "source_metadata": {
        "schema": 1,
        "name": "D5",
        "N": 4096,
        "dimension": 8191,
        "level": 3,
        "stages": 5,
        "epsilons": [
          0.03125,
          0.125,
          0.5
        ],
        "outputs": 1085,
        "context_hash": "357281d69c7f13eb3eb8602babcaac0c76b1d7390ce166e67b7b8d165d95806b",
        "protocol_sha256": "b7fae78f356c60b72521622f6d9a4a4a7ae86c5a9362c9ce90be65383b8b451d",
        "datum_hash": "0b9292abc943ad96753285775a819bc52057c75417bd508f0da5d96b7818d8e4",
        "source_hashes": {
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\numerical_smooth.py": "0b2d7f86a49c184accc4482f96568f2286c81a6bde704c097545f1d4e7cdf79c",
          "D:\\Claude\\Other Nonlinear\\numerics\\twomesh_timing_20261104\\twomesh_timing.py": "46f512f97248427315f9a44d708c1eca896aa051597bafd57cdf3795ca5ae710",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m1\\theta0_core.py": "1c47416bbe7370ceb186e180f51668b08630d3cb52b3b16df7b6791c585dc3d1",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m0\\m0_core.py": "07d6518adffcb02702f6bd0f6fb492cda4964187d85108705754e33d87cde252",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m0\\check_initial_layer.py": "c7a9ba1d3c8c9908151b3ffd8925ea2cf661d79b31adbd142f386ff76c210e41",
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\smooth_data.py": "f6d1cc8691d82fe7afbd0d8e944c1fe24d21576bde06b3bdd9dc77af2db137ff",
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chain_jobs.py": "90e42f3a32d1f27552b128ef1d51527dbd73bbc3ba4a5d17fcbd67543ca9c4ec"
        },
        "source_scale": 80,
        "seconds": 3117.861182899913,
        "elapsed_seconds": 3117.8611847999273,
        "counters": {
          "steps": 20848,
          "iters": 53759,
          "rejections": 0,
          "lus": 6375,
          "max_stage_residual": 2.659283453370594e-15,
          "max_update": 2.998566150942772e-11
        },
        "steps": 20848,
        "iterations": 53759,
        "rejected_steps": 0,
        "LU_factorizations": 6375,
        "max_stage_backward_residual": 2.659283453370594e-15,
        "max_relative_update": 2.998566150942772e-11,
        "nominal_steps": 20848,
        "low_priority": true,
        "resume_count": 0,
        "started_utc": "2026-11-18T02:28:32.333162+00:00",
        "completed_utc": "2026-11-18T03:20:30.186920+00:00",
        "blocks": [
          {
            "file": "block_00000_00015_b0e9c2e080f6.npy",
            "start": 0,
            "stop": 16,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "2c7a7c29e0445333906250af41c70fc8568a528667097cef2abe43abfb07d7b9"
          },
          {
            "file": "block_00016_00030_a4dbf6f8e452.npy",
            "start": 16,
            "stop": 31,
            "shape": [
              15,
              8191,
              5
            ],
            "sha256": "a9f580c8176ab77fcadac5514c0ee18432d8a8d2f1df428705af8bf84c440bbf"
          },
          {
            "file": "block_00031_00044_181369c4b468.npy",
            "start": 31,
            "stop": 45,
            "shape": [
              14,
              8191,
              5
            ],
            "sha256": "a0c9ee5b415bf854dc05ee2b7ddd027ea21890071d9a508c4bf3532d44348c44"
          },
          {
            "file": "block_00045_00053_f626f7dc9de2.npy",
            "start": 45,
            "stop": 54,
            "shape": [
              9,
              8191,
              5
            ],
            "sha256": "e750ece5fcb1eedc9b87f9b83f2e71d25d130f6edcf035f32062b52963689053"
          },
          {
            "file": "block_00054_00069_c71e8cbfe823.npy",
            "start": 54,
            "stop": 70,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "5523f58ba033ee4ec7c06ba383ca2def632e67f022b1880bf96a8c8aff2b5b4a"
          },
          {
            "file": "block_00070_00085_6b4b6c4cf445.npy",
            "start": 70,
            "stop": 86,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "96f04111b8555bb5fc911746a97bd1841345ac57c185e44f9c1a05856cb70fed"
          },
          {
            "file": "block_00086_00101_1d04a7266c41.npy",
            "start": 86,
            "stop": 102,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "b2ef8034213b841a9c24320ecad437423eedc60beffd7f23a1565ba31c25dff2"
          },
          {
            "file": "block_00102_00103_fbdb6f162fc3.npy",
            "start": 102,
            "stop": 104,
            "shape": [
              2,
              8191,
              5
            ],
            "sha256": "852552fa1fc31b7b4212cd2124fd73a3b13c86a7b5a45f08a0ae6d7b19e2435b"
          },
          {
            "file": "block_00104_00119_b4e4e121e54e.npy",
            "start": 104,
            "stop": 120,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "1ab31f59b8a04b39a3b38ef6b7535ce4df1120471c30caa014db9912480c09ae"
          },
          {
            "file": "block_00120_00135_572058edad85.npy",
            "start": 120,
            "stop": 136,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "8c1910f959c35de739682a5889177f901e85004c8ef27212c06f0b5fadf89625"
          },
          {
            "file": "block_00136_00151_27f56659b589.npy",
            "start": 136,
            "stop": 152,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "154f3cf1022e6441da086ebce90764a764aed535fa9b40f0c3682736bca92882"
          },
          {
            "file": "block_00152_00162_84063f4fe95a.npy",
            "start": 152,
            "stop": 163,
            "shape": [
              11,
              8191,
              5
            ],
            "sha256": "18fe52f7f6ead1a8d9ef01fd0e2f878d8c81e03ce877f743d83d65042c8b7d23"
          },
          {
            "file": "block_00163_00178_067994176dcc.npy",
            "start": 163,
            "stop": 179,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "5a0a1ecc530120976a706fc67fe61085d3833b2641e41c48c42ad706245d0a4c"
          },
          {
            "file": "block_00179_00194_9b2132cbf3d2.npy",
            "start": 179,
            "stop": 195,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "307e3705d1960f181a6b3efcb16fde1e9e0e6185d963134245ebbe91ebd070b9"
          },
          {
            "file": "block_00195_00210_99bc0be6b9d8.npy",
            "start": 195,
            "stop": 211,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "c03776d329eedda46a9d7ba1a01dc82e07def74f53a10fb9936df81c6d1afb63"
          },
          {
            "file": "block_00211_00212_37810ee3c24e.npy",
            "start": 211,
            "stop": 213,
            "shape": [
              2,
              8191,
              5
            ],
            "sha256": "f8fe1a8b46d8d96929e6aa84c2a75006999f06f9a9997efd6f188d5dfa05f960"
          },
          {
            "file": "block_00213_00228_ff1a79be8075.npy",
            "start": 213,
            "stop": 229,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "dad4160cd8edfa34862623939cfbc5287e1809c3d107126bfae8b44dffc38638"
          },
          {
            "file": "block_00229_00244_0a7a62b9d9b5.npy",
            "start": 229,
            "stop": 245,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "9a401a2e11d46164236bfad5dc3be3a54eb36235ab06af12ca75dda62ba145e4"
          },
          {
            "file": "block_00245_00260_7d60327256da.npy",
            "start": 245,
            "stop": 261,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "551b7bd9f3818fd70439e79ac50cad5abb2662b90a15148eefe6a5f5de13efc2"
          },
          {
            "file": "block_00261_00276_417bde708d31.npy",
            "start": 261,
            "stop": 277,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "782e59df72082a78b8476dc0231a1da16f435d02585eae914c3d73d7b7c9f28d"
          },
          {
            "file": "block_00277_00277_7032c42e51fb.npy",
            "start": 277,
            "stop": 278,
            "shape": [
              1,
              8191,
              5
            ],
            "sha256": "ac7898f11f313af3ba949e0c019774fe2753f410f7ab73841cc6b3325400395a"
          },
          {
            "file": "block_00278_00293_d3eb48557ffd.npy",
            "start": 278,
            "stop": 294,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "81394317e8c4dcc3c1a55edd444f787a833f53a36d20261df4de297b7ac229f7"
          },
          {
            "file": "block_00294_00309_09afc18d1281.npy",
            "start": 294,
            "stop": 310,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "92e77e43d80a622515656aa6cad89e2344625156799cd7c8dccfaf031751bcbc"
          },
          {
            "file": "block_00310_00323_55b6e5b0c789.npy",
            "start": 310,
            "stop": 324,
            "shape": [
              14,
              8191,
              5
            ],
            "sha256": "5adfdc77a619b9c8afea411668801fab8fde3a8f14af70a8e1afb7527a196195"
          },
          {
            "file": "block_00324_00339_3c83fcddaf7d.npy",
            "start": 324,
            "stop": 340,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "6629465bf73bff566b8829910a4f9f2fa42abbd4ca52d1ab0126103a87e93894"
          },
          {
            "file": "block_00340_00355_38f1688ecfc2.npy",
            "start": 340,
            "stop": 356,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "25530e96b0870beb65d76775c0b0124b1896f672e8ee1391bd1c6c2b61bb30c3"
          },
          {
            "file": "block_00356_00363_c370e9d4f592.npy",
            "start": 356,
            "stop": 364,
            "shape": [
              8,
              8191,
              5
            ],
            "sha256": "189099f08743b2fed02badcb5e91ad58886a9a213909df1146f1f04486fefea2"
          },
          {
            "file": "block_00364_00379_2990254029ba.npy",
            "start": 364,
            "stop": 380,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "db0053375fea1d83dc60b58cc8b25687acad9f4fc4dbe31cf762266c158419e8"
          },
          {
            "file": "block_00380_00392_2af7d9ba9e0e.npy",
            "start": 380,
            "stop": 393,
            "shape": [
              13,
              8191,
              5
            ],
            "sha256": "349c1aac7b23bdd56e5889ff872e6342da0399d2165cd747dd97280891c83b61"
          },
          {
            "file": "block_00393_00408_8578d66eba92.npy",
            "start": 393,
            "stop": 409,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "b21a1b0398fbe73b07b6d01b2648f19f9069f672a97452a2b25db2ffb83723b5"
          },
          {
            "file": "block_00409_00416_2991ea0e49cb.npy",
            "start": 409,
            "stop": 417,
            "shape": [
              8,
              8191,
              5
            ],
            "sha256": "cfd4508a45bb19d146b0254a1126d01e1e815bde0593405e893465d261f1b788"
          },
          {
            "file": "block_00417_00432_8e9fe9e3c2b4.npy",
            "start": 417,
            "stop": 433,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "ec7241ccab66d2236bbaaaa4a58fb0ccfa2112e10ebf4a799b30d0064e68166e"
          },
          {
            "file": "block_00433_00435_457932d62ac5.npy",
            "start": 433,
            "stop": 436,
            "shape": [
              3,
              8191,
              5
            ],
            "sha256": "540cbab6370d521db955e78573c586c628bba1c7d00fc6de3db9003b7622c03c"
          },
          {
            "file": "block_00436_00451_7573bc67cb3e.npy",
            "start": 436,
            "stop": 452,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "57445e1753d851ac867731d335038d8a850c15c23d2961ceb63acd8ae9f5b4fa"
          },
          {
            "file": "block_00452_00453_06de7298ea7e.npy",
            "start": 452,
            "stop": 454,
            "shape": [
              2,
              8191,
              5
            ],
            "sha256": "ab462b5fe34ce6352c449a3bc2607cefc2b97c559d90df77ae4e8682bac32540"
          },
          {
            "file": "block_00454_00467_fb02cbbba0f0.npy",
            "start": 454,
            "stop": 468,
            "shape": [
              14,
              8191,
              5
            ],
            "sha256": "8067907a1a0545e734172d0e9ec5b47db048eb385be3e8cf760557fb937c1e5f"
          },
          {
            "file": "block_00468_00479_99719c292a9d.npy",
            "start": 468,
            "stop": 480,
            "shape": [
              12,
              8191,
              5
            ],
            "sha256": "07b72c8858996eb1150a343cc5fcda8368b8b7f9936059dafbef8c2205e82daf"
          },
          {
            "file": "block_00480_00491_b064d140a6b6.npy",
            "start": 480,
            "stop": 492,
            "shape": [
              12,
              8191,
              5
            ],
            "sha256": "1cd3fa6eac8a0e881e566efaa13983c054a14c975d69aa96bb41afcdf7de3ade"
          },
          {
            "file": "block_00492_00498_f3823854b0d6.npy",
            "start": 492,
            "stop": 499,
            "shape": [
              7,
              8191,
              5
            ],
            "sha256": "060e989d4f7c9e0ebfe4715ce3d5454ee53b8c63009391ece020bef90b146ccf"
          },
          {
            "file": "block_00499_00504_0f82d514fcdd.npy",
            "start": 499,
            "stop": 505,
            "shape": [
              6,
              8191,
              5
            ],
            "sha256": "f1a5d245fad8901c98c545ce93f2e6901930a5c5c35c08c1be54e733bca7dd08"
          },
          {
            "file": "block_00505_00509_e0e3525f7bd9.npy",
            "start": 505,
            "stop": 510,
            "shape": [
              5,
              8191,
              5
            ],
            "sha256": "72e66e1b2f62c13c78e3933b9e53541cd393f2b976dad1b8d47c089ccba95db7"
          },
          {
            "file": "block_00510_00517_704a0236b005.npy",
            "start": 510,
            "stop": 518,
            "shape": [
              8,
              8191,
              5
            ],
            "sha256": "fa938e642c44672a89dcf544093e8b5e667a0028bc44bbcff0f13145ce500dce"
          },
          {
            "file": "block_00518_00526_4cc234dcd4b0.npy",
            "start": 518,
            "stop": 527,
            "shape": [
              9,
              8191,
              5
            ],
            "sha256": "8d5798f9ca4690c325f4b455b0ec8275463c9564dcc7c382bbd958f13ff52afa"
          },
          {
            "file": "block_00527_00534_526716f81d11.npy",
            "start": 527,
            "stop": 535,
            "shape": [
              8,
              8191,
              5
            ],
            "sha256": "c44fd8824b5e43877a724564c0a8c86f8a868763fa99bbcf8860e2cac55e8e3a"
          },
          {
            "file": "block_00535_00543_d9afd35d30f5.npy",
            "start": 535,
            "stop": 544,
            "shape": [
              9,
              8191,
              5
            ],
            "sha256": "32511f0228bcedbc0bc2787b2da1e32b1955ce33502bf6e8e141a0d14bd74f31"
          },
          {
            "file": "block_00544_00553_3d932aace174.npy",
            "start": 544,
            "stop": 554,
            "shape": [
              10,
              8191,
              5
            ],
            "sha256": "e90511ebdb846047565a401af7a8333a36683788106225669ef5aa6882e1da12"
          },
          {
            "file": "block_00554_00562_86a0929b6282.npy",
            "start": 554,
            "stop": 563,
            "shape": [
              9,
              8191,
              5
            ],
            "sha256": "3100ae07693999117ba4e0911766e8ddac47c716e17bd4e4d5d6e0abf4205357"
          },
          {
            "file": "block_00563_00571_20372c9a5622.npy",
            "start": 563,
            "stop": 572,
            "shape": [
              9,
              8191,
              5
            ],
            "sha256": "c24c106679c88622d040596a15dbaffbdb7183c53924ad458fc5c4283a2e2c8f"
          },
          {
            "file": "block_00572_00582_d6f4bf8ebaff.npy",
            "start": 572,
            "stop": 583,
            "shape": [
              11,
              8191,
              5
            ],
            "sha256": "9d1d04067db3891680a9ad2cd6086394ce1b3db54c6e5cf75e3c00190867cc7f"
          },
          {
            "file": "block_00583_00594_437e948ea724.npy",
            "start": 583,
            "stop": 595,
            "shape": [
              12,
              8191,
              5
            ],
            "sha256": "72591ec638275ed645ab7e7c5f25d4ea2e458462cd994ac79296d45eef2179fe"
          },
          {
            "file": "block_00595_00606_ebe0330f59e3.npy",
            "start": 595,
            "stop": 607,
            "shape": [
              12,
              8191,
              5
            ],
            "sha256": "6e88669bc75befa2622986f62d37df112d094e4b23a06fedaf9a20e8ed8d1a85"
          },
          {
            "file": "block_00607_00619_db03519741a5.npy",
            "start": 607,
            "stop": 620,
            "shape": [
              13,
              8191,
              5
            ],
            "sha256": "c8fe96a92e105a03f6e86b1bca14a62eacdbb905c434069dd940b14951927c1e"
          },
          {
            "file": "block_00620_00632_aba2e60725ec.npy",
            "start": 620,
            "stop": 633,
            "shape": [
              13,
              8191,
              5
            ],
            "sha256": "f73b0ce18c5e6de5ade1f6cced0222ac9d70d52356e4cf36537a4b3e73818616"
          },
          {
            "file": "block_00633_00647_bee7239cd85e.npy",
            "start": 633,
            "stop": 648,
            "shape": [
              15,
              8191,
              5
            ],
            "sha256": "518b9f452727a43a89d51d826ad5a031e5ca01034d4a971cbf31dd29b232e7eb"
          },
          {
            "file": "block_00648_00663_bdf2a5f0e990.npy",
            "start": 648,
            "stop": 664,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "dc59a4474427de390fcbcf129e676dc8260faa2723ce56a4b4d546d839114c21"
          },
          {
            "file": "block_00664_00665_be71a1b9403b.npy",
            "start": 664,
            "stop": 666,
            "shape": [
              2,
              8191,
              5
            ],
            "sha256": "8daf206eb9faef2fa34afba3e93ed2e2b557b1600e6cb8503f0acc759efd4df3"
          },
          {
            "file": "block_00666_00681_acba39b1bcd2.npy",
            "start": 666,
            "stop": 682,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "c8212290080041129a920907a666192b8000179d281d59942f2e0647e62e4e60"
          },
          {
            "file": "block_00682_00685_d3030ee584c8.npy",
            "start": 682,
            "stop": 686,
            "shape": [
              4,
              8191,
              5
            ],
            "sha256": "530fe7adab273c4122268727be8cda97afeb82097fa5950d7bd898bdf3a8c2b0"
          },
          {
            "file": "block_00686_00701_8b733e0aff22.npy",
            "start": 686,
            "stop": 702,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "655c47ff05d2ee028a5c6fddd6ad04d9097d9e5eefdae8356d6e60488ba003da"
          },
          {
            "file": "block_00702_00709_815891071f79.npy",
            "start": 702,
            "stop": 710,
            "shape": [
              8,
              8191,
              5
            ],
            "sha256": "7a5c5df6d13e35ef8c88a2059542705d3e34f9728243ee83c3d9a7fd7f01c19d"
          },
          {
            "file": "block_00710_00725_64c607a50621.npy",
            "start": 710,
            "stop": 726,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "22fa7c911fbcc9e741e93695f9bf4812fff4ec8ade0e18b978f791bd11969f36"
          },
          {
            "file": "block_00726_00736_e1f822559396.npy",
            "start": 726,
            "stop": 737,
            "shape": [
              11,
              8191,
              5
            ],
            "sha256": "645ccaec9334c2d5f8ffd432b1c15a96137d25c0a529a1eed94d78d8fe196712"
          },
          {
            "file": "block_00737_00752_ba4e70335d8f.npy",
            "start": 737,
            "stop": 753,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "a84e8a58ce48830435c84f56cda29726b16dedfc16d410fe6967b07ed729d1d3"
          },
          {
            "file": "block_00753_00768_2bdb7dc3ae36.npy",
            "start": 753,
            "stop": 769,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "34babaaab31bf1cda4ecca39b3bb9359466764313dd133e08ba4bb76ae3ee966"
          },
          {
            "file": "block_00769_00784_9220ea70e816.npy",
            "start": 769,
            "stop": 785,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "f5cdda77291b2512ab7be106edb6f13338ca145ecfadd8b996c69dd7cceab99e"
          },
          {
            "file": "block_00785_00800_edeaaf069c1a.npy",
            "start": 785,
            "stop": 801,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "b76a0861a0f275a351cd2d1b579735714799a911f5b245c8e59aa1b31024c782"
          },
          {
            "file": "block_00801_00805_60486f32f042.npy",
            "start": 801,
            "stop": 806,
            "shape": [
              5,
              8191,
              5
            ],
            "sha256": "a16af1d6e2ecd90b438d8e9cd73d81d4d8adddd3cec539b632d06c17692292f5"
          },
          {
            "file": "block_00806_00821_dd291cd638ed.npy",
            "start": 806,
            "stop": 822,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "a3b6d1073dff031099907001df770a001e421e531d8e91ba8920bc2045576981"
          },
          {
            "file": "block_00822_00837_dfe783b2ed56.npy",
            "start": 822,
            "stop": 838,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "6a59649c0ad4736e0ea6cd6b606d17b93c353c80748ae6b367e9ac4091539172"
          },
          {
            "file": "block_00838_00847_54322a33f924.npy",
            "start": 838,
            "stop": 848,
            "shape": [
              10,
              8191,
              5
            ],
            "sha256": "584becac4eda9cbe718041ad826554b671f1f33d9ed5824ff79661cca6cc6bdd"
          },
          {
            "file": "block_00848_00863_a6348488b40f.npy",
            "start": 848,
            "stop": 864,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "407464617756eb43c98ba72dc36c22b2c76315624dc762151d171fb5bd37ea17"
          },
          {
            "file": "block_00864_00879_c240474f9703.npy",
            "start": 864,
            "stop": 880,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "f63c4362d8cea3dacb141f268d2ded6e4a44200b1dacbcedaa39f6d5144ae8bd"
          },
          {
            "file": "block_00880_00887_a309a9991938.npy",
            "start": 880,
            "stop": 888,
            "shape": [
              8,
              8191,
              5
            ],
            "sha256": "58ec0a052cbafaa6789ddb74cd090c20de73dca4b3ef52dbf6d73533414851f5"
          },
          {
            "file": "block_00888_00903_f609172277b5.npy",
            "start": 888,
            "stop": 904,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "1e99a90f224187e91cc40c912b7152b599e9e01ca1ea45cca3690910c064598a"
          },
          {
            "file": "block_00904_00919_67d60c3a8448.npy",
            "start": 904,
            "stop": 920,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "666fcdd10b32abcf1e4b5c2037a2196636e27bc3ec3fd87678ceca85437e2039"
          },
          {
            "file": "block_00920_00922_03ce1dd10a3f.npy",
            "start": 920,
            "stop": 923,
            "shape": [
              3,
              8191,
              5
            ],
            "sha256": "4c38905a3a44c7387656aaf54ecfbd9f8fd9265c34404a2918b6c91992dee06b"
          },
          {
            "file": "block_00923_00938_4b45380b43fe.npy",
            "start": 923,
            "stop": 939,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "5ff679706724ec85894cfc16326c0404ec0ddc6fd5f1b875e0a4dffc3dfa5a8f"
          },
          {
            "file": "block_00939_00952_25668dcfb20b.npy",
            "start": 939,
            "stop": 953,
            "shape": [
              14,
              8191,
              5
            ],
            "sha256": "9b2143479a31f74839dcecfb8ba351baddcf54edc1fa54611684251a54183273"
          },
          {
            "file": "block_00953_00968_f561b8220c53.npy",
            "start": 953,
            "stop": 969,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "18eda42d108779beea9a0ad2c0a622f5167edb60249bb25a2ac287cabe83a1cd"
          },
          {
            "file": "block_00969_00978_7234560ff9b0.npy",
            "start": 969,
            "stop": 979,
            "shape": [
              10,
              8191,
              5
            ],
            "sha256": "633f91ca7dcd9bc2116864cfda81a68debd6a9fcdb8ef469719167cbf9f04084"
          },
          {
            "file": "block_00979_00994_0e5a07db6363.npy",
            "start": 979,
            "stop": 995,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "43b96128bc2339381b0e83b217bdcd0fdead2c6b986ef29eaddccd7f2d994f9d"
          },
          {
            "file": "block_00995_01003_0646ef812078.npy",
            "start": 995,
            "stop": 1004,
            "shape": [
              9,
              8191,
              5
            ],
            "sha256": "89d53133f9ca8504b1237bbdb43d3f0ffbc96de69da67172caab5a81d6705aed"
          },
          {
            "file": "block_01004_01019_8209053d2787.npy",
            "start": 1004,
            "stop": 1020,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "fe7ace778406d5978bdb8e9734f3c5c0e4f611de16df997ee345a7134a0d0cab"
          },
          {
            "file": "block_01020_01022_6aa83597bef7.npy",
            "start": 1020,
            "stop": 1023,
            "shape": [
              3,
              8191,
              5
            ],
            "sha256": "35c9114b3ee0b1331c28c937069506ffb454b816b73874674a6facf5bc4376fa"
          },
          {
            "file": "block_01023_01038_c989bf92552e.npy",
            "start": 1023,
            "stop": 1039,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "398b03481369e113713c38bb342a30218bbc5bd0c6c4f9fed095623920cedb56"
          },
          {
            "file": "block_01039_01050_78d47f0a5969.npy",
            "start": 1039,
            "stop": 1051,
            "shape": [
              12,
              8191,
              5
            ],
            "sha256": "de17674b9bc3d532002b50863826847695446c1bf272cf9247c30e9f67ac90cc"
          },
          {
            "file": "block_01051_01058_1b2cfd9a95e4.npy",
            "start": 1051,
            "stop": 1059,
            "shape": [
              8,
              8191,
              5
            ],
            "sha256": "fb0e582ad53ebfe48bc2908d6f30c6f31421cab54992c4b2de3143ba295954b0"
          },
          {
            "file": "block_01059_01070_f788f2f9854b.npy",
            "start": 1059,
            "stop": 1071,
            "shape": [
              12,
              8191,
              5
            ],
            "sha256": "6245dadf6e0c35174c4520fd7ab5e8f79da5734acf727514ca2cd4dca9ddc934"
          },
          {
            "file": "block_01071_01076_34e481fbbf12.npy",
            "start": 1071,
            "stop": 1077,
            "shape": [
              6,
              8191,
              5
            ],
            "sha256": "e762bf9aebc1e7f7a8f6c3e73670774ed2cddaa00164138d06293597ba5e0f72"
          },
          {
            "file": "block_01077_01081_97f4eca6ebcf.npy",
            "start": 1077,
            "stop": 1082,
            "shape": [
              5,
              8191,
              5
            ],
            "sha256": "8d1f9b160c211eec3d0a87e0baff9fd5413b9bdb957b9e4af8b9df5664deb00e"
          },
          {
            "file": "block_01082_01084_ffed20524890.npy",
            "start": 1082,
            "stop": 1085,
            "shape": [
              3,
              8191,
              5
            ],
            "sha256": "a48181b95db4e364b405ae9c8e2da23af35d9c489fed62bc08b910db67b1ebaa"
          }
        ],
        "representation": "columns v,q,r_eps1,r_eps2,r_eps3; exact remainder evolution, not Taylor truncation",
        "threadpools": [
          {
            "user_api": "blas",
            "internal_api": "openblas",
            "num_threads": 1,
            "prefix": "libscipy_openblas",
            "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\numpy.libs\\libscipy_openblas64_-ed4f167a5330424524f45258e7ca2c8d.dll",
            "version": "0.3.34.106.0",
            "threading_layer": "pthreads",
            "architecture": "SkylakeX"
          },
          {
            "user_api": "blas",
            "internal_api": "openblas",
            "num_threads": 1,
            "prefix": "libscipy_openblas",
            "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\scipy.libs\\libscipy_openblas-197ee2fc9b4d071f7e048078cac74115.dll",
            "version": "0.3.31.dev",
            "threading_layer": "pthreads",
            "architecture": "SkylakeX"
          }
        ]
      },
      "array_hash_scope": "New source complete.json may contain state hashes; historical block arrays remain read-only and are not all rehashed here"
    },
    {
      "name": "D6",
      "N": 1024,
      "level": 3,
      "directory": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D6_N1024_l3",
      "metadata_hashes": {
        "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D6_N1024_l3\\complete.json": "e928f443d654a73b7d5930a668604d0595fda992dcdc66a6a766573fb6b3f3f7",
        "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D6_N1024_l3\\grid.json": "fc5b992ea01ee6052073d91af97c4c4660523a325da197d489ec14866e2dcba1"
      },
      "source_metadata": {
        "schema": 1,
        "name": "D6",
        "N": 1024,
        "dimension": 2047,
        "level": 3,
        "stages": 5,
        "epsilons": [
          0.03125,
          0.125,
          0.5
        ],
        "outputs": 1085,
        "context_hash": "8ca53eecf48ec3dadb1220263b0ffec7c3955a211f73a9f2ae28d4b27eaee3c4",
        "protocol_sha256": "b7fae78f356c60b72521622f6d9a4a4a7ae86c5a9362c9ce90be65383b8b451d",
        "datum_hash": "06ea480cf77696b9f627508cd53388f53391a7edcc0d9e8eae46ff481b2b1fba",
        "source_hashes": {
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\numerical_smooth.py": "0b2d7f86a49c184accc4482f96568f2286c81a6bde704c097545f1d4e7cdf79c",
          "D:\\Claude\\Other Nonlinear\\numerics\\twomesh_timing_20261104\\twomesh_timing.py": "46f512f97248427315f9a44d708c1eca896aa051597bafd57cdf3795ca5ae710",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m1\\theta0_core.py": "1c47416bbe7370ceb186e180f51668b08630d3cb52b3b16df7b6791c585dc3d1",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m0\\m0_core.py": "07d6518adffcb02702f6bd0f6fb492cda4964187d85108705754e33d87cde252",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m0\\check_initial_layer.py": "c7a9ba1d3c8c9908151b3ffd8925ea2cf661d79b31adbd142f386ff76c210e41",
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\smooth_data.py": "f6d1cc8691d82fe7afbd0d8e944c1fe24d21576bde06b3bdd9dc77af2db137ff",
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chain_jobs.py": "90e42f3a32d1f27552b128ef1d51527dbd73bbc3ba4a5d17fcbd67543ca9c4ec"
        },
        "source_scale": 64,
        "seconds": 698.5610275999643,
        "elapsed_seconds": 698.5610287999734,
        "counters": {
          "steps": 19208,
          "iters": 48824,
          "rejections": 0,
          "lus": 5709,
          "max_stage_residual": 2.4970875429897266e-15,
          "max_update": 2.9872895906197745e-11
        },
        "steps": 19208,
        "iterations": 48824,
        "rejected_steps": 0,
        "LU_factorizations": 5709,
        "max_stage_backward_residual": 2.4970875429897266e-15,
        "max_relative_update": 2.9872895906197745e-11,
        "nominal_steps": 19208,
        "low_priority": true,
        "resume_count": 0,
        "started_utc": "2026-11-18T03:37:04.897278+00:00",
        "completed_utc": "2026-11-18T03:48:43.456103+00:00",
        "blocks": [
          {
            "file": "block_00000_00015_d78dcc6f6c1e.npy",
            "start": 0,
            "stop": 16,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "c4d6d2ed6dc6e75a3d9ce7fffd291d9caf5f53afd6ce4266e849dbb5979fac06"
          },
          {
            "file": "block_00016_00031_66d477cd4957.npy",
            "start": 16,
            "stop": 32,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "6e9668b810b0f0e0111af9b4d987770c4143f1082cfd57029990d8c51830ccd0"
          },
          {
            "file": "block_00032_00047_fa9add6c4c3f.npy",
            "start": 32,
            "stop": 48,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "d2b28a2c63bb46915ef025442feabd2ea4bce3e7b049de596ecf20ec8aeacec0"
          },
          {
            "file": "block_00048_00063_06c65462b6cb.npy",
            "start": 48,
            "stop": 64,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "2d6313685538878036e01190cadccd56ad8a1227d6c3d1f1a2392c6fce3d304e"
          },
          {
            "file": "block_00064_00079_c0b5772d51c1.npy",
            "start": 64,
            "stop": 80,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "9ba67f441c10b651eb87b898a43cf7590ce1c208cc0f6b4ad8ee886e71c262c5"
          },
          {
            "file": "block_00080_00095_e08b0674e852.npy",
            "start": 80,
            "stop": 96,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "8a71ef28329ac79572da873d933711d525c3273f921aaa1012af7f6b3730fbda"
          },
          {
            "file": "block_00096_00111_bc235c2ff466.npy",
            "start": 96,
            "stop": 112,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "2171e4fa3100671a3827912747980991a1788249edffc85caf380d2d4b9ed6a6"
          },
          {
            "file": "block_00112_00127_8cfa501aa738.npy",
            "start": 112,
            "stop": 128,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "49018488df5cb7341f765cf0adf03a577e0a0726f31abc1a0d98dbaa8c6531fd"
          },
          {
            "file": "block_00128_00143_6753efe0b550.npy",
            "start": 128,
            "stop": 144,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "a719c94466ae88aaaa99115c98487b98169ce9f6b37bc01d1120fa5251e5ca96"
          },
          {
            "file": "block_00144_00159_66e0a30e0f96.npy",
            "start": 144,
            "stop": 160,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "a845db8351db369714e306fd8bb8ed12aa410347e5110b1e816a7b6209e37046"
          },
          {
            "file": "block_00160_00175_0457e56e2045.npy",
            "start": 160,
            "stop": 176,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "19cd8091af92ffd8dccb40afba9807202b2a54c477aaff6ae354f82faf43a07e"
          },
          {
            "file": "block_00176_00191_1f47f327634d.npy",
            "start": 176,
            "stop": 192,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "571bd00b3955bba29ea39b42ae82b63e52be673238051f8856a7d58c70038b1b"
          },
          {
            "file": "block_00192_00207_72b6eb560bb3.npy",
            "start": 192,
            "stop": 208,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "ed54375bfa9b2471ee9bfa52c124027825bc5e91292a57445777827cb601147e"
          },
          {
            "file": "block_00208_00223_12c618efbd45.npy",
            "start": 208,
            "stop": 224,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "94f1ab982667501d17d62e70fd60ec82ed2869fb3ec18c7711725e255037819f"
          },
          {
            "file": "block_00224_00239_3002b29d35ff.npy",
            "start": 224,
            "stop": 240,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "5b7be20e05e4194f89e77d1156d2610869e3f80b6f991fab91145ee258e0b974"
          },
          {
            "file": "block_00240_00254_ea9b4283d4d7.npy",
            "start": 240,
            "stop": 255,
            "shape": [
              15,
              2047,
              5
            ],
            "sha256": "6389d0f4cb3226862dc483e0bd1345d810b242bc76f391df0b17e4fbb005a8a3"
          },
          {
            "file": "block_00255_00270_b93cf307827c.npy",
            "start": 255,
            "stop": 271,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "50bb0e26e3af20cd63907e90f79f693496a3eee1a1ef78363048d6ccbbc7d973"
          },
          {
            "file": "block_00271_00286_06b1035d9bf0.npy",
            "start": 271,
            "stop": 287,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "c30afc23ed8e0d4b94b77c1de575ead517ec44651be0f3cd3efc029e8ea693fe"
          },
          {
            "file": "block_00287_00302_182c645b842f.npy",
            "start": 287,
            "stop": 303,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "06ad2ad782d5271e1f3fe5214ad73e7dd106c9eaf793523a6fb926a0fbca06e0"
          },
          {
            "file": "block_00303_00318_a157a2d8993c.npy",
            "start": 303,
            "stop": 319,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "d18aeddfa6fcaf11472326ff2401233a5ff7b45351f91f46363f72fb34023ba0"
          },
          {
            "file": "block_00319_00334_1e814f4e8b2a.npy",
            "start": 319,
            "stop": 335,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "c347f8fe29b7f1bc9afc04993a398451b69a5081f724ed564eae916c22d2aab2"
          },
          {
            "file": "block_00335_00350_7611ec781b9b.npy",
            "start": 335,
            "stop": 351,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "a3bb0b251200729afb33df3fb5663871c671122ffa27eec236472844236ebef7"
          },
          {
            "file": "block_00351_00366_2a2b6a6bc3b9.npy",
            "start": 351,
            "stop": 367,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "68f129210982404eefb661d646b8f2a9b5bfea16ca45c58065f47d1e5be3d208"
          },
          {
            "file": "block_00367_00382_8bb98505d734.npy",
            "start": 367,
            "stop": 383,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "61f502226f625bdb1e56283b265f69cd02c0d0abeb3ca853e4d5ea7069773d13"
          },
          {
            "file": "block_00383_00398_d0e8d47a08b6.npy",
            "start": 383,
            "stop": 399,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "1dee005f9ef23367af5485d2806baef2ac5ec378c2b01877637ab98804db823b"
          },
          {
            "file": "block_00399_00414_931140aa643f.npy",
            "start": 399,
            "stop": 415,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "9c27d75367501345128ba7182306d137cdba7b0af0c64f450c9f1b6df297a506"
          },
          {
            "file": "block_00415_00430_acc46b36ef14.npy",
            "start": 415,
            "stop": 431,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "2913febe2a80c7adce0710ea5c41b0abe759290881ba34f920d02a32c6966cba"
          },
          {
            "file": "block_00431_00438_12e0e5ba858b.npy",
            "start": 431,
            "stop": 439,
            "shape": [
              8,
              2047,
              5
            ],
            "sha256": "cb7db9a2e6ec494a11c95b1491920c6387ed33f2affdf1da62b82f165ef83ceb"
          },
          {
            "file": "block_00439_00454_b37f00d3fd00.npy",
            "start": 439,
            "stop": 455,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "56d3d5f2fe9caf2076294d668e689e3c271b128da03507dd04128eb0bdf1ff6c"
          },
          {
            "file": "block_00455_00470_1a1aea921a17.npy",
            "start": 455,
            "stop": 471,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "228bfcae7c8214ae91544914b229ff02a9353c28b3e31a5011c09100cf3d4ce6"
          },
          {
            "file": "block_00471_00486_948f46a7828d.npy",
            "start": 471,
            "stop": 487,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "ae8d8f5e308ba311bf9a85231f61bb0896be0ad2e2497f816825c8156bcc35eb"
          },
          {
            "file": "block_00487_00502_6cef470a9795.npy",
            "start": 487,
            "stop": 503,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "8cb405f9496ff3afd3fa22d01d023a1fdddce6b7dbe11e9fb40d9096651af529"
          },
          {
            "file": "block_00503_00513_d25fe4ce31c2.npy",
            "start": 503,
            "stop": 514,
            "shape": [
              11,
              2047,
              5
            ],
            "sha256": "81323e452573fb3864ef9570a70cdf8d1332d3e40330d97c104224b431e9415a"
          },
          {
            "file": "block_00514_00529_fdea602cd8a8.npy",
            "start": 514,
            "stop": 530,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "fdc4ab245936876b23f108b84e5b21124c1289c8aa9e290a1383ec05f32e1d2f"
          },
          {
            "file": "block_00530_00545_f6361ec8aef8.npy",
            "start": 530,
            "stop": 546,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "714c15bacac63e68ee6e99c7b58061eed59867b2ce72218e09bdd1e3c3a1282c"
          },
          {
            "file": "block_00546_00561_96701448afb9.npy",
            "start": 546,
            "stop": 562,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "a1bad7c6e1a615bfd5fbb92856e44988bfa28517c71a74f045910017bafbf119"
          },
          {
            "file": "block_00562_00563_6eea8a0f1030.npy",
            "start": 562,
            "stop": 564,
            "shape": [
              2,
              2047,
              5
            ],
            "sha256": "66451cf29e5bdea2e42457c1e380a6127b14caddc2f75f92dc0e956703a2d5a0"
          },
          {
            "file": "block_00564_00579_e0ed606b9ba2.npy",
            "start": 564,
            "stop": 580,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "d10814588e0de20b36fdc19185a294abca359435fd15d34cd6b398120741b104"
          },
          {
            "file": "block_00580_00595_c70b005484b5.npy",
            "start": 580,
            "stop": 596,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "62a99d0c202a386797c9d43842eed297a9540ad899d5d7b82ce7d794099b84ae"
          },
          {
            "file": "block_00596_00599_bd60d73d55b5.npy",
            "start": 596,
            "stop": 600,
            "shape": [
              4,
              2047,
              5
            ],
            "sha256": "3dbf5b82f76ccdc7a157bdd8b08eefe16015a220d6988b9de977bad244362182"
          },
          {
            "file": "block_00600_00615_aa7ad77bc9af.npy",
            "start": 600,
            "stop": 616,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "76fedda93c39a71f302fa0cc16ce3ce6c87c4d2d2f1ebb8a0718f138f75c8d66"
          },
          {
            "file": "block_00616_00631_b97b2fb66f1a.npy",
            "start": 616,
            "stop": 632,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "02e3893cd0614f3323a4029d6c19003d737d34b687f6fce586765c31f1d3bdcf"
          },
          {
            "file": "block_00632_00633_b3c134f9b06c.npy",
            "start": 632,
            "stop": 634,
            "shape": [
              2,
              2047,
              5
            ],
            "sha256": "a890c639c9c796e2a56546d4a4998113efc473bb8bd186fecebade06eac65f82"
          },
          {
            "file": "block_00634_00649_6ae6e3276a10.npy",
            "start": 634,
            "stop": 650,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "41f5ca93857750d82e91189610dd40e3bd8ec5f342fe0b324798166fc642ae74"
          },
          {
            "file": "block_00650_00665_0a98a7911698.npy",
            "start": 650,
            "stop": 666,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "6ae939e2c6d835d1281dc9880c747fcff5a93e6ae16ee81205f2b9424c295cc6"
          },
          {
            "file": "block_00666_00671_ec02f57b9d0d.npy",
            "start": 666,
            "stop": 672,
            "shape": [
              6,
              2047,
              5
            ],
            "sha256": "a5339f76128ff1dc0231ef273f3fbec998db40ac227b38e2036d909a8a67422d"
          },
          {
            "file": "block_00672_00687_c20dad237548.npy",
            "start": 672,
            "stop": 688,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "5ea74a5b67d2d03ae5b8d37a3f5f1389dd49f7d2508599b60652624c1722a0fb"
          },
          {
            "file": "block_00688_00703_278b332e4f63.npy",
            "start": 688,
            "stop": 704,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "a16b3328d0dbf1269a8fc23da1aa3deaaeaa3b163a2c2de49edef9ced42bfc53"
          },
          {
            "file": "block_00704_00719_5ea0c4941fd5.npy",
            "start": 704,
            "stop": 720,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "4685c0fdb91bfd133a992885171d45c5dd457bf0ee08fc114933cc9a96f8b585"
          },
          {
            "file": "block_00720_00733_303f71596996.npy",
            "start": 720,
            "stop": 734,
            "shape": [
              14,
              2047,
              5
            ],
            "sha256": "6e5cee738ee94c3ffdd96977e2ce4a20317fa038f3f9dbf2fc5cf21cfe5f86b4"
          },
          {
            "file": "block_00734_00749_60deb198a86f.npy",
            "start": 734,
            "stop": 750,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "ce3f75541e76f4d10ce5d611efef57ddd798d082d8142da094a2a0fecc875986"
          },
          {
            "file": "block_00750_00765_8e820850da36.npy",
            "start": 750,
            "stop": 766,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "278583a6124d9864151604304ae22680f24ca575e7e70debdded1bad1aaebea9"
          },
          {
            "file": "block_00766_00781_3c581e847755.npy",
            "start": 766,
            "stop": 782,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "7c4c8338cefc25dd6af061f6bb074a51e20eb3ba2c04dccad12c79667df92b8f"
          },
          {
            "file": "block_00782_00797_bffc7b4c5c00.npy",
            "start": 782,
            "stop": 798,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "45aabbf4b210b7d34c57b4cd549e68705ef4948cc1ad636ddda82ead42798045"
          },
          {
            "file": "block_00798_00813_8a2681a83b01.npy",
            "start": 798,
            "stop": 814,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "f26980ef127141999be36d1e9d108a39bd4a1f0c0005821fd26fcb7f144b039d"
          },
          {
            "file": "block_00814_00829_aff83a18a546.npy",
            "start": 814,
            "stop": 830,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "6f1f80a19c5b6b5301b2012cab161df176e800612f5e1b93df1fd5a23b24d300"
          },
          {
            "file": "block_00830_00845_efb176156899.npy",
            "start": 830,
            "stop": 846,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "c09e13c1a5764c58972ee0924137854fa1643a0223ec0c0a347060bb8f77453a"
          },
          {
            "file": "block_00846_00861_d2f69b29053a.npy",
            "start": 846,
            "stop": 862,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "b44804925cdd55b11ab6f610d8f408f80b8591ac641978fa62bd6393f8b94f66"
          },
          {
            "file": "block_00862_00872_17dbec20e8d9.npy",
            "start": 862,
            "stop": 873,
            "shape": [
              11,
              2047,
              5
            ],
            "sha256": "8b7e34b9a1fc71c6e6cb7779f976282e049d7ca0685c9fd6c1d1e798f31751c1"
          },
          {
            "file": "block_00873_00888_1a68d2e48eb1.npy",
            "start": 873,
            "stop": 889,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "668dcf0c8c14db2bca82a292d8bbbe08ee0832ffe92f51d37ae6c272e78f3e60"
          },
          {
            "file": "block_00889_00904_7cb85c2fa31e.npy",
            "start": 889,
            "stop": 905,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "25d05768be10ff44e2d8c060c910508e63dfa03ed1328a3df0f199ebb33aa7cb"
          },
          {
            "file": "block_00905_00920_6aa383de9b83.npy",
            "start": 905,
            "stop": 921,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "73dec8363e4d8e1b9a4412cf13e844e74ddd5f5f5b5e8aeea3798b024ff0e5eb"
          },
          {
            "file": "block_00921_00936_a58764d79826.npy",
            "start": 921,
            "stop": 937,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "3b9dc06cd281c8a0bc8e4bd5d508ba96429df190690300c85f901c5edb5f74d4"
          },
          {
            "file": "block_00937_00952_741d181f4f79.npy",
            "start": 937,
            "stop": 953,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "9a4452d4bf27b5447f322d26aa83c53880880ca3c9f5fbff36bf96e3d1e9cae9"
          },
          {
            "file": "block_00953_00968_2e02dd170154.npy",
            "start": 953,
            "stop": 969,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "5f2caf6d89ddfb75798b69c1880fc314149ba8f180823085e66094c7974f22d1"
          },
          {
            "file": "block_00969_00984_4d2ccababc90.npy",
            "start": 969,
            "stop": 985,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "7bda029bf77ae5e1a146ad6792f240469270de71eac089f41d65f82c70246a07"
          },
          {
            "file": "block_00985_01000_86de708b2e1b.npy",
            "start": 985,
            "stop": 1001,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "5576206be3dd4b3de2a42748409fcf9b879a5af1c531c0e7fce4be0903c9dcbc"
          },
          {
            "file": "block_01001_01003_105d63ce5159.npy",
            "start": 1001,
            "stop": 1004,
            "shape": [
              3,
              2047,
              5
            ],
            "sha256": "1e4bb5cb9b89b44d94e62b1e475b4ea3f8fb9636dd95fddb1015729ae9f116c9"
          },
          {
            "file": "block_01004_01019_170875a89c46.npy",
            "start": 1004,
            "stop": 1020,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "aaefe67efa172e2aa352caf01e17751ff88a558bf0512a9c07aa3c98458fe501"
          },
          {
            "file": "block_01020_01035_57c1a01f11ba.npy",
            "start": 1020,
            "stop": 1036,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "fdb1d94ccde728ceb4efdd7d853fa51ae6cd303055fdfbd6b547eaf56d66ae48"
          },
          {
            "file": "block_01036_01051_79dcf4ed41f5.npy",
            "start": 1036,
            "stop": 1052,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "0d3c5efe0d9b9a63b4592a927cd86cc1b1bb3904eee0e94c1fcf99338812e469"
          },
          {
            "file": "block_01052_01066_c0f1a97c5464.npy",
            "start": 1052,
            "stop": 1067,
            "shape": [
              15,
              2047,
              5
            ],
            "sha256": "9268be26852c78048e32f91d127cbff965df3b6a44499e248668d3e470aeedb7"
          },
          {
            "file": "block_01067_01082_2b67cd67f60a.npy",
            "start": 1067,
            "stop": 1083,
            "shape": [
              16,
              2047,
              5
            ],
            "sha256": "f7b42bd89629542552a8997e76c665d00f26330151a225b73f428ed6a03eef25"
          },
          {
            "file": "block_01083_01084_ebe481a5ec7f.npy",
            "start": 1083,
            "stop": 1085,
            "shape": [
              2,
              2047,
              5
            ],
            "sha256": "f94bab11f3c5bad5b65ab0570f2c7be35861bd7d08ba43f8149de86741af1e67"
          }
        ],
        "representation": "columns v,q,r_eps1,r_eps2,r_eps3; exact remainder evolution, not Taylor truncation",
        "threadpools": [
          {
            "user_api": "blas",
            "internal_api": "openblas",
            "num_threads": 1,
            "prefix": "libscipy_openblas",
            "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\numpy.libs\\libscipy_openblas64_-ed4f167a5330424524f45258e7ca2c8d.dll",
            "version": "0.3.34.106.0",
            "threading_layer": "pthreads",
            "architecture": "SkylakeX"
          },
          {
            "user_api": "blas",
            "internal_api": "openblas",
            "num_threads": 1,
            "prefix": "libscipy_openblas",
            "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\scipy.libs\\libscipy_openblas-197ee2fc9b4d071f7e048078cac74115.dll",
            "version": "0.3.31.dev",
            "threading_layer": "pthreads",
            "architecture": "SkylakeX"
          }
        ]
      },
      "array_hash_scope": "New source complete.json may contain state hashes; historical block arrays remain read-only and are not all rehashed here"
    },
    {
      "name": "D6",
      "N": 2048,
      "level": 2,
      "directory": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D6_N2048_l2",
      "metadata_hashes": {
        "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D6_N2048_l2\\complete.json": "14c605c117103cc56cc05adb188b0610dd3c65dca678e69af49a176ddf2de187",
        "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D6_N2048_l2\\grid.json": "87de4b157a3c5ebebfb8433623ecd124518347802090853cba2f187b7576a527"
      },
      "source_metadata": {
        "schema": 1,
        "name": "D6",
        "N": 2048,
        "dimension": 4095,
        "level": 2,
        "stages": 5,
        "epsilons": [
          0.03125,
          0.125,
          0.5
        ],
        "outputs": 1085,
        "context_hash": "b6d819e1d9ce70a37a83db7c815dac92036364ea40458b96e4d4e8a3b7a8b79c",
        "protocol_sha256": "b7fae78f356c60b72521622f6d9a4a4a7ae86c5a9362c9ce90be65383b8b451d",
        "datum_hash": "06ea480cf77696b9f627508cd53388f53391a7edcc0d9e8eae46ff481b2b1fba",
        "source_hashes": {
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\numerical_smooth.py": "0b2d7f86a49c184accc4482f96568f2286c81a6bde704c097545f1d4e7cdf79c",
          "D:\\Claude\\Other Nonlinear\\numerics\\twomesh_timing_20261104\\twomesh_timing.py": "46f512f97248427315f9a44d708c1eca896aa051597bafd57cdf3795ca5ae710",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m1\\theta0_core.py": "1c47416bbe7370ceb186e180f51668b08630d3cb52b3b16df7b6791c585dc3d1",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m0\\m0_core.py": "07d6518adffcb02702f6bd0f6fb492cda4964187d85108705754e33d87cde252",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m0\\check_initial_layer.py": "c7a9ba1d3c8c9908151b3ffd8925ea2cf661d79b31adbd142f386ff76c210e41",
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\smooth_data.py": "f6d1cc8691d82fe7afbd0d8e944c1fe24d21576bde06b3bdd9dc77af2db137ff",
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chain_jobs.py": "90e42f3a32d1f27552b128ef1d51527dbd73bbc3ba4a5d17fcbd67543ca9c4ec"
        },
        "source_scale": 64,
        "seconds": 611.2534734000219,
        "elapsed_seconds": 611.253474600031,
        "counters": {
          "steps": 9616,
          "iters": 24993,
          "rejections": 0,
          "lus": 5718,
          "max_stage_residual": 2.6777846063182823e-15,
          "max_update": 2.993339596423997e-11
        },
        "steps": 9616,
        "iterations": 24993,
        "rejected_steps": 0,
        "LU_factorizations": 5718,
        "max_stage_backward_residual": 2.6777846063182823e-15,
        "max_relative_update": 2.993339596423997e-11,
        "nominal_steps": 9616,
        "low_priority": true,
        "resume_count": 0,
        "started_utc": "2026-11-18T03:45:19.092202+00:00",
        "completed_utc": "2026-11-18T03:55:30.350380+00:00",
        "blocks": [
          {
            "file": "block_00000_00015_30468ab9a14a.npy",
            "start": 0,
            "stop": 16,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "e3dcd569523583cc15c3cc538d3dc38193cbc9e9f482e9a9711960ed9719b1ea"
          },
          {
            "file": "block_00016_00031_7a26b73b6466.npy",
            "start": 16,
            "stop": 32,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "a4b44cde605543357e1b439c3008ab862517c1d26ca09bdae2f81477697814bb"
          },
          {
            "file": "block_00032_00047_9796144218ff.npy",
            "start": 32,
            "stop": 48,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "4db990a0befa795999e9651a3a72d703f8f7e07ab924e10912b230b7223ecc2f"
          },
          {
            "file": "block_00048_00063_6900b3d00e92.npy",
            "start": 48,
            "stop": 64,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "ec8f03b6635e01c0191e0fe8c8e240b24f5169238a88312d97795c6a8f8eaa7a"
          },
          {
            "file": "block_00064_00079_36ee401c65f2.npy",
            "start": 64,
            "stop": 80,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "fba6fcc66364a2aa7cc20365dabd1f75fbbd3f363f1b233a8d689c8188b0281d"
          },
          {
            "file": "block_00080_00095_e4239e36f225.npy",
            "start": 80,
            "stop": 96,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "e93fdc113ae6df122ef4f0809ee5b3bc82162bda3772603ff581573879e3a1cb"
          },
          {
            "file": "block_00096_00111_d25f7b622037.npy",
            "start": 96,
            "stop": 112,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "cb90d42006ad4ff04fb99416b12082729706cef06d24e24ac824028408fa6b75"
          },
          {
            "file": "block_00112_00127_b9f74075045e.npy",
            "start": 112,
            "stop": 128,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "c341fa47941b8e3109e7fbb2fd2c02d4c5ed414e0147a1513a82e4cd1754016d"
          },
          {
            "file": "block_00128_00143_afbae22d5b27.npy",
            "start": 128,
            "stop": 144,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "c4beaeb95ed5aca37b6968fa7bfb3166ab76399cf3d3264a372fe907edaa3309"
          },
          {
            "file": "block_00144_00159_3171bd441e8a.npy",
            "start": 144,
            "stop": 160,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "ec47200ee70af5939041494c814643a5fc2e0ba4b5f2e1c62fdf082b3a835356"
          },
          {
            "file": "block_00160_00175_aa8ed82dbfd6.npy",
            "start": 160,
            "stop": 176,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "09920e7f9bf4f185cbed4622d3da852b3935529f321a4dda8bb944a82a692dc8"
          },
          {
            "file": "block_00176_00191_e67976343a02.npy",
            "start": 176,
            "stop": 192,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "3109b2f1758f932b40d6f6a62ea4f8bb37096940a87d4b6035bc6f8258ccb109"
          },
          {
            "file": "block_00192_00202_26516867f9b0.npy",
            "start": 192,
            "stop": 203,
            "shape": [
              11,
              4095,
              5
            ],
            "sha256": "787c3a8e805e3fadfc9c0f4fd62c79b142b3f1fbc1e359c58bab23743dce399d"
          },
          {
            "file": "block_00203_00218_48216ef57943.npy",
            "start": 203,
            "stop": 219,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "45be97925090a7556d764d69c10d22a4bd54fa0eabc1ae830f635ff6b56fef7e"
          },
          {
            "file": "block_00219_00234_f966cd0eea42.npy",
            "start": 219,
            "stop": 235,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "ffe906f90c050edda3417f0133df5a0ee1e40a2b673c6fc9a6014a85fed2d3ed"
          },
          {
            "file": "block_00235_00250_3e595d496690.npy",
            "start": 235,
            "stop": 251,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "f91915b939616cc8ef2f712231dbe90a63a463abd6f7d462302ca399c1a2b95a"
          },
          {
            "file": "block_00251_00266_0a795b884756.npy",
            "start": 251,
            "stop": 267,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "8406a766f9a42d869ed08f7961f96223e45c7de3ca02d2cf5bf20eea6c23df76"
          },
          {
            "file": "block_00267_00282_99583077e4e2.npy",
            "start": 267,
            "stop": 283,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "fe577214e29171b187cfeff8acce89b90ff440ac921e1ea7c9e479dc9acdc1cf"
          },
          {
            "file": "block_00283_00298_c56b916f994a.npy",
            "start": 283,
            "stop": 299,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "a99a26be724f41858c2b3040915f13e6e0a8b7a52006ba4b364b9472c47f793c"
          },
          {
            "file": "block_00299_00314_3d387a2a53dd.npy",
            "start": 299,
            "stop": 315,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "040ee2549b6ed3871e34f32b75a365131dd37d75f299b8cbea8b6d90865cb48b"
          },
          {
            "file": "block_00315_00330_86b9d1500bf0.npy",
            "start": 315,
            "stop": 331,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "dbc02fe15fa5f49cd12f800f60f60db74516ce0ebbe9493d44ed6bce0401f71a"
          },
          {
            "file": "block_00331_00346_ce060b180e84.npy",
            "start": 331,
            "stop": 347,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "278fed20f1398aa5fa8d8f5347734a3a433d54eaa12a9bf497c42af39af62994"
          },
          {
            "file": "block_00347_00362_27bf5d8d5fef.npy",
            "start": 347,
            "stop": 363,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "a96cd59de66cfe001acfbe653bb565de37d0cd0035bad6ae659f5bfd57c6576b"
          },
          {
            "file": "block_00363_00378_3bf413fe9846.npy",
            "start": 363,
            "stop": 379,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "67c24b43b968b14ab4215fe130e5f191f97ec04d8ae0efc50f64b532716ce5af"
          },
          {
            "file": "block_00379_00394_640b0f56fd0a.npy",
            "start": 379,
            "stop": 395,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "067e138f57c34a044f49b718b78aec35c2b6cb1104883df3f5a6bee817f77f5f"
          },
          {
            "file": "block_00395_00405_5e130c7b2682.npy",
            "start": 395,
            "stop": 406,
            "shape": [
              11,
              4095,
              5
            ],
            "sha256": "ea97c782b07f0562800cfe8cd9ee0ddaf65937957e1217abc44344401982ff67"
          },
          {
            "file": "block_00406_00421_6167f76e65f4.npy",
            "start": 406,
            "stop": 422,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "7d559157b1d1eebb3b3df0070c439ac533ccead86d6f0a5aa9edc5595af86bf0"
          },
          {
            "file": "block_00422_00437_b8cfd3954748.npy",
            "start": 422,
            "stop": 438,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "bb3c9c4091e448e205ac1f53bec419b518d3f2942faf7a165b6a53ef70ec3391"
          },
          {
            "file": "block_00438_00453_857568aac4ab.npy",
            "start": 438,
            "stop": 454,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "990a94ba45dcc1fc0f51937773d9afa6bff72321e14592e3207aeca86535fad1"
          },
          {
            "file": "block_00454_00469_edc12176f592.npy",
            "start": 454,
            "stop": 470,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "bea1e6b596f16df39998709df783a4fd0cf7cc07da582831ebdf1f8f8df68cf4"
          },
          {
            "file": "block_00470_00485_83221372761e.npy",
            "start": 470,
            "stop": 486,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "3853f893dcceedc3f8a7439314ef5367b5c0ef4a62dd47050830968b382282b1"
          },
          {
            "file": "block_00486_00496_28c6e6b24a99.npy",
            "start": 486,
            "stop": 497,
            "shape": [
              11,
              4095,
              5
            ],
            "sha256": "d85b942db728d0b101783dcb698ff37b4d88f357c43467781ad33910ad9e4df2"
          },
          {
            "file": "block_00497_00512_0bcbfee88130.npy",
            "start": 497,
            "stop": 513,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "6b809720b6bb72b05bb73c7ec10bf784b5f9d6eaba71829df49bc569560e328e"
          },
          {
            "file": "block_00513_00528_c4eb456ddded.npy",
            "start": 513,
            "stop": 529,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "0222e06df57387589e5bbdb85e4b9de44f12cf26e00ba0dc60c54099186f9e98"
          },
          {
            "file": "block_00529_00544_1f6acec6b6bc.npy",
            "start": 529,
            "stop": 545,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "0ecbd86569eb5bc90ca0d8e6ee28d72509601c2862562694031685cf476e22b7"
          },
          {
            "file": "block_00545_00548_fa2af9a0bd8d.npy",
            "start": 545,
            "stop": 549,
            "shape": [
              4,
              4095,
              5
            ],
            "sha256": "b8889f93dc827ed5cfe9effdead4170c68d3616efcc0e47b7ad8274f25772a2b"
          },
          {
            "file": "block_00549_00564_4ee5731cb217.npy",
            "start": 549,
            "stop": 565,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "a5ee84352c362977d39f4ea17bd3e7ab8c0942befbee8f7ab163607339b5884a"
          },
          {
            "file": "block_00565_00580_7a1b71dacb08.npy",
            "start": 565,
            "stop": 581,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "e78383d94887c8c65a27fab7a980c99b953ab490735d64e5cade60065b513ff7"
          },
          {
            "file": "block_00581_00596_440f20133d40.npy",
            "start": 581,
            "stop": 597,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "086ec388c02b65d22c40d7fbb87a84e91245dabfa3eb2afbb6136bb5823b9037"
          },
          {
            "file": "block_00597_00599_335f33ef2142.npy",
            "start": 597,
            "stop": 600,
            "shape": [
              3,
              4095,
              5
            ],
            "sha256": "060048bd3a278036b8367f3ca96d1f760dc15f72aeaa7ffe69542219dc1c0ad4"
          },
          {
            "file": "block_00600_00615_1e42a0cf27cd.npy",
            "start": 600,
            "stop": 616,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "1c57e9b6321eda6d985fb36ae3785b542efef445a27df6a92429a902fb10fe7a"
          },
          {
            "file": "block_00616_00631_5fa5d036b4ee.npy",
            "start": 616,
            "stop": 632,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "35e879b14a9a165b2419682a7e28fb654af941a48ba99dfb084922900ec0ae19"
          },
          {
            "file": "block_00632_00647_32eb75b3f0ba.npy",
            "start": 632,
            "stop": 648,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "3cd67c2e04d566a10736d622f729d405f281d2c4806ac972280322dc3d9f56ce"
          },
          {
            "file": "block_00648_00663_03951b13d90f.npy",
            "start": 648,
            "stop": 664,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "9312adb7d1d177bc662454400ceadc089d34d0a1c6ffdb78ac9c347ccd5cbdf7"
          },
          {
            "file": "block_00664_00669_f6a671dc8a36.npy",
            "start": 664,
            "stop": 670,
            "shape": [
              6,
              4095,
              5
            ],
            "sha256": "a4116928dd6d80c3a626676eb8cbec022a7baf2bdcf6da137578c3d04d5a4948"
          },
          {
            "file": "block_00670_00685_cb28231950d2.npy",
            "start": 670,
            "stop": 686,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "45001ff8f32c05a04494cbb7dd8b796066bf4399e36e39ed94d5040108155b3c"
          },
          {
            "file": "block_00686_00701_61e57da2f59d.npy",
            "start": 686,
            "stop": 702,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "cc1664c2a27d22ecd0ee132a29e953976af107ca1f730d145e7eb99b740b88e7"
          },
          {
            "file": "block_00702_00717_347d0c0e1e78.npy",
            "start": 702,
            "stop": 718,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "d4fe3d08bb7f80c1d1ee5e67e39dfdd646f1f05c1bea1634e09128982157ded3"
          },
          {
            "file": "block_00718_00733_1edd3b7a9517.npy",
            "start": 718,
            "stop": 734,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "e534092b27588c60398bfc54714b13dca5572fafad99628a4a1b98def49897f4"
          },
          {
            "file": "block_00734_00749_d7ea30d37115.npy",
            "start": 734,
            "stop": 750,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "8043ffa77e43a43591e288521444ed42d0dd3f64a47c3f9e0cc2c6dc63b3bf9b"
          },
          {
            "file": "block_00750_00765_d50a04298347.npy",
            "start": 750,
            "stop": 766,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "2ec24f12932a51a717e9e1dfa26cc51f7efc4a40857018b369d2fc973a1afb3a"
          },
          {
            "file": "block_00766_00781_fc3c9787453d.npy",
            "start": 766,
            "stop": 782,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "8ac40a5ae707e2ce938f677a0b52c36b00f437bd437243c0ed7ca4fa764d9d89"
          },
          {
            "file": "block_00782_00789_90c2c7a51297.npy",
            "start": 782,
            "stop": 790,
            "shape": [
              8,
              4095,
              5
            ],
            "sha256": "b9556e8a8537c705881c9b92d4af688dddfa40ab9a6effb12b5598a7ba017b50"
          },
          {
            "file": "block_00790_00805_4b228434a259.npy",
            "start": 790,
            "stop": 806,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "3af9285e46c857cee8d792001eab6a917c504ef813abd5142bf3e9bee245aa5b"
          },
          {
            "file": "block_00806_00821_1f1ea85bc746.npy",
            "start": 806,
            "stop": 822,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "5238c5516f917ddf6b7d71320ec1f07f932a5a1a20032ce6f6c976463bf24a79"
          },
          {
            "file": "block_00822_00837_e382c7584426.npy",
            "start": 822,
            "stop": 838,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "e44864a8b8203e44c576dbdd57be4a78531b547cbeb3cd0f4e1ba849232044b6"
          },
          {
            "file": "block_00838_00853_92dd96320542.npy",
            "start": 838,
            "stop": 854,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "b4c76c506d5d24ebe482ee3463c2d395e14350f06a9e4bc9f35a60236a6ec9cc"
          },
          {
            "file": "block_00854_00869_678a9a42282d.npy",
            "start": 854,
            "stop": 870,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "8d9c9c9ad53ccdc85f135f0a7e55971cf2e725cc4c087dc0364609bafefe15e3"
          },
          {
            "file": "block_00870_00885_b09f550c1119.npy",
            "start": 870,
            "stop": 886,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "1b798d4687170a7e0c76c39d8853473a58f4f4d5aa97d13bea37e2886b09d4b2"
          },
          {
            "file": "block_00886_00901_21d9b55c42cc.npy",
            "start": 886,
            "stop": 902,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "4f57e6960ca100b702c05233b615251f33915174065fbc47244868d054c0a814"
          },
          {
            "file": "block_00902_00917_83081d975868.npy",
            "start": 902,
            "stop": 918,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "f1a3250798c58ff69f9a373239b47a82350794e4aeb7eb6559114121d942c916"
          },
          {
            "file": "block_00918_00933_d94cdddf96f2.npy",
            "start": 918,
            "stop": 934,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "c2c89a732b291c429c3eab53c791ec94413b1b4a9f3371fde5a40ceafe32649a"
          },
          {
            "file": "block_00934_00949_487f5727f5b7.npy",
            "start": 934,
            "stop": 950,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "f54b8091687b0c2ef4f061d3046cd5ee0961890c31d6e702bc85ca69d005743d"
          },
          {
            "file": "block_00950_00955_5f7463141929.npy",
            "start": 950,
            "stop": 956,
            "shape": [
              6,
              4095,
              5
            ],
            "sha256": "50db2abe5710b46a2f7a24fe5fb7234c2013d2f714b2a569db31ab5b576f14f9"
          },
          {
            "file": "block_00956_00971_a9901eb23e22.npy",
            "start": 956,
            "stop": 972,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "a47fd83abcb2ee9eeb03c4cc1e3105d4054636825562dca0c7ff9a31c1a2494f"
          },
          {
            "file": "block_00972_00987_9de858b02f0c.npy",
            "start": 972,
            "stop": 988,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "6b684f3b65c8ed27092fec5afef097986721f29dec6b89df9c5246b2227be40e"
          },
          {
            "file": "block_00988_01003_4050ab50bfe9.npy",
            "start": 988,
            "stop": 1004,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "229d647dfd16b177c1b678ab48124544651fd27114f0736b33e037b35cb8f7d7"
          },
          {
            "file": "block_01004_01019_aa7f5969a2d8.npy",
            "start": 1004,
            "stop": 1020,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "639726f99a9c2020ed1a0833a4a99665f4847fffbda98798c2b9d2a161881c09"
          },
          {
            "file": "block_01020_01035_f524804fad5d.npy",
            "start": 1020,
            "stop": 1036,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "a36507811c3149c3635449bf941e80c9616dda880e647eaf63664e604d9e1d0d"
          },
          {
            "file": "block_01036_01044_deeb7525d7e9.npy",
            "start": 1036,
            "stop": 1045,
            "shape": [
              9,
              4095,
              5
            ],
            "sha256": "c212fe362b5629a43cb18a0554e90f2fb4ba45e85b64a04c01b6e766203abe75"
          },
          {
            "file": "block_01045_01060_549abc9f6295.npy",
            "start": 1045,
            "stop": 1061,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "e2a1d4ff9cb55becacf6a83bc85ec8b6d74a6504eecb113ca8d79cf0484ed7ad"
          },
          {
            "file": "block_01061_01076_6f27f80f3940.npy",
            "start": 1061,
            "stop": 1077,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "c8e1b91e11c3f58f7ef8c71b1bd8c3084e024ffa7a3b1a3be04628a164fbda63"
          },
          {
            "file": "block_01077_01079_1164e6f5925b.npy",
            "start": 1077,
            "stop": 1080,
            "shape": [
              3,
              4095,
              5
            ],
            "sha256": "b01be7fd2d0c498888db224c099d040024703c7c30cc06ba2884c144d1bb656a"
          },
          {
            "file": "block_01080_01084_cacee1ced931.npy",
            "start": 1080,
            "stop": 1085,
            "shape": [
              5,
              4095,
              5
            ],
            "sha256": "8a3dd7275d82ff6ba1c138b1d4eecf58b4bf583735585aac2a7509bb425d72ac"
          }
        ],
        "representation": "columns v,q,r_eps1,r_eps2,r_eps3; exact remainder evolution, not Taylor truncation",
        "threadpools": [
          {
            "user_api": "blas",
            "internal_api": "openblas",
            "num_threads": 1,
            "prefix": "libscipy_openblas",
            "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\numpy.libs\\libscipy_openblas64_-ed4f167a5330424524f45258e7ca2c8d.dll",
            "version": "0.3.34.106.0",
            "threading_layer": "pthreads",
            "architecture": "SkylakeX"
          },
          {
            "user_api": "blas",
            "internal_api": "openblas",
            "num_threads": 1,
            "prefix": "libscipy_openblas",
            "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\scipy.libs\\libscipy_openblas-197ee2fc9b4d071f7e048078cac74115.dll",
            "version": "0.3.31.dev",
            "threading_layer": "pthreads",
            "architecture": "SkylakeX"
          }
        ]
      },
      "array_hash_scope": "New source complete.json may contain state hashes; historical block arrays remain read-only and are not all rehashed here"
    },
    {
      "name": "D6",
      "N": 2048,
      "level": 3,
      "directory": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D6_N2048_l3",
      "metadata_hashes": {
        "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D6_N2048_l3\\complete.json": "af75af8271e0cdbe51830a4f25eaf2f150e2e5042298c523d0f9fad24c4ef281",
        "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D6_N2048_l3\\grid.json": "1de97bab3b022e9fba114f01a3750f97719bf2810f0a6c1ba1f198bed6f5cfc8"
      },
      "source_metadata": {
        "schema": 1,
        "name": "D6",
        "N": 2048,
        "dimension": 4095,
        "level": 3,
        "stages": 5,
        "epsilons": [
          0.03125,
          0.125,
          0.5
        ],
        "outputs": 1085,
        "context_hash": "c5bf5d6880b43dc7eb43da268429d60f8b37c84602e7fec39f054e0a3f8f23bc",
        "protocol_sha256": "b7fae78f356c60b72521622f6d9a4a4a7ae86c5a9362c9ce90be65383b8b451d",
        "datum_hash": "06ea480cf77696b9f627508cd53388f53391a7edcc0d9e8eae46ff481b2b1fba",
        "source_hashes": {
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\numerical_smooth.py": "0b2d7f86a49c184accc4482f96568f2286c81a6bde704c097545f1d4e7cdf79c",
          "D:\\Claude\\Other Nonlinear\\numerics\\twomesh_timing_20261104\\twomesh_timing.py": "46f512f97248427315f9a44d708c1eca896aa051597bafd57cdf3795ca5ae710",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m1\\theta0_core.py": "1c47416bbe7370ceb186e180f51668b08630d3cb52b3b16df7b6791c585dc3d1",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m0\\m0_core.py": "07d6518adffcb02702f6bd0f6fb492cda4964187d85108705754e33d87cde252",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m0\\check_initial_layer.py": "c7a9ba1d3c8c9908151b3ffd8925ea2cf661d79b31adbd142f386ff76c210e41",
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\smooth_data.py": "f6d1cc8691d82fe7afbd0d8e944c1fe24d21576bde06b3bdd9dc77af2db137ff",
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chain_jobs.py": "90e42f3a32d1f27552b128ef1d51527dbd73bbc3ba4a5d17fcbd67543ca9c4ec"
        },
        "source_scale": 64,
        "seconds": 1298.0383042000467,
        "elapsed_seconds": 1298.0383063000627,
        "counters": {
          "steps": 19232,
          "iters": 48870,
          "rejections": 0,
          "lus": 5718,
          "max_stage_residual": 2.835567833358723e-15,
          "max_update": 2.9951625291903435e-11
        },
        "steps": 19232,
        "iterations": 48870,
        "rejected_steps": 0,
        "LU_factorizations": 5718,
        "max_stage_backward_residual": 2.835567833358723e-15,
        "max_relative_update": 2.9951625291903435e-11,
        "nominal_steps": 19232,
        "low_priority": true,
        "resume_count": 0,
        "started_utc": "2026-11-18T03:15:24.289438+00:00",
        "completed_utc": "2026-11-18T03:37:02.324927+00:00",
        "blocks": [
          {
            "file": "block_00000_00015_3d5091e37957.npy",
            "start": 0,
            "stop": 16,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "4462029e3ad85dd5e48cae1c7d43c4d10be904ed9a9dc95e68c34f0bde52d10d"
          },
          {
            "file": "block_00016_00031_88a78696f2a4.npy",
            "start": 16,
            "stop": 32,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "663038a2aa63e68d46848d6953651e26897ddd30c13026c54f8dc56ef5ecb8fd"
          },
          {
            "file": "block_00032_00047_c5bdec6d9246.npy",
            "start": 32,
            "stop": 48,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "31357317f8201fa00e045e4d764c35b56c8855883cba3a888c36154ea46078ec"
          },
          {
            "file": "block_00048_00063_ee016a1e641f.npy",
            "start": 48,
            "stop": 64,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "6df561c132ce02d5dfd790e74ac9dbc8622198b230ca47016a656755690f6f69"
          },
          {
            "file": "block_00064_00079_c262d5465eb8.npy",
            "start": 64,
            "stop": 80,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "709618f606bf45f37221745bc4113aae7f5a499647703389d673b2e651c88299"
          },
          {
            "file": "block_00080_00095_68f16a6695a2.npy",
            "start": 80,
            "stop": 96,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "12b87af52d107ef4a0d12f7013a65f15017e528c8f18a71c074a8b2f1690a111"
          },
          {
            "file": "block_00096_00101_a842fcbefe76.npy",
            "start": 96,
            "stop": 102,
            "shape": [
              6,
              4095,
              5
            ],
            "sha256": "be4484d0160c88e9ddaf71fc257cff829a75e5a9d8327e444177c5927ab62924"
          },
          {
            "file": "block_00102_00117_5981361a018c.npy",
            "start": 102,
            "stop": 118,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "1db16dfda1e95729ba8c8df255bd162ff874344c856a9acbfe93061ec3df91c3"
          },
          {
            "file": "block_00118_00133_ba7b6934a732.npy",
            "start": 118,
            "stop": 134,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "2269834d9f37cb65b667789afbb347e1bda910f41a48ce645c7a8107b4c435be"
          },
          {
            "file": "block_00134_00149_710b7479573b.npy",
            "start": 134,
            "stop": 150,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "83bec0f7aaa53dac99c19b04fcbfad75dcfff6db219e6092f5d3085e678ff257"
          },
          {
            "file": "block_00150_00165_fdd1f8ee0d9c.npy",
            "start": 150,
            "stop": 166,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "172b97e4d456cdb8ca420e67fd9ea0642fee27aff6223540a7b3d63feec5628a"
          },
          {
            "file": "block_00166_00181_9d65b41eef68.npy",
            "start": 166,
            "stop": 182,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "84b5f3b2fcfebfb95df9a5b05282cfa2c0a087d155b561dc75908713defffe6b"
          },
          {
            "file": "block_00182_00197_8a24d94c1906.npy",
            "start": 182,
            "stop": 198,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "910a1ac81578e4098a4587c851799a8b53dad9152dfbbb6379fdee2389377b7b"
          },
          {
            "file": "block_00198_00213_4ebc521fae97.npy",
            "start": 198,
            "stop": 214,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "07463b46a80629d32899aa62f0841cb16276fe4440c5dc5f1282dcdbba93af3f"
          },
          {
            "file": "block_00214_00220_12fe4b6eea6a.npy",
            "start": 214,
            "stop": 221,
            "shape": [
              7,
              4095,
              5
            ],
            "sha256": "2dcba11c8bf06ffe6a19acda3b6231784e7294293a0f0506e3396163f81f17ff"
          },
          {
            "file": "block_00221_00236_7c4669e382e6.npy",
            "start": 221,
            "stop": 237,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "fd354826b628b63cec6ea4a056224b82c5e9b97e3d428c7d26c97a9b5bc1133f"
          },
          {
            "file": "block_00237_00252_5df166af327d.npy",
            "start": 237,
            "stop": 253,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "c6aa4f80a12b2539dc37dfc2b563f43a4e5c9182c0af229452bedc01ea0dc14e"
          },
          {
            "file": "block_00253_00268_cb73d5697e9b.npy",
            "start": 253,
            "stop": 269,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "55761b6b3be774da061f290b278b0439dfa92733c723cd85556d73c3fa1a4d5c"
          },
          {
            "file": "block_00269_00284_dfe393e62bc2.npy",
            "start": 269,
            "stop": 285,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "2cd98088155a6811be947a2ec61cbfd1b58c0ee16702bbe3c731467c52885372"
          },
          {
            "file": "block_00285_00300_2184b5356a0e.npy",
            "start": 285,
            "stop": 301,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "8c7cdf6163b674fdbf4a3fc00d7d8b38cd8f1cc8f68ccd4fe18b6a9b92e04090"
          },
          {
            "file": "block_00301_00316_a8535a827926.npy",
            "start": 301,
            "stop": 317,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "ac65cb8d653fb123f1676806fc6b0c2d9116429acc236ec14e48f3966a226ef2"
          },
          {
            "file": "block_00317_00332_53dbd71dc8a2.npy",
            "start": 317,
            "stop": 333,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "bc9f4904d5a52d3b4eab9cc1b1a2bc5199dd10681890012df3226194db8fe517"
          },
          {
            "file": "block_00333_00337_7dda875cf3ba.npy",
            "start": 333,
            "stop": 338,
            "shape": [
              5,
              4095,
              5
            ],
            "sha256": "b9d08092bf9dd22a4bd13abc1125a2836b3753c15b07065179775666f99a4a49"
          },
          {
            "file": "block_00338_00353_9263f0165954.npy",
            "start": 338,
            "stop": 354,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "655a80426f502e078f6a0dd174aa73df515436389ed949cf10c917c2667f590e"
          },
          {
            "file": "block_00354_00369_2a5c73972cd1.npy",
            "start": 354,
            "stop": 370,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "bd3b0ae7780d78f3ad6fe9ffac30357c657860162bd4777dca13ecab0edd14df"
          },
          {
            "file": "block_00370_00385_e1d1c6fa8c69.npy",
            "start": 370,
            "stop": 386,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "309b91c263d7c84c176011ff95e7c6c8abf7dbd326dd536f73b0bb0c6a8b37f2"
          },
          {
            "file": "block_00386_00401_d66728c9f070.npy",
            "start": 386,
            "stop": 402,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "9cd4ad3372212b99b3f5edeef881184a95c777fde862da6bf55959a958ff410c"
          },
          {
            "file": "block_00402_00412_91fae8729499.npy",
            "start": 402,
            "stop": 413,
            "shape": [
              11,
              4095,
              5
            ],
            "sha256": "fcdd19e3308bcb20a81c2c1d88fea460125adfe379231c574c2ca94aaf075232"
          },
          {
            "file": "block_00413_00428_1474753ea0b8.npy",
            "start": 413,
            "stop": 429,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "e67e48117b260b0ab12fd262984d56f265062a9099f3f4e783dba6ebdbb87611"
          },
          {
            "file": "block_00429_00444_b5822b56d3c6.npy",
            "start": 429,
            "stop": 445,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "7979b69b52b3706d9ae740e974ef52dbfe2bf11d5c56a9dae49c2da783854cab"
          },
          {
            "file": "block_00445_00460_80358f0bc87c.npy",
            "start": 445,
            "stop": 461,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "1bd0f42c0cf7ec69a0077d1965b32805b5021b2e31bf318d16166dee31aef4aa"
          },
          {
            "file": "block_00461_00464_0843704d65d7.npy",
            "start": 461,
            "stop": 465,
            "shape": [
              4,
              4095,
              5
            ],
            "sha256": "870c876f979e184f73487b2b3c9898074070e2c3c933203f8c3dfd23d3c52912"
          },
          {
            "file": "block_00465_00480_a5d3deb3fdc8.npy",
            "start": 465,
            "stop": 481,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "24b6790a6820c56f24701156c6d8d91ca38b01c7c608e18089a1a462cc611bf3"
          },
          {
            "file": "block_00481_00496_c995186d6e90.npy",
            "start": 481,
            "stop": 497,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "d1547ab383e226675a414e41bac8d3e24db83255a03aacc8b50bdafddb73a0ee"
          },
          {
            "file": "block_00497_00497_db4ec66c93da.npy",
            "start": 497,
            "stop": 498,
            "shape": [
              1,
              4095,
              5
            ],
            "sha256": "032b684763665c8e91345ece56ebe6943788475cbe9b36ffc1d0aa175a6dbb27"
          },
          {
            "file": "block_00498_00513_bd5e15160d3f.npy",
            "start": 498,
            "stop": 514,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "5c7e16662a136a9332c2951f79e0344fd053b969f84c39cf313f74fa1432b09d"
          },
          {
            "file": "block_00514_00523_aa9409a961d9.npy",
            "start": 514,
            "stop": 524,
            "shape": [
              10,
              4095,
              5
            ],
            "sha256": "e0896054e7a6548dc73c014f536e61acec09066ff66257237286cb9b49179e48"
          },
          {
            "file": "block_00524_00539_f9a46c535d15.npy",
            "start": 524,
            "stop": 540,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "7e073b8a735f3db3f2e7275cc187924a3a2533ba7abbfa34c5b0941337c481b1"
          },
          {
            "file": "block_00540_00546_e9551bda7936.npy",
            "start": 540,
            "stop": 547,
            "shape": [
              7,
              4095,
              5
            ],
            "sha256": "ddeb33dd49c37ce22c0c88fc9b692f1041dcb5094e1da06774457289921bfcc5"
          },
          {
            "file": "block_00547_00562_96507c0dd987.npy",
            "start": 547,
            "stop": 563,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "144dc9d67e9a2186fb97df608631a1ab652e691afdc829f3ff9e22a5b78eda1b"
          },
          {
            "file": "block_00563_00569_f3e2414a4519.npy",
            "start": 563,
            "stop": 570,
            "shape": [
              7,
              4095,
              5
            ],
            "sha256": "ec544606ab8a24590ff30b4f450c942b5093a41b0e2fcfb1fa01a63835a9b8b2"
          },
          {
            "file": "block_00570_00585_59c52fba2c0f.npy",
            "start": 570,
            "stop": 586,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "580bb60df6d6ccb93f68f97848a66459f95bd81869fbb34b3e617acad1d56554"
          },
          {
            "file": "block_00586_00594_39b0634bc2b3.npy",
            "start": 586,
            "stop": 595,
            "shape": [
              9,
              4095,
              5
            ],
            "sha256": "099b7b250fe98012ad359412f4630adbba7ffb7e91785819b5d53d97d817af9d"
          },
          {
            "file": "block_00595_00610_38fc89734996.npy",
            "start": 595,
            "stop": 611,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "2d88521ef8eb5b2986cf19c555042d720c1c92eee9922a7920d38834861327e6"
          },
          {
            "file": "block_00611_00622_c18bcbc3ad06.npy",
            "start": 611,
            "stop": 623,
            "shape": [
              12,
              4095,
              5
            ],
            "sha256": "18586e09b860d2bd9a0fe173dbe70c89abb836b8344f2d324c59d865d0d7daf9"
          },
          {
            "file": "block_00623_00638_298f37eff471.npy",
            "start": 623,
            "stop": 639,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "82e4e832747fda1362c3a2285386f50842556279a8b43e4d957af37adefbcec4"
          },
          {
            "file": "block_00639_00654_625491e07a01.npy",
            "start": 639,
            "stop": 655,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "55e3679f65643a34080d2a1245c8a7a4ccb26b9945fd0a59e123c5de2780d1d6"
          },
          {
            "file": "block_00655_00656_e0f8e350be54.npy",
            "start": 655,
            "stop": 657,
            "shape": [
              2,
              4095,
              5
            ],
            "sha256": "c2bdbeada40a0e7bc98bbae4a753c06026931042f1358179f00ee3ea0e16cf67"
          },
          {
            "file": "block_00657_00672_71290e361760.npy",
            "start": 657,
            "stop": 673,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "ad104d9213ed0c7b357a8333428a02dfc57bda825a30d695f7f7f3f8307e58bf"
          },
          {
            "file": "block_00673_00688_609cd8cce01c.npy",
            "start": 673,
            "stop": 689,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "c9ca9f6ae5dc186c5ebb86d94ac183ce044fe22f4c5861d0d75dd8c3857d7364"
          },
          {
            "file": "block_00689_00695_8f555d77ddc4.npy",
            "start": 689,
            "stop": 696,
            "shape": [
              7,
              4095,
              5
            ],
            "sha256": "4713f9e677a8d08f427828dae750e6b2fdc3353bec867ec8b03e6ac6efbac882"
          },
          {
            "file": "block_00696_00711_e16b30fd9a76.npy",
            "start": 696,
            "stop": 712,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "5ca14e67e54bee97f2efcb78578b41bcb6c8c96f20c9f33c0a0fca086ad6f856"
          },
          {
            "file": "block_00712_00727_6ff1a3133ccf.npy",
            "start": 712,
            "stop": 728,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "4459140dcf3ead786e10683f0fe54ffc5c779809633195265973f0cbe41ba95e"
          },
          {
            "file": "block_00728_00743_5c64a3efb7b2.npy",
            "start": 728,
            "stop": 744,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "40dd95aca1a37cb1ed39ed92db03c4d22249faa67326b6ea3ae228fc86710dbe"
          },
          {
            "file": "block_00744_00749_bf047d341b9e.npy",
            "start": 744,
            "stop": 750,
            "shape": [
              6,
              4095,
              5
            ],
            "sha256": "c2e94109fec806acabe0ef3933e63c2b8e0564f7dca8d077858ce714780365a8"
          },
          {
            "file": "block_00750_00765_c8ba47de71a5.npy",
            "start": 750,
            "stop": 766,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "904af8cefe6562fce6bbd7f3c6c0f600d699fcd59065aaeb1730b1f9fb2ef638"
          },
          {
            "file": "block_00766_00781_3b250028927b.npy",
            "start": 766,
            "stop": 782,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "e06dc201045785ac93266ebabc79ffa4022f870392b436af8e5b847b46dfca4a"
          },
          {
            "file": "block_00782_00797_0bca43f71c23.npy",
            "start": 782,
            "stop": 798,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "0a0936729453af66de74e9e0ce302d083fc3500b78614695af33791e09580bf4"
          },
          {
            "file": "block_00798_00813_0c27b66b0205.npy",
            "start": 798,
            "stop": 814,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "c0265834e05bb79859de8492c88f3f200b2c7f94fc3aac7c0e1ae9d6ab0e2da2"
          },
          {
            "file": "block_00814_00821_787306658b19.npy",
            "start": 814,
            "stop": 822,
            "shape": [
              8,
              4095,
              5
            ],
            "sha256": "0995733d55a70f46c66f6057a7f1ba007cbcf05079ec5494d62c620b4aec5afb"
          },
          {
            "file": "block_00822_00837_12e644b59a04.npy",
            "start": 822,
            "stop": 838,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "81828c96406718421b0bf59db7aea0535e7d05df6aa70c5c46e2f0fb2f3c0e20"
          },
          {
            "file": "block_00838_00853_385e22ad11df.npy",
            "start": 838,
            "stop": 854,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "7292f50869e1ef9c19e4c342d34ea248a1e764582c51ca8677763cb55c2440de"
          },
          {
            "file": "block_00854_00869_85373c6bed25.npy",
            "start": 854,
            "stop": 870,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "b3f2fa10924c533477990fe16958e477b3bc65f8677fecec6358426da3e32600"
          },
          {
            "file": "block_00870_00885_532adaa43b0a.npy",
            "start": 870,
            "stop": 886,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "e1e0fcf359baba07d70e1e102620f1aa0d8f4f8df45f587225b861a33a5cbc37"
          },
          {
            "file": "block_00886_00901_b19aab0fdc7b.npy",
            "start": 886,
            "stop": 902,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "aec64a01ce97c8800741047c7430a4b98c82414636dc9765716f68f32112d965"
          },
          {
            "file": "block_00902_00907_584d1f7badd2.npy",
            "start": 902,
            "stop": 908,
            "shape": [
              6,
              4095,
              5
            ],
            "sha256": "4e4c8cbc6259eff2790178fee7e8f6933d3898f1609966c7d3fbd1dbdb915249"
          },
          {
            "file": "block_00908_00923_2932491e7360.npy",
            "start": 908,
            "stop": 924,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "b5324fc670dab856ca58a0d499477ddca3de86a761e66281433bb50a65db8058"
          },
          {
            "file": "block_00924_00939_ae4ccf8d8936.npy",
            "start": 924,
            "stop": 940,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "f01aca93168c6d45e6b28b1637dc7dd4afc12930b4ce5832524395dcb903c10d"
          },
          {
            "file": "block_00940_00955_f4f6b3e2bd1f.npy",
            "start": 940,
            "stop": 956,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "c12080df8a95f2dd0442b26da3959e5350b91c99cd1af6cbc1afa23cd2d34730"
          },
          {
            "file": "block_00956_00969_37e5f10afbcd.npy",
            "start": 956,
            "stop": 970,
            "shape": [
              14,
              4095,
              5
            ],
            "sha256": "9b73009908ff70260904196a4fb88e984e15066b2be098c6319fd4c07ab32f55"
          },
          {
            "file": "block_00970_00985_b1001c3835f2.npy",
            "start": 970,
            "stop": 986,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "d1f8b9fab6b875ae6768a200aed6ca493d3611ce87d5ffb12cc686b1fe5ed8d5"
          },
          {
            "file": "block_00986_01001_03b42ffa1914.npy",
            "start": 986,
            "stop": 1002,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "cf04b77e3d65a0c0e3728cf905b7da5239053f270d75121142c98b4ebdd3c3ce"
          },
          {
            "file": "block_01002_01017_7f57851ff5f7.npy",
            "start": 1002,
            "stop": 1018,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "d8873b83f09835dfc73569030bee62c470fcdba65f2bda652fb47826a0c0b419"
          },
          {
            "file": "block_01018_01033_51d2dc34a9d8.npy",
            "start": 1018,
            "stop": 1034,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "f720b406902aa36ff8a0b140d77f8d8b65816805d38b0398d5778b53ef6fc256"
          },
          {
            "file": "block_01034_01045_4a8f288bd4b3.npy",
            "start": 1034,
            "stop": 1046,
            "shape": [
              12,
              4095,
              5
            ],
            "sha256": "ba082d165ce4f2ed78f2bc6a699207b0c6f8b225cf7e3ef2782d700de7aa0dc3"
          },
          {
            "file": "block_01046_01061_0fee711fdae4.npy",
            "start": 1046,
            "stop": 1062,
            "shape": [
              16,
              4095,
              5
            ],
            "sha256": "101d95a91803886746df3b7bb10077eecdfb4e7cc4e5aba96d337d74d6b2c8c0"
          },
          {
            "file": "block_01062_01065_14d28552bc82.npy",
            "start": 1062,
            "stop": 1066,
            "shape": [
              4,
              4095,
              5
            ],
            "sha256": "043c06e6db0692ec33068425366e8066cd3a118ac5d54db5cb1dabe82fadffd6"
          },
          {
            "file": "block_01066_01078_ef6ebbc20152.npy",
            "start": 1066,
            "stop": 1079,
            "shape": [
              13,
              4095,
              5
            ],
            "sha256": "2c62c72d22090844040ffceefa3899eb0a6b4d0cea2d45a370bad1fc483c403f"
          },
          {
            "file": "block_01079_01084_c78a05b2b8b6.npy",
            "start": 1079,
            "stop": 1085,
            "shape": [
              6,
              4095,
              5
            ],
            "sha256": "8a5efa87d6a81e4d9415e9cc6804b046532b977caaf364314da60f0c111bce39"
          }
        ],
        "representation": "columns v,q,r_eps1,r_eps2,r_eps3; exact remainder evolution, not Taylor truncation",
        "threadpools": [
          {
            "user_api": "blas",
            "internal_api": "openblas",
            "num_threads": 1,
            "prefix": "libscipy_openblas",
            "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\numpy.libs\\libscipy_openblas64_-ed4f167a5330424524f45258e7ca2c8d.dll",
            "version": "0.3.34.106.0",
            "threading_layer": "pthreads",
            "architecture": "SkylakeX"
          },
          {
            "user_api": "blas",
            "internal_api": "openblas",
            "num_threads": 1,
            "prefix": "libscipy_openblas",
            "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\scipy.libs\\libscipy_openblas-197ee2fc9b4d071f7e048078cac74115.dll",
            "version": "0.3.31.dev",
            "threading_layer": "pthreads",
            "architecture": "SkylakeX"
          }
        ]
      },
      "array_hash_scope": "New source complete.json may contain state hashes; historical block arrays remain read-only and are not all rehashed here"
    },
    {
      "name": "D6",
      "N": 4096,
      "level": 2,
      "directory": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D6_N4096_l2",
      "metadata_hashes": {
        "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D6_N4096_l2\\complete.json": "56d7a8fcc31dfd7ea2a0b7e81eaf74de2728900cc07a04090dba16e46e015eaa",
        "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D6_N4096_l2\\grid.json": "ac0c20fa769cb678ac6cbd8a94f388f1849efdc215c73db05b1848b268ba3ffb"
      },
      "source_metadata": {
        "schema": 1,
        "name": "D6",
        "N": 4096,
        "dimension": 8191,
        "level": 2,
        "stages": 5,
        "epsilons": [
          0.03125,
          0.125,
          0.5
        ],
        "outputs": 1085,
        "context_hash": "d7fcc3fadb94f5204255573bb23c8bf6185f8f86298b0a94f87fee07e41e8498",
        "protocol_sha256": "b7fae78f356c60b72521622f6d9a4a4a7ae86c5a9362c9ce90be65383b8b451d",
        "datum_hash": "06ea480cf77696b9f627508cd53388f53391a7edcc0d9e8eae46ff481b2b1fba",
        "source_hashes": {
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\numerical_smooth.py": "0b2d7f86a49c184accc4482f96568f2286c81a6bde704c097545f1d4e7cdf79c",
          "D:\\Claude\\Other Nonlinear\\numerics\\twomesh_timing_20261104\\twomesh_timing.py": "46f512f97248427315f9a44d708c1eca896aa051597bafd57cdf3795ca5ae710",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m1\\theta0_core.py": "1c47416bbe7370ceb186e180f51668b08630d3cb52b3b16df7b6791c585dc3d1",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m0\\m0_core.py": "07d6518adffcb02702f6bd0f6fb492cda4964187d85108705754e33d87cde252",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m0\\check_initial_layer.py": "c7a9ba1d3c8c9908151b3ffd8925ea2cf661d79b31adbd142f386ff76c210e41",
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\smooth_data.py": "f6d1cc8691d82fe7afbd0d8e944c1fe24d21576bde06b3bdd9dc77af2db137ff",
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chain_jobs.py": "90e42f3a32d1f27552b128ef1d51527dbd73bbc3ba4a5d17fcbd67543ca9c4ec"
        },
        "source_scale": 64,
        "seconds": 1483.1729310000082,
        "elapsed_seconds": 1483.1729321000166,
        "counters": {
          "steps": 9628,
          "iters": 25016,
          "rejections": 0,
          "lus": 5733,
          "max_stage_residual": 2.5612919336987064e-15,
          "max_update": 2.9979407877651254e-11
        },
        "steps": 9628,
        "iterations": 25016,
        "rejected_steps": 0,
        "LU_factorizations": 5733,
        "max_stage_backward_residual": 2.5612919336987064e-15,
        "max_relative_update": 2.9979407877651254e-11,
        "nominal_steps": 9628,
        "low_priority": true,
        "resume_count": 0,
        "started_utc": "2026-11-18T03:20:33.103269+00:00",
        "completed_utc": "2026-11-18T03:45:16.274369+00:00",
        "blocks": [
          {
            "file": "block_00000_00015_f1005c989070.npy",
            "start": 0,
            "stop": 16,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "8d391ab396409af5ed53b6e8f64ad3dc516bec6e23059777cf6b57068cb0a543"
          },
          {
            "file": "block_00016_00031_d347c6803894.npy",
            "start": 16,
            "stop": 32,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "70811082aaa8d1688004e238f749e0b4d726ffecc3185eebcd2718c57d3eacc0"
          },
          {
            "file": "block_00032_00047_06af681a824f.npy",
            "start": 32,
            "stop": 48,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "4c823ef74039f7ce65caddb703643ed07723dd18ac00ab646a6c501432349cb9"
          },
          {
            "file": "block_00048_00053_40c18fb665c8.npy",
            "start": 48,
            "stop": 54,
            "shape": [
              6,
              8191,
              5
            ],
            "sha256": "a56bab5b0807df32084eafb94cfff86d050a8404c83b0f5b7b5138a90567e4b4"
          },
          {
            "file": "block_00054_00069_99cb508485ec.npy",
            "start": 54,
            "stop": 70,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "8bb6341ceb09219794595516c4501f6231f6f4954f1b9139166371fee542dc70"
          },
          {
            "file": "block_00070_00085_8d794d6bd70c.npy",
            "start": 70,
            "stop": 86,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "24b992f96e63ae817b2c42ecf38e8169fafa88faf21b7244e841d7099e1daf4a"
          },
          {
            "file": "block_00086_00101_3c549b385027.npy",
            "start": 86,
            "stop": 102,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "bc7b4cf2391ef5fc0de39b3a453c82ea9d3faeb89d77fc03e71db05745cc0a04"
          },
          {
            "file": "block_00102_00117_4c320d4c7fe7.npy",
            "start": 102,
            "stop": 118,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "03aaff8179e0ab604e56fc2513f0c03d6ab5a76920f062d66b3d410e8745d54f"
          },
          {
            "file": "block_00118_00133_be0b93750e2d.npy",
            "start": 118,
            "stop": 134,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "fd30bf1f40033038abaeee59252d86bdafc949ce90e2f3d236dedd33e74c7111"
          },
          {
            "file": "block_00134_00149_f11da55c919b.npy",
            "start": 134,
            "stop": 150,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "3835000c183eab1dfc12d31a62050cbf9bafbad97b437c7ccff77ca44899fc66"
          },
          {
            "file": "block_00150_00165_5a4924fdf03f.npy",
            "start": 150,
            "stop": 166,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "a1a73fa3dec814c8f986975a311c87a84b36a6f13bbba9fcdc1077b98a7e41bd"
          },
          {
            "file": "block_00166_00167_d72a15a0a892.npy",
            "start": 166,
            "stop": 168,
            "shape": [
              2,
              8191,
              5
            ],
            "sha256": "172c528bb66e1297a773548568c296c463f018007e0528574f5143ec969ead04"
          },
          {
            "file": "block_00168_00183_76fbec9c65fa.npy",
            "start": 168,
            "stop": 184,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "2257a1c5cd28efac23e79ce97f488d3a890469499739171a989e65a329db4473"
          },
          {
            "file": "block_00184_00199_81821aa2e0cc.npy",
            "start": 184,
            "stop": 200,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "0a8e224be1034d524ce73288dfc468091fce78e69b5c67ef71c7b98cf96702e0"
          },
          {
            "file": "block_00200_00215_00828ef4885d.npy",
            "start": 200,
            "stop": 216,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "e2cdca9e248782ea48915b5523f92087edb921c4b5b5f22a7ac755574c25afb1"
          },
          {
            "file": "block_00216_00231_5f9b378c81af.npy",
            "start": 216,
            "stop": 232,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "59c953c179f7fd46a9a96f3e8f91de5112bc119a1c63dbdadedf2a0d0085e457"
          },
          {
            "file": "block_00232_00247_c39873c70b5c.npy",
            "start": 232,
            "stop": 248,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "6b6dc7b57fe2cb26b0867d564e5815de676d8a5f5b314e8311eee1d54c151352"
          },
          {
            "file": "block_00248_00263_da5695feb4e2.npy",
            "start": 248,
            "stop": 264,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "8ff3214ea32dc83c80b212c6a68720b74affdf2d2cf70a0bd383188b92a80fb9"
          },
          {
            "file": "block_00264_00279_c571af4ea39a.npy",
            "start": 264,
            "stop": 280,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "986c0f934c7fd6383619a7b0b89fc5b330442e47119055f17f82e3a075a51cee"
          },
          {
            "file": "block_00280_00282_902fbb613c08.npy",
            "start": 280,
            "stop": 283,
            "shape": [
              3,
              8191,
              5
            ],
            "sha256": "232c0e49eb346ca59b01b2cba95ce04b81c1b7c517ae2e8c31d21840b9c34ed2"
          },
          {
            "file": "block_00283_00298_308e1e51ca94.npy",
            "start": 283,
            "stop": 299,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "f2b48463e4f177f84577f4a5f0f04c652e03d11123538f515b405eac5ee87884"
          },
          {
            "file": "block_00299_00314_836aee235bd4.npy",
            "start": 299,
            "stop": 315,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "1faf429cec993c1685baf51fe66627121708eedf091c62ab63638a988cfd5696"
          },
          {
            "file": "block_00315_00330_cd9704d96e54.npy",
            "start": 315,
            "stop": 331,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "9a86a9fd0990746b69bdfab25e70f2d10dc162e598366a9396a23f5863964ebd"
          },
          {
            "file": "block_00331_00346_234d559cf057.npy",
            "start": 331,
            "stop": 347,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "b5ba04d2c477fc182c98103e2980f6ba7783f9fd46639df79ac82fac0fca93da"
          },
          {
            "file": "block_00347_00362_34af694cbe45.npy",
            "start": 347,
            "stop": 363,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "a2c691bc220d5620ddf1dbb3647f6fcca02989b409d1237ec0c554d72c6e84bc"
          },
          {
            "file": "block_00363_00376_f7707af2a419.npy",
            "start": 363,
            "stop": 377,
            "shape": [
              14,
              8191,
              5
            ],
            "sha256": "dfeb89d117cd6b09003be0794af5c6601b852a5ac8fa3c7f22f089df90b1fff2"
          },
          {
            "file": "block_00377_00392_2b3dcb72fabe.npy",
            "start": 377,
            "stop": 393,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "2a714be71403c8e795336c4966a6b6230fe03b897f09f84a47646413d54e73a7"
          },
          {
            "file": "block_00393_00408_40e4e9f8fb41.npy",
            "start": 393,
            "stop": 409,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "1f036200df5f2bf01e0e16ad3acd8c0777964f29d7195af3272f010cf9d1bc91"
          },
          {
            "file": "block_00409_00424_88391d92abe5.npy",
            "start": 409,
            "stop": 425,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "aa669cf19faf36ebf47d170c34fa0de8a534c1fa8cea57db09442dde0eebd92d"
          },
          {
            "file": "block_00425_00439_669a60bc1ffe.npy",
            "start": 425,
            "stop": 440,
            "shape": [
              15,
              8191,
              5
            ],
            "sha256": "54a153527932f4a4ca647792e202d1be265422deaf205f5c7022a0cd28634af9"
          },
          {
            "file": "block_00440_00455_18ff91ae836f.npy",
            "start": 440,
            "stop": 456,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "9111ae9bceff1acfa964acd0a8fc74972b45f1da87f27c5f8563e0f7ea97a02f"
          },
          {
            "file": "block_00456_00471_3edb6302f897.npy",
            "start": 456,
            "stop": 472,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "d8d8a24d938259928ca7238006446a4d565c1f89b52e4175bf7e3be5c5bbf304"
          },
          {
            "file": "block_00472_00479_eb735130071c.npy",
            "start": 472,
            "stop": 480,
            "shape": [
              8,
              8191,
              5
            ],
            "sha256": "4400a8aaf6bbc7953b65fa27706fed6b277d8672c0d5ba81943dc6016e3eef58"
          },
          {
            "file": "block_00480_00495_f48245beb449.npy",
            "start": 480,
            "stop": 496,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "d552b24ca9e51d9a2ffa03ae4519bb0eb45b5c5e480bfa188c3c6f6e4e8f6c30"
          },
          {
            "file": "block_00496_00507_336e3690540e.npy",
            "start": 496,
            "stop": 508,
            "shape": [
              12,
              8191,
              5
            ],
            "sha256": "f821f47990df92e96ab23d1223d66344d4d12631cb9720a7612a2ec5880a807f"
          },
          {
            "file": "block_00508_00523_8ac87b971199.npy",
            "start": 508,
            "stop": 524,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "3edcc5da73cfc885832b0ca55c3df2135e59d1f9460b92c22bc294ba1638a11a"
          },
          {
            "file": "block_00524_00528_0182d8df5dd4.npy",
            "start": 524,
            "stop": 529,
            "shape": [
              5,
              8191,
              5
            ],
            "sha256": "2d9ac0919de4db0a826072a153e574c36c57369a1c3dcef762105118d890c842"
          },
          {
            "file": "block_00529_00544_12a78d4948d6.npy",
            "start": 529,
            "stop": 545,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "98fc09ac937cc17a3b51f1bd15bd0237c98eeb9cbfa32d11932553934f0535cd"
          },
          {
            "file": "block_00545_00549_a4bd843dd847.npy",
            "start": 545,
            "stop": 550,
            "shape": [
              5,
              8191,
              5
            ],
            "sha256": "ca4948ead24a3542b773e2e97de49e324bfb3734ce65fb259c9d230297e6326c"
          },
          {
            "file": "block_00550_00565_28e45c918f49.npy",
            "start": 550,
            "stop": 566,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "557087041d9c39934780c4006c8f2ee6ff18a3a8def2469152f29c6950ba8e04"
          },
          {
            "file": "block_00566_00569_60b37bc0b94a.npy",
            "start": 566,
            "stop": 570,
            "shape": [
              4,
              8191,
              5
            ],
            "sha256": "6f8eb27d3c6fd1788cef1be5642dd6d4fcfbd1693eba6ecaa3fca8e68763efbc"
          },
          {
            "file": "block_00570_00585_a9e384188606.npy",
            "start": 570,
            "stop": 586,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "b9c50cf695bb6b16b88e29dd9b2ef1dbf439f01f94f7c0ce304973cfa71e18aa"
          },
          {
            "file": "block_00586_00592_dd6aeb9ce4da.npy",
            "start": 586,
            "stop": 593,
            "shape": [
              7,
              8191,
              5
            ],
            "sha256": "d190e96c72f1e463bc4fdff8b87c36b70b1ebf6054f1f033038df0c9c4158a7f"
          },
          {
            "file": "block_00593_00608_829b0318d35f.npy",
            "start": 593,
            "stop": 609,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "74670b21c0d9fa6f476268aad3c7565e2e7f19a49b9a78f36f5228202e4a2ab3"
          },
          {
            "file": "block_00609_00617_0360bf5f2b34.npy",
            "start": 609,
            "stop": 618,
            "shape": [
              9,
              8191,
              5
            ],
            "sha256": "db7535fc89322b2aa28558aa22b9ecf03b9238656ebdf8a991eb6090ddcd8791"
          },
          {
            "file": "block_00618_00633_c03572a5d2b0.npy",
            "start": 618,
            "stop": 634,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "68fe04beb259adf4dc4b158e201a78b7f1a7487e1ef93da0bb2f252a51ffae02"
          },
          {
            "file": "block_00634_00648_4d2dcc87aba9.npy",
            "start": 634,
            "stop": 649,
            "shape": [
              15,
              8191,
              5
            ],
            "sha256": "72dd9ebd1b5dad55caa60981c5fc0efe434ca3fda8ec56f7395b77009ac49652"
          },
          {
            "file": "block_00649_00664_18963c581858.npy",
            "start": 649,
            "stop": 665,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "45854dd307bd11ee75d6914e92da057370fc22707485d3d873fae6be58b316a7"
          },
          {
            "file": "block_00665_00680_e4ec4f1ca53f.npy",
            "start": 665,
            "stop": 681,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "8fe58cc19fb47b674f512c8069fc3a2d765a363bd99cdea09987be9aa56eed7f"
          },
          {
            "file": "block_00681_00683_674473cd2433.npy",
            "start": 681,
            "stop": 684,
            "shape": [
              3,
              8191,
              5
            ],
            "sha256": "27a7f95ef909ad5207d7781a6b69248cd42636b7865980e6bb5a3f850d6043f2"
          },
          {
            "file": "block_00684_00699_4acf35189e48.npy",
            "start": 684,
            "stop": 700,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "ab2228f42da5432af52d97ba9c10aa3c0c081b7517e9c6be4dd4b0d6044c917c"
          },
          {
            "file": "block_00700_00715_db4266afb446.npy",
            "start": 700,
            "stop": 716,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "6635753097f88985dc118816527cef52d5f3388de91f9ed87d10431bcbe9e438"
          },
          {
            "file": "block_00716_00726_04113900b46e.npy",
            "start": 716,
            "stop": 727,
            "shape": [
              11,
              8191,
              5
            ],
            "sha256": "6e92af1aab1505cc1a688f43a47846ce7865895c7aa1f9fd3c76459ac0958f96"
          },
          {
            "file": "block_00727_00742_0e461ecde5a6.npy",
            "start": 727,
            "stop": 743,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "a43d472de009744f8082068e112a085434a4bb245a1e56f7f63bd68f0cb84cab"
          },
          {
            "file": "block_00743_00758_c937d293229d.npy",
            "start": 743,
            "stop": 759,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "d5c158b3bd4dc89bfebca2bbfe5d68d40680583bcf955571aee0fdc09e2c6a66"
          },
          {
            "file": "block_00759_00774_c0e9da77dc7e.npy",
            "start": 759,
            "stop": 775,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "4128abb021fb3f6fa2e321d803d752c593e5e5c055456329839d1d56acf5b7b9"
          },
          {
            "file": "block_00775_00788_d202c945ea2c.npy",
            "start": 775,
            "stop": 789,
            "shape": [
              14,
              8191,
              5
            ],
            "sha256": "aa3c1cc27e84cae01c1e704bb1aa2abc6fad005d0ed0da5d058d1aaac2846968"
          },
          {
            "file": "block_00789_00804_a03bfda67eab.npy",
            "start": 789,
            "stop": 805,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "b69450a9f52edb40b5a1b01047b67072d02ea23b3c3a82696979983279bae626"
          },
          {
            "file": "block_00805_00820_65bf58c9d6a1.npy",
            "start": 805,
            "stop": 821,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "a7157da2751b7b6ff1243fa2ae2c608126126fc90753108b0802e6083ccd375d"
          },
          {
            "file": "block_00821_00836_98a3a591b278.npy",
            "start": 821,
            "stop": 837,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "8de0ed10ab143690c6a05f0a8a89dccc204832597066d43640ff4cd843a26b29"
          },
          {
            "file": "block_00837_00852_541dc2147fe1.npy",
            "start": 837,
            "stop": 853,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "e9b613c6d035ec5366b3d5e68188d3854cc0919ab578c26fc9b6ed6bac76e6f6"
          },
          {
            "file": "block_00853_00864_c4184058e35c.npy",
            "start": 853,
            "stop": 865,
            "shape": [
              12,
              8191,
              5
            ],
            "sha256": "641042173667fb120717ad9b13b92ea0e895dcadb6fef60adaee7a7f4e4949b4"
          },
          {
            "file": "block_00865_00880_b18a230353c2.npy",
            "start": 865,
            "stop": 881,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "a12e3113185dca75058c8d7ec15740ef1fc59c5b2fa9004e62fe215745c393fe"
          },
          {
            "file": "block_00881_00896_e719b1ea649b.npy",
            "start": 881,
            "stop": 897,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "87f4d33709801fb228cc70becfea8885d8816a9a6e339892687e1ff66a0a9932"
          },
          {
            "file": "block_00897_00912_e4c8b110020e.npy",
            "start": 897,
            "stop": 913,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "6f1cf3c5075e7b3787cdb9ba1cc301d6bf6fed053b109704680c78d300063ecc"
          },
          {
            "file": "block_00913_00928_f36821365087.npy",
            "start": 913,
            "stop": 929,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "dcfaa124be6a64e7c388e123ee26ed96d5f47204ec68bba08379231254688ce8"
          },
          {
            "file": "block_00929_00935_73ce3dd5fe69.npy",
            "start": 929,
            "stop": 936,
            "shape": [
              7,
              8191,
              5
            ],
            "sha256": "93260319c7081edd5322d8be66778e2427df117df1c21251cd4d1a69b1b69c26"
          },
          {
            "file": "block_00936_00951_c2c26453a289.npy",
            "start": 936,
            "stop": 952,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "d96815b2aa5c8ce7ef32a0365262649d539b41070deb28e0a67bfdb54c120cb6"
          },
          {
            "file": "block_00952_00967_d8fca0b0e6af.npy",
            "start": 952,
            "stop": 968,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "01ca564b33a718784cc5dbe4339feb9ffc799ed6e68c689dfdd25eba08a56747"
          },
          {
            "file": "block_00968_00983_28c6d4540c4a.npy",
            "start": 968,
            "stop": 984,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "43c8f545801e18aca1c8e2cf995c92d33420b6b05e4c9140c12dd280150d7ec6"
          },
          {
            "file": "block_00984_00987_1f17c4cff169.npy",
            "start": 984,
            "stop": 988,
            "shape": [
              4,
              8191,
              5
            ],
            "sha256": "69e0e933608fbf6eeb69a182839b2276421c9e49a0b9c831c5afc7892c6b3270"
          },
          {
            "file": "block_00988_01003_84ba574b5b31.npy",
            "start": 988,
            "stop": 1004,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "6fda362b315ae1fb4118ed1f0b4286cad0180ae6c53b370407d901e20b0fc65e"
          },
          {
            "file": "block_01004_01019_91c8df509191.npy",
            "start": 1004,
            "stop": 1020,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "ca78e05fe27042737d8e1b4e8d73df0e6878ae9d530b06810df1b6ca1f8c76bd"
          },
          {
            "file": "block_01020_01027_8339d09fa521.npy",
            "start": 1020,
            "stop": 1028,
            "shape": [
              8,
              8191,
              5
            ],
            "sha256": "84aa4166b94c4ccd8965b50e83beaba6d65e82f60efa203c047ff00d523625c3"
          },
          {
            "file": "block_01028_01043_1a34068c1c84.npy",
            "start": 1028,
            "stop": 1044,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "69a1a069b02bc5f3b68e9171f8bbabb9eb26f499bf27105c8b0705ffee4a58bb"
          },
          {
            "file": "block_01044_01051_9ea4e739fb68.npy",
            "start": 1044,
            "stop": 1052,
            "shape": [
              8,
              8191,
              5
            ],
            "sha256": "4dcdf7483001164936097e3784632dba22aa2ea9a3b3bbf28d1b9bc602637b7c"
          },
          {
            "file": "block_01052_01064_fe5004c2784a.npy",
            "start": 1052,
            "stop": 1065,
            "shape": [
              13,
              8191,
              5
            ],
            "sha256": "ac05177f68f1af3e321ffbbcea5f9c2a040090e1b27bdd18a067f209cfff5554"
          },
          {
            "file": "block_01065_01073_6fdf50a2a833.npy",
            "start": 1065,
            "stop": 1074,
            "shape": [
              9,
              8191,
              5
            ],
            "sha256": "1ebf6d5d5fc9b045e3d15b284fac7a9114840d9ade8cd8324dae841344abf8af"
          },
          {
            "file": "block_01074_01079_d8dba8bf8fbf.npy",
            "start": 1074,
            "stop": 1080,
            "shape": [
              6,
              8191,
              5
            ],
            "sha256": "b20230944a4db0cecf019142cb0013b3c56ea509009747436ff84aaad5548c47"
          },
          {
            "file": "block_01080_01084_d2a5e45d369a.npy",
            "start": 1080,
            "stop": 1085,
            "shape": [
              5,
              8191,
              5
            ],
            "sha256": "07d259fcb615f085c5309dd8b474a32918c4d035fd7af417c97bbc977fb69b93"
          }
        ],
        "representation": "columns v,q,r_eps1,r_eps2,r_eps3; exact remainder evolution, not Taylor truncation",
        "threadpools": [
          {
            "user_api": "blas",
            "internal_api": "openblas",
            "num_threads": 1,
            "prefix": "libscipy_openblas",
            "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\numpy.libs\\libscipy_openblas64_-ed4f167a5330424524f45258e7ca2c8d.dll",
            "version": "0.3.34.106.0",
            "threading_layer": "pthreads",
            "architecture": "SkylakeX"
          },
          {
            "user_api": "blas",
            "internal_api": "openblas",
            "num_threads": 1,
            "prefix": "libscipy_openblas",
            "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\scipy.libs\\libscipy_openblas-197ee2fc9b4d071f7e048078cac74115.dll",
            "version": "0.3.31.dev",
            "threading_layer": "pthreads",
            "architecture": "SkylakeX"
          }
        ]
      },
      "array_hash_scope": "New source complete.json may contain state hashes; historical block arrays remain read-only and are not all rehashed here"
    },
    {
      "name": "D6",
      "N": 4096,
      "level": 3,
      "directory": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D6_N4096_l3",
      "metadata_hashes": {
        "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D6_N4096_l3\\complete.json": "8e080756b019929b8f3521e83808f3c30326c2eae114941760300905b261de6b",
        "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chains\\D6_N4096_l3\\grid.json": "b70b0a826d3756bcec1d8bf700a0bde4bcce2b18fc313b0a13f0837e5280b3f5"
      },
      "source_metadata": {
        "schema": 1,
        "name": "D6",
        "N": 4096,
        "dimension": 8191,
        "level": 3,
        "stages": 5,
        "epsilons": [
          0.03125,
          0.125,
          0.5
        ],
        "outputs": 1085,
        "context_hash": "2b351ad3acf70301fa27fdde490cd137b5c97b804a65f0a2edd61a291f91caf0",
        "protocol_sha256": "b7fae78f356c60b72521622f6d9a4a4a7ae86c5a9362c9ce90be65383b8b451d",
        "datum_hash": "06ea480cf77696b9f627508cd53388f53391a7edcc0d9e8eae46ff481b2b1fba",
        "source_hashes": {
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\numerical_smooth.py": "0b2d7f86a49c184accc4482f96568f2286c81a6bde704c097545f1d4e7cdf79c",
          "D:\\Claude\\Other Nonlinear\\numerics\\twomesh_timing_20261104\\twomesh_timing.py": "46f512f97248427315f9a44d708c1eca896aa051597bafd57cdf3795ca5ae710",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m1\\theta0_core.py": "1c47416bbe7370ceb186e180f51668b08630d3cb52b3b16df7b6791c585dc3d1",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m0\\m0_core.py": "07d6518adffcb02702f6bd0f6fb492cda4964187d85108705754e33d87cde252",
          "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m0\\check_initial_layer.py": "c7a9ba1d3c8c9908151b3ffd8925ea2cf661d79b31adbd142f386ff76c210e41",
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\smooth_data.py": "f6d1cc8691d82fe7afbd0d8e944c1fe24d21576bde06b3bdd9dc77af2db137ff",
          "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chain_jobs.py": "90e42f3a32d1f27552b128ef1d51527dbd73bbc3ba4a5d17fcbd67543ca9c4ec"
        },
        "source_scale": 64,
        "seconds": 2808.4912589000305,
        "elapsed_seconds": 2808.4912605000427,
        "counters": {
          "steps": 19256,
          "iters": 48918,
          "rejections": 0,
          "lus": 5733,
          "max_stage_residual": 2.7208228363521176e-15,
          "max_update": 2.995146700646134e-11
        },
        "steps": 19256,
        "iterations": 48918,
        "rejected_steps": 0,
        "LU_factorizations": 5733,
        "max_stage_backward_residual": 2.7208228363521176e-15,
        "max_relative_update": 2.995146700646134e-11,
        "nominal_steps": 19256,
        "low_priority": true,
        "resume_count": 0,
        "started_utc": "2026-11-18T02:28:32.340331+00:00",
        "completed_utc": "2026-11-18T03:15:20.824412+00:00",
        "blocks": [
          {
            "file": "block_00000_00015_43d5145b43b3.npy",
            "start": 0,
            "stop": 16,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "a8118bfebe685f82e857a395aae1c286f9ce9434e543815d61c071d8f4fbb4bb"
          },
          {
            "file": "block_00016_00031_450d13add5e8.npy",
            "start": 16,
            "stop": 32,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "9ce7b0378a38f466599eabb57504527903e17bedf072e8752938a485c547ae25"
          },
          {
            "file": "block_00032_00036_01dba3ffede9.npy",
            "start": 32,
            "stop": 37,
            "shape": [
              5,
              8191,
              5
            ],
            "sha256": "fcf4d6d4ab84a8fc496f217acb76cf3dfdf2a7be73b5f85ce254c83e5bbbbbe3"
          },
          {
            "file": "block_00037_00052_fc5d1e822596.npy",
            "start": 37,
            "stop": 53,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "c5daab1b6106ca39c11e909f3031ae815c86776cf154a067676eddc10b9c98b4"
          },
          {
            "file": "block_00053_00053_fda0e43b7acb.npy",
            "start": 53,
            "stop": 54,
            "shape": [
              1,
              8191,
              5
            ],
            "sha256": "e2827ff9e3920599fba934c3c66a7a39da2f18ea11f516a6d19f5dc5dabe3322"
          },
          {
            "file": "block_00054_00069_059db55af585.npy",
            "start": 54,
            "stop": 70,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "ae6dd51fbdcab2dd04f11f2b388fbb1f754e9c4a18ae59c56d2ad75b5a1e627f"
          },
          {
            "file": "block_00070_00085_ceaac2b38b0a.npy",
            "start": 70,
            "stop": 86,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "38d375da6b11b527cc19f22cd795a84a73d71d4546df77a1a384ba004efa3f4f"
          },
          {
            "file": "block_00086_00099_1d66bc7f96e0.npy",
            "start": 86,
            "stop": 100,
            "shape": [
              14,
              8191,
              5
            ],
            "sha256": "261289e2cebb64925a0cc8d3a2a3e61d4ad775f456d870d3ce7c8692891c92b2"
          },
          {
            "file": "block_00100_00115_2d5000a2b4d0.npy",
            "start": 100,
            "stop": 116,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "1c3958d5ccd14561e143ae49f0e5015f5d341b60a8bc2281d7e62b20a8499c62"
          },
          {
            "file": "block_00116_00131_14c2c64e9828.npy",
            "start": 116,
            "stop": 132,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "aee035e3e91712b9e37b47c275d336ff8104f7f8d218120b5a3149ca25098193"
          },
          {
            "file": "block_00132_00147_6eccec19a979.npy",
            "start": 132,
            "stop": 148,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "e4dc1df870aeb441d8aa3969c42a08f25443bb45b5c41a001ad0bb8960f3b55e"
          },
          {
            "file": "block_00148_00163_be5b573b1e17.npy",
            "start": 148,
            "stop": 164,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "65c5b7196f0f15005423d4d582d3f232909891716a12d74e1b52fbec17e64c80"
          },
          {
            "file": "block_00164_00179_1eceef981542.npy",
            "start": 164,
            "stop": 180,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "d126d510365454174c266f0fbcfca981b03a915b513dc5a1d7ff619729a00058"
          },
          {
            "file": "block_00180_00180_40baf7790f14.npy",
            "start": 180,
            "stop": 181,
            "shape": [
              1,
              8191,
              5
            ],
            "sha256": "5b9c9693838e84d8e4d2fd20cc8be694406d504c9da647b17adb0bbe306576cd"
          },
          {
            "file": "block_00181_00196_6852fef57eef.npy",
            "start": 181,
            "stop": 197,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "9bd222aade71cb2d0d90c371f611f329b436710e4855bdf37ad667d7a3634d9e"
          },
          {
            "file": "block_00197_00212_4f61381ca812.npy",
            "start": 197,
            "stop": 213,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "a98d3b9f73f373db7ae97f3ca8dd61786a75d7cd3fafc1b2bf3e983e08f08aa7"
          },
          {
            "file": "block_00213_00228_42e5d990a44c.npy",
            "start": 213,
            "stop": 229,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "97e92d1c741dfaeff2fdfd9e418cab9a9a76c1c2c85105da39f2307af9d68455"
          },
          {
            "file": "block_00229_00239_c8b1a4d6d36c.npy",
            "start": 229,
            "stop": 240,
            "shape": [
              11,
              8191,
              5
            ],
            "sha256": "fd74c0c0f473832875ee2781a16f94352624064d23c4d83fb3b26df6499a35e6"
          },
          {
            "file": "block_00240_00255_816c720ee1bb.npy",
            "start": 240,
            "stop": 256,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "31b3ca14d5825781b2eb647bbedb9ec4eb215adf0dda44dd1e9b3c0138081b0d"
          },
          {
            "file": "block_00256_00271_53f727792e1f.npy",
            "start": 256,
            "stop": 272,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "3fd58a81845fcaadb543ff4d72b5a60d4ae762a9135709ec4a25f3d665f1a936"
          },
          {
            "file": "block_00272_00287_87bb9ffc2ad8.npy",
            "start": 272,
            "stop": 288,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "acda88064099faed0f3b66940b83b1e028f6183648ad959ae3e908abb60afdd8"
          },
          {
            "file": "block_00288_00289_bd649b1cfad8.npy",
            "start": 288,
            "stop": 290,
            "shape": [
              2,
              8191,
              5
            ],
            "sha256": "a720bae299336c51158c32009dc7409424e644c7be155c2ac4726b7ac73dd19e"
          },
          {
            "file": "block_00290_00305_7fa4441d0432.npy",
            "start": 290,
            "stop": 306,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "f66fde4aa645831bb14721d4894f74220d460d681008c5c3538edf93fd435b52"
          },
          {
            "file": "block_00306_00321_f52bd30bd514.npy",
            "start": 306,
            "stop": 322,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "32d4a1bc7b59ffa9ac1deb549920a5d98149e0831daae635a4b6309f37dc234f"
          },
          {
            "file": "block_00322_00337_87a29af4fac1.npy",
            "start": 322,
            "stop": 338,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "f5621cd255aa3e01118736eea1554f6dd355d98759333f85da42dc212261080e"
          },
          {
            "file": "block_00338_00344_f9fba4044ce4.npy",
            "start": 338,
            "stop": 345,
            "shape": [
              7,
              8191,
              5
            ],
            "sha256": "d50a3672372ca4ae9284b46a011c78ca888a66514b982b7f62886da25719b249"
          },
          {
            "file": "block_00345_00360_fbbd2f1ee28a.npy",
            "start": 345,
            "stop": 361,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "4e0364a701ded0ae260369f0a96764619b4377e61ad58d40ca00ce49101a0f47"
          },
          {
            "file": "block_00361_00376_ce4d5fe1625d.npy",
            "start": 361,
            "stop": 377,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "4077c03cc5b4caabd732ad584751e3b2a16a66b538c625ce7c171aac6c7ba86f"
          },
          {
            "file": "block_00377_00382_c6e6630041fb.npy",
            "start": 377,
            "stop": 383,
            "shape": [
              6,
              8191,
              5
            ],
            "sha256": "f22c4312009a360e2fd4b36059fe4a1c0a4a03f5093d307358a62e635333821b"
          },
          {
            "file": "block_00383_00398_c80ce06f05b2.npy",
            "start": 383,
            "stop": 399,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "dceea44d848b262a9f2db4ce0ac9a400b414e5a1d1504c9125d3d3db0a987a6a"
          },
          {
            "file": "block_00399_00414_21635e0fd753.npy",
            "start": 399,
            "stop": 415,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "81b872ae9acae9df96b63678adc6c5c430cc09a0d163535f20a2d92205f4f014"
          },
          {
            "file": "block_00415_00415_d818f71a0282.npy",
            "start": 415,
            "stop": 416,
            "shape": [
              1,
              8191,
              5
            ],
            "sha256": "125a6e8b3b729f459547faf187eb7647fa05be328201c5ade7fa72a96d0eac7e"
          },
          {
            "file": "block_00416_00431_2b289315752b.npy",
            "start": 416,
            "stop": 432,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "05d95867af37188d6928a7b4204f9b7fc5e8dc819936df9ef57a6a451ed6883b"
          },
          {
            "file": "block_00432_00439_6fff64d3849b.npy",
            "start": 432,
            "stop": 440,
            "shape": [
              8,
              8191,
              5
            ],
            "sha256": "e4c51b3a0f065c99e5bda40183518098b36b84ba97bd5e403064d9efb4d85a2d"
          },
          {
            "file": "block_00440_00455_5ee3514acc5c.npy",
            "start": 440,
            "stop": 456,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "6ddb54d2df7ffc47e1ed8e2df5f3d1670416094fda3b2265f84db8267ba44e57"
          },
          {
            "file": "block_00456_00460_a55be7aa5f2f.npy",
            "start": 456,
            "stop": 461,
            "shape": [
              5,
              8191,
              5
            ],
            "sha256": "19e6e9dcc4bd71f2a7197d0fecd56d776e2a102fe21d231b2a82420747a0099a"
          },
          {
            "file": "block_00461_00476_21501834eb47.npy",
            "start": 461,
            "stop": 477,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "053b96c9d721066df8ed86b1d9d76bb589082ad65d1a174764707df4bdaa3c5a"
          },
          {
            "file": "block_00477_00492_567f16a7cfc6.npy",
            "start": 477,
            "stop": 493,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "47919ae3ece909f2a430c4d0a9d5df9d9cf775c61a0374e007428c794fa0837e"
          },
          {
            "file": "block_00493_00493_510e32d65be6.npy",
            "start": 493,
            "stop": 494,
            "shape": [
              1,
              8191,
              5
            ],
            "sha256": "2188a432e7f699b9bc0e3c262a62467a02ac37408c48e029a2b13c2d0a7522d0"
          },
          {
            "file": "block_00494_00506_199fb28fd6d6.npy",
            "start": 494,
            "stop": 507,
            "shape": [
              13,
              8191,
              5
            ],
            "sha256": "a3d8630f448c2503d6158de7a883433dddfc1acee8b75e8726abaf15453a3192"
          },
          {
            "file": "block_00507_00519_055f17c10c89.npy",
            "start": 507,
            "stop": 520,
            "shape": [
              13,
              8191,
              5
            ],
            "sha256": "a2faee77c669f07642ffcfce2cf69ceb474c5aed521b8465cf90c8cbb545bd24"
          },
          {
            "file": "block_00520_00531_de40ebe2f10c.npy",
            "start": 520,
            "stop": 532,
            "shape": [
              12,
              8191,
              5
            ],
            "sha256": "6dfcd289ae8a81a47e0596105e7f8241886ca0eaf6a1c3e1674728637191d445"
          },
          {
            "file": "block_00532_00538_fbc7987f2e5f.npy",
            "start": 532,
            "stop": 539,
            "shape": [
              7,
              8191,
              5
            ],
            "sha256": "309c42a8f2a32738de4c0d51869528b07bedddb913ddbdc836f2c6b335146f74"
          },
          {
            "file": "block_00539_00545_00beecdf8f64.npy",
            "start": 539,
            "stop": 546,
            "shape": [
              7,
              8191,
              5
            ],
            "sha256": "fc5fa337437f92681e0e1e8c70cf19240a172c76e7271f5e571b1dc9a8ede68b"
          },
          {
            "file": "block_00546_00551_b4a1c2fe4f40.npy",
            "start": 546,
            "stop": 552,
            "shape": [
              6,
              8191,
              5
            ],
            "sha256": "61712732c00618bf4c211e2795ad4b0d1f99d11d604f27abec1b946631a1eeb8"
          },
          {
            "file": "block_00552_00559_12b1c9f23781.npy",
            "start": 552,
            "stop": 560,
            "shape": [
              8,
              8191,
              5
            ],
            "sha256": "9a5b87abda891f37c5a3f32fdf4c89d732b0df8cf54f677415d447c6d65b9781"
          },
          {
            "file": "block_00560_00570_c46bc043971a.npy",
            "start": 560,
            "stop": 571,
            "shape": [
              11,
              8191,
              5
            ],
            "sha256": "262048a9483c6c4cc39c23e3fd9c2ec9bb00ab3cd8918ae2b019cb3b77b0590d"
          },
          {
            "file": "block_00571_00580_11a67820fd82.npy",
            "start": 571,
            "stop": 581,
            "shape": [
              10,
              8191,
              5
            ],
            "sha256": "d44c30d1f1ff18629b2e530340171282f0b33a998843e7a692c7962751558515"
          },
          {
            "file": "block_00581_00591_1022a3070931.npy",
            "start": 581,
            "stop": 592,
            "shape": [
              11,
              8191,
              5
            ],
            "sha256": "9487c895e52f7243f4ae6498ab6e70388a148b6c5d3ce27bd8d6dafdd6df7ec0"
          },
          {
            "file": "block_00592_00604_8328aa2bca86.npy",
            "start": 592,
            "stop": 605,
            "shape": [
              13,
              8191,
              5
            ],
            "sha256": "0644ed5cb54f0a30ebd2bc1b39b4778e75c0af3323dea0612eb808b8e0498fe7"
          },
          {
            "file": "block_00605_00617_1279062151fb.npy",
            "start": 605,
            "stop": 618,
            "shape": [
              13,
              8191,
              5
            ],
            "sha256": "d22e92a7ea96ef4eaaab71ab5e7c4835363fea5ab5733938fa4e6bc85570f576"
          },
          {
            "file": "block_00618_00630_06e5293effeb.npy",
            "start": 618,
            "stop": 631,
            "shape": [
              13,
              8191,
              5
            ],
            "sha256": "a05bcc763b0b7b0c089e7569fbf9fc6a1efb612048d1ad193405cb8cd8431954"
          },
          {
            "file": "block_00631_00646_ff530910835f.npy",
            "start": 631,
            "stop": 647,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "6a06ae4036541af10a140fa7edb3163a867696aec88150ab6de675e89716d407"
          },
          {
            "file": "block_00647_00662_3cc4d0acc8fc.npy",
            "start": 647,
            "stop": 663,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "9d859873230ff42a37b86810cc634ae9c16941b15f989826a9c5b17b41715b4f"
          },
          {
            "file": "block_00663_00666_07cbcd65f962.npy",
            "start": 663,
            "stop": 667,
            "shape": [
              4,
              8191,
              5
            ],
            "sha256": "d06a446f2bbffa8229a6f68237c7ccd02166a8e3899a20aa4e2be9ae18dba613"
          },
          {
            "file": "block_00667_00682_b1b2231745c0.npy",
            "start": 667,
            "stop": 683,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "6ac34f663af0aa99149109f88a363f03308f7a728bb30b850bbb8f6d8f618383"
          },
          {
            "file": "block_00683_00686_90f1b154c2e1.npy",
            "start": 683,
            "stop": 687,
            "shape": [
              4,
              8191,
              5
            ],
            "sha256": "dadeddca521cca7cfc6f69967e2447078c8059520e2e5e9ef0ada9a72773668b"
          },
          {
            "file": "block_00687_00702_6e1c0c533317.npy",
            "start": 687,
            "stop": 703,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "eb5fc123fcdfd91f3b1725dc4f7e0d975535d67fac44f34b7bef15a5ce7fad67"
          },
          {
            "file": "block_00703_00709_b9f39948c672.npy",
            "start": 703,
            "stop": 710,
            "shape": [
              7,
              8191,
              5
            ],
            "sha256": "50f36f9164d69f9380b63b2f2ad5fb70c3f6cff34668e0e1984f877ca6477050"
          },
          {
            "file": "block_00710_00725_b4cdf917a1f5.npy",
            "start": 710,
            "stop": 726,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "ed1cabf3a49d06d3f7fd8a056c4c1223c17f00d223a8a81a40abdaf806c3db89"
          },
          {
            "file": "block_00726_00735_107a0d7c24f6.npy",
            "start": 726,
            "stop": 736,
            "shape": [
              10,
              8191,
              5
            ],
            "sha256": "6ee38c92e08c5c8ed80f3e6029114bd19601b5eb7678efb5232c8fc3162a7752"
          },
          {
            "file": "block_00736_00751_b36c24a75c72.npy",
            "start": 736,
            "stop": 752,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "f55fe846a28c49fe949e96268b1447231b46ed877a2f0d8ec9519b344fb5ff6d"
          },
          {
            "file": "block_00752_00765_4ffeca056a2e.npy",
            "start": 752,
            "stop": 766,
            "shape": [
              14,
              8191,
              5
            ],
            "sha256": "c1d1cf694710b77068acb504eb6d570b9759636505da7bbb5f556b6f458e06ff"
          },
          {
            "file": "block_00766_00781_2a636f044fb7.npy",
            "start": 766,
            "stop": 782,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "29a8be1dd6032ecbcd10970ce5cefdc42cc60fc2e6155fd65c05e812872251d8"
          },
          {
            "file": "block_00782_00797_d029a10b277e.npy",
            "start": 782,
            "stop": 798,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "8c2a182d94c00e788bf3c942f3e46c21fe965da5d88f68e4275e574fe0b93b2b"
          },
          {
            "file": "block_00798_00801_9d96bf458366.npy",
            "start": 798,
            "stop": 802,
            "shape": [
              4,
              8191,
              5
            ],
            "sha256": "e30a014d89950f3bc5cff30dea82540d2c7b2b944bc1c7dc6bd2ba49b299cfd9"
          },
          {
            "file": "block_00802_00817_e9243771feba.npy",
            "start": 802,
            "stop": 818,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "916bb03a3da7c694aef80dc9f3cf54f57852c075b7ec726856087eb55d20f1ac"
          },
          {
            "file": "block_00818_00833_a02ac41a51e8.npy",
            "start": 818,
            "stop": 834,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "46b829777b1c16cfc6893e2fa1bcbbc7492154d4488dfd70a42026a22facce5f"
          },
          {
            "file": "block_00834_00843_139328a99808.npy",
            "start": 834,
            "stop": 844,
            "shape": [
              10,
              8191,
              5
            ],
            "sha256": "22ba664d40749511e6b4e4f73b43838c6bcf475410591ff791ef2b7340348848"
          },
          {
            "file": "block_00844_00859_fe810db1f400.npy",
            "start": 844,
            "stop": 860,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "446921b42fa062cc37ccf46bebcdcbd5dbdbda18b065040897c33cf4fdbd1e24"
          },
          {
            "file": "block_00860_00875_99f92809eba6.npy",
            "start": 860,
            "stop": 876,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "2fb377fb0f4fe69dc8744c9fc90579bb74bf50a2501814aaefa3a997b7d3e5a2"
          },
          {
            "file": "block_00876_00882_d420abc141e5.npy",
            "start": 876,
            "stop": 883,
            "shape": [
              7,
              8191,
              5
            ],
            "sha256": "10cc5fbd14c300db94f3fff43d646ab24fd9ce8653e7e6ae1cd0808197ffc3e8"
          },
          {
            "file": "block_00883_00898_5e214243ee03.npy",
            "start": 883,
            "stop": 899,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "5d6e5109153403f0733508ac7f9fb7d3c1a918b3a1a28873ebcc927444e0abe4"
          },
          {
            "file": "block_00899_00914_7447c094438a.npy",
            "start": 899,
            "stop": 915,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "a4aa5837879cce5e3f748b6d48fc4c45c31cf37c034fee7563afb4d021c318b6"
          },
          {
            "file": "block_00915_00919_f1f366ad2af3.npy",
            "start": 915,
            "stop": 920,
            "shape": [
              5,
              8191,
              5
            ],
            "sha256": "2ce0b33f1f67b26ca2a040b75f3e935c2c1a5a409c14c40541c53a324b9a11e4"
          },
          {
            "file": "block_00920_00935_f375860bbaa6.npy",
            "start": 920,
            "stop": 936,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "d4f06ca786ff5c410904a13d8b18a6b5f583bddf028ecc3ab314f5e3f67fd926"
          },
          {
            "file": "block_00936_00950_8365de52f64d.npy",
            "start": 936,
            "stop": 951,
            "shape": [
              15,
              8191,
              5
            ],
            "sha256": "cd9dc3e56667c2a7a82159b4961734bf222b6178d7965fb949362b0a267ae10a"
          },
          {
            "file": "block_00951_00966_c00a2e538e53.npy",
            "start": 951,
            "stop": 967,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "52ae3846171d79ad71b6fd7920853083471d4ed726e0220b936a2d3d013f72b1"
          },
          {
            "file": "block_00967_00976_1581f7dbce56.npy",
            "start": 967,
            "stop": 977,
            "shape": [
              10,
              8191,
              5
            ],
            "sha256": "49f56f0669a0bdf4b50bd88294399203b725f7088ec99f3e1df9d4ad9bd0e91b"
          },
          {
            "file": "block_00977_00992_06798937d69f.npy",
            "start": 977,
            "stop": 993,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "d80f6871c0b9e8eeb896a8b46147eb539cb786ae89d1f38c9275e89f69bd9a1b"
          },
          {
            "file": "block_00993_01001_5b1f702daa37.npy",
            "start": 993,
            "stop": 1002,
            "shape": [
              9,
              8191,
              5
            ],
            "sha256": "f28836bbd05095d81dd337dc4b814b214312ce5260256159de9b2e9763515667"
          },
          {
            "file": "block_01002_01017_12bac999a98b.npy",
            "start": 1002,
            "stop": 1018,
            "shape": [
              16,
              8191,
              5
            ],
            "sha256": "0ebb5cbc35a3ea72e9425865ad87ace6fc7355ad89eac232010e28e0e76c58e1"
          },
          {
            "file": "block_01018_01021_0dad74af5ebf.npy",
            "start": 1018,
            "stop": 1022,
            "shape": [
              4,
              8191,
              5
            ],
            "sha256": "0b165abad45ac75ce0af0ac3a3ca9193f6f14da0edca962c53b32dc378a108b4"
          },
          {
            "file": "block_01022_01033_e396f46eb11a.npy",
            "start": 1022,
            "stop": 1034,
            "shape": [
              12,
              8191,
              5
            ],
            "sha256": "0bb212eebf682d34edab48ea1338698a3d8073938fd56e637cb0b49379678467"
          },
          {
            "file": "block_01034_01047_9c70fcb009e5.npy",
            "start": 1034,
            "stop": 1048,
            "shape": [
              14,
              8191,
              5
            ],
            "sha256": "6c862652baa9e6cfdf9d5dbb7028c3e00af8d8a20cf2e241cbbe2cfd556cd3c9"
          },
          {
            "file": "block_01048_01056_a10e09f9fe74.npy",
            "start": 1048,
            "stop": 1057,
            "shape": [
              9,
              8191,
              5
            ],
            "sha256": "c48cd0e25f258da9c0fab7998963a9d5d47c4ff240d5c8e8a0355f9c0ca240fc"
          },
          {
            "file": "block_01057_01069_67fd2d32c136.npy",
            "start": 1057,
            "stop": 1070,
            "shape": [
              13,
              8191,
              5
            ],
            "sha256": "a3864b254e5e52f084c11c5752406ee4c2c0a856167b9713012899edf3ff248a"
          },
          {
            "file": "block_01070_01075_02de7a4d3b78.npy",
            "start": 1070,
            "stop": 1076,
            "shape": [
              6,
              8191,
              5
            ],
            "sha256": "33718d5775551953c22f990bf8ffa3378e545756cd3e2fec2457a24b568cb80b"
          },
          {
            "file": "block_01076_01081_93cd47c93cd7.npy",
            "start": 1076,
            "stop": 1082,
            "shape": [
              6,
              8191,
              5
            ],
            "sha256": "d8673b4620470bb2a851a8b4e429dded1852f3d37e1b92266290018601239d4d"
          },
          {
            "file": "block_01082_01084_06c9c9078bf0.npy",
            "start": 1082,
            "stop": 1085,
            "shape": [
              3,
              8191,
              5
            ],
            "sha256": "32cb487247790d00e987919c222ff3f68d4a54c458ccc45eeb9a955f3eac0932"
          }
        ],
        "representation": "columns v,q,r_eps1,r_eps2,r_eps3; exact remainder evolution, not Taylor truncation",
        "threadpools": [
          {
            "user_api": "blas",
            "internal_api": "openblas",
            "num_threads": 1,
            "prefix": "libscipy_openblas",
            "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\numpy.libs\\libscipy_openblas64_-ed4f167a5330424524f45258e7ca2c8d.dll",
            "version": "0.3.34.106.0",
            "threading_layer": "pthreads",
            "architecture": "SkylakeX"
          },
          {
            "user_api": "blas",
            "internal_api": "openblas",
            "num_threads": 1,
            "prefix": "libscipy_openblas",
            "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\scipy.libs\\libscipy_openblas-197ee2fc9b4d071f7e048078cac74115.dll",
            "version": "0.3.31.dev",
            "threading_layer": "pthreads",
            "architecture": "SkylakeX"
          }
        ]
      },
      "array_hash_scope": "New source complete.json may contain state hashes; historical block arrays remain read-only and are not all rehashed here"
    }
  ],
  "caveat": "Numerical observations and reference sensitivity indicators do not certify the smooth ordering conjecture or an all-time analytic bound"
}


==> anc/computations/smooth/error_constants_frozen.sha256.json <==
{
  "frozen_utc": "2026-11-18T04:04:43.451685+00:00",
  "algorithm": "SHA-256",
  "files": {
    "calibration_observations/D1_N16.npy": "7c655d4a2d067f382358123a6f4b4b3cb885cecfc945d20b929ca7905e51214d",
    "calibration_observations/D1_N32.npy": "fdcc8bc55593012c8fda0d44d3c06fdb25dca7e16aec5641b340276fc57dc5e3",
    "calibration_observations/D5_N16.npy": "d01b9dc17533cb1caa5160baf95146a56e31af4143af7ca69adddd701ccb3e27",
    "calibration_observations/D5_N32.npy": "3b86b109c4f0a833be5658b42f209ab173b4b397645cbce37390623354a04d9d",
    "error_constants_frozen.json": "f44bdfb40063bea9e11ef90dfb6d03ad839cb0ec21511fd2871aeb0d2e471cf7"
  }
}


==> anc/computations/smooth/final_integrity_audit.json <==
{
  "schema": 1,
  "started_utc": "2026-11-18T04:34:00.497805+00:00",
  "completed_utc": "2026-11-18T04:34:23.646273+00:00",
  "root": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117",
  "auditor_sha256": "046b2d9cea5e99ce2d1ca1d24f95fcddbfaa46c36d98ba1e6720adcafadf38b9",
  "passed": true,
  "checks_total": 85,
  "checks_passed": 85,
  "checks_failed": 0,
  "checks": [
    {
      "name": "hash:protocol_frozen.json",
      "passed": true,
      "detail": {
        "files_checked": 1,
        "sha256": "b7fae78f356c60b72521622f6d9a4a4a7ae86c5a9362c9ce90be65383b8b451d"
      }
    },
    {
      "name": "hash:error_constants_frozen.json",
      "passed": true,
      "detail": {
        "files_checked": 5,
        "sha256": "f44bdfb40063bea9e11ef90dfb6d03ad839cb0ec21511fd2871aeb0d2e471cf7"
      }
    },
    {
      "name": "hash:predictions_frozen.json",
      "passed": true,
      "detail": {
        "files_checked": 1,
        "sha256": "3bd228657e6e869f36c061820bbcbdff15d562d884d7dbf95f14787bfb3f8baa"
      }
    },
    {
      "name": "hash:cost_models_frozen.json",
      "passed": true,
      "detail": {
        "files_checked": 1,
        "sha256": "9769c393c1cbeab18d300a0661faf14e0c954e9afc1bc63ec4a2086f559ca06b"
      }
    },
    {
      "name": "protocol_and_source_hashes",
      "passed": true,
      "detail": {
        "programs": 5,
        "prediction_inputs": 22
      }
    },
    {
      "name": "historical_read_only_inventory",
      "passed": true,
      "detail": {
        "previous_files": 883,
        "content_hashes": 21,
        "source_hashes": 8
      }
    },
    {
      "name": "exact_training_maxima_and_holdout_inheritance",
      "passed": true,
      "detail": {
        "training_rows": 4,
        "heldout_constants": "Inherited without rescaling"
      }
    },
    {
      "name": "source_chain_provenance",
      "passed": true,
      "detail": {
        "chains": 24,
        "scope": "Metadata hashes; historical state blocks are not exhaustively content-hashed"
      }
    },
    {
      "name": "new_chain_registry_blocks_and_hashes",
      "passed": true,
      "detail": {
        "new_chains": 24,
        "state_block_hashes": 1764
      }
    },
    {
      "name": "reference:D1",
      "passed": true,
      "detail": {
        "quantities": 7,
        "verified": 7
      }
    },
    {
      "name": "reference:D1_hold",
      "passed": true,
      "detail": {
        "quantities": 7,
        "verified": 7
      }
    },
    {
      "name": "reference:D5",
      "passed": true,
      "detail": {
        "quantities": 7,
        "verified": 7
      }
    },
    {
      "name": "reference:D6",
      "passed": true,
      "detail": {
        "quantities": 7,
        "verified": 7
      }
    },
    {
      "name": "training_observation:D1:N16",
      "passed": true,
      "detail": {
        "name": "D1",
        "N": 16,
        "outputs": 1085
      }
    },
    {
      "name": "training_observation:D1:N32",
      "passed": true,
      "detail": {
        "name": "D1",
        "N": 32,
        "outputs": 1085
      }
    },
    {
      "name": "training_observation:D5:N16",
      "passed": true,
      "detail": {
        "name": "D5",
        "N": 16,
        "outputs": 1085
      }
    },
    {
      "name": "training_observation:D5:N32",
      "passed": true,
      "detail": {
        "name": "D5",
        "N": 32,
        "outputs": 1085
      }
    },
    {
      "name": "design_registry",
      "passed": true,
      "detail": {
        "selected": 18,
        "excluded": 18
      }
    },
    {
      "name": "curve:D1_e0.03125",
      "passed": true,
      "detail": {
        "curve_id": "D1_e0.03125",
        "points": 65,
        "selected": 1,
        "Q2": true
      }
    },
    {
      "name": "curve:D1_e0.125",
      "passed": true,
      "detail": {
        "curve_id": "D1_e0.125",
        "points": 65,
        "selected": 1,
        "Q2": true
      }
    },
    {
      "name": "curve:D1_e0.5",
      "passed": true,
      "detail": {
        "curve_id": "D1_e0.5",
        "points": 65,
        "selected": 1,
        "Q2": true
      }
    },
    {
      "name": "curve:D1_hold_e0.03125",
      "passed": true,
      "detail": {
        "curve_id": "D1_hold_e0.03125",
        "points": 65,
        "selected": 1,
        "Q2": true
      }
    },
    {
      "name": "curve:D1_hold_e0.125",
      "passed": true,
      "detail": {
        "curve_id": "D1_hold_e0.125",
        "points": 65,
        "selected": 1,
        "Q2": true
      }
    },
    {
      "name": "curve:D1_hold_e0.5",
      "passed": true,
      "detail": {
        "curve_id": "D1_hold_e0.5",
        "points": 65,
        "selected": 1,
        "Q2": true
      }
    },
    {
      "name": "curve:D5_e0.03125",
      "passed": true,
      "detail": {
        "curve_id": "D5_e0.03125",
        "points": 65,
        "selected": 2,
        "Q2": true
      }
    },
    {
      "name": "curve:D5_e0.125",
      "passed": true,
      "detail": {
        "curve_id": "D5_e0.125",
        "points": 65,
        "selected": 2,
        "Q2": true
      }
    },
    {
      "name": "curve:D5_e0.5",
      "passed": true,
      "detail": {
        "curve_id": "D5_e0.5",
        "points": 65,
        "selected": 2,
        "Q2": true
      }
    },
    {
      "name": "curve:D6_e0.03125",
      "passed": true,
      "detail": {
        "curve_id": "D6_e0.03125",
        "points": 65,
        "selected": 2,
        "Q2": true
      }
    },
    {
      "name": "curve:D6_e0.125",
      "passed": true,
      "detail": {
        "curve_id": "D6_e0.125",
        "points": 65,
        "selected": 2,
        "Q2": true
      }
    },
    {
      "name": "curve:D6_e0.5",
      "passed": true,
      "detail": {
        "curve_id": "D6_e0.5",
        "points": 65,
        "selected": 2,
        "Q2": true
      }
    },
    {
      "name": "actual_validation_registry",
      "passed": true,
      "detail": {
        "cases": 18
      }
    },
    {
      "name": "validation:D1_e0.03125_targetN256",
      "passed": true,
      "detail": {
        "case_id": "D1_e0.03125_targetN256",
        "eligible": true,
        "Q1": true,
        "Q3": true,
        "Q5": null
      }
    },
    {
      "name": "validation:D1_e0.125_targetN256",
      "passed": true,
      "detail": {
        "case_id": "D1_e0.125_targetN256",
        "eligible": true,
        "Q1": true,
        "Q3": true,
        "Q5": null
      }
    },
    {
      "name": "validation:D1_e0.5_targetN256",
      "passed": true,
      "detail": {
        "case_id": "D1_e0.5_targetN256",
        "eligible": true,
        "Q1": true,
        "Q3": true,
        "Q5": null
      }
    },
    {
      "name": "validation:D1_hold_e0.03125_targetN256",
      "passed": true,
      "detail": {
        "case_id": "D1_hold_e0.03125_targetN256",
        "eligible": true,
        "Q1": true,
        "Q3": true,
        "Q5": true
      }
    },
    {
      "name": "validation:D1_hold_e0.125_targetN256",
      "passed": true,
      "detail": {
        "case_id": "D1_hold_e0.125_targetN256",
        "eligible": true,
        "Q1": true,
        "Q3": true,
        "Q5": true
      }
    },
    {
      "name": "validation:D1_hold_e0.5_targetN256",
      "passed": true,
      "detail": {
        "case_id": "D1_hold_e0.5_targetN256",
        "eligible": true,
        "Q1": true,
        "Q3": true,
        "Q5": true
      }
    },
    {
      "name": "validation:D5_e0.03125_targetN256",
      "passed": true,
      "detail": {
        "case_id": "D5_e0.03125_targetN256",
        "eligible": true,
        "Q1": true,
        "Q3": true,
        "Q5": null
      }
    },
    {
      "name": "validation:D5_e0.03125_targetN1024",
      "passed": true,
      "detail": {
        "case_id": "D5_e0.03125_targetN1024",
        "eligible": false,
        "Q1": null,
        "Q3": null,
        "Q5": null
      }
    },
    {
      "name": "validation:D5_e0.125_targetN256",
      "passed": true,
      "detail": {
        "case_id": "D5_e0.125_targetN256",
        "eligible": true,
        "Q1": true,
        "Q3": false,
        "Q5": null
      }
    },
    {
      "name": "validation:D5_e0.125_targetN1024",
      "passed": true,
      "detail": {
        "case_id": "D5_e0.125_targetN1024",
        "eligible": false,
        "Q1": null,
        "Q3": null,
        "Q5": null
      }
    },
    {
      "name": "validation:D5_e0.5_targetN256",
      "passed": true,
      "detail": {
        "case_id": "D5_e0.5_targetN256",
        "eligible": true,
        "Q1": true,
        "Q3": false,
        "Q5": null
      }
    },
    {
      "name": "validation:D5_e0.5_targetN1024",
      "passed": true,
      "detail": {
        "case_id": "D5_e0.5_targetN1024",
        "eligible": false,
        "Q1": null,
        "Q3": null,
        "Q5": null
      }
    },
    {
      "name": "validation:D6_e0.03125_targetN256",
      "passed": true,
      "detail": {
        "case_id": "D6_e0.03125_targetN256",
        "eligible": true,
        "Q1": true,
        "Q3": true,
        "Q5": true
      }
    },
    {
      "name": "validation:D6_e0.03125_targetN1024",
      "passed": true,
      "detail": {
        "case_id": "D6_e0.03125_targetN1024",
        "eligible": false,
        "Q1": null,
        "Q3": null,
        "Q5": null
      }
    },
    {
      "name": "validation:D6_e0.125_targetN256",
      "passed": true,
      "detail": {
        "case_id": "D6_e0.125_targetN256",
        "eligible": true,
        "Q1": true,
        "Q3": false,
        "Q5": true
      }
    },
    {
      "name": "validation:D6_e0.125_targetN1024",
      "passed": true,
      "detail": {
        "case_id": "D6_e0.125_targetN1024",
        "eligible": false,
        "Q1": null,
        "Q3": null,
        "Q5": null
      }
    },
    {
      "name": "validation:D6_e0.5_targetN256",
      "passed": true,
      "detail": {
        "case_id": "D6_e0.5_targetN256",
        "eligible": true,
        "Q1": true,
        "Q3": true,
        "Q5": true
      }
    },
    {
      "name": "validation:D6_e0.5_targetN1024",
      "passed": true,
      "detail": {
        "case_id": "D6_e0.5_targetN1024",
        "eligible": false,
        "Q1": null,
        "Q3": null,
        "Q5": null
      }
    },
    {
      "name": "serial_cache_registry_and_event_order",
      "passed": true,
      "detail": {
        "unique_serial_solves": 62,
        "logged_starts": 62
      }
    },
    {
      "name": "diagnostics_registry_and_hashes",
      "passed": true,
      "detail": {
        "groups": 32
      }
    },
    {
      "name": "diagnostic:D1:N16",
      "passed": true,
      "detail": {
        "name": "D1",
        "N": 16,
        "outputs": 1085
      }
    },
    {
      "name": "diagnostic:D1:N32",
      "passed": true,
      "detail": {
        "name": "D1",
        "N": 32,
        "outputs": 1085
      }
    },
    {
      "name": "diagnostic:D1:N64",
      "passed": true,
      "detail": {
        "name": "D1",
        "N": 64,
        "outputs": 1085
      }
    },
    {
      "name": "diagnostic:D1:N128",
      "passed": true,
      "detail": {
        "name": "D1",
        "N": 128,
        "outputs": 1085
      }
    },
    {
      "name": "diagnostic:D1:N256",
      "passed": true,
      "detail": {
        "name": "D1",
        "N": 256,
        "outputs": 1085
      }
    },
    {
      "name": "diagnostic:D1:N512",
      "passed": true,
      "detail": {
        "name": "D1",
        "N": 512,
        "outputs": 1085
      }
    },
    {
      "name": "diagnostic:D1:N1024",
      "passed": true,
      "detail": {
        "name": "D1",
        "N": 1024,
        "outputs": 1085
      }
    },
    {
      "name": "diagnostic:D1:N2048",
      "passed": true,
      "detail": {
        "name": "D1",
        "N": 2048,
        "outputs": 1085
      }
    },
    {
      "name": "diagnostic:D1_hold:N16",
      "passed": true,
      "detail": {
        "name": "D1_hold",
        "N": 16,
        "outputs": 1085
      }
    },
    {
      "name": "diagnostic:D1_hold:N32",
      "passed": true,
      "detail": {
        "name": "D1_hold",
        "N": 32,
        "outputs": 1085
      }
    },
    {
      "name": "diagnostic:D1_hold:N64",
      "passed": true,
      "detail": {
        "name": "D1_hold",
        "N": 64,
        "outputs": 1085
      }
    },
    {
      "name": "diagnostic:D1_hold:N128",
      "passed": true,
      "detail": {
        "name": "D1_hold",
        "N": 128,
        "outputs": 1085
      }
    },
    {
      "name": "diagnostic:D1_hold:N256",
      "passed": true,
      "detail": {
        "name": "D1_hold",
        "N": 256,
        "outputs": 1085
      }
    },
    {
      "name": "diagnostic:D1_hold:N512",
      "passed": true,
      "detail": {
        "name": "D1_hold",
        "N": 512,
        "outputs": 1085
      }
    },
    {
      "name": "diagnostic:D1_hold:N1024",
      "passed": true,
      "detail": {
        "name": "D1_hold",
        "N": 1024,
        "outputs": 1085
      }
    },
    {
      "name": "diagnostic:D1_hold:N2048",
      "passed": true,
      "detail": {
        "name": "D1_hold",
        "N": 2048,
        "outputs": 1085
      }
    },
    {
      "name": "diagnostic:D5:N16",
      "passed": true,
      "detail": {
        "name": "D5",
        "N": 16,
        "outputs": 1085
      }
    },
    {
      "name": "diagnostic:D5:N32",
      "passed": true,
      "detail": {
        "name": "D5",
        "N": 32,
        "outputs": 1085
      }
    },
    {
      "name": "diagnostic:D5:N64",
      "passed": true,
      "detail": {
        "name": "D5",
        "N": 64,
        "outputs": 1085
      }
    },
    {
      "name": "diagnostic:D5:N128",
      "passed": true,
      "detail": {
        "name": "D5",
        "N": 128,
        "outputs": 1085
      }
    },
    {
      "name": "diagnostic:D5:N256",
      "passed": true,
      "detail": {
        "name": "D5",
        "N": 256,
        "outputs": 1085
      }
    },
    {
      "name": "diagnostic:D5:N512",
      "passed": true,
      "detail": {
        "name": "D5",
        "N": 512,
        "outputs": 1085
      }
    },
    {
      "name": "diagnostic:D5:N1024",
      "passed": true,
      "detail": {
        "name": "D5",
        "N": 1024,
        "outputs": 1085
      }
    },
    {
      "name": "diagnostic:D5:N2048",
      "passed": true,
      "detail": {
        "name": "D5",
        "N": 2048,
        "outputs": 1085
      }
    },
    {
      "name": "diagnostic:D6:N16",
      "passed": true,
      "detail": {
        "name": "D6",
        "N": 16,
        "outputs": 1085
      }
    },
    {
      "name": "diagnostic:D6:N32",
      "passed": true,
      "detail": {
        "name": "D6",
        "N": 32,
        "outputs": 1085
      }
    },
    {
      "name": "diagnostic:D6:N64",
      "passed": true,
      "detail": {
        "name": "D6",
        "N": 64,
        "outputs": 1085
      }
    },
    {
      "name": "diagnostic:D6:N128",
      "passed": true,
      "detail": {
        "name": "D6",
        "N": 128,
        "outputs": 1085
      }
    },
    {
      "name": "diagnostic:D6:N256",
      "passed": true,
      "detail": {
        "name": "D6",
        "N": 256,
        "outputs": 1085
      }
    },
    {
      "name": "diagnostic:D6:N512",
      "passed": true,
      "detail": {
        "name": "D6",
        "N": 512,
        "outputs": 1085
      }
    },
    {
      "name": "diagnostic:D6:N1024",
      "passed": true,
      "detail": {
        "name": "D6",
        "N": 1024,
        "outputs": 1085
      }
    },
    {
      "name": "diagnostic:D6:N2048",
      "passed": true,
      "detail": {
        "name": "D6",
        "N": 2048,
        "outputs": 1085
      }
    },
    {
      "name": "three_process_parallel_validation",
      "passed": true,
      "detail": {
        "case_id": "D5_e0.125_targetN1024",
        "pids": [
          34708,
          30972,
          19796
        ],
        "three_worker_overlap_seconds": 3.0810741999885067
      }
    },
    {
      "name": "uncompressed_new_outputs",
      "passed": true,
      "detail": {
        "new_npz_or_zip": 0
      }
    }
  ],
  "scientific_findings": [
    {
      "curve": "D1_e0.03125",
      "Q2": true
    },
    {
      "curve": "D1_e0.125",
      "Q2": true
    },
    {
      "curve": "D1_e0.5",
      "Q2": true
    },
    {
      "curve": "D1_hold_e0.03125",
      "Q2": true
    },
    {
      "curve": "D1_hold_e0.125",
      "Q2": true
    },
    {
      "curve": "D1_hold_e0.5",
      "Q2": true
    },
    {
      "curve": "D5_e0.03125",
      "Q2": true
    },
    {
      "curve": "D5_e0.125",
      "Q2": true
    },
    {
      "curve": "D5_e0.5",
      "Q2": true
    },
    {
      "curve": "D6_e0.03125",
      "Q2": true
    },
    {
      "curve": "D6_e0.125",
      "Q2": true
    },
    {
      "curve": "D6_e0.5",
      "Q2": true
    },
    {
      "name": "D1",
      "Q4": true
    },
    {
      "name": "D1_hold",
      "Q4": true
    },
    {
      "name": "D5",
      "Q4": true
    },
    {
      "name": "D6",
      "Q4": true
    },
    {
      "case_id": "D1_e0.03125_targetN256",
      "eligible": true,
      "Q1": true,
      "Q3": true,
      "Q5": null,
      "effective_saving": true
    },
    {
      "case_id": "D1_e0.125_targetN256",
      "eligible": true,
      "Q1": true,
      "Q3": true,
      "Q5": null,
      "effective_saving": true
    },
    {
      "case_id": "D1_e0.5_targetN256",
      "eligible": true,
      "Q1": true,
      "Q3": true,
      "Q5": null,
      "effective_saving": true
    },
    {
      "case_id": "D1_hold_e0.03125_targetN256",
      "eligible": true,
      "Q1": true,
      "Q3": true,
      "Q5": true,
      "effective_saving": true
    },
    {
      "case_id": "D1_hold_e0.125_targetN256",
      "eligible": true,
      "Q1": true,
      "Q3": true,
      "Q5": true,
      "effective_saving": true
    },
    {
      "case_id": "D1_hold_e0.5_targetN256",
      "eligible": true,
      "Q1": true,
      "Q3": true,
      "Q5": true,
      "effective_saving": true
    },
    {
      "case_id": "D5_e0.03125_targetN256",
      "eligible": true,
      "Q1": true,
      "Q3": true,
      "Q5": null,
      "effective_saving": true
    },
    {
      "case_id": "D5_e0.03125_targetN1024",
      "eligible": false,
      "Q1": null,
      "Q3": null,
      "Q5": null,
      "effective_saving": false
    },
    {
      "case_id": "D5_e0.125_targetN256",
      "eligible": true,
      "Q1": true,
      "Q3": false,
      "Q5": null,
      "effective_saving": false
    },
    {
      "case_id": "D5_e0.125_targetN1024",
      "eligible": false,
      "Q1": null,
      "Q3": null,
      "Q5": null,
      "effective_saving": false
    },
    {
      "case_id": "D5_e0.5_targetN256",
      "eligible": true,
      "Q1": true,
      "Q3": false,
      "Q5": null,
      "effective_saving": false
    },
    {
      "case_id": "D5_e0.5_targetN1024",
      "eligible": false,
      "Q1": null,
      "Q3": null,
      "Q5": null,
      "effective_saving": false
    },
    {
      "case_id": "D6_e0.03125_targetN256",
      "eligible": true,
      "Q1": true,
      "Q3": true,
      "Q5": true,
      "effective_saving": true
    },
    {
      "case_id": "D6_e0.03125_targetN1024",
      "eligible": false,
      "Q1": null,
      "Q3": null,
      "Q5": null,
      "effective_saving": false
    },
    {
      "case_id": "D6_e0.125_targetN256",
      "eligible": true,
      "Q1": true,
      "Q3": false,
      "Q5": true,
      "effective_saving": false
    },
    {
      "case_id": "D6_e0.125_targetN1024",
      "eligible": false,
      "Q1": null,
      "Q3": null,
      "Q5": null,
      "effective_saving": false
    },
    {
      "case_id": "D6_e0.5_targetN256",
      "eligible": true,
      "Q1": true,
      "Q3": true,
      "Q5": true,
      "effective_saving": true
    },
    {
      "case_id": "D6_e0.5_targetN1024",
      "eligible": false,
      "Q1": null,
      "Q3": null,
      "Q5": null,
      "effective_saving": false
    }
  ],
  "interpretation": "A false numerical Q result is retained honestly and is not an integrity failure. Failed checks mean missing artifacts, changed inputs, inconsistent registries, or incorrect recorded predicates.",
  "limits": [
    "No PDE is recomputed. Saved peak states and analytic initial data are checked.",
    "Old directory contents are checked with all recorded names/sizes/mtimes and only the pre-recorded content hashes.",
    "Reference indicators are empirical sensitivities, not rigorous continuous-solution error certificates.",
    "Displayed integer optima use an independent monotone-cost search; all-state Q2 counts are separately reconstructed from the full triangular integer domain."
  ]
}


==> anc/computations/smooth/initial_runtime_estimate.json <==
{
  "recorded_utc": "2026-11-18T02:12:46.6340516Z",
  "task": "Two-mesh design for smooth initial data",
  "task_file": "historical-input/smooth-data-two-mesh-design-task-2026-11-17.md",
  "scope": "All new outputs here; all other directories read-only",
  "status": "planning_before_new_PDE",
  "estimated_wall_hours": 7.5,
  "maximum_planned_wall_hours": 8,
  "epsilon": [
    0.03125,
    0.125,
    0.5
  ],
  "processor_verified": "Intel64 Family 6 Model 140 Stepping 1, GenuineIntel",
  "logical_cpu_count": 8,
  "cost_model_source": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\cost_models_frozen.json",
  "reference_chain_process_hours_upper": 5.0,
  "reference_workers": 3,
  "reference_wall_hours_ideal": 1.67,
  "validation_serial_hours_upper_without_cache": 3.6,
  "overhead_and_margin_hours": 2.0,
  "time_window": [
    0,
    1
  ],
  "error_powers": [
    2,
    2
  ],
  "uses_t0": false,
  "reference_choice": "Raw W N4096, spatial comparison N2048 and contraction diagnostic N1024, level3 versus level2 time indicator; t=0 analytic initial datum",
  "reference_caveat": "Empirical indicators, not certified continuous-error bounds; no Richardson extrapolation",
  "initial_estimate_basis": "Historical D1 chain timing, frozen per-step cost, D5 source80 and D6 source64; upper estimate includes one extra reference comparison level not required by final raw-reference plan",
  "budget_policy": "Re-estimate from runtime only before design prediction freeze. If projected wall time exceeds 8 hours, omit epsilon=1/32 before validation; never alter frozen files or reduce based on observed validation errors",
  "resolution_policy": "Pre-register before new solves: error below 10 times reference uncertainty is unresolved and excluded; selected tolerance times epsilon must be at least 100 times reference uncertainty",
  "new_PDE_started": false
}


==> anc/computations/smooth/numerical_smooth.py <==
"""Direct W solves and exact-on-union-mesh H norms for the two-mesh design.

Historical inputs are imported read-only. New smooth data and time grids are local. No files are written by this module.
Returned states have shape (number_of_outputs, 2*N-1), and already include eps.
For reusable linear solves call run_solve(..., eps=1, direct=False).
"""
from __future__ import annotations

import os
import sys
for _key in ('OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'OMP_NUM_THREADS', 'NUMEXPR_NUM_THREADS'):
    os.environ[_key] = '1'
sys.dont_write_bytecode = True
os.environ['PYTHONDONTWRITEBYTECODE'] = '1'

from contextlib import nullcontext
from pathlib import Path
import time
import hashlib


HISTORICAL_TIMING = Path(__file__).resolve().parent.parent / 'support/timing'
sys.path.insert(0, str(HISTORICAL_TIMING))
import twomesh_timing as historical
from theta0_core import FEM, NU
import theta0_core as core
import m0_core
import check_initial_layer
import smooth_data
from smooth_data import project, data_metadata
from m0_core import evaluation
import numpy as np

try:
    from threadpoolctl import threadpool_limits, threadpool_info
except ImportError:
    threadpool_limits = None
    threadpool_info = None

LEVEL = 3
SOURCES = {'D1':32, 'D1_hold':32, 'D5':80, 'D6':64}


def source_hashes():
    modules = (historical,core,m0_core,check_initial_layer,smooth_data)
    paths = [Path(__file__).resolve(),*[Path(module.__file__).resolve() for module in modules]]
    return {str(path):hashlib.sha256(path.read_bytes()).hexdigest() for path in paths}


def output_grid(name):
    if name not in SOURCES:
        raise ValueError('Unsupported smooth datum: '+str(name))
    return core.output_grid('D1')


def time_grid(name,n,outs=None,level=0):
    """Original B.3 rule, with predeclared source scales for D5 and D6.

    The level parameter is retained for compatibility; subdivision is applied
    explicitly by the caller, as in the historical time_grid implementation.
    """
    if name not in SOURCES or int(n)!=n or n<1:
        raise ValueError('Unknown datum or invalid mesh size')
    if outs is None:
        outs=output_grid(name)[0]
    outs=np.asarray(outs,float)
    source=SOURCES[name]
    alpha=40*source**2
    dx=.08/source
    xmax=1-(1+alpha*outs[-1])**(-.5)
    xx=dx*np.arange(1,int(xmax/dx)+1)
    tt=((1-xx)**(-2)-1)/alpha
    tiny=1e-4/(116*n**3)
    first=float(tt[0])
    geom=tiny*2.**np.arange(max(1,int(np.ceil(np.log2(first/tiny)))))
    return np.unique(np.r_[0.,geom[geom<first],tt,np.arange(.01,outs[-1],.002),outs])


def _thread_limit():
    return threadpool_limits(limits=1) if threadpool_limits is not None else nullcontext()


def output_times(name: str, T: float = 1.0, output_from: float = 0.0) -> np.ndarray:
    """Return exactly the stored reference's output timestamps within the window."""
    times, _ = output_grid(name)
    if T < output_from or T > times[-1]:
        raise ValueError('Require output_from <= T <= 1.')
    selected = times[(times >= output_from) & (times <= T)]
    if not len(selected):
        raise ValueError('The requested interval contains no reference output.')
    if selected[-1] != T:
        raise ValueError('T must equal an existing reference output timestamp; no snapping is performed.')
    return selected


def nominal_steps(name: str, n: int, T: float = 1.0, level: int = LEVEL) -> int:
    """Count prescribed level-3 steps to an exact reference output timestamp."""
    outputs, _ = output_grid(name)
    if T not in outputs:
        raise ValueError('T must be an exact reference output timestamp.')
    base = time_grid(name, n, outputs)
    end = int(np.searchsorted(base, T))
    if base[end] != T:
        raise AssertionError('The reference output must be in the integration grid.')
    return end * 2**int(level)


def run_solve(name: str, n: int, eps: float, direct: bool,
              T: float = 1.0, output_from: float = 0.0, level: int = LEVEL) -> dict:
    """Run the historical five-stage Radau IIA Stepper without changing its kernel.

    Matrix assembly, projection, Stepper construction, and output allocation are
    outside `seconds`, matching table 18's integration-only timing boundary.
    Copying requested output states and LU setup during integration are included.
    All original reference output timestamps in [output_from,T] are retained,
    and states are captured at exact equality, not a nearest-time match.

    The original Stepper tests relative Picard updates, not the full stage
    residual.  This limitation is explicitly returned in `stage_residual_check`.
    Counters include actual accepted substeps and attempted work on rejected
    steps, according to the unchanged historical Stepper implementation.
    """
    if output_from!=0.0:
        raise ValueError('Smooth validation must include t=0; output_from must be zero.')
    if int(n)!=n or int(level)!=level or level<0 or level>5:
        raise ValueError('n must be integral and level must be an integer in 0..5.')
    level=int(level)
    n = int(n)
    if n < 1 or not np.isfinite(eps):
        raise ValueError('n must be positive and eps must be finite.')
    with _thread_limit():
        outputs, _ = output_grid(name)
        selected = output_times(name, T, output_from)
        base = time_grid(name, n, outputs)
        end = int(np.searchsorted(base, T))
        if base[end] != T:
            raise AssertionError('The final output is absent from the time grid.')
        base = base[:end + 1]
        fem = FEM(n)
        initial = float(eps) * project(fem, name)
        stepper = historical.Stepper(fem, initial, bool(direct), stages=5)
        states = np.empty((len(selected), fem.d), dtype=np.float64)
        elapsed_at_outputs = np.empty(len(selected), dtype=np.float64)
        counters_at_outputs = np.empty((len(selected), 6), dtype=np.int64)
        counter_names = ('steps', 'lus', 'lusolves', 'nonlin', 'iters', 'halvings')
        k = 0
        tick = time.perf_counter()
        if selected[0] == 0.0:
            states[0] = stepper.u[:, 0]
            elapsed_at_outputs[0] = time.perf_counter() - tick
            counters_at_outputs[0] = 0
            k = 1
        for left, right in zip(base[:-1], base[1:]):
            dt = (right - left) / 2**level
            for _ in range(2**level):
                stepper.advance(dt)
            if k < len(selected) and right == selected[k]:
                states[k] = stepper.u[:, 0]
                elapsed_at_outputs[k] = time.perf_counter() - tick
                counters_at_outputs[k] = [getattr(stepper, q) for q in counter_names]
                k += 1
        seconds = time.perf_counter() - tick
        if k != len(selected):
            raise AssertionError(f'Only {k}/{len(selected)} exact output times captured.')
        if not np.all(np.isfinite(states)):
            raise ArithmeticError('Non-finite solution state.')
        counters = {q: int(getattr(stepper, q)) for q in counter_names}
        return dict(name=name, N=n, epsilon=float(eps), direct=bool(direct), T=float(T),
                    level=level, stages=5, times=selected.copy(), states=states,
                    seconds=seconds, output_seconds=elapsed_at_outputs,
                    output_counters=counters_at_outputs, counter_names=counter_names,
                    nominal_steps=nominal_steps(name, n, T, level), datum_hash=data_metadata(name)["datum_hash"], source_hashes=source_hashes(), **counters,
                    state_convention='Actual amplitude eps for both linear and nonlinear states.',
                    timing_boundary='After FEM/projection/Stepper/output allocation; includes integration, LU factors, and output copies.',
                    stage_residual_check='Not performed: historical kernel uses relative Picard-update tolerance 3e-11.',
                    threadpools=threadpool_info() if threadpool_info is not None else None)


class UnionHNorm:
    """Weighted L2 norm of a sum of cubic Hermite FE fields on arbitrary meshes.

    Each input state is shaped (2*N-1,) or (2*N-1, number_of_states).
    Integration splits at the union of all mesh nodes.  Five-point Gauss
    quadrature is exact for the degree-seven squared difference times (1+x),
    up to floating-point arithmetic; nested grids are not required.
    """
    def __init__(self, meshes, gauss_order: int = 5, column_chunk: int = 16):
        self.meshes = tuple(int(n) for n in meshes)
        if not self.meshes or min(self.meshes) < 1:
            raise ValueError('At least one positive integer mesh size is required.')
        if gauss_order < 4:
            raise ValueError('Degree-seven exactness requires at least four Gauss points.')
        self.column_chunk = max(1, int(column_chunk))
        edges = np.unique(np.concatenate([np.linspace(0.0, 1.0, n + 1) for n in self.meshes]))
        z, w = np.polynomial.legendre.leggauss(gauss_order)
        widths = np.diff(edges)
        self.x = (edges[:-1, None] + widths[:, None] * (z + 1.0) / 2.0).ravel()
        weights = (widths[:, None] * w[None, :] / 2.0).ravel()
        self.weights = weights * (1.0 + self.x)
        self.matrices = tuple(evaluation(n, self.x) for n in self.meshes)

    def norm(self, states, coefficients=None):
        """Return one norm per state-column; vector-only inputs yield a float."""
        if len(states) != len(self.meshes):
            raise ValueError('One state array is required for each registered mesh.')
        coefficients = np.ones(len(states)) if coefficients is None else np.asarray(coefficients, float)
        if coefficients.shape != (len(states),):
            raise ValueError('One scalar coefficient is required for each field.')
        arrays = [np.asarray(state, dtype=float) for state in states]
        scalar = all(state.ndim == 1 for state in arrays)
        arrays = [state[:, None] if state.ndim == 1 else state for state in arrays]
        counts = set()
        for n, state in zip(self.meshes, arrays):
            if state.ndim != 2 or state.shape[0] != 2*n-1:
                raise ValueError(f'State for N={n} must have {2*n-1} rows.')
            counts.add(state.shape[1])
        if len(counts) != 1:
            raise ValueError('All fields must have the same number of state columns.')
        count = counts.pop()
        result = np.empty(count, dtype=float)
        for start in range(0, count, self.column_chunk):
            stop = min(count, start + self.column_chunk)
            values = np.zeros((len(self.x), stop-start), dtype=float)
            for coefficient, matrix, state in zip(coefficients, self.matrices, arrays):
                if coefficient:
                    values += coefficient * (matrix @ state[:, start:stop])
            result[start:stop] = np.sqrt(np.maximum(0.0, self.weights @ (values*values)))
        return float(result[0]) if scalar else result


def h_norm_combination(terms, *, column_chunk: int = 16):
    """Convenience wrapper for (N, state, coefficient) triples.

    Reuse UnionHNorm directly when evaluating the same mesh combination often.
    """
    terms = list(terms)
    evaluator = UnionHNorm([term[0] for term in terms], column_chunk=column_chunk)
    return evaluator.norm([term[1] for term in terms], [term[2] for term in terms])

==> anc/computations/smooth/parallel_results.json <==
{
  "status": "complete",
  "created_utc": "2026-11-18T04:33:05.545878+00:00",
  "case": {
    "name": "D5",
    "family": "D5",
    "constant_source": "D5",
    "held_out": false,
    "eps": 0.125,
    "T": 1.0,
    "model": "smooth_h2",
    "curve_id": "D5_e0.125",
    "M": 55073.49597803817,
    "a": 7.385638116468849,
    "c": 0.002902409847034936,
    "continuous_rho": 23.03084608716978,
    "continuous_cost_ratio": 0.34945917152518446,
    "full_reference_uncertainty": 3.4996311413629856e-09,
    "reference_uncertainty": 3.4996311413629856e-09,
    "reference_verified": true,
    "eta": 8.511671042010358e-06,
    "feasible": true,
    "N": 1022,
    "Nhat": 45,
    "N1": 932,
    "ratio": 22.711111111111112,
    "model_error_relative": 8.504376658132171e-06,
    "model_error_absolute": 1.0630470822665214e-06,
    "linear_error_relative": 7.071087844781585e-06,
    "ordering_error_relative": 1.4332888133505857e-06,
    "single_model_error_relative": 8.506028530544729e-06,
    "single_model_error_absolute": 1.0632535663180911e-06,
    "linear_fine_seconds": 37.27427314875874,
    "linear_coarse_seconds": 4.654979228123766,
    "nonlinear_coarse_seconds": 32.0927672097413,
    "serial_seconds": 74.0220195866238,
    "parallel_seconds": 37.27427314875874,
    "single_seconds": 144.6781445627225,
    "saving_ratio": 0.511632353389305,
    "steps_fine": 20800,
    "steps_coarse": 20688,
    "steps_single": 20792,
    "continuous_N": 1024.0,
    "continuous_Nhat": 44.46210947371398,
    "boundary_reasons": [],
    "boundary_affected": false,
    "integer_rounding_exemption": false,
    "Q2_eligible": true,
    "Q2_relative_ratio_error": 0.013882901863374819,
    "Q2_model_pass": true,
    "point_index": 11,
    "sample_kinds": [
      "target_N1024"
    ],
    "case_id": "D5_e0.125_targetN1024",
    "target_N": 1024,
    "continuous_target_Nhat": 44.46210947371398,
    "selection_labels": [
      "target_N1024"
    ],
    "target_to_reference_uncertainty": 304.02029164619887,
    "selection_status": "selected",
    "selection_exclusion_reasons": []
  },
  "parts": {
    "linear_fine": {
      "name": "D5",
      "N": 1022,
      "epsilon": 1.0,
      "direct": false,
      "T": 1.0,
      "level": 3,
      "stages": 5,
      "seconds": 29.72120879997965,
      "counter_names": [
        "steps",
        "lus",
        "lusolves",
        "nonlin",
        "iters",
        "halvings"
      ],
      "nominal_steps": 20800,
      "datum_hash": "0b9292abc943ad96753285775a819bc52057c75417bd508f0da5d96b7818d8e4",
      "source_hashes": {
        "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\numerical_smooth.py": "0b2d7f86a49c184accc4482f96568f2286c81a6bde704c097545f1d4e7cdf79c",
        "D:\\Claude\\Other Nonlinear\\numerics\\twomesh_timing_20261104\\twomesh_timing.py": "46f512f97248427315f9a44d708c1eca896aa051597bafd57cdf3795ca5ae710",
        "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m1\\theta0_core.py": "1c47416bbe7370ceb186e180f51668b08630d3cb52b3b16df7b6791c585dc3d1",
        "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m0\\m0_core.py": "07d6518adffcb02702f6bd0f6fb492cda4964187d85108705754e33d87cde252",
        "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m0\\check_initial_layer.py": "c7a9ba1d3c8c9908151b3ffd8925ea2cf661d79b31adbd142f386ff76c210e41",
        "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\smooth_data.py": "f6d1cc8691d82fe7afbd0d8e944c1fe24d21576bde06b3bdd9dc77af2db137ff"
      },
      "steps": 20800,
      "lus": 6351,
      "lusolves": 62400,
      "nonlin": 0,
      "iters": 0,
      "halvings": 0,
      "state_convention": "Actual amplitude eps for both linear and nonlinear states.",
      "timing_boundary": "After FEM/projection/Stepper/output allocation; includes integration, LU factors, and output copies.",
      "stage_residual_check": "Not performed: historical kernel uses relative Picard-update tolerance 3e-11.",
      "threadpools": [
        {
          "user_api": "blas",
          "internal_api": "openblas",
          "num_threads": 1,
          "prefix": "libscipy_openblas",
          "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\numpy.libs\\libscipy_openblas64_-ed4f167a5330424524f45258e7ca2c8d.dll",
          "version": "0.3.34.106.0",
          "threading_layer": "pthreads",
          "architecture": "SkylakeX"
        },
        {
          "user_api": "blas",
          "internal_api": "openblas",
          "num_threads": 1,
          "prefix": "libscipy_openblas",
          "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\scipy.libs\\libscipy_openblas-197ee2fc9b4d071f7e048078cac74115.dll",
          "version": "0.3.31.dev",
          "threading_layer": "pthreads",
          "architecture": "SkylakeX"
        }
      ],
      "pid": 34708,
      "process_started_utc": "2026-11-18T04:32:34.477682+00:00",
      "process_completed_utc": "2026-11-18T04:33:04.285140+00:00",
      "start_perf": 535594.6542567,
      "end_perf": 535624.4710586,
      "process_total_seconds": 29.816801900044084
    },
    "linear_coarse": {
      "name": "D5",
      "N": 45,
      "epsilon": 1.0,
      "direct": false,
      "T": 1.0,
      "level": 3,
      "stages": 5,
      "seconds": 3.020651299972087,
      "counter_names": [
        "steps",
        "lus",
        "lusolves",
        "nonlin",
        "iters",
        "halvings"
      ],
      "nominal_steps": 20688,
      "datum_hash": "0b9292abc943ad96753285775a819bc52057c75417bd508f0da5d96b7818d8e4",
      "source_hashes": {
        "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\numerical_smooth.py": "0b2d7f86a49c184accc4482f96568f2286c81a6bde704c097545f1d4e7cdf79c",
        "D:\\Claude\\Other Nonlinear\\numerics\\twomesh_timing_20261104\\twomesh_timing.py": "46f512f97248427315f9a44d708c1eca896aa051597bafd57cdf3795ca5ae710",
        "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m1\\theta0_core.py": "1c47416bbe7370ceb186e180f51668b08630d3cb52b3b16df7b6791c585dc3d1",
        "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m0\\m0_core.py": "07d6518adffcb02702f6bd0f6fb492cda4964187d85108705754e33d87cde252",
        "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m0\\check_initial_layer.py": "c7a9ba1d3c8c9908151b3ffd8925ea2cf661d79b31adbd142f386ff76c210e41",
        "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\smooth_data.py": "f6d1cc8691d82fe7afbd0d8e944c1fe24d21576bde06b3bdd9dc77af2db137ff"
      },
      "steps": 20688,
      "lus": 6291,
      "lusolves": 62064,
      "nonlin": 0,
      "iters": 0,
      "halvings": 0,
      "state_convention": "Actual amplitude eps for both linear and nonlinear states.",
      "timing_boundary": "After FEM/projection/Stepper/output allocation; includes integration, LU factors, and output copies.",
      "stage_residual_check": "Not performed: historical kernel uses relative Picard-update tolerance 3e-11.",
      "threadpools": [
        {
          "user_api": "blas",
          "internal_api": "openblas",
          "num_threads": 1,
          "prefix": "libscipy_openblas",
          "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\numpy.libs\\libscipy_openblas64_-ed4f167a5330424524f45258e7ca2c8d.dll",
          "version": "0.3.34.106.0",
          "threading_layer": "pthreads",
          "architecture": "SkylakeX"
        },
        {
          "user_api": "blas",
          "internal_api": "openblas",
          "num_threads": 1,
          "prefix": "libscipy_openblas",
          "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\scipy.libs\\libscipy_openblas-197ee2fc9b4d071f7e048078cac74115.dll",
          "version": "0.3.31.dev",
          "threading_layer": "pthreads",
          "architecture": "SkylakeX"
        }
      ],
      "pid": 30972,
      "process_started_utc": "2026-11-18T04:32:34.477682+00:00",
      "process_completed_utc": "2026-11-18T04:32:37.558084+00:00",
      "start_perf": 535594.6542725,
      "end_perf": 535597.7353467,
      "process_total_seconds": 3.0810741999885067
    },
    "nonlinear_coarse": {
      "name": "D5",
      "N": 45,
      "epsilon": 0.125,
      "direct": true,
      "T": 1.0,
      "level": 3,
      "stages": 5,
      "seconds": 21.59459200000856,
      "counter_names": [
        "steps",
        "lus",
        "lusolves",
        "nonlin",
        "iters",
        "halvings"
      ],
      "nominal_steps": 20688,
      "datum_hash": "0b9292abc943ad96753285775a819bc52057c75417bd508f0da5d96b7818d8e4",
      "source_hashes": {
        "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\numerical_smooth.py": "0b2d7f86a49c184accc4482f96568f2286c81a6bde704c097545f1d4e7cdf79c",
        "D:\\Claude\\Other Nonlinear\\numerics\\twomesh_timing_20261104\\twomesh_timing.py": "46f512f97248427315f9a44d708c1eca896aa051597bafd57cdf3795ca5ae710",
        "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m1\\theta0_core.py": "1c47416bbe7370ceb186e180f51668b08630d3cb52b3b16df7b6791c585dc3d1",
        "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m0\\m0_core.py": "07d6518adffcb02702f6bd0f6fb492cda4964187d85108705754e33d87cde252",
        "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m0\\check_initial_layer.py": "c7a9ba1d3c8c9908151b3ffd8925ea2cf661d79b31adbd142f386ff76c210e41",
        "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\smooth_data.py": "f6d1cc8691d82fe7afbd0d8e944c1fe24d21576bde06b3bdd9dc77af2db137ff"
      },
      "steps": 20688,
      "lus": 6291,
      "lusolves": 169704,
      "nonlin": 179400,
      "iters": 35880,
      "halvings": 0,
      "state_convention": "Actual amplitude eps for both linear and nonlinear states.",
      "timing_boundary": "After FEM/projection/Stepper/output allocation; includes integration, LU factors, and output copies.",
      "stage_residual_check": "Not performed: historical kernel uses relative Picard-update tolerance 3e-11.",
      "threadpools": [
        {
          "user_api": "blas",
          "internal_api": "openblas",
          "num_threads": 1,
          "prefix": "libscipy_openblas",
          "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\numpy.libs\\libscipy_openblas64_-ed4f167a5330424524f45258e7ca2c8d.dll",
          "version": "0.3.34.106.0",
          "threading_layer": "pthreads",
          "architecture": "SkylakeX"
        },
        {
          "user_api": "blas",
          "internal_api": "openblas",
          "num_threads": 1,
          "prefix": "libscipy_openblas",
          "filepath": "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\.venv\\Lib\\site-packages\\scipy.libs\\libscipy_openblas-197ee2fc9b4d071f7e048078cac74115.dll",
          "version": "0.3.31.dev",
          "threading_layer": "pthreads",
          "architecture": "SkylakeX"
        }
      ],
      "pid": 19796,
      "process_started_utc": "2026-11-18T04:32:34.477682+00:00",
      "process_completed_utc": "2026-11-18T04:32:56.139202+00:00",
      "start_perf": 535594.654215,
      "end_perf": 535616.3239438,
      "process_total_seconds": 21.66972879995592
    }
  },
  "pool_wall_seconds": 30.942865999997593,
  "predicted_wall_seconds": 37.27427314875874,
  "wall_prediction_relative_error": -0.1698599761688977,
  "weighted_error": 3.128605106679422e-08,
  "serial_weighted_error": 3.128605106679422e-08,
  "single_serial_seconds": 80.04751419997774,
  "wall_to_single_ratio": 0.3865562386196647,
  "initial_comparison": {
    "analytic_initial_comparison": true,
    "two_mesh": {
      "N": 1022,
      "name": "D5",
      "unit_H_error": 4.344565716083136e-09,
      "gauss64": 4.3445657193396795e-09,
      "gauss96": 4.344565716083136e-09,
      "quad_check_diff": 3.256543069991653e-18,
      "projection_norm": 0.9999999999999997,
      "coefficient_source": "provided trajectory t=0",
      "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
    },
    "coarse_correction_H": 0.0
  },
  "timing_boundary": "Pool spawn through returned arrays, including setup and transfer. Serial/model component times cover integration only."
}


==> anc/computations/smooth/predictions_frozen.sha256.json <==
{
  "path": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\predictions_frozen.json",
  "sha256": "3bd228657e6e869f36c061820bbcbdff15d562d884d7dbf95f14787bfb3f8baa",
  "frozen_utc": "2026-11-18T04:05:46.990259+00:00",
  "bytes": 1468593,
  "creation_finished_utc": "2026-11-18T04:05:47.064270+00:00",
  "prediction_before_new_validation": true
}


==> anc/computations/smooth/prepare_protocol.py <==
"""Freeze smooth-data protocol before any new PDE runs; historical sources stay read-only."""
from __future__ import annotations
import os,sys
os.environ['PYTHONDONTWRITEBYTECODE']='1'
sys.dont_write_bytecode=True
for key in ('OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','OMP_NUM_THREADS','NUMEXPR_NUM_THREADS'):os.environ[key]='1'
from pathlib import Path
from datetime import datetime,timezone
import hashlib,json,platform,math
HERE=Path(__file__).resolve().parent
PREVIOUS=Path(__file__).resolve().parent.parent / 'design'
B3=Path(__file__).resolve().parent.parent / 'support/b3'
TASK=Path(__file__).resolve().parent.parent / 'README.md'

def stamp():return datetime.now(timezone.utc).isoformat()
def sha(p):
    h=hashlib.sha256()
    with Path(p).open('rb') as f:
        for b in iter(lambda:f.read(1048576),b''):h.update(b)
    return h.hexdigest()
def read(p):return json.loads(Path(p).read_text(encoding='utf-8-sig'))
def save_new(p,x):
    with Path(p).open('x',encoding='utf-8',newline='\n') as f:
        json.dump(x,f,ensure_ascii=False,indent=2,allow_nan=False);f.write('\n')

def main():
    protocol_path=HERE/'protocol_frozen.json';manifest_path=HERE/'protocol_frozen.sha256.json'
    if protocol_path.exists():
        m=read(manifest_path)
        if sha(protocol_path)!=m['sha256']:raise RuntimeError('Existing protocol hash mismatch')
        print(json.dumps({'event':'protocol_verified','sha256':m['sha256']}));return
    if not (HERE/'initial_runtime_estimate.json').exists():raise RuntimeError('Write pre-work runtime estimate first')
    cost=read(HERE/'cost_models_frozen.json')
    if platform.processor()!=cost['environment']['processor']:raise RuntimeError('Processor differs: cost recalibration is required before this protocol')
    if sha(HERE/'cost_models_frozen.json')!=sha(PREVIOUS/'cost_models_frozen.json'):raise RuntimeError('Copied cost freeze differs')
    from smooth_data import data_manifest
    import numerical_smooth as numerical
    import numpy as np
    times=np.asarray(numerical.output_times('D1'),dtype=np.float64)
    if not (times[0]==0. and times[-1]==1. and len(times)==1085):raise RuntimeError('Unexpected full-window output grid')
    required=['smooth_data.py','numerical_smooth.py','chain_jobs.py','calibrate_smooth.py','design_smooth.py']
    for name in required:
        if not (HERE/name).exists():raise RuntimeError('Implementation not ready: '+name)
    inventory=[]
    for path in sorted(PREVIOUS.rglob('*')):
        if path.is_file():
            stat=path.stat();row={'path':path.relative_to(PREVIOUS).as_posix(),'size':stat.st_size,'mtime_ns':stat.st_mtime_ns}
            if path.suffix in ('.py','.md') or 'frozen' in path.name:row['sha256']=sha(path)
            inventory.append(row)
    inventory_obj={'recorded_utc':stamp(),'root':str(PREVIOUS),'files':inventory,'scope':'All file names, sizes, modification times; content hashes for source, Markdown, and every frozen file.'}
    save_new(HERE/'previous_directory_inventory.json',inventory_obj)
    old_sources=[TASK,PREVIOUS/'cost_models_frozen.json',PREVIOUS/'cost_models_frozen.json.sha256.json',
      B3/'m1'/'theta0_core.py',B3/'m1'/'analyze_case.py',B3/'m0'/'m0_core.py',B3/'m0'/'check_initial_layer.py',
      Path(__file__).resolve().parent.parent / 'support/timing/twomesh_timing.py']
    sources=[{'path':str(p),'sha256':sha(p),'size':p.stat().st_size} for p in old_sources]
    save_new(HERE/'source_provenance.json',{'recorded_utc':stamp(),'sources':sources})
    protocol={
      'schema':1,'frozen_utc':stamp(),'task_file':str(TASK),'task_sha256':sha(TASK),
      'root':str(HERE),'previous_directory_read_only':str(PREVIOUS),'runtime_estimate_file':'initial_runtime_estimate.json',
      'amplitudes':[1/32,1/8,1/2],'data':data_manifest(),'training_names':['D1','D5'],
      'heldout_mapping':{'D1_hold':'D1','D6':'D5'},'family_mapping':{'D1':'D1','D1_hold':'D1','D5':'D5','D6':'D5'},
      'dyadic_grids':[16,32,64,128,256,512,1024,2048],'training_grids':[16,32],
      'integer_domain':{'N_min':16,'N_max':2048,'Nhat_min':16,'Nhat_max':'N'},
      'time':{'start':0.,'end':1.,'T':1.,'nu':3*math.pi**2/8,'radau_stages':5,'level':3,
              'effective_source':{'D1':32,'D1_hold':32,'D5':80,'D6':64},
              'output_rule':'Unmodified B.3 output_grid(D1), all stored timestamps including 0; no t0 parameter.',
              'integrator_rule':'Original W five-stage Radau IIA, geometric initial layer plus source-based time_grid, eight substeps per base interval.'},
      'output_grid':{'count':len(times),'sha256_float64':hashlib.sha256(times.tobytes()).hexdigest(),'first':float(times[0]),'last':float(times[-1])},
      'reference':{'method':'raw W reference; no Richardson extrapolation','N':4096,'comparison_N':2048,'contraction_N':1024,
                   'level':3,'comparison_level':2,'time_comparison_grids':[2048,4096],
                   'representation':'v,q,r_epsilon; u=epsilon*v+epsilon^2*q+epsilon^3*r_epsilon, with full remainder evolution, not Taylor truncation',
                   'initial_time':'Compare directly with analytic initial function for linear/full errors; ordering error is exactly zero.'},
      'uncertainty':{'definition':'U = max_t exp(nu*t)||fine_l3-prolong(mid_l3)||H + max_t exp(nu*t)||fine_l3-fine_l2||H + max_t exp(nu*t)||mid_l3-mid_l2||H + roundoff_floor',
                     'roundoff_multiple':64,'roundoff_linear_scale':'max(1, max_t exp(nu*t)||v_ref||H)',
                     'roundoff_full_scale':'epsilon*max(1, max_t exp(nu*t)||u_ref||H/epsilon)',
                     'roundoff_ordering_scale':'max(epsilon^2,max_t exp(nu*t)||u_ref-epsilon*v_ref||H)',
                     'contraction_limit':.8,'reference_verified_rule':'space <= 0.8*previous_space OR space <= roundoff_floor',
                     'unresolved_multiplier':10.,'selection_multiplier':100.,
                     'unresolved_rule':'Measured error < 10*U is unresolved; equality is resolved. Keep raw errors/times but exclude that joint validation point from Q1/Q3/Q5 if either two-grid or single-grid error is unresolved.',
                     'caveat':'Empirical reference sensitivity indicators, not certified continuous-solution error bounds.'},
      'error_model':{'relative':'a/N^2+c(epsilon)/Nhat^2','a':'max_{N=16,32} L_unit(N)*N^2',
                     'c':'max_{N=16,32} [max_t exp(nu*t)||ordering_error||H / epsilon]*N^2',
                     'safety_factor':1.,'holdouts':'Inherit D1 or D5 constants unchanged; no scaling by heldout M.',
                     'analysis_order':'Reference uncertainty and D1/D5 N16/32 alone enter constants and predictions. Other dyadic errors are analyzed only after prediction freeze.'},
      'design':{'log_eta_points':61,'eta_min':'(a+c)/2048^2','eta_all':'(a+c)/16^2','tail_sample_multiplier':10.,
                'infinite_tail':'For every eta>=eta_all optimum=(16,16); show constant tail and an infinity arrow.',
                'continuous_rho':'((omega1_L+omega1_N)*a/(omega1_L*c))^(1/3)',
                'continuous_cost':'Interior slope-only formula from task; separately mark rho<=1 and rho>=128 as outside feasible interior regime.',
                'cost':'S(data,N)*(omega0+omega1*(2*N-1)); preserve actual N-dependent step counts.'},
      'selection':{'target_fine_grids':[256,1024,2048],'formula':'q_m=max(16,min(m,m/rho)); eta_m=a/m^2+c/q_m^2',
                   'relative_N_tolerance':.10,'requirement':'reference verified and eta_m*epsilon >=100*U_full and abs(Nopt/m-1)<=0.10',
                   'failure':'Omit candidate and record reason. Do not tune eta or change target after seeing errors.',
                   'duplicate_rule':'Retain only first candidate if eta or optimal triple repeats, and record duplicate target.',
                   'parallel_rule':'Select frozen selected case with largest N; ties resolved lexicographically by case_id.'},
      'Q':{'Q1':'Both resolved two-grid and single-grid weighted errors <= eta*epsilon.',
           'Q2':'abs((N/Nhat)/rho-1)<=0.15 on preregistered interior points. No generic post-hoc integer-rounding exemption.',
           'Q2_boundary_rule':'N==2048 OR Nhat==16 OR N==Nhat OR continuous_N>=2048 OR continuous_Nhat<=16 OR rho<=1 OR rho>=128',
           'Q3':'abs(measured_serial_cost_ratio/predicted_serial_cost_ratio-1)<=0.25 on resolved eligible validation points.',
           'Q4':'For each training family and heldout design, rho decreases as epsilon increases; record rho<=1 scenarios.',
           'Q5':'Apply Q1 unchanged to heldout D1_hold using D1 constants and D6 using D5 constants.'},
      'cost_model_sha256':sha(HERE/'cost_models_frozen.json'),'processor':platform.processor(),'logical_cpu_count':os.cpu_count(),
      'execution':{'reference_workers':3,'blas_threads_per_process':1,'serial_timing':'No other task numerical work concurrently; exception is separately designated three-process parallel validation.'},
      'program_snapshots':{name:sha(HERE/name) for name in required},
      'historical_source_hashes':{x['path']:x['sha256'] for x in sources},
      'source_hashes':dict({x['path']:x['sha256'] for x in sources},**{str(HERE/name):sha(HERE/name) for name in required}),
      'budget_revision':'Only runtime-based scope reduction before prediction freeze if estimate exceeds 8h, documented in a new version file; no frozen file overwritten.'}
    save_new(protocol_path,protocol)
    manifest={'file':protocol_path.name,'sha256':sha(protocol_path),'frozen_utc':protocol['frozen_utc']}
    save_new(manifest_path,manifest)
    print(json.dumps({'event':'protocol_frozen',**manifest},ensure_ascii=False))
if __name__=='__main__':main()

==> anc/computations/smooth/protocol_frozen.json <==
{
  "schema": 1,
  "frozen_utc": "2026-11-18T02:28:20.374394+00:00",
  "task_file": "historical-input/smooth-data-two-mesh-design-task-2026-11-17.md",
  "task_sha256": "0a622b06738430e36eb702eef7d4b2f6f4202dc3055b81f141dac47c88fa462c",
  "root": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117",
  "previous_directory_read_only": "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117",
  "runtime_estimate_file": "initial_runtime_estimate.json",
  "amplitudes": [
    0.03125,
    0.125,
    0.5
  ],
  "data": {
    "D1": {
      "name": "D1",
      "support": [
        0.25,
        0.75
      ],
      "width": 0.5,
      "bump": "B(s)=exp(-1/s-1/(1-s)) for 0<s<1, zero otherwise",
      "raw_formula": "B((x-left)/width)",
      "oscillation_coefficient_of_pi": 0,
      "normalization": "f=raw/sqrt(integral_0^1 (1+x)*raw(x)^2 dx)",
      "domain": "C_c^infinity(0,1) subset D(-d^3/dx^3)",
      "boundary_conditions": "f(0)=f(1)=f_prime(1)=0",
      "Z": 0.008528773719016771,
      "raw_H_norm_squared": 7.273998115019116e-05,
      "raw_third_H_norm": 30.061400647159534,
      "raw_third_H_norm_squared": 903.6878088690436,
      "M": 3524.7037425944422,
      "norm_quad_error_estimate": 4.68001356516407e-18,
      "third_quad_error_estimate": 7.152350614129846e-10,
      "independent_gauss_order": 96,
      "independent_panels": 8,
      "norm_squared_crosscheck_absolute": 1.3552527156068805e-20,
      "third_squared_crosscheck_absolute": 2.1600499167107046e-12,
      "M_crosscheck_absolute": 4.547473508864641e-12,
      "datum_hash": "6ed666fdc4bb2022bb0cab27cc286c4fe266438f373f1afcc97065e14d620635",
      "hash_scope": "Canonical mathematical definition, excluding runtime and quadrature diagnostics",
      "constant_source": "D1",
      "held_out": false,
      "third_derivative_formula": "B3((x-left)/w)/(w^3*Z)",
      "bump_derivative_formula": "l1=s^-2-(1-s)^-2; l2=-2*s^-3-2*(1-s)^-3; l3=6*s^-4-6*(1-s)^-4; B3=B*(l1^3+3*l1*l2+l3)",
      "M_definition": "||A f||_H=||f_third||_H=||raw_third||_H/Z; ||f||_H=1",
      "quadrature_caveat": "Adaptive and independent Gauss checks are numerical diagnostics, not certified enclosures"
    },
    "D1_hold": {
      "name": "D1_hold",
      "support": [
        0.2,
        0.65
      ],
      "width": 0.45,
      "bump": "B(s)=exp(-1/s-1/(1-s)) for 0<s<1, zero otherwise",
      "raw_formula": "B((x-left)/width)",
      "oscillation_coefficient_of_pi": 0,
      "normalization": "f=raw/sqrt(integral_0^1 (1+x)*raw(x)^2 dx)",
      "domain": "C_c^infinity(0,1) subset D(-d^3/dx^3)",
      "boundary_conditions": "f(0)=f(1)=f_prime(1)=0",
      "Z": 0.007886233821249117,
      "raw_H_norm_squared": 6.219268388341346e-05,
      "raw_third_H_norm": 38.129818744487835,
      "raw_third_H_norm_squared": 1453.883077487496,
      "M": 4834.984557742719,
      "norm_quad_error_estimate": 4.000959341607097e-18,
      "third_quad_error_estimate": 1.1506308403165742e-09,
      "independent_gauss_order": 96,
      "independent_panels": 8,
      "norm_squared_crosscheck_absolute": 1.3552527156068805e-20,
      "third_squared_crosscheck_absolute": 3.637978807091713e-12,
      "M_crosscheck_absolute": 5.4569682106375694e-12,
      "datum_hash": "a5d4cf74d91159b6af3bed8077da40f586f8f785cc8d37ab5ab9773fa9ec96d5",
      "hash_scope": "Canonical mathematical definition, excluding runtime and quadrature diagnostics",
      "constant_source": "D1",
      "held_out": true,
      "third_derivative_formula": "B3((x-left)/w)/(w^3*Z)",
      "bump_derivative_formula": "l1=s^-2-(1-s)^-2; l2=-2*s^-3-2*(1-s)^-3; l3=6*s^-4-6*(1-s)^-4; B3=B*(l1^3+3*l1*l2+l3)",
      "M_definition": "||A f||_H=||f_third||_H=||raw_third||_H/Z; ||f||_H=1",
      "quadrature_caveat": "Adaptive and independent Gauss checks are numerical diagnostics, not certified enclosures"
    },
    "D5": {
      "name": "D5",
      "support": [
        0.4,
        0.6
      ],
      "width": 0.2,
      "bump": "B(s)=exp(-1/s-1/(1-s)) for 0<s<1, zero otherwise",
      "raw_formula": "B((x-left)/width)",
      "oscillation_coefficient_of_pi": 0,
      "normalization": "f=raw/sqrt(integral_0^1 (1+x)*raw(x)^2 dx)",
      "domain": "C_c^infinity(0,1) subset D(-d^3/dx^3)",
      "boundary_conditions": "f(0)=f(1)=f_prime(1)=0",
      "Z": 0.005394070120055585,
      "raw_H_norm_squared": 2.9095992460076474e-05,
      "raw_third_H_norm": 297.0702990621371,
      "raw_third_H_norm_squared": 88250.76258486758,
      "M": 55073.49597803817,
      "norm_quad_error_estimate": 1.8702970264773304e-18,
      "third_quad_error_estimate": 6.982690151097624e-08,
      "independent_gauss_order": 96,
      "independent_panels": 8,
      "norm_squared_crosscheck_absolute": 6.776263578034403e-21,
      "third_squared_crosscheck_absolute": 2.473825588822365e-10,
      "M_crosscheck_absolute": 7.275957614183426e-11,
      "datum_hash": "0b9292abc943ad96753285775a819bc52057c75417bd508f0da5d96b7818d8e4",
      "hash_scope": "Canonical mathematical definition, excluding runtime and quadrature diagnostics",
      "constant_source": "D5",
      "held_out": false,
      "third_derivative_formula": "B3((x-left)/w)/(w^3*Z)",
      "bump_derivative_formula": "l1=s^-2-(1-s)^-2; l2=-2*s^-3-2*(1-s)^-3; l3=6*s^-4-6*(1-s)^-4; B3=B*(l1^3+3*l1*l2+l3)",
      "M_definition": "||A f||_H=||f_third||_H=||raw_third||_H/Z; ||f||_H=1",
      "quadrature_caveat": "Adaptive and independent Gauss checks are numerical diagnostics, not certified enclosures"
    },
    "D6": {
      "name": "D6",
      "support": [
        0.25,
        0.75
      ],
      "width": 0.5,
      "bump": "B(s)=exp(-1/s-1/(1-s)) for 0<s<1, zero otherwise",
      "raw_formula": "B((x-left)/width)*sin(6*pi*x)",
      "oscillation_coefficient_of_pi": 6,
      "normalization": "f=raw/sqrt(integral_0^1 (1+x)*raw(x)^2 dx)",
      "domain": "C_c^infinity(0,1) subset D(-d^3/dx^3)",
      "boundary_conditions": "f(0)=f(1)=f_prime(1)=0",
      "Z": 0.0057937426340653785,
      "raw_H_norm_squared": 3.3567453709786835e-05,
      "raw_third_H_norm": 112.87971786613973,
      "raw_third_H_norm_squared": 12741.830705539303,
      "M": 19483.039719859593,
      "norm_quad_error_estimate": 3.0205333498668827e-17,
      "third_quad_error_estimate": 1.4576216867853653e-09,
      "independent_gauss_order": 96,
      "independent_panels": 8,
      "norm_squared_crosscheck_absolute": 1.3552527156068805e-20,
      "third_squared_crosscheck_absolute": 9.094947017729282e-12,
      "M_crosscheck_absolute": 1.0913936421275139e-11,
      "datum_hash": "06ea480cf77696b9f627508cd53388f53391a7edcc0d9e8eae46ff481b2b1fba",
      "hash_scope": "Canonical mathematical definition, excluding runtime and quadrature diagnostics",
      "constant_source": "D5",
      "held_out": true,
      "third_derivative_formula": "B3/w^3*sin(kx)+3*k*B2/w^2*cos(kx)-3*k^2*B1/w*sin(kx)-k^3*B*cos(kx), divided by Z; k=6*pi",
      "bump_derivative_formula": "l1=s^-2-(1-s)^-2; l2=-2*s^-3-2*(1-s)^-3; l3=6*s^-4-6*(1-s)^-4; B3=B*(l1^3+3*l1*l2+l3)",
      "M_definition": "||A f||_H=||f_third||_H=||raw_third||_H/Z; ||f||_H=1",
      "quadrature_caveat": "Adaptive and independent Gauss checks are numerical diagnostics, not certified enclosures"
    }
  },
  "training_names": [
    "D1",
    "D5"
  ],
  "heldout_mapping": {
    "D1_hold": "D1",
    "D6": "D5"
  },
  "family_mapping": {
    "D1": "D1",
    "D1_hold": "D1",
    "D5": "D5",
    "D6": "D5"
  },
  "dyadic_grids": [
    16,
    32,
    64,
    128,
    256,
    512,
    1024,
    2048
  ],
  "training_grids": [
    16,
    32
  ],
  "integer_domain": {
    "N_min": 16,
    "N_max": 2048,
    "Nhat_min": 16,
    "Nhat_max": "N"
  },
  "time": {
    "start": 0.0,
    "end": 1.0,
    "T": 1.0,
    "nu": 3.7011016504085092,
    "radau_stages": 5,
    "level": 3,
    "effective_source": {
      "D1": 32,
      "D1_hold": 32,
      "D5": 80,
      "D6": 64
    },
    "output_rule": "Unmodified B.3 output_grid(D1), all stored timestamps including 0; no t0 parameter.",
    "integrator_rule": "Original W five-stage Radau IIA, geometric initial layer plus source-based time_grid, eight substeps per base interval."
  },
  "output_grid": {
    "count": 1085,
    "sha256_float64": "63be1ae7ea4d52515811f566e5d5dee893a94127a97c2477244571339401e689",
    "first": 0.0,
    "last": 1.0
  },
  "reference": {
    "method": "raw W reference; no Richardson extrapolation",
    "N": 4096,
    "comparison_N": 2048,
    "contraction_N": 1024,
    "level": 3,
    "comparison_level": 2,
    "time_comparison_grids": [
      2048,
      4096
    ],
    "representation": "v,q,r_epsilon; u=epsilon*v+epsilon^2*q+epsilon^3*r_epsilon, with full remainder evolution, not Taylor truncation",
    "initial_time": "Compare directly with analytic initial function for linear/full errors; ordering error is exactly zero."
  },
  "uncertainty": {
    "definition": "U = max_t exp(nu*t)||fine_l3-prolong(mid_l3)||H + max_t exp(nu*t)||fine_l3-fine_l2||H + max_t exp(nu*t)||mid_l3-mid_l2||H + roundoff_floor",
    "roundoff_multiple": 64,
    "roundoff_linear_scale": "max(1, max_t exp(nu*t)||v_ref||H)",
    "roundoff_full_scale": "epsilon*max(1, max_t exp(nu*t)||u_ref||H/epsilon)",
    "roundoff_ordering_scale": "max(epsilon^2,max_t exp(nu*t)||u_ref-epsilon*v_ref||H)",
    "contraction_limit": 0.8,
    "reference_verified_rule": "space <= 0.8*previous_space OR space <= roundoff_floor",
    "unresolved_multiplier": 10.0,
    "selection_multiplier": 100.0,
    "unresolved_rule": "Measured error < 10*U is unresolved; equality is resolved. Keep raw errors/times but exclude that joint validation point from Q1/Q3/Q5 if either two-grid or single-grid error is unresolved.",
    "caveat": "Empirical reference sensitivity indicators, not certified continuous-solution error bounds."
  },
  "error_model": {
    "relative": "a/N^2+c(epsilon)/Nhat^2",
    "a": "max_{N=16,32} L_unit(N)*N^2",
    "c": "max_{N=16,32} [max_t exp(nu*t)||ordering_error||H / epsilon]*N^2",
    "safety_factor": 1.0,
    "holdouts": "Inherit D1 or D5 constants unchanged; no scaling by heldout M.",
    "analysis_order": "Reference uncertainty and D1/D5 N16/32 alone enter constants and predictions. Other dyadic errors are analyzed only after prediction freeze."
  },
  "design": {
    "log_eta_points": 61,
    "eta_min": "(a+c)/2048^2",
    "eta_all": "(a+c)/16^2",
    "tail_sample_multiplier": 10.0,
    "infinite_tail": "For every eta>=eta_all optimum=(16,16); show constant tail and an infinity arrow.",
    "continuous_rho": "((omega1_L+omega1_N)*a/(omega1_L*c))^(1/3)",
    "continuous_cost": "Interior slope-only formula from task; separately mark rho<=1 and rho>=128 as outside feasible interior regime.",
    "cost": "S(data,N)*(omega0+omega1*(2*N-1)); preserve actual N-dependent step counts."
  },
  "selection": {
    "target_fine_grids": [
      256,
      1024,
      2048
    ],
    "formula": "q_m=max(16,min(m,m/rho)); eta_m=a/m^2+c/q_m^2",
    "relative_N_tolerance": 0.1,
    "requirement": "reference verified and eta_m*epsilon >=100*U_full and abs(Nopt/m-1)<=0.10",
    "failure": "Omit candidate and record reason. Do not tune eta or change target after seeing errors.",
    "duplicate_rule": "Retain only first candidate if eta or optimal triple repeats, and record duplicate target.",
    "parallel_rule": "Select frozen selected case with largest N; ties resolved lexicographically by case_id."
  },
  "Q": {
    "Q1": "Both resolved two-grid and single-grid weighted errors <= eta*epsilon.",
    "Q2": "abs((N/Nhat)/rho-1)<=0.15 on preregistered interior points. No generic post-hoc integer-rounding exemption.",
    "Q2_boundary_rule": "N==2048 OR Nhat==16 OR N==Nhat OR continuous_N>=2048 OR continuous_Nhat<=16 OR rho<=1 OR rho>=128",
    "Q3": "abs(measured_serial_cost_ratio/predicted_serial_cost_ratio-1)<=0.25 on resolved eligible validation points.",
    "Q4": "For each training family and heldout design, rho decreases as epsilon increases; record rho<=1 scenarios.",
    "Q5": "Apply Q1 unchanged to heldout D1_hold using D1 constants and D6 using D5 constants."
  },
  "cost_model_sha256": "9769c393c1cbeab18d300a0661faf14e0c954e9afc1bc63ec4a2086f559ca06b",
  "processor": "Intel64 Family 6 Model 140 Stepping 1, GenuineIntel",
  "logical_cpu_count": 8,
  "execution": {
    "reference_workers": 3,
    "blas_threads_per_process": 1,
    "serial_timing": "No other task numerical work concurrently; exception is separately designated three-process parallel validation."
  },
  "program_snapshots": {
    "smooth_data.py": "f6d1cc8691d82fe7afbd0d8e944c1fe24d21576bde06b3bdd9dc77af2db137ff",
    "numerical_smooth.py": "0b2d7f86a49c184accc4482f96568f2286c81a6bde704c097545f1d4e7cdf79c",
    "chain_jobs.py": "90e42f3a32d1f27552b128ef1d51527dbd73bbc3ba4a5d17fcbd67543ca9c4ec",
    "calibrate_smooth.py": "5adc6f921af72c70e4771c72374b6cf3a03ac43f19d6790edd1fc4ada76e7ccf",
    "design_smooth.py": "8af80e07017abeb5763bc1f4c3128a7d5c2d8813f30d03f7eabf420c4b44f266"
  },
  "historical_source_hashes": {
    "historical-input/smooth-data-two-mesh-design-task-2026-11-17.md": "0a622b06738430e36eb702eef7d4b2f6f4202dc3055b81f141dac47c88fa462c",
    "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\cost_models_frozen.json": "9769c393c1cbeab18d300a0661faf14e0c954e9afc1bc63ec4a2086f559ca06b",
    "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\cost_models_frozen.json.sha256.json": "07507fa534f760979dc9805c27bc5579d26e832b59c7f2efee27c2b0e7557a77",
    "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m1\\theta0_core.py": "1c47416bbe7370ceb186e180f51668b08630d3cb52b3b16df7b6791c585dc3d1",
    "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m1\\analyze_case.py": "bf72f7de8977e30a39c4911c82f1222158364ed47b89c9ffcf0f2a64030ed2b1",
    "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m0\\m0_core.py": "07d6518adffcb02702f6bd0f6fb492cda4964187d85108705754e33d87cde252",
    "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m0\\check_initial_layer.py": "c7a9ba1d3c8c9908151b3ffd8925ea2cf661d79b31adbd142f386ff76c210e41",
    "D:\\Claude\\Other Nonlinear\\numerics\\twomesh_timing_20261104\\twomesh_timing.py": "46f512f97248427315f9a44d708c1eca896aa051597bafd57cdf3795ca5ae710"
  },
  "source_hashes": {
    "historical-input/smooth-data-two-mesh-design-task-2026-11-17.md": "0a622b06738430e36eb702eef7d4b2f6f4202dc3055b81f141dac47c88fa462c",
    "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\cost_models_frozen.json": "9769c393c1cbeab18d300a0661faf14e0c954e9afc1bc63ec4a2086f559ca06b",
    "D:\\Codex\\Projects\\Mine\\twomesh_design_20261117\\cost_models_frozen.json.sha256.json": "07507fa534f760979dc9805c27bc5579d26e832b59c7f2efee27c2b0e7557a77",
    "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m1\\theta0_core.py": "1c47416bbe7370ceb186e180f51668b08630d3cb52b3b16df7b6791c585dc3d1",
    "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m1\\analyze_case.py": "bf72f7de8977e30a39c4911c82f1222158364ed47b89c9ffcf0f2a64030ed2b1",
    "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m0\\m0_core.py": "07d6518adffcb02702f6bd0f6fb492cda4964187d85108705754e33d87cde252",
    "D:\\Codex\\Projects\\Mine\\paper1_S2_numerics\\m0\\check_initial_layer.py": "c7a9ba1d3c8c9908151b3ffd8925ea2cf661d79b31adbd142f386ff76c210e41",
    "D:\\Claude\\Other Nonlinear\\numerics\\twomesh_timing_20261104\\twomesh_timing.py": "46f512f97248427315f9a44d708c1eca896aa051597bafd57cdf3795ca5ae710",
    "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\smooth_data.py": "f6d1cc8691d82fe7afbd0d8e944c1fe24d21576bde06b3bdd9dc77af2db137ff",
    "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\numerical_smooth.py": "0b2d7f86a49c184accc4482f96568f2286c81a6bde704c097545f1d4e7cdf79c",
    "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\chain_jobs.py": "90e42f3a32d1f27552b128ef1d51527dbd73bbc3ba4a5d17fcbd67543ca9c4ec",
    "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\calibrate_smooth.py": "5adc6f921af72c70e4771c72374b6cf3a03ac43f19d6790edd1fc4ada76e7ccf",
    "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\design_smooth.py": "8af80e07017abeb5763bc1f4c3128a7d5c2d8813f30d03f7eabf420c4b44f266"
  },
  "budget_revision": "Only runtime-based scope reduction before prediction freeze if estimate exceeds 8h, documented in a new version file; no frozen file overwritten."
}


==> anc/computations/smooth/protocol_frozen.sha256.json <==
{
  "file": "protocol_frozen.json",
  "sha256": "b7fae78f356c60b72521622f6d9a4a4a7ae86c5a9362c9ce90be65383b8b451d",
  "frozen_utc": "2026-11-18T02:28:20.374394+00:00"
}


==> anc/computations/smooth/redraw_design_smooth_v2.py <==
"""Redraw Figure 1 (designs for D1) from the frozen Codex data, read only.

Inputs (not modified): predictions_frozen.json and validation_results.json in
the input directory. Their hashes are checked first.
Changes against the original design_smooth.pdf: the two lines of text under
the figure, the tail arrows and the vertical lines at eta_all are removed;
rho is written gamma; notation follows the paper; size fits the text width.
"""
import hashlib
import json
import sys
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D

SRC = Path(sys.argv[1])
OUT = Path(sys.argv[2])


def sha(path):
    h = hashlib.sha256()
    with open(path, "rb") as f:
        for part in iter(lambda: f.read(1 << 20), b""):
            h.update(part)
    return h.hexdigest()


def load(name):
    return json.loads((SRC / name).read_text(encoding="utf-8-sig"))


manifest = load("predictions_frozen.sha256.json")
expected = manifest.get("files", {}).get("predictions_frozen.json") or manifest.get("sha256")
pred_hash = sha(SRC / "predictions_frozen.json")
if pred_hash != expected:
    raise SystemExit("hash mismatch: predictions_frozen.json")
P = load("predictions_frozen.json")
V = load("validation_results.json")
if V.get("prediction_sha256") != pred_hash:
    raise SystemExit("validation_results.json belongs to another prediction freeze")

plt.rcParams.update({
    "font.family": "serif", "font.serif": ["cmr10"], "font.size": 8.5,
    "axes.formatter.use_mathtext": True, "axes.unicode_minus": False,
    "axes.titlesize": 9, "axes.labelsize": 9,
    "xtick.labelsize": 8, "ytick.labelsize": 8,
    "mathtext.fontset": "cm",
    "pdf.fonttype": 42, "savefig.facecolor": "white",
})

EPS = (1 / 8, 1 / 2)
COLORS = {1 / 8: "#0072B2", 1 / 2: "#D55E00"}
curves = [next(c for c in P["curves"] if c["name"] == "D1" and c["eps"] == e) for e in EPS]
xmin = min(c["eta_min"] for c in curves)
xmax = max(c["eta_tail_sample"] for c in curves)


DASH = {"-": "-", "--": (0, (5, 2.5)), ":": (0, (0.1, 2.2))}


def style(p):
    if p["N"] == 2048:
        return "--"
    if p["Nhat"] == 16:
        return ":"
    return "-"


fig, axes = plt.subplots(1, 2, figsize=(6.7, 3.05), sharex=True)
fig.subplots_adjust(left=0.075, right=0.985, bottom=0.25, top=0.92, wspace=0.25)
used = set()
for c in curves:
    col = COLORS[c["eps"]]
    pts = [p for p in c["points"] if p["feasible"]]
    if pts[-1]["eta"] < xmax:
        pts = pts + [dict(pts[-1], eta=xmax)]
    # One polyline per run of equal style, so that dash patterns do not restart
    # at every sample.
    runs = []
    for a, b in zip(pts[:-1], pts[1:]):
        s = style(a)
        if runs and runs[-1][0] == s:
            runs[-1][1].append(b)
        else:
            runs.append([s, [a, b]])
    for ax, field in zip(axes, ("ratio", "saving_ratio")):
        for s, run in runs:
            used.add(s)
            ax.plot([p["eta"] for p in run], [p[field] for p in run], color=col,
                    linestyle=DASH[s], linewidth=1.25, solid_capstyle="round",
                    dash_capstyle="round")
    axes[0].axhline(c["continuous_rho"], color=col, linewidth=0.8,
                    linestyle=(0, (6, 2.5, 1, 2.5)), alpha=0.8)

for r in V["rows"]:
    if r["name"] == "D1" and r["eps"] in COLORS:
        if not (r.get("eligible_for_validation") and r.get("raw_joint_accuracy_pass")):
            raise SystemExit("unexpected D1 validation category; legend needs a marker key")
        axes[1].scatter([r["eta"]], [r["measured_saving_ratio"]], marker="o", s=22,
                        facecolors=COLORS[r["eps"]], edgecolors="white",
                        linewidths=0.6, zorder=5)

axes[1].axhline(1, color="#555555", linewidth=0.7, alpha=0.6)
axes[0].set_title("(a) Optimal mesh ratio")
axes[1].set_title("(b) Optimal cost ratio")
axes[0].set_ylabel(r"$N^*/\hat N^*$")
axes[1].set_ylabel(r"$J^*\,/\,J_{\rm N}(h_1)$")
axes[0].set_yscale("log")
axes[0].set_yticks([1, 2, 5, 10, 20, 30])
axes[0].set_yticklabels(["1", "2", "5", "10", "20", "30"])
axes[0].minorticks_off()
axes[1].set_ylim(0.4, 1.55)
axes[1].set_yticks([0.4, 0.6, 0.8, 1.0, 1.2, 1.4])
for ax in axes:
    ax.set_xscale("log")
    ax.set_xlim(xmin / 1.035, xmax * 1.035)
    ax.set_xlabel(r"$\eta$")
    ax.grid(True, which="major", color="#dddddd", linewidth=0.5)
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)

handles = [Line2D([0], [0], color=COLORS[e], lw=1.6,
                  label=r"$\varepsilon=" + ("1/8" if e == 1 / 8 else "1/2") + "$") for e in EPS]
names = {"-": r"$\hat N^*>16,\ N^*<2048$", "--": r"$N^*=2048$", ":": r"$\hat N^*=16$"}
handles += [Line2D([0], [0], color="#333333", lw=1.25, ls=DASH[ls], label=names[ls],
                   dash_capstyle="round")
            for ls in ("-", "--", ":") if ls in used]
handles.append(Line2D([0], [0], color="#333333", lw=0.8, ls=(0, (6, 2.5, 1, 2.5)),
                      label=r"$\gamma$"))
fig.legend(handles=handles, loc="lower center", bbox_to_anchor=(0.5, 0.0),
           ncol=len(handles), frameon=False, fontsize=7.6,
           columnspacing=1.1, handlelength=2.4, handletextpad=0.5)

OUT.parent.mkdir(parents=True, exist_ok=True)
fig.savefig(OUT, format="pdf", metadata={"Title": "Designs for D1", "Creator": ""})
fig.savefig(OUT.with_suffix(".png"), dpi=220)
print("predictions sha256", pred_hash)
print("styles used", sorted(used))
print("written", OUT)


==> anc/computations/smooth/runtime_gate_before_prediction.json <==
{
  "recorded_utc": "2026-11-18T04:03:47.775298+00:00",
  "initial_estimate_sha256": "bded85818979e1c24f1cd2350019a5d43717c83d06651b79091d566dbb621f0f",
  "prepare_status": {
    "state": "complete",
    "started_utc": "2026-11-18T02:28:31.363316+00:00",
    "updated_utc": "2026-11-18T04:03:15.840120+00:00",
    "planned": 24,
    "completed": 24,
    "pending": 0,
    "completed_jobs": [
      {
        "name": "D5",
        "N": 2048,
        "level": 3,
        "cached": false
      },
      {
        "name": "D6",
        "N": 4096,
        "level": 3,
        "cached": false
      },
      {
        "name": "D5",
        "N": 4096,
        "level": 3,
        "cached": false
      },
      {
        "name": "D5",
        "N": 4096,
        "level": 2,
        "cached": false
      },
      {
        "name": "D5",
        "N": 1024,
        "level": 3,
        "cached": false
      },
      {
        "name": "D6",
        "N": 2048,
        "level": 3,
        "cached": false
      },
      {
        "name": "D6",
        "N": 4096,
        "level": 2,
        "cached": false
      },
      {
        "name": "D5",
        "N": 2048,
        "level": 2,
        "cached": false
      },
      {
        "name": "D6",
        "N": 1024,
        "level": 3,
        "cached": false
      },
      {
        "name": "D5",
        "N": 512,
        "level": 3,
        "cached": false
      },
      {
        "name": "D6",
        "N": 512,
        "level": 3,
        "cached": false
      },
      {
        "name": "D5",
        "N": 256,
        "level": 3,
        "cached": false
      },
      {
        "name": "D6",
        "N": 2048,
        "level": 2,
        "cached": false
      },
      {
        "name": "D6",
        "N": 256,
        "level": 3,
        "cached": false
      },
      {
        "name": "D5",
        "N": 128,
        "level": 3,
        "cached": false
      },
      {
        "name": "D1",
        "N": 512,
        "level": 3,
        "cached": false
      },
      {
        "name": "D1_hold",
        "N": 512,
        "level": 3,
        "cached": false
      },
      {
        "name": "D5",
        "N": 64,
        "level": 3,
        "cached": false
      },
      {
        "name": "D6",
        "N": 128,
        "level": 3,
        "cached": false
      },
      {
        "name": "D6",
        "N": 64,
        "level": 3,
        "cached": false
      },
      {
        "name": "D5",
        "N": 32,
        "level": 3,
        "cached": false
      },
      {
        "name": "D5",
        "N": 16,
        "level": 3,
        "cached": false
      },
      {
        "name": "D6",
        "N": 32,
        "level": 3,
        "cached": false
      },
      {
        "name": "D6",
        "N": 16,
        "level": 3,
        "cached": false
      }
    ],
    "active": [],
    "error": null
  },
  "elapsed_hours_including_preparation_and_planning": 1.8503170130555555,
  "remaining_serial_upper_hours": 3.6,
  "remaining_postprocessing_and_margin_hours": 2.0,
  "conservative_total_upper_hours": 7.450317013055556,
  "decision": "retain_all_three_amplitudes",
  "basis": "Runtime only. No selected-design validation error has been computed or inspected."
}

==> anc/computations/smooth/smooth_data.py <==
"""Smooth compactly supported data for the preregistered two-mesh study.

No PDE runs and no file writes occur on import. Historical FEM assembly is
imported read-only; all data are normalized in H, weight 1+x, before projection.
"""
from __future__ import annotations
import sys
sys.dont_write_bytecode = True
import os
for _thread in ('OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','OMP_NUM_THREADS','NUMEXPR_NUM_THREADS'):
    os.environ[_thread] = '1'
from pathlib import Path
from functools import lru_cache
import hashlib
import json
import numpy as np
from scipy.integrate import quad

HISTORICAL_ROOT = Path(__file__).resolve().parent.parent / 'support/b3'
sys.path.insert(0, str(HISTORICAL_ROOT/'m0'))
from m0_core import FEM, evaluation

EPS = np.array([1/32, 1/8, 1/2])
DATA_NAMES = ('D1', 'D1_hold', 'D5', 'D6')
TRAINING_NAMES = ('D1', 'D5')
CONSTANT_SOURCE = {'D1':'D1', 'D1_hold':'D1', 'D5':'D5', 'D6':'D5'}
NU = 3*np.pi**2/8
SPECS = {
    'D1': dict(left=.25, right=.75, width=.5, oscillation=0, display='D1'),
    'D1_hold': dict(left=.20, right=.65, width=.45, oscillation=0, display="D1 prime"),
    'D5': dict(left=.40, right=.60, width=.20, oscillation=0, display='D5'),
    'D6': dict(left=.25, right=.75, width=.5, oscillation=6, display='D6'),
}


def bump_derivatives(s):
    """Return B,B',B'',B''' with derivatives in s and zero endpoint limits."""
    s = np.asarray(s, dtype=float)
    flat = s.ravel()
    result = np.zeros((4, flat.size), dtype=float)
    indices = np.flatnonzero((flat > 0) & (flat < 1))
    if len(indices):
        z = flat[indices]
        with np.errstate(over='ignore', under='ignore', divide='ignore'):
            b = np.exp(-1/z - 1/(1-z))
        # Do not form divergent polynomials where the exponential underflows.
        keep = b > 0
        indices, z, b = indices[keep], z[keep], b[keep]
        if len(indices):
            l1 = z**-2 - (1-z)**-2
            l2 = -2*z**-3 - 2*(1-z)**-3
            l3 = 6*z**-4 - 6*(1-z)**-4
            result[:, indices] = np.array([b, b*l1, b*(l1*l1+l2),
                                          b*(l1**3+3*l1*l2+l3)])
    return tuple(result[j].reshape(s.shape) for j in range(4))


def raw_derivatives(name, x):
    """Unnormalized datum and its first three x derivatives."""
    spec = SPECS[name]
    x = np.asarray(x, dtype=float)
    w = spec['width']
    b, d1, d2, d3 = bump_derivatives((x-spec['left'])/w)
    d1, d2, d3 = d1/w, d2/w**2, d3/w**3
    if not spec['oscillation']:
        return b, d1, d2, d3
    k = spec['oscillation']*np.pi
    sn, cs = np.sin(k*x), np.cos(k*x)
    return (b*sn, d1*sn+k*b*cs,
            d2*sn+2*k*d1*cs-k*k*b*sn,
            d3*sn+3*k*d2*cs-3*k*k*d1*sn-k**3*b*cs)


def _gauss_scalar_integral(fn, left, right, order):
    z, weights = np.polynomial.legendre.leggauss(order)
    # Eight panels, independent of the adaptive quadrature subdivision.
    edges = np.linspace(left, right, 9)
    widths = np.diff(edges)
    x = (edges[:-1,None]+widths[:,None]*(z+1)/2).ravel()
    ww = (widths[:,None]*weights[None,:]/2).ravel()
    return float(ww @ fn(x))


@lru_cache(None)
def _integrals(name):
    s = SPECS[name]
    lo, hi = s['left'], s['right']
    points = [lo+(hi-lo)*j/8 for j in range(1,8)]
    norm_integrand = lambda x: (1+np.asarray(x))*raw_derivatives(name,x)[0]**2
    deriv_integrand = lambda x: (1+np.asarray(x))*raw_derivatives(name,x)[3]**2
    z2, ze = quad(lambda x: float(norm_integrand(x)), lo, hi, epsabs=1e-16,
                  epsrel=2e-12, points=points, limit=300)
    a2, ae = quad(lambda x: float(deriv_integrand(x)), lo, hi, epsabs=1e-12,
                  epsrel=2e-12, points=points, limit=300)
    z2_check = _gauss_scalar_integral(norm_integrand,lo,hi,96)
    a2_check = _gauss_scalar_integral(deriv_integrand,lo,hi,96)
    if z2 <= 0 or a2 <= 0:
        raise ArithmeticError('Nonpositive norm integral')
    return dict(Z=float(np.sqrt(z2)), raw_H_norm_squared=float(z2),
        raw_third_H_norm=float(np.sqrt(a2)), raw_third_H_norm_squared=float(a2),
        M=float(np.sqrt(a2/z2)), norm_quad_error_estimate=float(ze),
        third_quad_error_estimate=float(ae), independent_gauss_order=96,
        independent_panels=8, norm_squared_crosscheck_absolute=abs(z2-z2_check),
        third_squared_crosscheck_absolute=abs(a2-a2_check),
        M_crosscheck_absolute=abs(float(np.sqrt(a2/z2))-float(np.sqrt(a2_check/z2_check))))


@lru_cache(None)
def datum(name):
    """Historical-compatible (normalized fn, breaks, support, Z)."""
    s = SPECS[name]
    Z = _integrals(name)['Z']
    return (lambda x: raw_derivatives(name,x)[0]/Z,
            [s['left'],s['right']], (s['left'],s['right']), Z)


@lru_cache(None)
def datum_third(name):
    Z = _integrals(name)['Z']
    return lambda x: raw_derivatives(name,x)[3]/Z


def data_metadata(name):
    s = dict(SPECS[name])
    mathematical = dict(name=name, support=[s['left'],s['right']], width=s['width'],
        bump='B(s)=exp(-1/s-1/(1-s)) for 0<s<1, zero otherwise',
        raw_formula='B((x-left)/width)' + ('*sin(6*pi*x)' if s['oscillation'] else ''),
        oscillation_coefficient_of_pi=s['oscillation'],
        normalization='f=raw/sqrt(integral_0^1 (1+x)*raw(x)^2 dx)',
        domain='C_c^infinity(0,1) subset D(-d^3/dx^3)',
        boundary_conditions='f(0)=f(1)=f_prime(1)=0')
    canonical = json.dumps(mathematical,sort_keys=True,separators=(',',':'),ensure_ascii=True)
    result = dict(mathematical, **_integrals(name))
    result.update(datum_hash=hashlib.sha256(canonical.encode('utf-8')).hexdigest(),
        hash_scope='Canonical mathematical definition, excluding runtime and quadrature diagnostics',
        constant_source=CONSTANT_SOURCE[name], held_out=name not in TRAINING_NAMES,
        third_derivative_formula=('B3/w^3*sin(kx)+3*k*B2/w^2*cos(kx)-3*k^2*B1/w*sin(kx)-k^3*B*cos(kx), divided by Z; k=6*pi'
            if s['oscillation'] else 'B3((x-left)/w)/(w^3*Z)'),
        bump_derivative_formula='l1=s^-2-(1-s)^-2; l2=-2*s^-3-2*(1-s)^-3; l3=6*s^-4-6*(1-s)^-4; B3=B*(l1^3+3*l1*l2+l3)',
        M_definition='||A f||_H=||f_third||_H=||raw_third||_H/Z; ||f||_H=1',
        quadrature_caveat='Adaptive and independent Gauss checks are numerical diagnostics, not certified enclosures')
    return result


def data_manifest():
    return {name:data_metadata(name) for name in DATA_NAMES}


def project(fem, name, q=32):
    """H-orthogonal projection of the continuously normalized datum."""
    fn, breaks, support, _ = datum(name)
    n = int(fem.n)
    lo, hi = support
    edges = np.unique(np.r_[np.linspace(0,1,n+1),breaks])
    edges = edges[(edges >= lo) & (edges <= hi)]
    z, weights = np.polynomial.legendre.leggauss(q)
    widths = np.diff(edges)
    x = (edges[:-1,None]+widths[:,None]*(z+1)/2).ravel()
    ww = (widths[:,None]*weights[None,:]/2).ravel()
    rhs = evaluation(n,x).T @ (ww*(1+x)*fn(x))
    return fem.mass.solve(rhs)


def initial_error(n, name, coefficients=None):
    """Direct analytic f minus its actual FE projection, checked with 64/96 Gauss.

    Passing coefficients lets a historical t=0 trajectory retain its original
    projection quadrature, instead of silently substituting a new projection.
    """
    n = int(n)
    fem = FEM(n)
    coeff = project(fem,name) if coefficients is None else np.asarray(coefficients,float)
    if coeff.shape != (2*n-1,):
        raise ValueError('Initial coefficients have the wrong shape')
    fn, breaks, _, _ = datum(name)
    edges = np.unique(np.r_[np.linspace(0,1,n+1),breaks])
    widths = np.diff(edges)
    estimates = []
    for order in (64,96):
        z, weights = np.polynomial.legendre.leggauss(order)
        x = (edges[:-1,None]+widths[:,None]*(z+1)/2).ravel()
        ww = (widths[:,None]*weights[None,:]/2).ravel()
        delta = fn(x)-evaluation(n,x)@coeff
        estimates.append(float(np.sqrt(max(0.,ww@((1+x)*delta*delta)))))
    return dict(N=n,name=name,unit_H_error=estimates[1],gauss64=estimates[0],
        gauss96=estimates[1],quad_check_diff=abs(estimates[1]-estimates[0]),
        projection_norm=float(fem.norm(coeff)),
        coefficient_source='provided trajectory t=0' if coefficients is not None else 'new H projection, Gauss32',
        comparison='analytic continuous datum; no spatial reference uncertainty at t=0')


==> anc/computations/smooth/validate_smooth.py <==
"""Validate frozen smooth-data designs on the full output interval [0,1]."""
from __future__ import annotations
import os,sys
os.environ['PYTHONDONTWRITEBYTECODE']='1';sys.dont_write_bytecode=True
for k in ('OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','OMP_NUM_THREADS','NUMEXPR_NUM_THREADS'):os.environ[k]='1'
from pathlib import Path
from datetime import datetime,timezone
from concurrent.futures import ProcessPoolExecutor
import argparse,ctypes,hashlib,json,multiprocessing,time
import numpy as np
from numerical_smooth import run_solve,UnionHNorm,NU
from chain_jobs import open_chain
from smooth_data import initial_error
HERE=Path(__file__).resolve().parent
EPS=(1/32,1/8,1/2)

def utc():return datetime.now(timezone.utc).isoformat()
def read(p):return json.loads(Path(p).read_text(encoding='utf-8-sig'))
def sha(p):
    h=hashlib.sha256()
    with Path(p).open('rb') as f:
        for b in iter(lambda:f.read(1048576),b''):h.update(b)
    return h.hexdigest()
def save(p,value,exclusive=False):
    p=Path(p);p.parent.mkdir(parents=True,exist_ok=True)
    def convert(x):
        if isinstance(x,np.generic):return x.item()
        if isinstance(x,np.ndarray):return x.tolist()
        raise TypeError(type(x).__name__)
    data=json.dumps(value,ensure_ascii=False,indent=2,allow_nan=False,default=convert)+'\n'
    if exclusive:
        with p.open('x',encoding='utf-8',newline='\n') as f:f.write(data)
    else:
        temp=p.with_name(p.name+'.writing');temp.write_text(data,encoding='utf-8');os.replace(temp,p)
def frozen(name):
    p=HERE/name;m=read(HERE/(p.stem+'.sha256.json'))
    for file,digest in m.get('files',{name:m.get('sha256')}).items():
        if sha(HERE/file)!=digest:raise RuntimeError('Frozen hash mismatch: '+file)
    return read(p)
def predictions():
    obj=frozen('predictions_frozen.json')
    frozen('protocol_frozen.json');frozen('error_constants_frozen.json')
    for p,digest in obj.get('inputs',{}).items():
        path=Path(p);path=path if path.is_absolute() else HERE/path
        if sha(path)!=digest:raise RuntimeError('Prediction input changed: '+str(path))
    return obj

def event(kind,**fields):
    row=dict(utc=utc(),event=kind,**fields);line=json.dumps(row,ensure_ascii=False)
    print(line,flush=True)
    with (HERE/'validation_events.jsonl').open('a',encoding='utf-8') as f:f.write(line+'\n')
def case_key(c):return c.get('case_id',c['curve_id']+f'_p{c["point_index"]}')
def tag(name,n,ep,direct):return f'{name}_N{n}_'+(f'nonlinear_e{ep:g}' if direct else 'linear_unit')
def context():return {'protocol_sha256':sha(HERE/'protocol_frozen.json'),'numerical_sha256':sha(HERE/'numerical_smooth.py'),'data_sha256':sha(HERE/'smooth_data.py')}

def get_solve(name,n,ep,direct):
    key=tag(name,n,ep,direct);folder=HERE/'solutions'/key;meta=folder/'complete.json';ctx=context()
    if not meta.exists():
        event('solve_start',key=key)
        r=run_solve(name,n,ep if direct else 1.,direct,T=1.,output_from=0.,level=3)
        folder.mkdir(parents=True,exist_ok=True)
        for k in ('states','times','output_seconds','output_counters'):
            np.save(folder/(k+'.npy'),r.pop(k),allow_pickle=False)
        r.update(context=ctx,key=key,completed_utc=utc())
        save(meta,r,True);event('solve_done',key=key,seconds=r['seconds'],steps=r['steps'])
    r=read(meta)
    if r['context']!=ctx:raise RuntimeError('Serial cache context changed: '+key)
    r['states']=np.load(folder/'states.npy',mmap_mode='r',allow_pickle=False)
    r['times']=np.load(folder/'times.npy',mmap_mode='r',allow_pickle=False)
    if r['times'][0]!=0. or r['times'][-1]!=1.:raise RuntimeError('Full [0,1] output interval required')
    return r

def get_reference(name,ep):
    folder=HERE/'references';folder.mkdir(exist_ok=True);key=f'{name}_e{ep:g}'
    p=folder/(key+'.npy');tm=folder/(key+'_times.npy');meta=folder/(key+'_complete.json')
    ctx={'protocol_sha256':sha(HERE/'protocol_frozen.json'),'name':name,'N':4096,'level':3,'epsilon':ep}
    if not meta.exists():
        reader=open_chain(HERE,name,4096,3);times=np.asarray(reader.times);k=EPS.index(ep)+2
        tmp=p.with_name(p.name+'.writing')
        output=np.lib.format.open_memmap(tmp,mode='w+',dtype=np.float64,shape=(len(times),8191))
        for i in range(len(times)):
            s=reader.get(i);output[i]=ep*s[:,0]+ep**2*s[:,1]+ep**3*s[:,k]
        output.flush();del output;os.replace(tmp,p)
        np.save(tm,times,allow_pickle=False)
        save(meta,dict(context=ctx,completed_utc=utc(),states_sha256=sha(p),times_sha256=sha(tm)),True)
    if read(meta)['context']!=ctx:raise RuntimeError('Reference cache context mismatch')
    return np.load(tm,mmap_mode='r',allow_pickle=False),np.load(p,mmap_mode='r',allow_pickle=False)

def uncertainty(name,ep):
    obj=read(HERE/'error_constants_frozen.json');r=obj['reference'][name]['amplitudes']
    item=next(v for k,v in r.items() if float(k)==ep)['full']
    return float(item['U']),bool(item['verified'])

def errors(c,a,b,coarse,single=None):
    ep=c['eps'];ts,reference=get_reference(c['name'],ep)
    for r in [a,b,coarse]+([] if single is None else [single]):
        if not np.array_equal(ts,r['times']):raise RuntimeError('Output timestamp mismatch')
    correction=coarse['states']-ep*b['states']
    e=UnionHNorm([4096,c['N'],c['Nhat']]).norm([reference.T,a['states'].T,correction.T],[1.,-ep,-1.])
    initial=initial_error(c['N'],c['name'],coefficients=np.asarray(a['states'][0]))
    e[0]=ep*initial['unit_H_error']
    correction0=UnionHNorm([c['Nhat']]).norm([correction[0]])
    if correction0>64*np.finfo(float).eps*max(ep,1e-30):raise RuntimeError('Nonzero initial nonlinear correction')
    initial_info={'analytic_initial_comparison':True,'two_mesh':initial,'coarse_correction_H':correction0}
    single_error=None
    if single is not None:
        single_error=UnionHNorm([4096,c['N1']]).norm([reference.T,single['states'].T],[1.,-1.])
        first=initial_error(c['N1'],c['name'],coefficients=np.asarray(single['states'][0])/ep)
        single_error[0]=ep*first['unit_H_error'];initial_info['single_mesh']=first
    return np.asarray(ts),e,single_error,initial_info

def compare_case(c):
    name,ep,n,nc,n1=c['name'],c['eps'],c['N'],c['Nhat'],c['N1']
    a=get_solve(name,n,1.,False);b=get_solve(name,nc,1.,False)
    coarse=get_solve(name,nc,ep,True);single=get_solve(name,n1,ep,True)
    ts,e,e1,initial=errors(c,a,b,coarse,single);w=np.exp(NU*ts);we=e*w;we1=e1*w
    mx=float(we.max());mx1=float(we1.max());target=ep*c['eta'];U,verified=uncertainty(name,ep)
    resolved=mx>=10*U;resolved1=mx1>=10*U;eligible=verified and resolved and resolved1
    raw_both=mx<=target and mx1<=target
    elapsed=a['seconds']+b['seconds']+coarse['seconds'];ratio=elapsed/single['seconds'];deviation=ratio/c['saving_ratio']-1
    reasons=[]
    if not verified:reasons.append('reference_unverified')
    if not resolved:reasons.append('two_mesh_unresolved')
    if not resolved1:reasons.append('single_mesh_unresolved')
    folder=HERE/'errors';folder.mkdir(exist_ok=True);p=folder/(case_key(c)+'.npy')
    np.save(p,np.column_stack([ts,e,we,e1,we1]),allow_pickle=False)
    row=dict(c,observed_weighted_error=mx,observed_relative_error=mx/ep,error_to_target=mx/target,
      observed_single_weighted_error=mx1,observed_single_relative_error=mx1/ep,single_error_to_target=mx1/target,
      error_peak_t=float(ts[np.argmax(we)]),single_error_peak_t=float(ts[np.argmax(we1)]),
      reference_uncertainty=U,reference_verified=verified,two_mesh_resolved=resolved,single_mesh_resolved=resolved1,
      eligible_for_validation=eligible,exclusion_reasons=reasons,raw_two_accuracy_pass=bool(mx<=target),
      single_accuracy_pass=bool(mx1<=target),raw_joint_accuracy_pass=bool(raw_both),
      Q1=bool(raw_both) if eligible else None,Q3=bool(abs(deviation)<=.25) if eligible else None,
      Q5=(bool(raw_both) if eligible else None) if name in ('D1_hold','D6') else None,
      raw_Q3=bool(abs(deviation)<=.25),measured_serial_seconds=elapsed,measured_single_seconds=single['seconds'],
      measured_saving_ratio=ratio,saving_ratio_prediction_error=deviation,
      resolved_accuracy_cost_saving=bool(eligible and raw_both and ratio<1),
      measured_parts={'linear_fine':a['seconds'],'linear_coarse':b['seconds'],'nonlinear_coarse':coarse['seconds']},
      observed_at_utc=utc(),outputs_compared=len(ts),error_file=str(p),initial_comparison=initial,
      reference_caveat='Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum.')
    event('case_done',case=case_key(c),N=n,Nhat=nc,N1=n1,Q1=row['Q1'],Q3=row['Q3'],resolved=eligible,error_ratio=mx/target,saving_ratio=ratio)
    return row

def validate():
    p=predictions();cases=p['validation_cases'];folder=HERE/'case_results';folder.mkdir(exist_ok=True);rows=[]
    jobs=set()
    for c in cases:
        jobs.update([(c['name'],c['N'],1.,False),(c['name'],c['Nhat'],1.,False),(c['name'],c['Nhat'],c['eps'],True),(c['name'],c['N1'],c['eps'],True)])
    event('validation_plan',cases=len(cases),unique_serial_solves=len(jobs))
    for i,c in enumerate(cases):
        path=folder/(case_key(c)+'.json')
        if path.exists():
            row=read(path)
            if any(row.get(k)!=v for k,v in c.items()):raise RuntimeError('Per-case frozen selection changed')
        else:
            event('case_start',index=i+1,total=len(cases),case=case_key(c));row=compare_case(c);save(path,row,True)
        rows.append(row)
        save(HERE/'validation_results.json',dict(updated_utc=utc(),prediction_sha256=sha(HERE/'predictions_frozen.json'),complete=False,completed=len(rows),planned=len(cases),rows=rows))
    save(HERE/'validation_results.json',dict(updated_utc=utc(),prediction_sha256=sha(HERE/'predictions_frozen.json'),complete=True,completed=len(rows),planned=len(cases),rows=rows))
    return rows

BARRIER=None
def init_parallel(barrier):
    global BARRIER;BARRIER=barrier

def parallel_worker(job):
    label,c,n,direct=job;ep=c['eps'] if direct else 1.
    BARRIER.wait(timeout=300);start=utc();tick=time.perf_counter()
    r=run_solve(c['name'],n,ep,direct,T=1.,output_from=0.,level=3);end=time.perf_counter()
    return label,dict(r,pid=os.getpid(),process_started_utc=start,process_completed_utc=utc(),start_perf=tick,end_perf=end,process_total_seconds=end-tick)

def parallel():
    p=predictions();cases=p['validation_cases']
    if not cases:
        save(HERE/'parallel_results.json',{'status':'not_applicable','reason':'No reference-resolved preregistered candidate exists','created_utc':utc()});return
    expected=sorted(cases,key=lambda c:(-c['N'],case_key(c)))[0]
    c=p.get('parallel_case',expected)
    if isinstance(c,str):c=next(x for x in cases if case_key(x)==c)
    if case_key(c)!=case_key(expected):raise RuntimeError('Parallel case is not the predeclared largest-N case')
    serial=read(HERE/'validation_results.json')
    if not serial['complete']:raise RuntimeError('Complete all serial timing before parallel experiment')
    baseline=next(x for x in serial['rows'] if case_key(x)==case_key(c))
    ctx=multiprocessing.get_context('spawn');barrier=ctx.Barrier(3)
    jobs=[('linear_fine',c,c['N'],False),('linear_coarse',c,c['Nhat'],False),('nonlinear_coarse',c,c['Nhat'],True)]
    tick=time.perf_counter()
    with ProcessPoolExecutor(max_workers=3,mp_context=ctx,initializer=init_parallel,initargs=(barrier,)) as executor:parts=dict(executor.map(parallel_worker,jobs))
    wall=time.perf_counter()-tick
    ts,e,_,initial=errors(c,parts['linear_fine'],parts['linear_coarse'],parts['nonlinear_coarse'])
    folder=HERE/'parallel';folder.mkdir(exist_ok=True)
    np.save(folder/'errors.npy',np.column_stack([ts,e,e*np.exp(NU*ts)]),allow_pickle=False)
    for label,r in parts.items():
        for k in ('states','times','output_seconds','output_counters'):np.save(folder/(label+'_'+k+'.npy'),r.pop(k),allow_pickle=False)
    out=dict(status='complete',created_utc=utc(),case=c,parts=parts,pool_wall_seconds=wall,predicted_wall_seconds=c['parallel_seconds'],
      wall_prediction_relative_error=wall/c['parallel_seconds']-1,weighted_error=float(np.max(e*np.exp(NU*ts))),
      serial_weighted_error=baseline['observed_weighted_error'],single_serial_seconds=baseline['measured_single_seconds'],
      wall_to_single_ratio=wall/baseline['measured_single_seconds'],initial_comparison=initial,
      timing_boundary='Pool spawn through returned arrays, including setup and transfer. Serial/model component times cover integration only.')
    save(HERE/'parallel_results.json',out,True);event('parallel_done',wall_seconds=wall,ratio=out['wall_to_single_ratio'])
if __name__=='__main__':
    try:ctypes.windll.kernel32.SetThreadExecutionState(0x80000001)
    except Exception:pass
    parser=argparse.ArgumentParser();parser.add_argument('stage',choices=['serial','parallel']);args=parser.parse_args()
    validate() if args.stage=='serial' else parallel()

==> anc/computations/smooth/validation_events.jsonl <==
{"utc": "2026-11-18T04:06:20.356495+00:00", "event": "validation_plan", "cases": 18, "unique_serial_solves": 62}
{"utc": "2026-11-18T04:06:20.357461+00:00", "event": "case_start", "index": 1, "total": 18, "case": "D1_e0.03125_targetN256"}
{"utc": "2026-11-18T04:06:20.358143+00:00", "event": "solve_start", "key": "D1_N256_linear_unit"}
{"utc": "2026-11-18T04:06:25.692688+00:00", "event": "solve_done", "key": "D1_N256_linear_unit", "seconds": 5.279384699999355, "steps": 15984}
{"utc": "2026-11-18T04:06:25.730146+00:00", "event": "solve_start", "key": "D1_N16_linear_unit"}
{"utc": "2026-11-18T04:06:26.908165+00:00", "event": "solve_done", "key": "D1_N16_linear_unit", "seconds": 1.1540646000066772, "steps": 15888}
{"utc": "2026-11-18T04:06:26.945875+00:00", "event": "solve_start", "key": "D1_N16_nonlinear_e0.03125"}
{"utc": "2026-11-18T04:06:36.280045+00:00", "event": "solve_done", "key": "D1_N16_nonlinear_e0.03125", "seconds": 9.309061200008728, "steps": 15888}
{"utc": "2026-11-18T04:06:36.298132+00:00", "event": "solve_start", "key": "D1_N252_nonlinear_e0.03125"}
{"utc": "2026-11-18T04:06:57.109001+00:00", "event": "solve_done", "key": "D1_N252_nonlinear_e0.03125", "seconds": 20.78139810007997, "steps": 15984}
{"utc": "2026-11-18T04:07:00.176380+00:00", "event": "case_done", "case": "D1_e0.03125_targetN256", "N": 256, "Nhat": 16, "N1": 252, "Q1": true, "Q3": true, "resolved": true, "error_ratio": 0.13660152532759962, "saving_ratio": 0.7575289412291362}
{"utc": "2026-11-18T04:07:00.180745+00:00", "event": "case_start", "index": 2, "total": 18, "case": "D1_e0.125_targetN256"}
{"utc": "2026-11-18T04:07:00.187004+00:00", "event": "solve_start", "key": "D1_N16_nonlinear_e0.125"}
{"utc": "2026-11-18T04:07:10.425637+00:00", "event": "solve_done", "key": "D1_N16_nonlinear_e0.125", "seconds": 10.224876699969172, "steps": 15888}
{"utc": "2026-11-18T04:07:10.474126+00:00", "event": "solve_start", "key": "D1_N241_nonlinear_e0.125"}
{"utc": "2026-11-18T04:07:30.849613+00:00", "event": "solve_done", "key": "D1_N241_nonlinear_e0.125", "seconds": 20.346564700012095, "steps": 15976}
{"utc": "2026-11-18T04:07:33.856245+00:00", "event": "case_done", "case": "D1_e0.125_targetN256", "N": 256, "Nhat": 16, "N1": 241, "Q1": true, "Q3": true, "resolved": true, "error_ratio": 0.1258017580353912, "saving_ratio": 0.8187291685640329}
{"utc": "2026-11-18T04:07:33.856245+00:00", "event": "case_start", "index": 3, "total": 18, "case": "D1_e0.5_targetN256"}
{"utc": "2026-11-18T04:07:33.856245+00:00", "event": "solve_start", "key": "D1_N260_linear_unit"}
{"utc": "2026-11-18T04:07:39.481272+00:00", "event": "solve_done", "key": "D1_N260_linear_unit", "seconds": 5.587291899952106, "steps": 15984}
{"utc": "2026-11-18T04:07:39.506406+00:00", "event": "solve_start", "key": "D1_N19_linear_unit"}
{"utc": "2026-11-18T04:07:40.845544+00:00", "event": "solve_done", "key": "D1_N19_linear_unit", "seconds": 1.313292899983935, "steps": 15888}
{"utc": "2026-11-18T04:07:40.855861+00:00", "event": "solve_start", "key": "D1_N19_nonlinear_e0.5"}
{"utc": "2026-11-18T04:07:51.974554+00:00", "event": "solve_done", "key": "D1_N19_nonlinear_e0.5", "seconds": 11.081461799913086, "steps": 15888}
{"utc": "2026-11-18T04:07:52.005810+00:00", "event": "solve_start", "key": "D1_N220_nonlinear_e0.5"}
{"utc": "2026-11-18T04:08:12.563341+00:00", "event": "solve_done", "key": "D1_N220_nonlinear_e0.5", "seconds": 20.532677600043826, "steps": 15976}
{"utc": "2026-11-18T04:08:15.645934+00:00", "event": "case_done", "case": "D1_e0.5_targetN256", "N": 260, "Nhat": 19, "N1": 220, "Q1": true, "Q3": true, "resolved": true, "error_ratio": 0.2337900099373217, "saving_ratio": 0.8757769907131229}
{"utc": "2026-11-18T04:08:15.652409+00:00", "event": "case_start", "index": 4, "total": 18, "case": "D1_hold_e0.03125_targetN256"}
{"utc": "2026-11-18T04:08:15.654230+00:00", "event": "solve_start", "key": "D1_hold_N256_linear_unit"}
{"utc": "2026-11-18T04:08:21.204670+00:00", "event": "solve_done", "key": "D1_hold_N256_linear_unit", "seconds": 5.5025457999436185, "steps": 15984}
{"utc": "2026-11-18T04:08:21.221436+00:00", "event": "solve_start", "key": "D1_hold_N16_linear_unit"}
{"utc": "2026-11-18T04:08:22.483177+00:00", "event": "solve_done", "key": "D1_hold_N16_linear_unit", "seconds": 1.2254909999901429, "steps": 15888}
{"utc": "2026-11-18T04:08:22.504740+00:00", "event": "solve_start", "key": "D1_hold_N16_nonlinear_e0.03125"}
{"utc": "2026-11-18T04:08:32.154283+00:00", "event": "solve_done", "key": "D1_hold_N16_nonlinear_e0.03125", "seconds": 9.621745500015095, "steps": 15888}
{"utc": "2026-11-18T04:08:32.186652+00:00", "event": "solve_start", "key": "D1_hold_N252_nonlinear_e0.03125"}
{"utc": "2026-11-18T04:08:52.136626+00:00", "event": "solve_done", "key": "D1_hold_N252_nonlinear_e0.03125", "seconds": 19.9296782000456, "steps": 15984}
{"utc": "2026-11-18T04:08:54.922287+00:00", "event": "case_done", "case": "D1_hold_e0.03125_targetN256", "N": 256, "Nhat": 16, "N1": 252, "Q1": true, "Q3": true, "resolved": true, "error_ratio": 0.16776077317026278, "saving_ratio": 0.8203736224858587}
{"utc": "2026-11-18T04:08:54.934509+00:00", "event": "case_start", "index": 5, "total": 18, "case": "D1_hold_e0.125_targetN256"}
{"utc": "2026-11-18T04:08:54.942207+00:00", "event": "solve_start", "key": "D1_hold_N16_nonlinear_e0.125"}
{"utc": "2026-11-18T04:09:04.973409+00:00", "event": "solve_done", "key": "D1_hold_N16_nonlinear_e0.125", "seconds": 10.00474529992789, "steps": 15888}
{"utc": "2026-11-18T04:09:04.995355+00:00", "event": "solve_start", "key": "D1_hold_N241_nonlinear_e0.125"}
{"utc": "2026-11-18T04:09:24.944523+00:00", "event": "solve_done", "key": "D1_hold_N241_nonlinear_e0.125", "seconds": 19.917930399999022, "steps": 15976}
{"utc": "2026-11-18T04:09:27.883231+00:00", "event": "case_done", "case": "D1_hold_e0.125_targetN256", "N": 256, "Nhat": 16, "N1": 241, "Q1": true, "Q3": true, "resolved": true, "error_ratio": 0.17378245237754117, "saving_ratio": 0.8400863826626522}
{"utc": "2026-11-18T04:09:27.886530+00:00", "event": "case_start", "index": 6, "total": 18, "case": "D1_hold_e0.5_targetN256"}
{"utc": "2026-11-18T04:09:27.886530+00:00", "event": "solve_start", "key": "D1_hold_N260_linear_unit"}
{"utc": "2026-11-18T04:09:33.455475+00:00", "event": "solve_done", "key": "D1_hold_N260_linear_unit", "seconds": 5.532616000040434, "steps": 15984}
{"utc": "2026-11-18T04:09:33.486336+00:00", "event": "solve_start", "key": "D1_hold_N19_linear_unit"}
{"utc": "2026-11-18T04:09:34.886749+00:00", "event": "solve_done", "key": "D1_hold_N19_linear_unit", "seconds": 1.377459599985741, "steps": 15888}
{"utc": "2026-11-18T04:09:34.918926+00:00", "event": "solve_start", "key": "D1_hold_N19_nonlinear_e0.5"}
{"utc": "2026-11-18T04:09:45.687614+00:00", "event": "solve_done", "key": "D1_hold_N19_nonlinear_e0.5", "seconds": 10.750766200013459, "steps": 15888}
{"utc": "2026-11-18T04:09:45.721027+00:00", "event": "solve_start", "key": "D1_hold_N220_nonlinear_e0.5"}
{"utc": "2026-11-18T04:10:06.121053+00:00", "event": "solve_done", "key": "D1_hold_N220_nonlinear_e0.5", "seconds": 20.368360599968582, "steps": 15976}
{"utc": "2026-11-18T04:10:09.254304+00:00", "event": "case_done", "case": "D1_hold_e0.5_targetN256", "N": 260, "Nhat": 19, "N1": 220, "Q1": true, "Q3": true, "resolved": true, "error_ratio": 0.3133375750244206, "saving_ratio": 0.867072325892879}
{"utc": "2026-11-18T04:10:09.254304+00:00", "event": "case_start", "index": 7, "total": 18, "case": "D5_e0.03125_targetN256"}
{"utc": "2026-11-18T04:10:09.254304+00:00", "event": "solve_start", "key": "D5_N256_linear_unit"}
{"utc": "2026-11-18T04:10:21.864507+00:00", "event": "solve_done", "key": "D5_N256_linear_unit", "seconds": 12.541324800113216, "steps": 20752}
{"utc": "2026-11-18T04:10:21.915594+00:00", "event": "solve_start", "key": "D5_N16_linear_unit"}
{"utc": "2026-11-18T04:10:25.339513+00:00", "event": "solve_done", "key": "D5_N16_linear_unit", "seconds": 3.372320199967362, "steps": 20656}
{"utc": "2026-11-18T04:10:25.382344+00:00", "event": "solve_start", "key": "D5_N16_nonlinear_e0.03125"}
{"utc": "2026-11-18T04:10:46.188046+00:00", "event": "solve_done", "key": "D5_N16_nonlinear_e0.03125", "seconds": 20.76001600001473, "steps": 20656}
{"utc": "2026-11-18T04:10:46.209744+00:00", "event": "solve_start", "key": "D5_N253_nonlinear_e0.03125"}
{"utc": "2026-11-18T04:11:30.169595+00:00", "event": "solve_done", "key": "D5_N253_nonlinear_e0.03125", "seconds": 43.919039600063115, "steps": 20752}
{"utc": "2026-11-18T04:11:31.835389+00:00", "event": "case_done", "case": "D5_e0.03125_targetN256", "N": 256, "Nhat": 16, "N1": 253, "Q1": true, "Q3": true, "resolved": true, "error_ratio": 0.053228767586034974, "saving_ratio": 0.8350287559576464}
{"utc": "2026-11-18T04:11:31.835389+00:00", "event": "case_start", "index": 8, "total": 18, "case": "D5_e0.03125_targetN1024"}
{"utc": "2026-11-18T04:11:31.835389+00:00", "event": "solve_start", "key": "D5_N1020_linear_unit"}
{"utc": "2026-11-18T04:11:55.271071+00:00", "event": "solve_done", "key": "D5_N1020_linear_unit", "seconds": 23.37932860001456, "steps": 20800}
{"utc": "2026-11-18T04:11:55.299098+00:00", "event": "solve_start", "key": "D5_N29_linear_unit"}
{"utc": "2026-11-18T04:11:57.746883+00:00", "event": "solve_done", "key": "D5_N29_linear_unit", "seconds": 2.425772299990058, "steps": 20672}
{"utc": "2026-11-18T04:11:57.783116+00:00", "event": "solve_start", "key": "D5_N29_nonlinear_e0.03125"}
{"utc": "2026-11-18T04:12:13.350953+00:00", "event": "solve_done", "key": "D5_N29_nonlinear_e0.03125", "seconds": 15.541497700032778, "steps": 20672}
{"utc": "2026-11-18T04:12:13.382792+00:00", "event": "solve_start", "key": "D5_N963_nonlinear_e0.03125"}
{"utc": "2026-11-18T04:13:35.306667+00:00", "event": "solve_done", "key": "D5_N963_nonlinear_e0.03125", "seconds": 81.86391499999445, "steps": 20792}
{"utc": "2026-11-18T04:13:37.048484+00:00", "event": "case_done", "case": "D5_e0.03125_targetN1024", "N": 1020, "Nhat": 29, "N1": 963, "Q1": null, "Q3": null, "resolved": false, "error_ratio": 0.03555328001784449, "saving_ratio": 0.5050650045266}
{"utc": "2026-11-18T04:13:37.064288+00:00", "event": "case_start", "index": 9, "total": 18, "case": "D5_e0.125_targetN256"}
{"utc": "2026-11-18T04:13:37.066295+00:00", "event": "solve_start", "key": "D5_N16_nonlinear_e0.125"}
{"utc": "2026-11-18T04:14:03.691367+00:00", "event": "solve_done", "key": "D5_N16_nonlinear_e0.125", "seconds": 26.59147889993619, "steps": 20656}
{"utc": "2026-11-18T04:14:03.724150+00:00", "event": "solve_start", "key": "D5_N245_nonlinear_e0.125"}
{"utc": "2026-11-18T04:14:31.940806+00:00", "event": "solve_done", "key": "D5_N245_nonlinear_e0.125", "seconds": 28.17757930001244, "steps": 20752}
{"utc": "2026-11-18T04:14:33.432572+00:00", "event": "case_done", "case": "D5_e0.125_targetN256", "N": 256, "Nhat": 16, "N1": 245, "Q1": true, "Q3": false, "resolved": true, "error_ratio": 0.09619783221877971, "saving_ratio": 1.5084732243127075}
{"utc": "2026-11-18T04:14:33.438093+00:00", "event": "case_start", "index": 10, "total": 18, "case": "D5_e0.125_targetN1024"}
{"utc": "2026-11-18T04:14:33.440092+00:00", "event": "solve_start", "key": "D5_N1022_linear_unit"}
{"utc": "2026-11-18T04:14:55.728707+00:00", "event": "solve_done", "key": "D5_N1022_linear_unit", "seconds": 22.248562399996445, "steps": 20800}
{"utc": "2026-11-18T04:14:55.750864+00:00", "event": "solve_start", "key": "D5_N45_linear_unit"}
{"utc": "2026-11-18T04:14:58.017950+00:00", "event": "solve_done", "key": "D5_N45_linear_unit", "seconds": 2.240522400010377, "steps": 20688}
{"utc": "2026-11-18T04:14:58.048444+00:00", "event": "solve_start", "key": "D5_N45_nonlinear_e0.125"}
{"utc": "2026-11-18T04:15:13.368035+00:00", "event": "solve_done", "key": "D5_N45_nonlinear_e0.125", "seconds": 15.298578700050712, "steps": 20688}
{"utc": "2026-11-18T04:15:13.387469+00:00", "event": "solve_start", "key": "D5_N932_nonlinear_e0.125"}
{"utc": "2026-11-18T04:16:33.469284+00:00", "event": "solve_done", "key": "D5_N932_nonlinear_e0.125", "seconds": 80.04751419997774, "steps": 20792}
{"utc": "2026-11-18T04:16:35.294909+00:00", "event": "case_done", "case": "D5_e0.125_targetN1024", "N": 1022, "Nhat": 45, "N1": 932, "Q1": null, "Q3": null, "resolved": false, "error_ratio": 0.029405319742624655, "saving_ratio": 0.4970505817414702}
{"utc": "2026-11-18T04:16:35.311030+00:00", "event": "case_start", "index": 11, "total": 18, "case": "D5_e0.5_targetN256"}
{"utc": "2026-11-18T04:16:35.311030+00:00", "event": "solve_start", "key": "D5_N255_linear_unit"}
{"utc": "2026-11-18T04:16:48.858738+00:00", "event": "solve_done", "key": "D5_N255_linear_unit", "seconds": 13.51348120009061, "steps": 20752}
{"utc": "2026-11-18T04:16:48.909248+00:00", "event": "solve_start", "key": "D5_N18_linear_unit"}
{"utc": "2026-11-18T04:16:51.857637+00:00", "event": "solve_done", "key": "D5_N18_linear_unit", "seconds": 2.9108792999759316, "steps": 20656}
{"utc": "2026-11-18T04:16:51.911327+00:00", "event": "solve_start", "key": "D5_N18_nonlinear_e0.5"}
{"utc": "2026-11-18T04:17:17.049165+00:00", "event": "solve_done", "key": "D5_N18_nonlinear_e0.5", "seconds": 25.100497200037353, "steps": 20656}
{"utc": "2026-11-18T04:17:17.073997+00:00", "event": "solve_start", "key": "D5_N223_nonlinear_e0.5"}
{"utc": "2026-11-18T04:17:57.922777+00:00", "event": "solve_done", "key": "D5_N223_nonlinear_e0.5", "seconds": 40.826143199927174, "steps": 20744}
{"utc": "2026-11-18T04:18:00.606223+00:00", "event": "case_done", "case": "D5_e0.5_targetN256", "N": 255, "Nhat": 18, "N1": 223, "Q1": true, "Q3": false, "resolved": true, "error_ratio": 0.17827636465461272, "saving_ratio": 1.0171143891000207}
{"utc": "2026-11-18T04:18:00.621752+00:00", "event": "case_start", "index": 12, "total": 18, "case": "D5_e0.5_targetN1024"}
{"utc": "2026-11-18T04:18:00.635762+00:00", "event": "solve_start", "key": "D5_N71_linear_unit"}
{"utc": "2026-11-18T04:18:06.064081+00:00", "event": "solve_done", "key": "D5_N71_linear_unit", "seconds": 5.3841984999598935, "steps": 20704}
{"utc": "2026-11-18T04:18:06.079754+00:00", "event": "solve_start", "key": "D5_N71_nonlinear_e0.5"}
{"utc": "2026-11-18T04:18:30.056342+00:00", "event": "solve_done", "key": "D5_N71_nonlinear_e0.5", "seconds": 23.92997010005638, "steps": 20704}
{"utc": "2026-11-18T04:18:30.088399+00:00", "event": "solve_start", "key": "D5_N889_nonlinear_e0.5"}
{"utc": "2026-11-18T04:20:13.705466+00:00", "event": "solve_done", "key": "D5_N889_nonlinear_e0.5", "seconds": 103.54723160003778, "steps": 20792}
{"utc": "2026-11-18T04:20:15.689271+00:00", "event": "case_done", "case": "D5_e0.5_targetN1024", "N": 1022, "Nhat": 71, "N1": 889, "Q1": null, "Q3": null, "resolved": false, "error_ratio": 0.021635976585983048, "saving_ratio": 0.4979633950927753}
{"utc": "2026-11-18T04:20:15.689271+00:00", "event": "case_start", "index": 13, "total": 18, "case": "D6_e0.03125_targetN256"}
{"utc": "2026-11-18T04:20:15.689271+00:00", "event": "solve_start", "key": "D6_N256_linear_unit"}
{"utc": "2026-11-18T04:20:26.888872+00:00", "event": "solve_done", "key": "D6_N256_linear_unit", "seconds": 11.061361499945633, "steps": 19160}
{"utc": "2026-11-18T04:20:26.926800+00:00", "event": "solve_start", "key": "D6_N16_linear_unit"}
{"utc": "2026-11-18T04:20:29.218140+00:00", "event": "solve_done", "key": "D6_N16_linear_unit", "seconds": 2.262179399956949, "steps": 19064}
{"utc": "2026-11-18T04:20:29.237197+00:00", "event": "solve_start", "key": "D6_N16_nonlinear_e0.03125"}
{"utc": "2026-11-18T04:20:46.897608+00:00", "event": "solve_done", "key": "D6_N16_nonlinear_e0.03125", "seconds": 17.620387900038622, "steps": 19064}
{"utc": "2026-11-18T04:20:46.961228+00:00", "event": "solve_start", "key": "D6_N253_nonlinear_e0.03125"}
{"utc": "2026-11-18T04:21:22.158365+00:00", "event": "solve_done", "key": "D6_N253_nonlinear_e0.03125", "seconds": 35.15128829993773, "steps": 19160}
{"utc": "2026-11-18T04:21:24.533314+00:00", "event": "case_done", "case": "D6_e0.03125_targetN256", "N": 256, "Nhat": 16, "N1": 253, "Q1": true, "Q3": true, "resolved": true, "error_ratio": 0.021510024898294507, "saving_ratio": 0.8803071038507575}
{"utc": "2026-11-18T04:21:24.548337+00:00", "event": "case_start", "index": 14, "total": 18, "case": "D6_e0.03125_targetN1024"}
{"utc": "2026-11-18T04:21:24.551273+00:00", "event": "solve_start", "key": "D6_N1020_linear_unit"}
{"utc": "2026-11-18T04:22:04.584194+00:00", "event": "solve_done", "key": "D6_N1020_linear_unit", "seconds": 39.94967659993563, "steps": 19208}
{"utc": "2026-11-18T04:22:04.629572+00:00", "event": "solve_start", "key": "D6_N29_linear_unit"}
{"utc": "2026-11-18T04:22:07.629025+00:00", "event": "solve_done", "key": "D6_N29_linear_unit", "seconds": 2.9526481000939384, "steps": 19080}
{"utc": "2026-11-18T04:22:07.658683+00:00", "event": "solve_start", "key": "D6_N29_nonlinear_e0.03125"}
{"utc": "2026-11-18T04:22:26.920552+00:00", "event": "solve_done", "key": "D6_N29_nonlinear_e0.03125", "seconds": 19.196923999930732, "steps": 19080}
{"utc": "2026-11-18T04:22:26.965098+00:00", "event": "solve_start", "key": "D6_N963_nonlinear_e0.03125"}
{"utc": "2026-11-18T04:23:47.791375+00:00", "event": "solve_done", "key": "D6_N963_nonlinear_e0.03125", "seconds": 80.74321789992973, "steps": 19200}
{"utc": "2026-11-18T04:23:49.466198+00:00", "event": "case_done", "case": "D6_e0.03125_targetN1024", "N": 1020, "Nhat": 29, "N1": 963, "Q1": null, "Q3": null, "resolved": false, "error_ratio": 0.015650869643349122, "saving_ratio": 0.7690955391067507}
{"utc": "2026-11-18T04:23:49.482186+00:00", "event": "case_start", "index": 15, "total": 18, "case": "D6_e0.125_targetN256"}
{"utc": "2026-11-18T04:23:49.498355+00:00", "event": "solve_start", "key": "D6_N16_nonlinear_e0.125"}
{"utc": "2026-11-18T04:24:12.606748+00:00", "event": "solve_done", "key": "D6_N16_nonlinear_e0.125", "seconds": 23.05714219994843, "steps": 19064}
{"utc": "2026-11-18T04:24:12.635510+00:00", "event": "solve_start", "key": "D6_N245_nonlinear_e0.125"}
{"utc": "2026-11-18T04:24:47.027391+00:00", "event": "solve_done", "key": "D6_N245_nonlinear_e0.125", "seconds": 34.32947880006395, "steps": 19152}
{"utc": "2026-11-18T04:24:49.193345+00:00", "event": "case_done", "case": "D6_e0.125_targetN256", "N": 256, "Nhat": 16, "N1": 245, "Q1": true, "Q3": false, "resolved": true, "error_ratio": 0.02730704708935666, "saving_ratio": 1.0597505226261472}
{"utc": "2026-11-18T04:24:49.197112+00:00", "event": "case_start", "index": 16, "total": 18, "case": "D6_e0.125_targetN1024"}
{"utc": "2026-11-18T04:24:49.197112+00:00", "event": "solve_start", "key": "D6_N1022_linear_unit"}
{"utc": "2026-11-18T04:25:28.344957+00:00", "event": "solve_done", "key": "D6_N1022_linear_unit", "seconds": 39.06525589991361, "steps": 19208}
{"utc": "2026-11-18T04:25:28.392631+00:00", "event": "solve_start", "key": "D6_N45_linear_unit"}
{"utc": "2026-11-18T04:25:31.463335+00:00", "event": "solve_done", "key": "D6_N45_linear_unit", "seconds": 3.020989799988456, "steps": 19096}
{"utc": "2026-11-18T04:25:31.490290+00:00", "event": "solve_start", "key": "D6_N45_nonlinear_e0.125"}
{"utc": "2026-11-18T04:25:51.285659+00:00", "event": "solve_done", "key": "D6_N45_nonlinear_e0.125", "seconds": 19.748526399955153, "steps": 19096}
{"utc": "2026-11-18T04:25:51.317630+00:00", "event": "solve_start", "key": "D6_N932_nonlinear_e0.125"}
{"utc": "2026-11-18T04:27:12.008597+00:00", "event": "solve_done", "key": "D6_N932_nonlinear_e0.125", "seconds": 80.61029109999072, "steps": 19200}
{"utc": "2026-11-18T04:27:13.623147+00:00", "event": "case_done", "case": "D6_e0.125_targetN1024", "N": 1022, "Nhat": 45, "N1": 932, "Q1": null, "Q3": null, "resolved": false, "error_ratio": 0.014212460115885337, "saving_ratio": 0.7670828532693927}
{"utc": "2026-11-18T04:27:13.643041+00:00", "event": "case_start", "index": 17, "total": 18, "case": "D6_e0.5_targetN256"}
{"utc": "2026-11-18T04:27:13.647057+00:00", "event": "solve_start", "key": "D6_N255_linear_unit"}
{"utc": "2026-11-18T04:27:24.946056+00:00", "event": "solve_done", "key": "D6_N255_linear_unit", "seconds": 11.262431399896741, "steps": 19160}
{"utc": "2026-11-18T04:27:24.976913+00:00", "event": "solve_start", "key": "D6_N18_linear_unit"}
{"utc": "2026-11-18T04:27:27.055915+00:00", "event": "solve_done", "key": "D6_N18_linear_unit", "seconds": 2.0409070000750944, "steps": 19064}
{"utc": "2026-11-18T04:27:27.087784+00:00", "event": "solve_start", "key": "D6_N18_nonlinear_e0.5"}
{"utc": "2026-11-18T04:27:44.341611+00:00", "event": "solve_done", "key": "D6_N18_nonlinear_e0.5", "seconds": 17.215594500070438, "steps": 19064}
{"utc": "2026-11-18T04:27:44.354476+00:00", "event": "solve_start", "key": "D6_N223_nonlinear_e0.5"}
{"utc": "2026-11-18T04:28:15.876804+00:00", "event": "solve_done", "key": "D6_N223_nonlinear_e0.5", "seconds": 31.4805319000734, "steps": 19152}
{"utc": "2026-11-18T04:28:18.417880+00:00", "event": "case_done", "case": "D6_e0.5_targetN256", "N": 255, "Nhat": 18, "N1": 223, "Q1": true, "Q3": true, "resolved": true, "error_ratio": 0.05934493313846354, "saving_ratio": 0.9694541692280337}
{"utc": "2026-11-18T04:28:18.449994+00:00", "event": "case_start", "index": 18, "total": 18, "case": "D6_e0.5_targetN1024"}
{"utc": "2026-11-18T04:28:18.464051+00:00", "event": "solve_start", "key": "D6_N71_linear_unit"}
{"utc": "2026-11-18T04:28:23.185967+00:00", "event": "solve_done", "key": "D6_N71_linear_unit", "seconds": 4.686013899976388, "steps": 19112}
{"utc": "2026-11-18T04:28:23.201999+00:00", "event": "solve_start", "key": "D6_N71_nonlinear_e0.5"}
{"utc": "2026-11-18T04:28:44.783706+00:00", "event": "solve_done", "key": "D6_N71_nonlinear_e0.5", "seconds": 21.517729999963194, "steps": 19112}
{"utc": "2026-11-18T04:28:44.831668+00:00", "event": "solve_start", "key": "D6_N889_nonlinear_e0.5"}
{"utc": "2026-11-18T04:30:09.791164+00:00", "event": "solve_done", "key": "D6_N889_nonlinear_e0.5", "seconds": 84.89271839999128, "steps": 19200}
{"utc": "2026-11-18T04:30:12.004665+00:00", "event": "case_done", "case": "D6_e0.5_targetN1024", "N": 1022, "Nhat": 71, "N1": 889, "Q1": null, "Q3": null, "resolved": false, "error_ratio": 0.01348066860305327, "saving_ratio": 0.7688409681066344}
{"utc": "2026-11-18T04:33:05.545878+00:00", "event": "parallel_done", "wall_seconds": 30.942865999997593, "ratio": 0.3865562386196647}


==> anc/computations/smooth/validation_results.json <==
{
  "updated_utc": "2026-11-18T04:30:12.004665+00:00",
  "prediction_sha256": "3bd228657e6e869f36c061820bbcbdff15d562d884d7dbf95f14787bfb3f8baa",
  "complete": true,
  "completed": 18,
  "planned": 18,
  "rows": [
    {
      "name": "D1",
      "family": "D1",
      "constant_source": "D1",
      "held_out": false,
      "eps": 0.03125,
      "T": 1.0,
      "model": "smooth_h2",
      "curve_id": "D1_e0.03125",
      "M": 3524.7037425944422,
      "a": 0.3993898551580525,
      "c": 5.371537593064516e-05,
      "continuous_rho": 32.925542126280774,
      "continuous_cost_ratio": 0.3226841259268129,
      "full_reference_uncertainty": 3.334866755505233e-10,
      "reference_uncertainty": 3.334866755505233e-10,
      "reference_verified": true,
      "eta": 6.304031240788233e-06,
      "feasible": true,
      "N": 256,
      "Nhat": 16,
      "N1": 252,
      "ratio": 16.0,
      "model_error_relative": 6.304031240788233e-06,
      "model_error_absolute": 1.9700097627463227e-07,
      "linear_error_relative": 6.09420555355915e-06,
      "ordering_error_relative": 2.0982568722908265e-07,
      "single_model_error_relative": 6.290053705813541e-06,
      "single_model_error_absolute": 1.9656417830667315e-07,
      "linear_fine_seconds": 9.005936364627752,
      "linear_coarse_seconds": 2.835931191867888,
      "nonlinear_coarse_seconds": 21.837941800605105,
      "serial_seconds": 33.679809357100744,
      "parallel_seconds": 21.837941800605105,
      "single_seconds": 44.96507207237882,
      "saving_ratio": 0.7490215806367985,
      "steps_fine": 15984,
      "steps_coarse": 15888,
      "steps_single": 15984,
      "continuous_N": 269.42902365430825,
      "continuous_Nhat": 8.182979117578546,
      "boundary_reasons": [
        "Nhat_equals_16",
        "continuous_Nhat_le_16"
      ],
      "boundary_affected": true,
      "integer_rounding_exemption": false,
      "Q2_eligible": false,
      "Q2_relative_ratio_error": 0.5140550780110318,
      "Q2_model_pass": null,
      "point_index": 28,
      "sample_kinds": [
        "target_N256"
      ],
      "case_id": "D1_e0.03125_targetN256",
      "target_N": 256,
      "continuous_target_Nhat": 16.0,
      "selection_labels": [
        "target_N256"
      ],
      "target_to_reference_uncertainty": 590.7311767386838,
      "selection_status": "selected",
      "selection_exclusion_reasons": [],
      "observed_weighted_error": 2.6910633850141033e-08,
      "observed_relative_error": 8.61140283204513e-07,
      "error_to_target": 0.13660152532759962,
      "observed_single_weighted_error": 2.8087763064059362e-08,
      "observed_single_relative_error": 8.988084180498996e-07,
      "single_error_to_target": 0.1425767709135775,
      "error_peak_t": 0.00130302298877964,
      "single_error_peak_t": 0.001272524545395956,
      "two_mesh_resolved": true,
      "single_mesh_resolved": true,
      "eligible_for_validation": true,
      "exclusion_reasons": [],
      "raw_two_accuracy_pass": true,
      "single_accuracy_pass": true,
      "raw_joint_accuracy_pass": true,
      "Q1": true,
      "Q3": true,
      "Q5": null,
      "raw_Q3": true,
      "measured_serial_seconds": 15.74251050001476,
      "measured_single_seconds": 20.78139810007997,
      "measured_saving_ratio": 0.7575289412291362,
      "saving_ratio_prediction_error": 0.011357964593096126,
      "resolved_accuracy_cost_saving": true,
      "measured_parts": {
        "linear_fine": 5.279384699999355,
        "linear_coarse": 1.1540646000066772,
        "nonlinear_coarse": 9.309061200008728
      },
      "observed_at_utc": "2026-11-18T04:07:00.176380+00:00",
      "outputs_compared": 1085,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D1_e0.03125_targetN256.npy",
      "initial_comparison": {
        "analytic_initial_comparison": true,
        "two_mesh": {
          "N": 256,
          "name": "D1",
          "unit_H_error": 2.7879300467205534e-08,
          "gauss64": 2.787930046690739e-08,
          "gauss96": 2.7879300467205534e-08,
          "quad_check_diff": 2.9814236254371287e-19,
          "projection_norm": 0.9999999999999997,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        },
        "coarse_correction_H": 0.0,
        "single_mesh": {
          "N": 252,
          "name": "D1",
          "unit_H_error": 2.9672140096900563e-08,
          "gauss64": 2.9672140093116126e-08,
          "gauss96": 2.9672140096900563e-08,
          "quad_check_diff": 3.784437329213807e-18,
          "projection_norm": 0.9999999999999996,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        }
      },
      "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
    },
    {
      "name": "D1",
      "family": "D1",
      "constant_source": "D1",
      "held_out": false,
      "eps": 0.125,
      "T": 1.0,
      "model": "smooth_h2",
      "curve_id": "D1_e0.125",
      "M": 3524.7037425944422,
      "a": 0.3993898551580525,
      "c": 0.00021485297217718069,
      "continuous_rho": 20.742066342037216,
      "continuous_cost_ratio": 0.3594575320133823,
      "full_reference_uncertainty": 1.3335675526906792e-09,
      "reference_uncertainty": 1.3335675526906792e-09,
      "reference_verified": true,
      "eta": 6.933474976126263e-06,
      "feasible": true,
      "N": 256,
      "Nhat": 16,
      "N1": 241,
      "ratio": 16.0,
      "model_error_relative": 6.933474976126263e-06,
      "model_error_absolute": 8.666843720157828e-07,
      "linear_error_relative": 6.09420555355915e-06,
      "ordering_error_relative": 8.392694225671121e-07,
      "single_model_error_relative": 6.880127892602221e-06,
      "single_model_error_absolute": 8.600159865752777e-07,
      "linear_fine_seconds": 9.005936364627752,
      "linear_coarse_seconds": 2.835931191867888,
      "nonlinear_coarse_seconds": 21.837941800605105,
      "serial_seconds": 33.679809357100744,
      "parallel_seconds": 21.837941800605105,
      "single_seconds": 43.87129428343957,
      "saving_ratio": 0.7676958226831735,
      "steps_fine": 15984,
      "steps_coarse": 15888,
      "steps_single": 15976,
      "continuous_N": 266.3364470748242,
      "continuous_Nhat": 12.840400887883069,
      "boundary_reasons": [
        "Nhat_equals_16",
        "continuous_Nhat_le_16"
      ],
      "boundary_affected": true,
      "integer_rounding_exemption": false,
      "Q2_eligible": false,
      "Q2_relative_ratio_error": 0.22862072967275382,
      "Q2_model_pass": null,
      "point_index": 29,
      "sample_kinds": [
        "target_N256"
      ],
      "case_id": "D1_e0.125_targetN256",
      "target_N": 256,
      "continuous_target_Nhat": 16.0,
      "selection_labels": [
        "target_N256"
      ],
      "target_to_reference_uncertainty": 649.8991147970816,
      "selection_status": "selected",
      "selection_exclusion_reasons": [],
      "observed_weighted_error": 1.090304176613845e-07,
      "observed_relative_error": 8.72243341291076e-07,
      "error_to_target": 0.1258017580353912,
      "observed_single_weighted_error": 1.2284728451864972e-07,
      "observed_single_relative_error": 9.827782761491978e-07,
      "single_error_to_target": 0.14174397102941255,
      "error_peak_t": 0.00016155980984398728,
      "single_error_peak_t": 0.001272524545395956,
      "two_mesh_resolved": true,
      "single_mesh_resolved": true,
      "eligible_for_validation": true,
      "exclusion_reasons": [],
      "raw_two_accuracy_pass": true,
      "single_accuracy_pass": true,
      "raw_joint_accuracy_pass": true,
      "Q1": true,
      "Q3": true,
      "Q5": null,
      "raw_Q3": true,
      "measured_serial_seconds": 16.658325999975204,
      "measured_single_seconds": 20.346564700012095,
      "measured_saving_ratio": 0.8187291685640329,
      "saving_ratio_prediction_error": 0.06647599787959346,
      "resolved_accuracy_cost_saving": true,
      "measured_parts": {
        "linear_fine": 5.279384699999355,
        "linear_coarse": 1.1540646000066772,
        "nonlinear_coarse": 10.224876699969172
      },
      "observed_at_utc": "2026-11-18T04:07:33.856245+00:00",
      "outputs_compared": 1085,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D1_e0.125_targetN256.npy",
      "initial_comparison": {
        "analytic_initial_comparison": true,
        "two_mesh": {
          "N": 256,
          "name": "D1",
          "unit_H_error": 2.7879300467205534e-08,
          "gauss64": 2.787930046690739e-08,
          "gauss96": 2.7879300467205534e-08,
          "quad_check_diff": 2.9814236254371287e-19,
          "projection_norm": 0.9999999999999997,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        },
        "coarse_correction_H": 0.0,
        "single_mesh": {
          "N": 241,
          "name": "D1",
          "unit_H_error": 3.540087154861565e-08,
          "gauss64": 3.5400871547107053e-08,
          "gauss96": 3.540087154861565e-08,
          "quad_check_diff": 1.508598766284411e-18,
          "projection_norm": 0.9999999999999993,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        }
      },
      "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
    },
    {
      "name": "D1",
      "family": "D1",
      "constant_source": "D1",
      "held_out": false,
      "eps": 0.5,
      "T": 1.0,
      "model": "smooth_h2",
      "curve_id": "D1_e0.5",
      "M": 3524.7037425944422,
      "a": 0.3993898551580525,
      "c": 0.0008592752520078237,
      "continuous_rho": 13.067375559317167,
      "continuous_cost_ratio": 0.42024971350516693,
      "full_reference_uncertainty": 5.3281924594643805e-09,
      "reference_uncertainty": 5.3281924594643805e-09,
      "reference_verified": true,
      "eta": 8.333076802317156e-06,
      "feasible": true,
      "N": 260,
      "Nhat": 19,
      "N1": 220,
      "ratio": 13.68421052631579,
      "model_error_relative": 8.288397808019547e-06,
      "model_error_absolute": 4.144198904009773e-06,
      "linear_error_relative": 5.908133952042196e-06,
      "ordering_error_relative": 2.3802638559773513e-06,
      "single_model_error_relative": 8.269610132439261e-06,
      "single_model_error_absolute": 4.134805066219631e-06,
      "linear_fine_seconds": 9.108484191908707,
      "linear_coarse_seconds": 2.9123801351786907,
      "nonlinear_coarse_seconds": 22.128497772370103,
      "serial_seconds": 34.1493620994575,
      "parallel_seconds": 22.128497772370103,
      "single_seconds": 41.82613721933941,
      "saving_ratio": 0.8164598590679238,
      "steps_fine": 15984,
      "steps_coarse": 15888,
      "steps_single": 15976,
      "continuous_N": 256.0,
      "continuous_Nhat": 19.590773896252603,
      "boundary_reasons": [],
      "boundary_affected": false,
      "integer_rounding_exemption": false,
      "Q2_eligible": true,
      "Q2_relative_ratio_error": 0.047204196756923666,
      "Q2_model_pass": true,
      "point_index": 30,
      "sample_kinds": [
        "target_N256"
      ],
      "case_id": "D1_e0.5_targetN256",
      "target_N": 256,
      "continuous_target_Nhat": 19.590773896252603,
      "selection_labels": [
        "target_N256"
      ],
      "target_to_reference_uncertainty": 781.9797112917016,
      "selection_status": "selected",
      "selection_exclusion_reasons": [],
      "observed_weighted_error": 9.740950542110965e-07,
      "observed_relative_error": 1.948190108422193e-06,
      "error_to_target": 0.2337900099373217,
      "observed_single_weighted_error": 5.893386901985181e-07,
      "observed_single_relative_error": 1.1786773803970363e-06,
      "single_error_to_target": 0.14144563987089195,
      "error_peak_t": 0.00017376090821391604,
      "single_error_peak_t": 0.001272524545395956,
      "two_mesh_resolved": true,
      "single_mesh_resolved": true,
      "eligible_for_validation": true,
      "exclusion_reasons": [],
      "raw_two_accuracy_pass": true,
      "single_accuracy_pass": true,
      "raw_joint_accuracy_pass": true,
      "Q1": true,
      "Q3": true,
      "Q5": null,
      "raw_Q3": true,
      "measured_serial_seconds": 17.982046599849127,
      "measured_single_seconds": 20.532677600043826,
      "measured_saving_ratio": 0.8757769907131229,
      "saving_ratio_prediction_error": 0.07265162026816108,
      "resolved_accuracy_cost_saving": true,
      "measured_parts": {
        "linear_fine": 5.587291899952106,
        "linear_coarse": 1.313292899983935,
        "nonlinear_coarse": 11.081461799913086
      },
      "observed_at_utc": "2026-11-18T04:08:15.645934+00:00",
      "outputs_compared": 1085,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D1_e0.5_targetN256.npy",
      "initial_comparison": {
        "analytic_initial_comparison": true,
        "two_mesh": {
          "N": 260,
          "name": "D1",
          "unit_H_error": 2.621964157454229e-08,
          "gauss64": 2.621964156759853e-08,
          "gauss96": 2.621964157454229e-08,
          "quad_check_diff": 6.94376103463149e-18,
          "projection_norm": 0.9999999999999997,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        },
        "coarse_correction_H": 0.0,
        "single_mesh": {
          "N": 220,
          "name": "D1",
          "unit_H_error": 5.0744937149698064e-08,
          "gauss64": 5.074493714971786e-08,
          "gauss96": 5.0744937149698064e-08,
          "quad_check_diff": 1.979939514206927e-20,
          "projection_norm": 0.9999999999999987,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        }
      },
      "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
    },
    {
      "name": "D1_hold",
      "family": "D1",
      "constant_source": "D1",
      "held_out": true,
      "eps": 0.03125,
      "T": 1.0,
      "model": "smooth_h2",
      "curve_id": "D1_hold_e0.03125",
      "M": 4834.984557742719,
      "a": 0.3993898551580525,
      "c": 5.371537593064516e-05,
      "continuous_rho": 32.925542126280774,
      "continuous_cost_ratio": 0.3226841259268129,
      "full_reference_uncertainty": 3.9968193740084804e-10,
      "reference_uncertainty": 3.9968193740084804e-10,
      "reference_verified": true,
      "eta": 6.304031240788233e-06,
      "feasible": true,
      "N": 256,
      "Nhat": 16,
      "N1": 252,
      "ratio": 16.0,
      "model_error_relative": 6.304031240788233e-06,
      "model_error_absolute": 1.9700097627463227e-07,
      "linear_error_relative": 6.09420555355915e-06,
      "ordering_error_relative": 2.0982568722908265e-07,
      "single_model_error_relative": 6.290053705813541e-06,
      "single_model_error_absolute": 1.9656417830667315e-07,
      "linear_fine_seconds": 9.005936364627752,
      "linear_coarse_seconds": 2.835931191867888,
      "nonlinear_coarse_seconds": 21.837941800605105,
      "serial_seconds": 33.679809357100744,
      "parallel_seconds": 21.837941800605105,
      "single_seconds": 44.96507207237882,
      "saving_ratio": 0.7490215806367985,
      "steps_fine": 15984,
      "steps_coarse": 15888,
      "steps_single": 15984,
      "continuous_N": 269.42902365430825,
      "continuous_Nhat": 8.182979117578546,
      "boundary_reasons": [
        "Nhat_equals_16",
        "continuous_Nhat_le_16"
      ],
      "boundary_affected": true,
      "integer_rounding_exemption": false,
      "Q2_eligible": false,
      "Q2_relative_ratio_error": 0.5140550780110318,
      "Q2_model_pass": null,
      "point_index": 28,
      "sample_kinds": [
        "target_N256"
      ],
      "case_id": "D1_hold_e0.03125_targetN256",
      "target_N": 256,
      "continuous_target_Nhat": 16.0,
      "selection_labels": [
        "target_N256"
      ],
      "target_to_reference_uncertainty": 492.89436884673756,
      "selection_status": "selected",
      "selection_exclusion_reasons": [],
      "observed_weighted_error": 3.3049036095128906e-08,
      "observed_relative_error": 1.057569155044125e-06,
      "error_to_target": 0.16776077317026278,
      "observed_single_weighted_error": 3.4274115705267286e-08,
      "observed_single_relative_error": 1.0967717025685532e-06,
      "single_error_to_target": 0.17397942057650984,
      "error_peak_t": 0.0008254041852680173,
      "single_error_peak_t": 0.0008254041852680173,
      "two_mesh_resolved": true,
      "single_mesh_resolved": true,
      "eligible_for_validation": true,
      "exclusion_reasons": [],
      "raw_two_accuracy_pass": true,
      "single_accuracy_pass": true,
      "raw_joint_accuracy_pass": true,
      "Q1": true,
      "Q3": true,
      "Q5": true,
      "raw_Q3": true,
      "measured_serial_seconds": 16.349782299948856,
      "measured_single_seconds": 19.9296782000456,
      "measured_saving_ratio": 0.8203736224858587,
      "saving_ratio_prediction_error": 0.09526032853205457,
      "resolved_accuracy_cost_saving": true,
      "measured_parts": {
        "linear_fine": 5.5025457999436185,
        "linear_coarse": 1.2254909999901429,
        "nonlinear_coarse": 9.621745500015095
      },
      "observed_at_utc": "2026-11-18T04:08:54.922287+00:00",
      "outputs_compared": 1085,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D1_hold_e0.03125_targetN256.npy",
      "initial_comparison": {
        "analytic_initial_comparison": true,
        "two_mesh": {
          "N": 256,
          "name": "D1_hold",
          "unit_H_error": 4.228686422169682e-08,
          "gauss64": 4.22868642203155e-08,
          "gauss96": 4.228686422169682e-08,
          "quad_check_diff": 1.3813188310696516e-18,
          "projection_norm": 0.9999999999999992,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        },
        "coarse_correction_H": 0.0,
        "single_mesh": {
          "N": 252,
          "name": "D1_hold",
          "unit_H_error": 4.500014189207742e-08,
          "gauss64": 4.500014189917275e-08,
          "gauss96": 4.500014189207742e-08,
          "quad_check_diff": 7.095330301353257e-18,
          "projection_norm": 0.999999999999999,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        }
      },
      "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
    },
    {
      "name": "D1_hold",
      "family": "D1",
      "constant_source": "D1",
      "held_out": true,
      "eps": 0.125,
      "T": 1.0,
      "model": "smooth_h2",
      "curve_id": "D1_hold_e0.125",
      "M": 4834.984557742719,
      "a": 0.3993898551580525,
      "c": 0.00021485297217718069,
      "continuous_rho": 20.742066342037216,
      "continuous_cost_ratio": 0.3594575320133823,
      "full_reference_uncertainty": 1.5983491045770344e-09,
      "reference_uncertainty": 1.5983491045770344e-09,
      "reference_verified": true,
      "eta": 6.933474976126263e-06,
      "feasible": true,
      "N": 256,
      "Nhat": 16,
      "N1": 241,
      "ratio": 16.0,
      "model_error_relative": 6.933474976126263e-06,
      "model_error_absolute": 8.666843720157828e-07,
      "linear_error_relative": 6.09420555355915e-06,
      "ordering_error_relative": 8.392694225671121e-07,
      "single_model_error_relative": 6.880127892602221e-06,
      "single_model_error_absolute": 8.600159865752777e-07,
      "linear_fine_seconds": 9.005936364627752,
      "linear_coarse_seconds": 2.835931191867888,
      "nonlinear_coarse_seconds": 21.837941800605105,
      "serial_seconds": 33.679809357100744,
      "parallel_seconds": 21.837941800605105,
      "single_seconds": 43.87129428343957,
      "saving_ratio": 0.7676958226831735,
      "steps_fine": 15984,
      "steps_coarse": 15888,
      "steps_single": 15976,
      "continuous_N": 266.3364470748242,
      "continuous_Nhat": 12.840400887883069,
      "boundary_reasons": [
        "Nhat_equals_16",
        "continuous_Nhat_le_16"
      ],
      "boundary_affected": true,
      "integer_rounding_exemption": false,
      "Q2_eligible": false,
      "Q2_relative_ratio_error": 0.22862072967275382,
      "Q2_model_pass": null,
      "point_index": 29,
      "sample_kinds": [
        "target_N256"
      ],
      "case_id": "D1_hold_e0.125_targetN256",
      "target_N": 256,
      "continuous_target_Nhat": 16.0,
      "selection_labels": [
        "target_N256"
      ],
      "target_to_reference_uncertainty": 542.2372180983143,
      "selection_status": "selected",
      "selection_exclusion_reasons": [],
      "observed_weighted_error": 1.5061453560619195e-07,
      "observed_relative_error": 1.2049162848495356e-06,
      "error_to_target": 0.17378245237754117,
      "observed_single_weighted_error": 1.4992794986388286e-07,
      "observed_single_relative_error": 1.1994235989110629e-06,
      "single_error_to_target": 0.17299025424350514,
      "error_peak_t": 0.0001100694171252208,
      "single_error_peak_t": 0.0008254041852680173,
      "two_mesh_resolved": true,
      "single_mesh_resolved": true,
      "eligible_for_validation": true,
      "exclusion_reasons": [],
      "raw_two_accuracy_pass": true,
      "single_accuracy_pass": true,
      "raw_joint_accuracy_pass": true,
      "Q1": true,
      "Q3": true,
      "Q5": true,
      "raw_Q3": true,
      "measured_serial_seconds": 16.73278209986165,
      "measured_single_seconds": 19.917930399999022,
      "measured_saving_ratio": 0.8400863826626522,
      "saving_ratio_prediction_error": 0.09429588886711215,
      "resolved_accuracy_cost_saving": true,
      "measured_parts": {
        "linear_fine": 5.5025457999436185,
        "linear_coarse": 1.2254909999901429,
        "nonlinear_coarse": 10.00474529992789
      },
      "observed_at_utc": "2026-11-18T04:09:27.883231+00:00",
      "outputs_compared": 1085,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D1_hold_e0.125_targetN256.npy",
      "initial_comparison": {
        "analytic_initial_comparison": true,
        "two_mesh": {
          "N": 256,
          "name": "D1_hold",
          "unit_H_error": 4.228686422169682e-08,
          "gauss64": 4.22868642203155e-08,
          "gauss96": 4.228686422169682e-08,
          "quad_check_diff": 1.3813188310696516e-18,
          "projection_norm": 0.9999999999999992,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        },
        "coarse_correction_H": 0.0,
        "single_mesh": {
          "N": 241,
          "name": "D1_hold",
          "unit_H_error": 5.3666722118332995e-08,
          "gauss64": 5.366672212049713e-08,
          "gauss96": 5.3666722118332995e-08,
          "quad_check_diff": 2.1641360930102352e-18,
          "projection_norm": 0.9999999999999986,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        }
      },
      "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
    },
    {
      "name": "D1_hold",
      "family": "D1",
      "constant_source": "D1",
      "held_out": true,
      "eps": 0.5,
      "T": 1.0,
      "model": "smooth_h2",
      "curve_id": "D1_hold_e0.5",
      "M": 4834.984557742719,
      "a": 0.3993898551580525,
      "c": 0.0008592752520078237,
      "continuous_rho": 13.067375559317167,
      "continuous_cost_ratio": 0.42024971350516693,
      "full_reference_uncertainty": 6.38732913466175e-09,
      "reference_uncertainty": 6.38732913466175e-09,
      "reference_verified": true,
      "eta": 8.333076802317156e-06,
      "feasible": true,
      "N": 260,
      "Nhat": 19,
      "N1": 220,
      "ratio": 13.68421052631579,
      "model_error_relative": 8.288397808019547e-06,
      "model_error_absolute": 4.144198904009773e-06,
      "linear_error_relative": 5.908133952042196e-06,
      "ordering_error_relative": 2.3802638559773513e-06,
      "single_model_error_relative": 8.269610132439261e-06,
      "single_model_error_absolute": 4.134805066219631e-06,
      "linear_fine_seconds": 9.108484191908707,
      "linear_coarse_seconds": 2.9123801351786907,
      "nonlinear_coarse_seconds": 22.128497772370103,
      "serial_seconds": 34.1493620994575,
      "parallel_seconds": 22.128497772370103,
      "single_seconds": 41.82613721933941,
      "saving_ratio": 0.8164598590679238,
      "steps_fine": 15984,
      "steps_coarse": 15888,
      "steps_single": 15976,
      "continuous_N": 256.0,
      "continuous_Nhat": 19.590773896252603,
      "boundary_reasons": [],
      "boundary_affected": false,
      "integer_rounding_exemption": false,
      "Q2_eligible": true,
      "Q2_relative_ratio_error": 0.047204196756923666,
      "Q2_model_pass": true,
      "point_index": 30,
      "sample_kinds": [
        "target_N256"
      ],
      "case_id": "D1_hold_e0.5_targetN256",
      "target_N": 256,
      "continuous_target_Nhat": 19.590773896252603,
      "selection_labels": [
        "target_N256"
      ],
      "target_to_reference_uncertainty": 652.3130894489631,
      "selection_status": "selected",
      "selection_exclusion_reasons": [],
      "observed_weighted_error": 1.3055330388651555e-06,
      "observed_relative_error": 2.611066077730311e-06,
      "error_to_target": 0.3133375750244206,
      "observed_single_weighted_error": 7.195925458261833e-07,
      "observed_single_relative_error": 1.4391850916523665e-06,
      "single_error_to_target": 0.17270752757879013,
      "error_peak_t": 9.54258787825843e-05,
      "single_error_peak_t": 0.0008254041852680173,
      "two_mesh_resolved": true,
      "single_mesh_resolved": true,
      "eligible_for_validation": true,
      "exclusion_reasons": [],
      "raw_two_accuracy_pass": true,
      "single_accuracy_pass": true,
      "raw_joint_accuracy_pass": true,
      "Q1": true,
      "Q3": true,
      "Q5": true,
      "raw_Q3": true,
      "measured_serial_seconds": 17.660841800039634,
      "measured_single_seconds": 20.368360599968582,
      "measured_saving_ratio": 0.867072325892879,
      "saving_ratio_prediction_error": 0.0619901471735973,
      "resolved_accuracy_cost_saving": true,
      "measured_parts": {
        "linear_fine": 5.532616000040434,
        "linear_coarse": 1.377459599985741,
        "nonlinear_coarse": 10.750766200013459
      },
      "observed_at_utc": "2026-11-18T04:10:09.254304+00:00",
      "outputs_compared": 1085,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D1_hold_e0.5_targetN256.npy",
      "initial_comparison": {
        "analytic_initial_comparison": true,
        "two_mesh": {
          "N": 260,
          "name": "D1_hold",
          "unit_H_error": 3.977467857423672e-08,
          "gauss64": 3.977467857589337e-08,
          "gauss96": 3.977467857423672e-08,
          "quad_check_diff": 1.6566442435967017e-18,
          "projection_norm": 0.9999999999999992,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        },
        "coarse_correction_H": 0.0,
        "single_mesh": {
          "N": 220,
          "name": "D1_hold",
          "unit_H_error": 7.68582753251691e-08,
          "gauss64": 7.685827532553771e-08,
          "gauss96": 7.68582753251691e-08,
          "quad_check_diff": 3.6861815073323083e-19,
          "projection_norm": 0.999999999999997,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        }
      },
      "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
    },
    {
      "name": "D5",
      "family": "D5",
      "constant_source": "D5",
      "held_out": false,
      "eps": 0.03125,
      "T": 1.0,
      "model": "smooth_h2",
      "curve_id": "D5_e0.03125",
      "M": 55073.49597803817,
      "a": 7.385638116468849,
      "c": 0.0007256439588747397,
      "continuous_rho": 36.55849239454064,
      "continuous_cost_ratio": 0.3165886044406745,
      "full_reference_uncertainty": 8.749658455240006e-10,
      "reference_uncertainty": 8.749658455240006e-10,
      "reference_verified": true,
      "eta": 0.00011553044082551242,
      "feasible": true,
      "N": 256,
      "Nhat": 16,
      "N1": 253,
      "ratio": 16.0,
      "model_error_relative": 0.00011553044082551242,
      "model_error_absolute": 3.610326275797263e-06,
      "linear_error_relative": 0.00011269589411115797,
      "ordering_error_relative": 2.834546714354452e-06,
      "single_model_error_relative": 0.00011539570623549382,
      "single_model_error_absolute": 3.606115819859182e-06,
      "linear_fine_seconds": 11.692391856778972,
      "linear_coarse_seconds": 3.6869961416932964,
      "nonlinear_coarse_seconds": 28.391523529286193,
      "serial_seconds": 43.77091152775846,
      "parallel_seconds": 28.391523529286193,
      "single_seconds": 58.50457910407031,
      "saving_ratio": 0.748162147272216,
      "steps_fine": 20752,
      "steps_coarse": 20656,
      "steps_single": 20752,
      "continuous_N": 268.92887839889073,
      "continuous_Nhat": 7.356126054012294,
      "boundary_reasons": [
        "Nhat_equals_16",
        "continuous_Nhat_le_16"
      ],
      "boundary_affected": true,
      "integer_rounding_exemption": false,
      "Q2_eligible": false,
      "Q2_relative_ratio_error": 0.5623451911712498,
      "Q2_model_pass": null,
      "point_index": 28,
      "sample_kinds": [
        "target_N256"
      ],
      "case_id": "D5_e0.03125_targetN256",
      "target_N": 256,
      "continuous_target_Nhat": 16.0,
      "selection_labels": [
        "target_N256"
      ],
      "target_to_reference_uncertainty": 4126.248235021227,
      "selection_status": "selected",
      "selection_exclusion_reasons": [],
      "observed_weighted_error": 1.921732182441677e-07,
      "observed_relative_error": 6.149542983813367e-06,
      "error_to_target": 0.053228767586034974,
      "observed_single_weighted_error": 1.9924302985191462e-07,
      "observed_single_relative_error": 6.375776955261268e-06,
      "single_error_to_target": 0.055186987167223846,
      "error_peak_t": 3.017631246761024e-09,
      "single_error_peak_t": 3.0899544534647017e-09,
      "two_mesh_resolved": true,
      "single_mesh_resolved": true,
      "eligible_for_validation": true,
      "exclusion_reasons": [],
      "raw_two_accuracy_pass": true,
      "single_accuracy_pass": true,
      "raw_joint_accuracy_pass": true,
      "Q1": true,
      "Q3": true,
      "Q5": null,
      "raw_Q3": true,
      "measured_serial_seconds": 36.67366100009531,
      "measured_single_seconds": 43.919039600063115,
      "measured_saving_ratio": 0.8350287559576464,
      "saving_ratio_prediction_error": 0.11610666083835475,
      "resolved_accuracy_cost_saving": true,
      "measured_parts": {
        "linear_fine": 12.541324800113216,
        "linear_coarse": 3.372320199967362,
        "nonlinear_coarse": 20.76001600001473
      },
      "observed_at_utc": "2026-11-18T04:11:31.835389+00:00",
      "outputs_compared": 1085,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D5_e0.03125_targetN256.npy",
      "initial_comparison": {
        "analytic_initial_comparison": true,
        "two_mesh": {
          "N": 256,
          "name": "D5",
          "unit_H_error": 9.970182164612913e-07,
          "gauss64": 9.970182164634921e-07,
          "gauss96": 9.970182164612913e-07,
          "quad_check_diff": 2.200803355203486e-18,
          "projection_norm": 0.9999999999995028,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        },
        "coarse_correction_H": 0.0,
        "single_mesh": {
          "N": 253,
          "name": "D5",
          "unit_H_error": 1.042976658036414e-06,
          "gauss64": 1.0429766580403436e-06,
          "gauss96": 1.042976658036414e-06,
          "quad_check_diff": 3.929597600549513e-18,
          "projection_norm": 0.999999999999456,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        }
      },
      "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
    },
    {
      "name": "D5",
      "family": "D5",
      "constant_source": "D5",
      "held_out": false,
      "eps": 0.03125,
      "T": 1.0,
      "model": "smooth_h2",
      "curve_id": "D5_e0.03125",
      "M": 55073.49597803817,
      "a": 7.385638116468849,
      "c": 0.0007256439588747397,
      "continuous_rho": 36.55849239454064,
      "continuous_cost_ratio": 0.3165886044406745,
      "full_reference_uncertainty": 8.749658455240006e-10,
      "reference_uncertainty": 8.749658455240006e-10,
      "reference_verified": true,
      "eta": 7.96840498258496e-06,
      "feasible": true,
      "N": 1020,
      "Nhat": 29,
      "N1": 963,
      "ratio": 35.172413793103445,
      "model_error_relative": 7.961679458741494e-06,
      "model_error_absolute": 2.488024830856717e-07,
      "linear_error_relative": 7.098844787071173e-06,
      "ordering_error_relative": 8.628346716703207e-07,
      "single_model_error_relative": 7.964859468483122e-06,
      "single_model_error_absolute": 2.4890185839009756e-07,
      "linear_fine_seconds": 37.20755033821557,
      "linear_coarse_seconds": 4.120881420452559,
      "nonlinear_coarse_seconds": 30.051708801916845,
      "serial_seconds": 71.38014056058498,
      "parallel_seconds": 37.20755033821557,
      "single_seconds": 148.60728254344323,
      "saving_ratio": 0.48032733886859147,
      "steps_fine": 20800,
      "steps_coarse": 20672,
      "steps_single": 20792,
      "continuous_N": 1024.0,
      "continuous_Nhat": 28.00990776504001,
      "boundary_reasons": [],
      "boundary_affected": false,
      "integer_rounding_exemption": false,
      "Q2_eligible": true,
      "Q2_relative_ratio_error": 0.03791399783335114,
      "Q2_model_pass": true,
      "point_index": 11,
      "sample_kinds": [
        "target_N1024"
      ],
      "case_id": "D5_e0.03125_targetN1024",
      "target_N": 1024,
      "continuous_target_Nhat": 28.00990776504001,
      "selection_labels": [
        "target_N1024"
      ],
      "target_to_reference_uncertainty": 284.5970011053986,
      "selection_status": "selected",
      "selection_exclusion_reasons": [],
      "observed_weighted_error": 8.853216676294699e-09,
      "observed_relative_error": 2.8330293364143036e-07,
      "error_to_target": 0.03555328001784449,
      "observed_single_weighted_error": 4.424000119195975e-09,
      "observed_single_relative_error": 1.415680038142712e-07,
      "single_error_to_target": 0.017766165766382316,
      "error_peak_t": 2.1544346900318823e-05,
      "single_error_peak_t": 0.00018678105957632902,
      "two_mesh_resolved": true,
      "single_mesh_resolved": false,
      "eligible_for_validation": false,
      "exclusion_reasons": [
        "single_mesh_unresolved"
      ],
      "raw_two_accuracy_pass": true,
      "single_accuracy_pass": true,
      "raw_joint_accuracy_pass": true,
      "Q1": null,
      "Q3": null,
      "Q5": null,
      "raw_Q3": true,
      "measured_serial_seconds": 41.346598600037396,
      "measured_single_seconds": 81.86391499999445,
      "measured_saving_ratio": 0.5050650045266,
      "saving_ratio_prediction_error": 0.05150168157464852,
      "resolved_accuracy_cost_saving": false,
      "measured_parts": {
        "linear_fine": 23.37932860001456,
        "linear_coarse": 2.425772299990058,
        "nonlinear_coarse": 15.541497700032778
      },
      "observed_at_utc": "2026-11-18T04:13:37.048484+00:00",
      "outputs_compared": 1085,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D5_e0.03125_targetN1024.npy",
      "initial_comparison": {
        "analytic_initial_comparison": true,
        "two_mesh": {
          "N": 1020,
          "name": "D5",
          "unit_H_error": 4.37858833620911e-09,
          "gauss64": 4.3785883336142595e-09,
          "gauss96": 4.37858833620911e-09,
          "quad_check_diff": 2.594850692327822e-18,
          "projection_norm": 0.9999999999999998,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        },
        "coarse_correction_H": 0.0,
        "single_mesh": {
          "N": 963,
          "name": "D5",
          "unit_H_error": 5.50502161623925e-09,
          "gauss64": 5.505021608775335e-09,
          "gauss96": 5.50502161623925e-09,
          "quad_check_diff": 7.463915364861986e-18,
          "projection_norm": 0.9999999999999998,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        }
      },
      "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
    },
    {
      "name": "D5",
      "family": "D5",
      "constant_source": "D5",
      "held_out": false,
      "eps": 0.125,
      "T": 1.0,
      "model": "smooth_h2",
      "curve_id": "D5_e0.125",
      "M": 55073.49597803817,
      "a": 7.385638116468849,
      "c": 0.002902409847034936,
      "continuous_rho": 23.03084608716978,
      "continuous_cost_ratio": 0.34945917152518446,
      "full_reference_uncertainty": 3.4996311413629856e-09,
      "reference_uncertainty": 3.4996311413629856e-09,
      "reference_verified": true,
      "eta": 0.0001240334325761382,
      "feasible": true,
      "N": 256,
      "Nhat": 16,
      "N1": 245,
      "ratio": 16.0,
      "model_error_relative": 0.0001240334325761382,
      "model_error_absolute": 1.5504179072017274e-05,
      "linear_error_relative": 0.00011269589411115797,
      "ordering_error_relative": 1.1337538464980219e-05,
      "single_model_error_relative": 0.00012309105416602887,
      "single_model_error_absolute": 1.538638177075361e-05,
      "linear_fine_seconds": 11.692391856778972,
      "linear_coarse_seconds": 3.6869961416932964,
      "nonlinear_coarse_seconds": 28.391523529286193,
      "serial_seconds": 43.77091152775846,
      "parallel_seconds": 28.391523529286193,
      "single_seconds": 57.4925587069459,
      "saving_ratio": 0.7613317707926317,
      "steps_fine": 20752,
      "steps_coarse": 20656,
      "steps_single": 20752,
      "continuous_N": 268.24892523641995,
      "continuous_Nhat": 11.64737605475373,
      "boundary_reasons": [
        "Nhat_equals_16",
        "continuous_Nhat_le_16"
      ],
      "boundary_affected": true,
      "integer_rounding_exemption": false,
      "Q2_eligible": false,
      "Q2_relative_ratio_error": 0.30527953947321906,
      "Q2_model_pass": null,
      "point_index": 29,
      "sample_kinds": [
        "target_N256"
      ],
      "case_id": "D5_e0.125_targetN256",
      "target_N": 256,
      "continuous_target_Nhat": 16.0,
      "selection_labels": [
        "target_N256"
      ],
      "target_to_reference_uncertainty": 4430.232343280307,
      "selection_status": "selected",
      "selection_exclusion_reasons": [],
      "observed_weighted_error": 1.4914684170598335e-06,
      "observed_relative_error": 1.1931747336478668e-05,
      "error_to_target": 0.09619783221877971,
      "observed_single_weighted_error": 8.794739597217045e-07,
      "observed_single_relative_error": 7.035791677773636e-06,
      "single_error_to_target": 0.05672496142082256,
      "error_peak_t": 2.431069583166875e-05,
      "single_error_peak_t": 3.3214891242983924e-09,
      "two_mesh_resolved": true,
      "single_mesh_resolved": true,
      "eligible_for_validation": true,
      "exclusion_reasons": [],
      "raw_two_accuracy_pass": true,
      "single_accuracy_pass": true,
      "raw_joint_accuracy_pass": true,
      "Q1": true,
      "Q3": false,
      "Q5": null,
      "raw_Q3": false,
      "measured_serial_seconds": 42.50512390001677,
      "measured_single_seconds": 28.17757930001244,
      "measured_saving_ratio": 1.5084732243127075,
      "saving_ratio_prediction_error": 0.9813611912480913,
      "resolved_accuracy_cost_saving": false,
      "measured_parts": {
        "linear_fine": 12.541324800113216,
        "linear_coarse": 3.372320199967362,
        "nonlinear_coarse": 26.59147889993619
      },
      "observed_at_utc": "2026-11-18T04:14:33.432572+00:00",
      "outputs_compared": 1085,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D5_e0.125_targetN256.npy",
      "initial_comparison": {
        "analytic_initial_comparison": true,
        "two_mesh": {
          "N": 256,
          "name": "D5",
          "unit_H_error": 9.970182164612913e-07,
          "gauss64": 9.970182164634921e-07,
          "gauss96": 9.970182164612913e-07,
          "quad_check_diff": 2.200803355203486e-18,
          "projection_norm": 0.9999999999995028,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        },
        "coarse_correction_H": 0.0,
        "single_mesh": {
          "N": 245,
          "name": "D5",
          "unit_H_error": 1.1791541352868065e-06,
          "gauss64": 1.1791541352886617e-06,
          "gauss96": 1.1791541352868065e-06,
          "quad_check_diff": 1.8552139127237313e-18,
          "projection_norm": 0.9999999999993048,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        }
      },
      "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
    },
    {
      "name": "D5",
      "family": "D5",
      "constant_source": "D5",
      "held_out": false,
      "eps": 0.125,
      "T": 1.0,
      "model": "smooth_h2",
      "curve_id": "D5_e0.125",
      "M": 55073.49597803817,
      "a": 7.385638116468849,
      "c": 0.002902409847034936,
      "continuous_rho": 23.03084608716978,
      "continuous_cost_ratio": 0.34945917152518446,
      "full_reference_uncertainty": 3.4996311413629856e-09,
      "reference_uncertainty": 3.4996311413629856e-09,
      "reference_verified": true,
      "eta": 8.511671042010358e-06,
      "feasible": true,
      "N": 1022,
      "Nhat": 45,
      "N1": 932,
      "ratio": 22.711111111111112,
      "model_error_relative": 8.504376658132171e-06,
      "model_error_absolute": 1.0630470822665214e-06,
      "linear_error_relative": 7.071087844781585e-06,
      "ordering_error_relative": 1.4332888133505857e-06,
      "single_model_error_relative": 8.506028530544729e-06,
      "single_model_error_absolute": 1.0632535663180911e-06,
      "linear_fine_seconds": 37.27427314875874,
      "linear_coarse_seconds": 4.654979228123766,
      "nonlinear_coarse_seconds": 32.0927672097413,
      "serial_seconds": 74.0220195866238,
      "parallel_seconds": 37.27427314875874,
      "single_seconds": 144.6781445627225,
      "saving_ratio": 0.511632353389305,
      "steps_fine": 20800,
      "steps_coarse": 20688,
      "steps_single": 20792,
      "continuous_N": 1024.0,
      "continuous_Nhat": 44.46210947371398,
      "boundary_reasons": [],
      "boundary_affected": false,
      "integer_rounding_exemption": false,
      "Q2_eligible": true,
      "Q2_relative_ratio_error": 0.013882901863374819,
      "Q2_model_pass": true,
      "point_index": 11,
      "sample_kinds": [
        "target_N1024"
      ],
      "case_id": "D5_e0.125_targetN1024",
      "target_N": 1024,
      "continuous_target_Nhat": 44.46210947371398,
      "selection_labels": [
        "target_N1024"
      ],
      "target_to_reference_uncertainty": 304.02029164619887,
      "selection_status": "selected",
      "selection_exclusion_reasons": [],
      "observed_weighted_error": 3.128605106679422e-08,
      "observed_relative_error": 2.5028840853435375e-07,
      "error_to_target": 0.029405319742624655,
      "observed_single_weighted_error": 1.8963427700910016e-08,
      "observed_single_relative_error": 1.5170742160728013e-07,
      "single_error_to_target": 0.017823459207776032,
      "error_peak_t": 1.8230450029011066e-05,
      "single_error_peak_t": 0.00018678105957632902,
      "two_mesh_resolved": false,
      "single_mesh_resolved": false,
      "eligible_for_validation": false,
      "exclusion_reasons": [
        "two_mesh_unresolved",
        "single_mesh_unresolved"
      ],
      "raw_two_accuracy_pass": true,
      "single_accuracy_pass": true,
      "raw_joint_accuracy_pass": true,
      "Q1": null,
      "Q3": null,
      "Q5": null,
      "raw_Q3": true,
      "measured_serial_seconds": 39.78766350005753,
      "measured_single_seconds": 80.04751419997774,
      "measured_saving_ratio": 0.4970505817414702,
      "saving_ratio_prediction_error": -0.028500487803865382,
      "resolved_accuracy_cost_saving": false,
      "measured_parts": {
        "linear_fine": 22.248562399996445,
        "linear_coarse": 2.240522400010377,
        "nonlinear_coarse": 15.298578700050712
      },
      "observed_at_utc": "2026-11-18T04:16:35.294909+00:00",
      "outputs_compared": 1085,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D5_e0.125_targetN1024.npy",
      "initial_comparison": {
        "analytic_initial_comparison": true,
        "two_mesh": {
          "N": 1022,
          "name": "D5",
          "unit_H_error": 4.344565716083136e-09,
          "gauss64": 4.3445657193396795e-09,
          "gauss96": 4.344565716083136e-09,
          "quad_check_diff": 3.256543069991653e-18,
          "projection_norm": 0.9999999999999997,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        },
        "coarse_correction_H": 0.0,
        "single_mesh": {
          "N": 932,
          "name": "D5",
          "unit_H_error": 6.270600793382089e-09,
          "gauss64": 6.270600792520342e-09,
          "gauss96": 6.270600793382089e-09,
          "quad_check_diff": 8.617468359903936e-19,
          "projection_norm": 0.9999999999999999,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        }
      },
      "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
    },
    {
      "name": "D5",
      "family": "D5",
      "constant_source": "D5",
      "held_out": false,
      "eps": 0.5,
      "T": 1.0,
      "model": "smooth_h2",
      "curve_id": "D5_e0.5",
      "M": 55073.49597803817,
      "a": 7.385638116468849,
      "c": 0.011606983610744755,
      "continuous_rho": 14.509630364903003,
      "continuous_cost_ratio": 0.40364461664151136,
      "full_reference_uncertainty": 1.3994808187980454e-08,
      "reference_uncertainty": 1.3994808187980454e-08,
      "reference_verified": true,
      "eta": 0.00014998243869393055,
      "feasible": true,
      "N": 255,
      "Nhat": 18,
      "N1": 223,
      "ratio": 14.166666666666666,
      "model_error_relative": 0.00014940554008309172,
      "model_error_absolute": 7.470277004154586e-05,
      "linear_error_relative": 0.00011358151659313877,
      "ordering_error_relative": 3.5824023489952945e-05,
      "single_model_error_relative": 0.00014875113314322819,
      "single_model_error_absolute": 7.437556657161409e-05,
      "linear_fine_seconds": 11.659107439365709,
      "linear_coarse_seconds": 3.7532570250865462,
      "nonlinear_coarse_seconds": 28.643358211762603,
      "serial_seconds": 44.055722676214856,
      "parallel_seconds": 28.643358211762603,
      "single_seconds": 54.68841182741551,
      "saving_ratio": 0.805576925789049,
      "steps_fine": 20752,
      "steps_coarse": 20656,
      "steps_single": 20744,
      "continuous_N": 256.0,
      "continuous_Nhat": 17.643454282559276,
      "boundary_reasons": [],
      "boundary_affected": false,
      "integer_rounding_exemption": false,
      "Q2_eligible": true,
      "Q2_relative_ratio_error": 0.023636970040665117,
      "Q2_model_pass": true,
      "point_index": 30,
      "sample_kinds": [
        "target_N256"
      ],
      "case_id": "D5_e0.5_targetN256",
      "target_N": 256,
      "continuous_target_Nhat": 17.643454282559276,
      "selection_labels": [
        "target_N256"
      ],
      "target_to_reference_uncertainty": 5358.502834742104,
      "selection_status": "selected",
      "selection_exclusion_reasons": [],
      "observed_weighted_error": 1.336916196619363e-05,
      "observed_relative_error": 2.673832393238726e-05,
      "error_to_target": 0.17827636465461272,
      "observed_single_weighted_error": 4.695926551000534e-06,
      "observed_single_relative_error": 9.391853102001068e-06,
      "single_error_to_target": 0.06261968523639652,
      "error_peak_t": 2.431069583166875e-05,
      "single_error_peak_t": 4.1205204881036906e-09,
      "two_mesh_resolved": true,
      "single_mesh_resolved": true,
      "eligible_for_validation": true,
      "exclusion_reasons": [],
      "raw_two_accuracy_pass": true,
      "single_accuracy_pass": true,
      "raw_joint_accuracy_pass": true,
      "Q1": true,
      "Q3": false,
      "Q5": null,
      "raw_Q3": false,
      "measured_serial_seconds": 41.524857700103894,
      "measured_single_seconds": 40.826143199927174,
      "measured_saving_ratio": 1.0171143891000207,
      "saving_ratio_prediction_error": 0.2625912641474608,
      "resolved_accuracy_cost_saving": false,
      "measured_parts": {
        "linear_fine": 13.51348120009061,
        "linear_coarse": 2.9108792999759316,
        "nonlinear_coarse": 25.100497200037353
      },
      "observed_at_utc": "2026-11-18T04:18:00.606223+00:00",
      "outputs_compared": 1085,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D5_e0.5_targetN256.npy",
      "initial_comparison": {
        "analytic_initial_comparison": true,
        "two_mesh": {
          "N": 255,
          "name": "D5",
          "unit_H_error": 1.012058551913754e-06,
          "gauss64": 1.0120585519166064e-06,
          "gauss96": 1.012058551913754e-06,
          "quad_check_diff": 2.8523834498788564e-18,
          "projection_norm": 0.9999999999994877,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        },
        "coarse_correction_H": 0.0,
        "single_mesh": {
          "N": 223,
          "name": "D5",
          "unit_H_error": 1.6865181655041724e-06,
          "gauss64": 1.6865181654980835e-06,
          "gauss96": 1.6865181655041724e-06,
          "quad_check_diff": 6.088896341337538e-18,
          "projection_norm": 0.9999999999985777,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        }
      },
      "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
    },
    {
      "name": "D5",
      "family": "D5",
      "constant_source": "D5",
      "held_out": false,
      "eps": 0.5,
      "T": 1.0,
      "model": "smooth_h2",
      "curve_id": "D5_e0.5",
      "M": 55073.49597803817,
      "a": 7.385638116468849,
      "c": 0.011606983610744755,
      "continuous_rho": 14.509630364903003,
      "continuous_cost_ratio": 0.40364461664151136,
      "full_reference_uncertainty": 1.3994808187980454e-08,
      "reference_uncertainty": 1.3994808187980454e-08,
      "reference_verified": true,
      "eta": 9.37390241837066e-06,
      "feasible": true,
      "N": 1022,
      "Nhat": 71,
      "N1": 889,
      "ratio": 14.394366197183098,
      "model_error_relative": 9.37360393499082e-06,
      "model_error_absolute": 4.68680196749541e-06,
      "linear_error_relative": 7.071087844781585e-06,
      "ordering_error_relative": 2.302516090209235e-06,
      "single_model_error_relative": 9.359798233982893e-06,
      "single_model_error_absolute": 4.679899116991447e-06,
      "linear_fine_seconds": 37.27427314875874,
      "linear_coarse_seconds": 5.521972535166484,
      "nonlinear_coarse_seconds": 35.39904618343871,
      "serial_seconds": 78.19529186736393,
      "parallel_seconds": 37.27427314875874,
      "single_seconds": 139.22804994430345,
      "saving_ratio": 0.5616346124121184,
      "steps_fine": 20800,
      "steps_coarse": 20704,
      "steps_single": 20792,
      "continuous_N": 1024.0,
      "continuous_Nhat": 70.5738171302371,
      "boundary_reasons": [],
      "boundary_affected": false,
      "integer_rounding_exemption": false,
      "Q2_eligible": true,
      "Q2_relative_ratio_error": 0.007943976849935086,
      "Q2_model_pass": true,
      "point_index": 12,
      "sample_kinds": [
        "target_N1024"
      ],
      "case_id": "D5_e0.5_targetN1024",
      "target_N": 1024,
      "continuous_target_Nhat": 70.5738171302371,
      "selection_labels": [
        "target_N1024"
      ],
      "target_to_reference_uncertainty": 334.9064271713815,
      "selection_status": "selected",
      "selection_exclusion_reasons": [],
      "observed_weighted_error": 1.0140676662157873e-07,
      "observed_relative_error": 2.0281353324315746e-07,
      "error_to_target": 0.021635976585983048,
      "observed_single_weighted_error": 8.376852492810559e-08,
      "observed_single_relative_error": 1.6753704985621118e-07,
      "single_error_to_target": 0.01787271110566264,
      "error_peak_t": 1.8230450029011066e-05,
      "single_error_peak_t": 0.00018678105957632902,
      "two_mesh_resolved": false,
      "single_mesh_resolved": false,
      "eligible_for_validation": false,
      "exclusion_reasons": [
        "two_mesh_unresolved",
        "single_mesh_unresolved"
      ],
      "raw_two_accuracy_pass": true,
      "single_accuracy_pass": true,
      "raw_joint_accuracy_pass": true,
      "Q1": null,
      "Q3": null,
      "Q5": null,
      "raw_Q3": true,
      "measured_serial_seconds": 51.56273100001272,
      "measured_single_seconds": 103.54723160003778,
      "measured_saving_ratio": 0.4979633950927753,
      "saving_ratio_prediction_error": -0.11336768766064265,
      "resolved_accuracy_cost_saving": false,
      "measured_parts": {
        "linear_fine": 22.248562399996445,
        "linear_coarse": 5.3841984999598935,
        "nonlinear_coarse": 23.92997010005638
      },
      "observed_at_utc": "2026-11-18T04:20:15.689271+00:00",
      "outputs_compared": 1085,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D5_e0.5_targetN1024.npy",
      "initial_comparison": {
        "analytic_initial_comparison": true,
        "two_mesh": {
          "N": 1022,
          "name": "D5",
          "unit_H_error": 4.344565716083136e-09,
          "gauss64": 4.3445657193396795e-09,
          "gauss96": 4.344565716083136e-09,
          "quad_check_diff": 3.256543069991653e-18,
          "projection_norm": 0.9999999999999997,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        },
        "coarse_correction_H": 0.0,
        "single_mesh": {
          "N": 889,
          "name": "D5",
          "unit_H_error": 7.566803012508666e-09,
          "gauss64": 7.566803008604618e-09,
          "gauss96": 7.566803012508666e-09,
          "quad_check_diff": 3.904047645788975e-18,
          "projection_norm": 0.9999999999999997,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        }
      },
      "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
    },
    {
      "name": "D6",
      "family": "D5",
      "constant_source": "D5",
      "held_out": true,
      "eps": 0.03125,
      "T": 1.0,
      "model": "smooth_h2",
      "curve_id": "D6_e0.03125",
      "M": 19483.039719859593,
      "a": 7.385638116468849,
      "c": 0.0007256439588747397,
      "continuous_rho": 36.55849239454064,
      "continuous_cost_ratio": 0.3165886044406745,
      "full_reference_uncertainty": 8.386359484616972e-10,
      "reference_uncertainty": 8.386359484616972e-10,
      "reference_verified": true,
      "eta": 0.00011553044082551242,
      "feasible": true,
      "N": 256,
      "Nhat": 16,
      "N1": 253,
      "ratio": 16.0,
      "model_error_relative": 0.00011553044082551242,
      "model_error_absolute": 3.610326275797263e-06,
      "linear_error_relative": 0.00011269589411115797,
      "ordering_error_relative": 2.834546714354452e-06,
      "single_model_error_relative": 0.00011539570623549382,
      "single_model_error_absolute": 3.606115819859182e-06,
      "linear_fine_seconds": 10.795404200842574,
      "linear_coarse_seconds": 3.4028318379764233,
      "nonlinear_coarse_seconds": 26.203330972226567,
      "serial_seconds": 40.401567011045564,
      "parallel_seconds": 26.203330972226567,
      "single_seconds": 54.016371223688665,
      "saving_ratio": 0.7479504101402431,
      "steps_fine": 19160,
      "steps_coarse": 19064,
      "steps_single": 19160,
      "continuous_N": 268.92887839889073,
      "continuous_Nhat": 7.356126054012294,
      "boundary_reasons": [
        "Nhat_equals_16",
        "continuous_Nhat_le_16"
      ],
      "boundary_affected": true,
      "integer_rounding_exemption": false,
      "Q2_eligible": false,
      "Q2_relative_ratio_error": 0.5623451911712498,
      "Q2_model_pass": null,
      "point_index": 28,
      "sample_kinds": [
        "target_N256"
      ],
      "case_id": "D6_e0.03125_targetN256",
      "target_N": 256,
      "continuous_target_Nhat": 16.0,
      "selection_labels": [
        "target_N256"
      ],
      "target_to_reference_uncertainty": 4304.998232450748,
      "selection_status": "selected",
      "selection_exclusion_reasons": [],
      "observed_weighted_error": 7.765820808336601e-08,
      "observed_relative_error": 2.4850626586677123e-06,
      "error_to_target": 0.021510024898294507,
      "observed_single_weighted_error": 8.044829770249199e-08,
      "observed_single_relative_error": 2.5743455264797436e-06,
      "single_error_to_target": 0.02228283306187519,
      "error_peak_t": 6.50128943974611e-09,
      "single_error_peak_t": 6.657105065162866e-09,
      "two_mesh_resolved": true,
      "single_mesh_resolved": true,
      "eligible_for_validation": true,
      "exclusion_reasons": [],
      "raw_two_accuracy_pass": true,
      "single_accuracy_pass": true,
      "raw_joint_accuracy_pass": true,
      "Q1": true,
      "Q3": true,
      "Q5": true,
      "raw_Q3": true,
      "measured_serial_seconds": 30.943928799941204,
      "measured_single_seconds": 35.15128829993773,
      "measured_saving_ratio": 0.8803071038507575,
      "saving_ratio_prediction_error": 0.17695918327753457,
      "resolved_accuracy_cost_saving": true,
      "measured_parts": {
        "linear_fine": 11.061361499945633,
        "linear_coarse": 2.262179399956949,
        "nonlinear_coarse": 17.620387900038622
      },
      "observed_at_utc": "2026-11-18T04:21:24.533314+00:00",
      "outputs_compared": 1085,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D6_e0.03125_targetN256.npy",
      "initial_comparison": {
        "analytic_initial_comparison": true,
        "two_mesh": {
          "N": 256,
          "name": "D6",
          "unit_H_error": 1.4875453450382763e-07,
          "gauss64": 1.4875453450910297e-07,
          "gauss96": 1.4875453450382763e-07,
          "quad_check_diff": 5.275347665279384e-18,
          "projection_norm": 0.9999999999999889,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        },
        "coarse_correction_H": 0.0,
        "single_mesh": {
          "N": 253,
          "name": "D6",
          "unit_H_error": 1.558991119658299e-07,
          "gauss64": 1.5589911196773585e-07,
          "gauss96": 1.558991119658299e-07,
          "quad_check_diff": 1.9059564802201842e-18,
          "projection_norm": 0.9999999999999877,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        }
      },
      "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
    },
    {
      "name": "D6",
      "family": "D5",
      "constant_source": "D5",
      "held_out": true,
      "eps": 0.03125,
      "T": 1.0,
      "model": "smooth_h2",
      "curve_id": "D6_e0.03125",
      "M": 19483.039719859593,
      "a": 7.385638116468849,
      "c": 0.0007256439588747397,
      "continuous_rho": 36.55849239454064,
      "continuous_cost_ratio": 0.3165886044406745,
      "full_reference_uncertainty": 8.386359484616972e-10,
      "reference_uncertainty": 8.386359484616972e-10,
      "reference_verified": true,
      "eta": 7.96840498258496e-06,
      "feasible": true,
      "N": 1020,
      "Nhat": 29,
      "N1": 963,
      "ratio": 35.172413793103445,
      "model_error_relative": 7.961679458741494e-06,
      "model_error_absolute": 2.488024830856717e-07,
      "linear_error_relative": 7.098844787071173e-06,
      "ordering_error_relative": 8.628346716703207e-07,
      "single_model_error_relative": 7.964859468483122e-06,
      "single_model_error_absolute": 2.4890185839009756e-07,
      "linear_fine_seconds": 34.359741677713686,
      "linear_coarse_seconds": 3.8035225184904617,
      "nonlinear_coarse_seconds": 27.737355066784705,
      "serial_seconds": 65.90061926298885,
      "parallel_seconds": 34.359741677713686,
      "single_seconds": 137.22873339910112,
      "saving_ratio": 0.48022464122969544,
      "steps_fine": 19208,
      "steps_coarse": 19080,
      "steps_single": 19200,
      "continuous_N": 1024.0,
      "continuous_Nhat": 28.00990776504001,
      "boundary_reasons": [],
      "boundary_affected": false,
      "integer_rounding_exemption": false,
      "Q2_eligible": true,
      "Q2_relative_ratio_error": 0.03791399783335114,
      "Q2_model_pass": true,
      "point_index": 11,
      "sample_kinds": [
        "target_N1024"
      ],
      "case_id": "D6_e0.03125_targetN1024",
      "target_N": 1024,
      "continuous_target_Nhat": 28.00990776504001,
      "selection_labels": [
        "target_N1024"
      ],
      "target_to_reference_uncertainty": 296.92580691603047,
      "selection_status": "selected",
      "selection_exclusion_reasons": [],
      "observed_weighted_error": 3.8972646139953385e-09,
      "observed_relative_error": 1.2471246764785083e-07,
      "error_to_target": 0.015650869643349122,
      "observed_single_weighted_error": 4.601785305305701e-09,
      "observed_single_relative_error": 1.4725712976978243e-07,
      "single_error_to_target": 0.01848012620990205,
      "error_peak_t": 4.641588833612772e-05,
      "single_error_peak_t": 0.00028729848333536626,
      "two_mesh_resolved": false,
      "single_mesh_resolved": false,
      "eligible_for_validation": false,
      "exclusion_reasons": [
        "two_mesh_unresolved",
        "single_mesh_unresolved"
      ],
      "raw_two_accuracy_pass": true,
      "single_accuracy_pass": true,
      "raw_joint_accuracy_pass": true,
      "Q1": null,
      "Q3": null,
      "Q5": null,
      "raw_Q3": false,
      "measured_serial_seconds": 62.0992486999603,
      "measured_single_seconds": 80.74321789992973,
      "measured_saving_ratio": 0.7690955391067507,
      "saving_ratio_prediction_error": 0.6015328516615746,
      "resolved_accuracy_cost_saving": false,
      "measured_parts": {
        "linear_fine": 39.94967659993563,
        "linear_coarse": 2.9526481000939384,
        "nonlinear_coarse": 19.196923999930732
      },
      "observed_at_utc": "2026-11-18T04:23:49.466198+00:00",
      "outputs_compared": 1085,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D6_e0.03125_targetN1024.npy",
      "initial_comparison": {
        "analytic_initial_comparison": true,
        "two_mesh": {
          "N": 1020,
          "name": "D6",
          "unit_H_error": 5.959977380726758e-10,
          "gauss64": 5.959977249206339e-10,
          "gauss96": 5.959977380726758e-10,
          "quad_check_diff": 1.3152041872236969e-17,
          "projection_norm": 1.0,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        },
        "coarse_correction_H": 0.0,
        "single_mesh": {
          "N": 963,
          "name": "D6",
          "unit_H_error": 7.500747923289837e-10,
          "gauss64": 7.500747955437646e-10,
          "gauss96": 7.500747923289837e-10,
          "quad_check_diff": 3.2147808922129587e-18,
          "projection_norm": 1.0,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        }
      },
      "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
    },
    {
      "name": "D6",
      "family": "D5",
      "constant_source": "D5",
      "held_out": true,
      "eps": 0.125,
      "T": 1.0,
      "model": "smooth_h2",
      "curve_id": "D6_e0.125",
      "M": 19483.039719859593,
      "a": 7.385638116468849,
      "c": 0.002902409847034936,
      "continuous_rho": 23.03084608716978,
      "continuous_cost_ratio": 0.34945917152518446,
      "full_reference_uncertainty": 3.3545636555841036e-09,
      "reference_uncertainty": 3.3545636555841036e-09,
      "reference_verified": true,
      "eta": 0.0001240334325761382,
      "feasible": true,
      "N": 256,
      "Nhat": 16,
      "N1": 245,
      "ratio": 16.0,
      "model_error_relative": 0.0001240334325761382,
      "model_error_absolute": 1.5504179072017274e-05,
      "linear_error_relative": 0.00011269589411115797,
      "ordering_error_relative": 1.1337538464980219e-05,
      "single_model_error_relative": 0.00012309105416602887,
      "single_model_error_absolute": 1.538638177075361e-05,
      "linear_fine_seconds": 10.795404200842574,
      "linear_coarse_seconds": 3.4028318379764233,
      "nonlinear_coarse_seconds": 26.203330972226567,
      "serial_seconds": 40.401567011045564,
      "parallel_seconds": 26.203330972226567,
      "single_seconds": 53.05982480509965,
      "saving_ratio": 0.7614342331405985,
      "steps_fine": 19160,
      "steps_coarse": 19064,
      "steps_single": 19152,
      "continuous_N": 268.24892523641995,
      "continuous_Nhat": 11.64737605475373,
      "boundary_reasons": [
        "Nhat_equals_16",
        "continuous_Nhat_le_16"
      ],
      "boundary_affected": true,
      "integer_rounding_exemption": false,
      "Q2_eligible": false,
      "Q2_relative_ratio_error": 0.30527953947321906,
      "Q2_model_pass": null,
      "point_index": 29,
      "sample_kinds": [
        "target_N256"
      ],
      "case_id": "D6_e0.125_targetN256",
      "target_N": 256,
      "continuous_target_Nhat": 16.0,
      "selection_labels": [
        "target_N256"
      ],
      "target_to_reference_uncertainty": 4621.816922808595,
      "selection_status": "selected",
      "selection_exclusion_reasons": [],
      "observed_weighted_error": 4.233733480013937e-07,
      "observed_relative_error": 3.3869867840111498e-06,
      "error_to_target": 0.02730704708935666,
      "observed_single_weighted_error": 3.542736246845341e-07,
      "observed_single_relative_error": 2.8341889974762728e-06,
      "single_error_to_target": 0.022850202067386142,
      "error_peak_t": 4.992124539283386e-05,
      "single_error_peak_t": 7.1559313919520895e-09,
      "two_mesh_resolved": true,
      "single_mesh_resolved": true,
      "eligible_for_validation": true,
      "exclusion_reasons": [],
      "raw_two_accuracy_pass": true,
      "single_accuracy_pass": true,
      "raw_joint_accuracy_pass": true,
      "Q1": true,
      "Q3": false,
      "Q5": true,
      "raw_Q3": false,
      "measured_serial_seconds": 36.38068309985101,
      "measured_single_seconds": 34.32947880006395,
      "measured_saving_ratio": 1.0597505226261472,
      "saving_ratio_prediction_error": 0.39178208241980195,
      "resolved_accuracy_cost_saving": false,
      "measured_parts": {
        "linear_fine": 11.061361499945633,
        "linear_coarse": 2.262179399956949,
        "nonlinear_coarse": 23.05714219994843
      },
      "observed_at_utc": "2026-11-18T04:24:49.193345+00:00",
      "outputs_compared": 1085,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D6_e0.125_targetN256.npy",
      "initial_comparison": {
        "analytic_initial_comparison": true,
        "two_mesh": {
          "N": 256,
          "name": "D6",
          "unit_H_error": 1.4875453450382763e-07,
          "gauss64": 1.4875453450910297e-07,
          "gauss96": 1.4875453450382763e-07,
          "quad_check_diff": 5.275347665279384e-18,
          "projection_norm": 0.9999999999999889,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        },
        "coarse_correction_H": 0.0,
        "single_mesh": {
          "N": 245,
          "name": "D6",
          "unit_H_error": 1.7715967329182827e-07,
          "gauss64": 1.7715967329757529e-07,
          "gauss96": 1.7715967329182827e-07,
          "quad_check_diff": 5.747012668002021e-18,
          "projection_norm": 0.9999999999999841,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        }
      },
      "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
    },
    {
      "name": "D6",
      "family": "D5",
      "constant_source": "D5",
      "held_out": true,
      "eps": 0.125,
      "T": 1.0,
      "model": "smooth_h2",
      "curve_id": "D6_e0.125",
      "M": 19483.039719859593,
      "a": 7.385638116468849,
      "c": 0.002902409847034936,
      "continuous_rho": 23.03084608716978,
      "continuous_cost_ratio": 0.34945917152518446,
      "full_reference_uncertainty": 3.3545636555841036e-09,
      "reference_uncertainty": 3.3545636555841036e-09,
      "reference_verified": true,
      "eta": 8.511671042010358e-06,
      "feasible": true,
      "N": 1022,
      "Nhat": 45,
      "N1": 932,
      "ratio": 22.711111111111112,
      "model_error_relative": 8.504376658132171e-06,
      "model_error_absolute": 1.0630470822665214e-06,
      "linear_error_relative": 7.071087844781585e-06,
      "ordering_error_relative": 1.4332888133505857e-06,
      "single_model_error_relative": 8.506028530544729e-06,
      "single_model_error_absolute": 1.0632535663180911e-06,
      "linear_fine_seconds": 34.42135762698836,
      "linear_coarse_seconds": 4.2967654360137,
      "nonlinear_coarse_seconds": 29.623138178519905,
      "serial_seconds": 68.34126124152196,
      "parallel_seconds": 34.42135762698836,
      "single_seconds": 133.6004413045533,
      "saving_ratio": 0.5115346968482865,
      "steps_fine": 19208,
      "steps_coarse": 19096,
      "steps_single": 19200,
      "continuous_N": 1024.0,
      "continuous_Nhat": 44.46210947371398,
      "boundary_reasons": [],
      "boundary_affected": false,
      "integer_rounding_exemption": false,
      "Q2_eligible": true,
      "Q2_relative_ratio_error": 0.013882901863374819,
      "Q2_model_pass": true,
      "point_index": 11,
      "sample_kinds": [
        "target_N1024"
      ],
      "case_id": "D6_e0.125_targetN1024",
      "target_N": 1024,
      "continuous_target_Nhat": 44.46210947371398,
      "selection_labels": [
        "target_N1024"
      ],
      "target_to_reference_uncertainty": 317.1675930132368,
      "selection_status": "selected",
      "selection_exclusion_reasons": [],
      "observed_weighted_error": 1.512147315051355e-08,
      "observed_relative_error": 1.209717852041084e-07,
      "error_to_target": 0.014212460115885337,
      "observed_single_weighted_error": 1.972608151372917e-08,
      "observed_single_relative_error": 1.5780865210983335e-07,
      "single_error_to_target": 0.01854026680906136,
      "error_peak_t": 0.000280727792893588,
      "single_error_peak_t": 0.00028729848333536626,
      "two_mesh_resolved": false,
      "single_mesh_resolved": false,
      "eligible_for_validation": false,
      "exclusion_reasons": [
        "two_mesh_unresolved",
        "single_mesh_unresolved"
      ],
      "raw_two_accuracy_pass": true,
      "single_accuracy_pass": true,
      "raw_joint_accuracy_pass": true,
      "Q1": null,
      "Q3": null,
      "Q5": null,
      "raw_Q3": false,
      "measured_serial_seconds": 61.83477209985722,
      "measured_single_seconds": 80.61029109999072,
      "measured_saving_ratio": 0.7670828532693927,
      "saving_ratio_prediction_error": 0.49957150120140925,
      "resolved_accuracy_cost_saving": false,
      "measured_parts": {
        "linear_fine": 39.06525589991361,
        "linear_coarse": 3.020989799988456,
        "nonlinear_coarse": 19.748526399955153
      },
      "observed_at_utc": "2026-11-18T04:27:13.623147+00:00",
      "outputs_compared": 1085,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D6_e0.125_targetN1024.npy",
      "initial_comparison": {
        "analytic_initial_comparison": true,
        "two_mesh": {
          "N": 1022,
          "name": "D6",
          "unit_H_error": 5.913476109846457e-10,
          "gauss64": 5.913476074818698e-10,
          "gauss96": 5.913476109846457e-10,
          "quad_check_diff": 3.502775919989754e-18,
          "projection_norm": 0.9999999999999999,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        },
        "coarse_correction_H": 0.0,
        "single_mesh": {
          "N": 932,
          "name": "D6",
          "unit_H_error": 8.549169684820949e-10,
          "gauss64": 8.549169728222386e-10,
          "gauss96": 8.549169684820949e-10,
          "quad_check_diff": 4.340143778774255e-18,
          "projection_norm": 1.0,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        }
      },
      "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
    },
    {
      "name": "D6",
      "family": "D5",
      "constant_source": "D5",
      "held_out": true,
      "eps": 0.5,
      "T": 1.0,
      "model": "smooth_h2",
      "curve_id": "D6_e0.5",
      "M": 19483.039719859593,
      "a": 7.385638116468849,
      "c": 0.011606983610744755,
      "continuous_rho": 14.509630364903003,
      "continuous_cost_ratio": 0.40364461664151136,
      "full_reference_uncertainty": 1.3418572265855783e-08,
      "reference_uncertainty": 1.3418572265855783e-08,
      "reference_verified": true,
      "eta": 0.00014998243869393055,
      "feasible": true,
      "N": 255,
      "Nhat": 18,
      "N1": 223,
      "ratio": 14.166666666666666,
      "model_error_relative": 0.00014940554008309172,
      "model_error_absolute": 7.470277004154586e-05,
      "linear_error_relative": 0.00011358151659313877,
      "ordering_error_relative": 3.5824023489952945e-05,
      "single_model_error_relative": 0.00014875113314322819,
      "single_model_error_absolute": 7.437556657161409e-05,
      "linear_fine_seconds": 10.764673214063558,
      "linear_coarse_seconds": 3.463985860101177,
      "nonlinear_coarse_seconds": 26.435756242691824,
      "serial_seconds": 40.66441531685656,
      "parallel_seconds": 26.435756242691824,
      "single_seconds": 50.4913451272012,
      "saving_ratio": 0.805373974775519,
      "steps_fine": 19160,
      "steps_coarse": 19064,
      "steps_single": 19152,
      "continuous_N": 256.0,
      "continuous_Nhat": 17.643454282559276,
      "boundary_reasons": [],
      "boundary_affected": false,
      "integer_rounding_exemption": false,
      "Q2_eligible": true,
      "Q2_relative_ratio_error": 0.023636970040665117,
      "Q2_model_pass": true,
      "point_index": 30,
      "sample_kinds": [
        "target_N256"
      ],
      "case_id": "D6_e0.5_targetN256",
      "target_N": 256,
      "continuous_target_Nhat": 17.643454282559276,
      "selection_labels": [
        "target_N256"
      ],
      "target_to_reference_uncertainty": 5588.613889853552,
      "selection_status": "selected",
      "selection_exclusion_reasons": [],
      "observed_weighted_error": 4.450348898117508e-06,
      "observed_relative_error": 8.900697796235015e-06,
      "error_to_target": 0.05934493313846354,
      "observed_single_weighted_error": 1.878053624963591e-06,
      "observed_single_relative_error": 3.756107249927182e-06,
      "single_error_to_target": 0.025043646993847576,
      "error_peak_t": 6.501289439746102e-05,
      "single_error_peak_t": 8.669608804598527e-09,
      "two_mesh_resolved": true,
      "single_mesh_resolved": true,
      "eligible_for_validation": true,
      "exclusion_reasons": [],
      "raw_two_accuracy_pass": true,
      "single_accuracy_pass": true,
      "raw_joint_accuracy_pass": true,
      "Q1": true,
      "Q3": true,
      "Q5": true,
      "raw_Q3": true,
      "measured_serial_seconds": 30.518932900042273,
      "measured_single_seconds": 31.4805319000734,
      "measured_saving_ratio": 0.9694541692280337,
      "saving_ratio_prediction_error": 0.2037316819161541,
      "resolved_accuracy_cost_saving": true,
      "measured_parts": {
        "linear_fine": 11.262431399896741,
        "linear_coarse": 2.0409070000750944,
        "nonlinear_coarse": 17.215594500070438
      },
      "observed_at_utc": "2026-11-18T04:28:18.417880+00:00",
      "outputs_compared": 1085,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D6_e0.5_targetN256.npy",
      "initial_comparison": {
        "analytic_initial_comparison": true,
        "two_mesh": {
          "N": 255,
          "name": "D6",
          "unit_H_error": 1.51089736597607e-07,
          "gauss64": 1.5108973664861205e-07,
          "gauss96": 1.51089736597607e-07,
          "quad_check_diff": 5.1005041830983356e-17,
          "projection_norm": 0.9999999999999887,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        },
        "coarse_correction_H": 0.0,
        "single_mesh": {
          "N": 223,
          "name": "D6",
          "unit_H_error": 2.5753184032368883e-07,
          "gauss64": 2.5753184031019067e-07,
          "gauss96": 2.5753184032368883e-07,
          "quad_check_diff": 1.349815822876692e-17,
          "projection_norm": 0.9999999999999668,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        }
      },
      "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
    },
    {
      "name": "D6",
      "family": "D5",
      "constant_source": "D5",
      "held_out": true,
      "eps": 0.5,
      "T": 1.0,
      "model": "smooth_h2",
      "curve_id": "D6_e0.5",
      "M": 19483.039719859593,
      "a": 7.385638116468849,
      "c": 0.011606983610744755,
      "continuous_rho": 14.509630364903003,
      "continuous_cost_ratio": 0.40364461664151136,
      "full_reference_uncertainty": 1.3418572265855783e-08,
      "reference_uncertainty": 1.3418572265855783e-08,
      "reference_verified": true,
      "eta": 9.37390241837066e-06,
      "feasible": true,
      "N": 1022,
      "Nhat": 71,
      "N1": 889,
      "ratio": 14.394366197183098,
      "model_error_relative": 9.37360393499082e-06,
      "model_error_absolute": 4.68680196749541e-06,
      "linear_error_relative": 7.071087844781585e-06,
      "ordering_error_relative": 2.302516090209235e-06,
      "single_model_error_relative": 9.359798233982893e-06,
      "single_model_error_absolute": 4.679899116991447e-06,
      "linear_fine_seconds": 34.42135762698836,
      "linear_coarse_seconds": 5.097369546565971,
      "nonlinear_coarse_seconds": 32.67709479607229,
      "serial_seconds": 72.19582196962662,
      "parallel_seconds": 34.42135762698836,
      "single_seconds": 128.5676490443741,
      "saving_ratio": 0.5615395669614275,
      "steps_fine": 19208,
      "steps_coarse": 19112,
      "steps_single": 19200,
      "continuous_N": 1024.0,
      "continuous_Nhat": 70.5738171302371,
      "boundary_reasons": [],
      "boundary_affected": false,
      "integer_rounding_exemption": false,
      "Q2_eligible": true,
      "Q2_relative_ratio_error": 0.007943976849935086,
      "Q2_model_pass": true,
      "point_index": 12,
      "sample_kinds": [
        "target_N1024"
      ],
      "case_id": "D6_e0.5_targetN1024",
      "target_N": 1024,
      "continuous_target_Nhat": 70.5738171302371,
      "selection_labels": [
        "target_N1024"
      ],
      "target_to_reference_uncertainty": 349.288368115847,
      "selection_status": "selected",
      "selection_exclusion_reasons": [],
      "observed_weighted_error": 6.318323600970724e-08,
      "observed_relative_error": 1.2636647201941447e-07,
      "error_to_target": 0.01348066860305327,
      "observed_single_weighted_error": 8.715863239466871e-08,
      "observed_single_relative_error": 1.7431726478933742e-07,
      "single_error_to_target": 0.018596018713371316,
      "error_peak_t": 0.000280727792893588,
      "single_error_peak_t": 0.00028729848333536626,
      "two_mesh_resolved": false,
      "single_mesh_resolved": false,
      "eligible_for_validation": false,
      "exclusion_reasons": [
        "two_mesh_unresolved",
        "single_mesh_unresolved"
      ],
      "raw_two_accuracy_pass": true,
      "single_accuracy_pass": true,
      "raw_joint_accuracy_pass": true,
      "Q1": null,
      "Q3": null,
      "Q5": null,
      "raw_Q3": false,
      "measured_serial_seconds": 65.26899979985319,
      "measured_single_seconds": 84.89271839999128,
      "measured_saving_ratio": 0.7688409681066344,
      "saving_ratio_prediction_error": 0.3691661520254841,
      "resolved_accuracy_cost_saving": false,
      "measured_parts": {
        "linear_fine": 39.06525589991361,
        "linear_coarse": 4.686013899976388,
        "nonlinear_coarse": 21.517729999963194
      },
      "observed_at_utc": "2026-11-18T04:30:12.004665+00:00",
      "outputs_compared": 1085,
      "error_file": "D:\\Codex\\Projects\\Mine\\twomesh_smooth_20261117\\errors\\D6_e0.5_targetN1024.npy",
      "initial_comparison": {
        "analytic_initial_comparison": true,
        "two_mesh": {
          "N": 1022,
          "name": "D6",
          "unit_H_error": 5.913476109846457e-10,
          "gauss64": 5.913476074818698e-10,
          "gauss96": 5.913476109846457e-10,
          "quad_check_diff": 3.502775919989754e-18,
          "projection_norm": 0.9999999999999999,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        },
        "coarse_correction_H": 0.0,
        "single_mesh": {
          "N": 889,
          "name": "D6",
          "unit_H_error": 1.0326328491338156e-09,
          "gauss64": 1.0326328496402096e-09,
          "gauss96": 1.0326328491338156e-09,
          "quad_check_diff": 5.063939739455225e-19,
          "projection_norm": 1.0,
          "coefficient_source": "provided trajectory t=0",
          "comparison": "analytic continuous datum; no spatial reference uncertainty at t=0"
        }
      },
      "reference_caveat": "Raw W N4096 reference with pre-frozen empirical full-window space/time sensitivity; t=0 uses analytic initial datum."
    }
  ]
}


==> anc/computations/support/b3/m0/check_initial_layer.py <==
"""One targeted M0 D4 initial-layer check, not a production sweep."""
from run_m0 import save, memory
from m0_core import *
from pathlib import Path
import mpmath as mp
from scipy.special import roots_jacobi
import argparse


def tableau(stages=5):
    with mp.workdps(70):
        seeds = (roots_jacobi(stages-1, 1, 0)[0]+1)/2
        nodes = [mp.findroot(lambda x: mp.legendre(stages, 2*x-1)-mp.legendre(stages-1, 2*x-1),
                             (float(c)-1e-4, float(c)+1e-4)) for c in seeds]+[mp.mpf(1)]
        a = mp.matrix(stages)
        for j in range(stages):
            p = [mp.mpf(1)]; den = mp.mpf(1)
            for k in range(stages):
                if k == j: continue
                q = [mp.mpf(0)]*(len(p)+1)
                for n, val in enumerate(p): q[n] -= nodes[k]*val; q[n+1] += val
                p = q; den *= nodes[j]-nodes[k]
            for i in range(stages): a[i,j] = sum(p[n]*nodes[i]**(n+1)/(n+1) for n in range(len(p)))/den
        return np.array(a.tolist(), dtype=float)


def main():
    ap = argparse.ArgumentParser(); ap.add_argument('--out', required=True); args = ap.parse_args()
    out = Path(args.out); out.mkdir(parents=True, exist_ok=False)
    start = time.perf_counter(); a = tableau(5); eps = np.array([0., .03125, .125, .5])
    times = np.r_[0., np.geomspace(1e-8, .001, 13)]
    source = 64; alpha = 40*source**2; dx = .08/source
    xx = np.arange(1, int((1-(1+alpha*times[-1])**(-.5))/dx)+1)*dx
    tt = ((1-xx)**(-2)-1)/alpha
    tiny = 1e-4/(116*1024**3)
    geom = tiny*2.**np.arange(int(np.ceil(np.log2(tt[0]/tiny))))
    base = np.unique(np.r_[0, geom, tt, times])
    base = base[base <= times[-1]]
    meta = []; runs = {}
    for n in (256, 512, 1024):
        for level in (0, 1):
            f = FEM(n); fn, br, _ = profile('D4_16')
            r = Radau(f, f.project(fn, br, q=128)[:, None], eps, tableau=a)
            states = [(r.v.copy(), r.w.copy())]; tick = time.perf_counter(); it = 1
            for left, right in zip(base[:-1], base[1:]):
                for _ in range(2**level): r.step((right-left)/2**level)
                if right == times[it]:
                    states.append((r.v.copy(), r.w.copy())); it += 1
                    if it == len(times): break
            assert len(states) == len(times)
            runs[n, level] = (f, states)
            meta.append(dict(N=n, level=level, stages=5, order=9, seconds=time.perf_counter()-tick,
                             steps=r.steps, iterations=r.iterations, max_iteration=r.maxit,
                             max_final_update=r.maxchange, memory=memory()))
            print('TARGETED', n, level, meta[-1]['seconds'], flush=True)
    rows = []; ff = runs[1024, 1][0]
    p256, p512 = prolong(256, 1024), prolong(512, 1024)
    for it, t in enumerate(times[1:], 1):
        v, w = runs[1024, 1][1][it]; vb, wb = runs[1024, 0][1][it]
        vm, wm = runs[512, 1][1][it]; vl, wl = runs[256, 1][1][it]
        for k, ep in enumerate(eps[1:], 1):
            value = ep**2*float(ff.norm(w[:, k])) # coarse flow exactly zero for D4_16
            dt = ep**2*float(ff.norm(w[:, k]-wb[:, k]))
            ds = ep**2*float(ff.norm(w[:, k]-p512@wm[:, k]))
            ds_prev = ep**2*float(ff.norm(p512@wm[:, k]-p256@wl[:, k]))
            rows.append(dict(t=float(t), epsilon=float(ep), ordering=value,
                             time_ratio=dt/value, reference_ratio=ds/value,
                             reference_contraction=ds/max(ds_prev,1e-300),
                             empirical_accuracy_pass=dt <= .01*value and ds <= .1*value,
                             total_H=float(ff.norm(ep*v[:, 0]+ep**2*w[:, k]))))
    save(out/'targeted_D4.json', dict(source_effective_N=source, tableau=a,
         stage_transform_condition=float(np.linalg.cond(la.eig(a)[1])), runs=meta, rows=rows,
         seconds=time.perf_counter()-start,
         note='Only D4_N16 in H. Space differences and their contraction are empirical; no half-line certification.'))


if __name__ == '__main__': main()


==> anc/computations/support/b3/m0/kdvfem.py <==
"""
Core finite element machinery for the dissipative KdV problem
    u_t + u_xxx + u u_x = 0 on (0,L),  u(0)=u(L)=u_x(L)=0,
discretized with C^1 cubic Hermite elements.

Two schemes (same trial space X_h, dim 2N-1):
  'S' standard : (u_t,chi) - (u'',chi') + (u u',chi) = 0
  'W' weighted : (u_t,rho chi) - (u'',(rho chi)') + (u u',rho chi) = 0,  rho = L + x
Written as  M U' = K U - F(U).
"""
import numpy as np
import scipy.linalg as sla

# 5-point Gauss-Legendre on [0,1]
_xi, _wi = np.polynomial.legendre.leggauss(5)
GQ_S = 0.5 * (_xi + 1.0)
GQ_W = 0.5 * _wi


def herm_ref(s):
    """Reference cubic Hermite basis on [0,1] and its s-derivatives.
    Local DOFs: [u(0), u'(0), u(1), u'(1)] (slopes w.r.t. s)."""
    s = np.asarray(s, dtype=float)
    H = np.array([1 - 3 * s**2 + 2 * s**3, s - 2 * s**2 + s**3,
                  3 * s**2 - 2 * s**3, -s**2 + s**3])
    dH = np.array([-6 * s + 6 * s**2, 1 - 4 * s + 3 * s**2,
                   6 * s - 6 * s**2, -2 * s + 3 * s**2])
    d2H = np.array([-6 + 12 * s, -4 + 6 * s, 6 - 12 * s, -2 + 6 * s])
    return H, dH, d2H


class Disc:
    """Hermite-cubic Galerkin discretization (scheme 'S' or 'W')."""

    def __init__(self, N, L, scheme):
        assert scheme in ('S', 'W')
        self.N, self.L, self.scheme = N, L, scheme
        h = L / N
        self.h = h
        self.nfull = 2 * (N + 1)
        # free DOFs: remove u(0) [full idx 0], u(L) [2N], u'(L) [2N+1]
        self.free = np.arange(1, 2 * N)
        self.n = self.free.size                      # = 2N-1
        self.fullmap = -np.ones(self.nfull, dtype=int)
        self.fullmap[self.free] = np.arange(self.n)
        c = np.array([1.0, h, 1.0, h])               # slope DOFs scaled by h
        H, dH, d2H = herm_ref(GQ_S)
        self.Nv = c[:, None] * H                     # (4,5) values
        self.dN = c[:, None] * dH / h                # (4,5) d/dx
        self.d2N = c[:, None] * d2H / h**2           # (4,5) d2/dx2
        self.xq = (np.arange(N)[:, None] + GQ_S[None, :]) * h   # (N,5)
        self.wq = np.broadcast_to(GQ_W * h, (N, 5))
        if scheme == 'W':
            self.rho = L + self.xq
            self.drho = np.ones_like(self.xq)
        else:
            self.rho = np.ones_like(self.xq)
            self.drho = np.zeros_like(self.xq)
        self.loc = 2 * np.arange(N)[:, None] + np.arange(4)[None, :]  # (N,4) full idx
        self._assemble()

    def _assemble_full(self, Ke):
        A = np.zeros((self.nfull, self.nfull))
        for a in range(4):
            for b in range(4):
                np.add.at(A, (self.loc[:, a], self.loc[:, b]), Ke[:, a, b])
        return A[np.ix_(self.free, self.free)]

    def _assemble(self):
        w, r, dr = self.wq, self.rho, self.drho
        Nv, dN, d2N = self.Nv, self.dN, self.d2N
        # mass:  M_ij = int rho phi_j phi_i
        Me = np.einsum('eq,aq,bq->eab', w * r, Nv, Nv)
        # stiffness: K_ij = int phi_j'' (rho phi_i)'   (row i = test, col j = trial)
        Ke = (np.einsum('eq,aq,bq->eab', w * dr, Nv, d2N)
              + np.einsum('eq,aq,bq->eab', w * r, dN, d2N))
        self.M = self._assemble_full(Me)
        self.K = self._assemble_full(Ke)
        # plain L2 mass (for measuring plain L2 norms in scheme W too)
        Me0 = np.einsum('eq,aq,bq->eab', w, Nv, Nv)
        self.M0 = self._assemble_full(Me0)
        # Cholesky M = R^T R  (R upper)
        self.R = sla.cholesky(self.M, lower=False)
        self.R0 = sla.cholesky(self.M0, lower=False)

    # ---- similarity-transformed generator B = R^{-T} K R^{-1}  (A_h = M^{-1}K ~ B)
    def B(self):
        Y = sla.solve_triangular(self.R, self.K, trans='T', lower=False)
        return sla.solve_triangular(self.R, Y.T, trans='T', lower=False).T

    # ---- full coefficient vector from reduced
    def to_full(self, U):
        Uf = np.zeros(self.nfull, dtype=U.dtype)
        Uf[self.free] = U
        return Uf

    def nonlin(self, U):
        """F_i = int u u' rho phi_i  (exact with 5-pt Gauss)."""
        Ue = self.to_full(U)[self.loc]            # (N,4)
        u = Ue @ self.Nv
        du = Ue @ self.dN
        f = u * du * self.rho * self.wq           # (N,5)
        Fe = f @ self.Nv.T                         # (N,4)
        F = np.bincount(self.loc.ravel(), weights=Fe.ravel(), minlength=self.nfull)
        return F[self.free]

    def nonlin_jac(self, U):
        Ue = self.to_full(U)[self.loc]
        u = Ue @ self.Nv
        du = Ue @ self.dN
        wr = self.rho * self.wq
        Je = (np.einsum('eq,aq,bq->eab', wr * du, self.Nv, self.Nv)
              + np.einsum('eq,aq,bq->eab', wr * u, self.Nv, self.dN))
        return self._assemble_full(Je)

    def slope0(self, U):
        return U[0]                                # u_h'(0) is reduced DOF 0

    # ---- evaluation at arbitrary points
    def evaluate(self, U, x, deriv=0):
        x = np.asarray(x, dtype=float)
        e = np.minimum(np.floor(x / self.h).astype(int), self.N - 1)
        s = (x - e * self.h) / self.h
        H, dH, d2H = herm_ref(s)
        c = np.array([1.0, self.h, 1.0, self.h])[:, None]
        B = [c * H, c * dH / self.h, c * d2H / self.h**2][deriv]
        Ue = self.to_full(U)[self.loc[e]]          # (P,4)
        return np.einsum('pa,ap->p', Ue, B)

    # ---- L2 projection (scheme's own inner product) of a function given by
    #      a fine composite quadrature (points xf, weights wf, values ff)
    def project(self, xf, wf, ff):
        e = np.minimum(np.floor(xf / self.h).astype(int), self.N - 1)
        s = (xf - e * self.h) / self.h
        H, _, _ = herm_ref(s)
        c = np.array([1.0, self.h, 1.0, self.h])[:, None]
        wt = (self.L + xf) if self.scheme == 'W' else np.ones_like(xf)
        loads = (c * H) * (wf * wt * ff)[None, :]  # (4,P)
        F = np.zeros(self.nfull)
        for a in range(4):
            np.add.at(F, self.loc[e, a], loads[a])
        return sla.cho_solve((self.R, False), F[self.free])

    def norm_M(self, U):
        return np.sqrt(U @ self.M @ U)

    def norm_L2(self, U):
        return np.sqrt(U @ self.M0 @ U)


def fine_quadrature(L, ncell, npts=8):
    """Composite Gauss rule on (0,L) with ncell equal cells."""
    xi, wi = np.polynomial.legendre.leggauss(npts)
    hc = L / ncell
    x = (np.arange(ncell)[:, None] + 0.5 * (xi[None, :] + 1)) * hc
    w = np.broadcast_to(0.5 * wi * hc, x.shape)
    return x.ravel(), w.ravel().copy()


==> anc/computations/support/b3/m0/m0_core.py <==
"""M0 only. Weighted Hermite assembly and a small Radau IIA pilot.

No import of historical modules, no dense fine-grid generator, no M1 entry point.
Coordinates: L=1, h-scaled slope DOFs; reduced dimension 2*N-1.
"""
import os
for _key in ('OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'OMP_NUM_THREADS', 'NUMEXPR_NUM_THREADS'):
    os.environ[_key] = '1'
import time
import numpy as np
import scipy.linalg as la
import scipy.sparse as sp
import scipy.sparse.linalg as sla
from scipy.integrate import quad


def hermite(s):
    s = np.asarray(s)
    return (np.array([1-3*s*s+2*s**3, s-2*s*s+s**3, 3*s*s-2*s**3, -s*s+s**3]),
            np.array([-6*s+6*s*s, 1-4*s+3*s*s, 6*s-6*s*s, -2*s+3*s*s]),
            np.array([-6+12*s, -4+6*s, 6-12*s, -2+6*s]))


def evaluation(n, x, derivative=0):
    x = np.asarray(x)
    e = np.minimum(np.floor(x*n).astype(int), n-1)
    h = hermite(x*n-e)[derivative].T*n**derivative
    return sp.coo_matrix((h.ravel(), (np.repeat(np.arange(len(x)), 4),
                         (2*e[:, None]+np.arange(4)).ravel())),
                         shape=(len(x), 2*n+2)).tocsr()[:, 1:2*n]


def quadrature(n, q=5, breaks=()):
    edges = np.unique(np.r_[np.linspace(0, 1, n+1), breaks])
    z, w = np.polynomial.legendre.leggauss(q)
    widths = np.diff(edges)
    return ((edges[:-1, None]+widths[:, None]*(z+1)/2).ravel(),
            (widths[:, None]*w/2).ravel())


class FEM:
    def __init__(self, n):
        self.n = n
        self.d = 2*n-1
        self.x, self.w = quadrature(n)
        self.P = evaluation(n, self.x)
        self.D = evaluation(n, self.x, 1)
        self.D2 = evaluation(n, self.x, 2)
        self.wr = self.w*(1+self.x)
        self.M = (self.P.T@sp.diags(self.wr)@self.P).tocsc()
        self.K = ((self.P+self.D.multiply((1+self.x)[:, None])).T
                  @sp.diags(self.w)@self.D2).tocsc()
        self.S = (self.D.T@sp.diags(self.w)@self.D).tocsc()
        self.mass = sla.splu(self.M)

    def norm(self, a):
        return np.sqrt(np.maximum(0, np.sum(a*(self.M@a), axis=0)))

    def nonlinear(self, a):
        return -self.P.T@(self.wr[:, None]*(self.P@a)*(self.D@a))

    def project(self, f, breaks=(), q=24):
        x, w = quadrature(self.n, q, breaks)
        return self.mass.solve(evaluation(self.n, x).T@(w*(1+x)*f(x)))


def prolong(nc, nf):
    assert nf % nc == 0
    x = np.linspace(0, 1, nf+1)
    p, d = evaluation(nc, x), evaluation(nc, x, 1)/nf
    # Interleave value and scaled-slope rows, then remove the three BCs.
    joined = sp.vstack([p, d]).tocsr()
    ids = np.ravel(np.column_stack([np.arange(nf+1), np.arange(nf+1)+nf+1]))
    return joined[ids[1:2*nf]]


def bump(s):
    s = np.asarray(s)
    out = np.zeros_like(s, dtype=float)
    mask = (s > 0) & (s < 1)
    a = s[mask]
    out[mask] = np.exp(-1/a-1/(1-a))
    return out


def bump4(s):
    s = np.asarray(s)
    out = np.zeros_like(s, dtype=float)
    mask = (s > 1e-7) & (s < 1-1e-7)  # omitted values underflow in float64
    a = s[mask]
    g1 = 1/a**2-1/(1-a)**2
    g2 = -2/a**3-2/(1-a)**3
    g3 = 6/a**4-6/(1-a)**4
    g4 = -24/a**5-24/(1-a)**5
    out[mask] = bump(a)*(g1**4+6*g1*g1*g2+3*g2*g2+4*g1*g3+g4)
    return out


def profile(name):
    if name == 'D1':
        raw = lambda x: bump((np.asarray(x)-.25)/.5)
        breaks = [.25, .75]
    elif name == 'D2':
        raw = lambda x: np.asarray(x)*(1-np.asarray(x))**2*(1+(np.asarray(x) > .43))
        breaks = [.43]
    elif name == 'D3':
        raw = lambda x: np.asarray(x)*(1-np.asarray(x))**2*(1+2*np.abs(np.asarray(x)-.43))
        breaks = [.43]
    elif name.startswith('D4_'):
        nc = int(name.split('_')[1]); a = (nc//2-1)/nc; b = a+1/nc
        raw = lambda x: bump4((np.asarray(x)-a)*nc)/(1+np.asarray(x))
        breaks = [a, b]
    else:
        raise ValueError(name)
    edges = [0]+breaks+[1]
    sq = sum(quad(lambda x: float((1+x)*raw(x)**2), a, b,
                  epsabs=1e-13, epsrel=2e-13, limit=300)[0]
             for a, b in zip(edges[:-1], edges[1:]))
    return lambda x: raw(x)/np.sqrt(sq), breaks, np.sqrt(sq)


_r = np.sqrt(6)
RA = np.array([[(88-7*_r)/360, (296-169*_r)/1800, (-2+3*_r)/225],
               [(296+169*_r)/1800, (88+7*_r)/360, (-2-3*_r)/225],
               [(16-_r)/36, (16+_r)/36, 1/9]])


class Radau:
    """u=eps*v+eps^2*w_eps; eps=0 gives the quadratic coefficient.

    Default: three-stage, fifth-order Radau IIA; accepts a validated tableau.
    Exact mass-form stage equations
    solved by Picard with sparse linear preconditioning. Failed iteration
    aborts this pilot; production must reject/subdivide the step.
    """
    def __init__(self, fem, initial, eps, tableau=RA):
        self.f = fem
        self.v = initial.copy()
        self.eps = np.tile(eps, initial.shape[1])
        self.select = np.repeat(np.arange(initial.shape[1]), len(eps))
        self.w = np.zeros((fem.d, len(self.eps)))
        self.s = len(tableau)
        self.ev, self.E = la.eig(tableau)
        self.EiA = la.solve(self.E, tableau)
        self.ir = int(np.argmin(abs(self.ev.imag)))
        self.ics = list(np.flatnonzero(self.ev.imag > 1e-10))
        self.last = None
        self.steps = self.iterations = self.maxit = self.lus = 0
        self.maxchange = 0.

    def factors(self, dt):
        if dt != self.last:
            self.fr = sla.splu((self.f.M-dt*self.ev[self.ir].real*self.f.K).tocsc())
            self.fcs = [sla.splu((self.f.M-dt*self.ev[j]*self.f.K).tocsc()) for j in self.ics]
            self.fc = self.fcs[0]  # three-stage benchmark compatibility
            self.last = dt
            self.lus += 1+len(self.ics)

    def solve(self, rhs):
        out = self.E[:, self.ir].real[:, None, None]*self.fr.solve(rhs[self.ir].real)[None]
        for j, fac in zip(self.ics, self.fcs):
            out += 2*np.real(self.E[:, j, None, None]*fac.solve(rhs[j])[None])
        return out

    def step(self, dt):
        self.factors(dt)
        kv = self.f.K@self.v
        zv = self.solve(dt*(self.EiA@np.ones(self.s))[:, None, None]*kv[None])
        vs = (self.v[None]+zv)[:, :, self.select]
        kw = self.f.K@self.w
        z = np.zeros((self.s, *self.w.shape))
        for i in range(20):
            forcing = np.stack([kw+self.f.nonlinear(vs[j]+self.eps*(self.w+z[j])) for j in range(self.s)])
            nxt = self.solve(dt*(self.EiA@forcing.reshape(self.s, -1)).reshape(forcing.shape))
            scale = np.maximum(1e-14, np.maximum(np.max(abs(self.w), axis=0), np.max(abs(nxt), axis=(0, 1))))
            change = float(np.max(abs(nxt-z)/scale[None, None]))
            z = nxt
            if change < 3e-11:
                break
        else:
            raise RuntimeError(('stage nonconvergence', self.f.n, dt, change))
        self.v += zv[-1]
        self.w += z[-1]
        self.steps += 1; self.iterations += i+1; self.maxit = max(self.maxit, i+1)
        self.maxchange = max(self.maxchange, change)


def schedule(times, growth=.04, cap=2e-5, start=1e-13):
    t = 0.
    out = []
    for target in times:
        steps = []
        while t < target:
            dt = min(max(start, growth*t), cap, target-t)
            steps.append(dt)
            t += dt
            if target-t < 4e-16*max(target, 1e-20):
                t = target
        out.append(steps)
    return out


def trajectory(n, names, eps, plan, halves=1):
    tick = time.perf_counter()
    f = FEM(n)
    initial = np.column_stack([f.project(*profile(name)[:2], q=64) for name in names])
    r = Radau(f, initial, eps)
    states = []
    for steps in plan:
        for dt in steps:
            for _ in range(halves):
                r.step(dt/halves)
        states.append((r.v.copy(), r.w.copy()))
    return f, states, dict(N=n, seconds=time.perf_counter()-tick, steps=r.steps,
                           picard_iterations=r.iterations, max_picard_iterations=r.maxit,
                           max_relative_update=r.maxchange, LU_factorizations=r.lus,
                           halves=halves, columns_v=len(names), columns_w=len(names)*len(eps))


==> anc/computations/support/b3/m0/run_m0.py <==
"""Reproduce M0 into a NEW output directory; refuses overwrites."""
from m0_core import *
import argparse
import csv
import ctypes
from ctypes import wintypes as wt
import importlib.util
import json
from pathlib import Path
import platform
import sys
import scipy
import mpmath
from scipy.integrate import solve_ivp
from threadpoolctl import threadpool_info


def memory():
    class GLOBAL(ctypes.Structure):
        _fields_ = [('length', wt.DWORD), ('load', wt.DWORD)] + [(k, ctypes.c_ulonglong) for k in
                    ('total_phys', 'avail_phys', 'total_page', 'avail_page', 'total_virtual', 'avail_virtual', 'avail_ext')]
    class PROC(ctypes.Structure):
        _fields_ = [('cb', wt.DWORD), ('faults', wt.DWORD)] + [(k, ctypes.c_size_t) for k in
                    ('peak_working_set', 'working_set', 'peak_paged', 'paged', 'peak_nonpaged', 'nonpaged',
                     'pagefile', 'peak_pagefile', 'private_bytes')]
    g = GLOBAL(); g.length = ctypes.sizeof(g)
    p = PROC(); p.cb = ctypes.sizeof(p)
    ctypes.windll.kernel32.GetCurrentProcess.restype = wt.HANDLE
    ctypes.windll.psapi.GetProcessMemoryInfo.argtypes = [wt.HANDLE, ctypes.POINTER(PROC), wt.DWORD]
    okg = ctypes.windll.kernel32.GlobalMemoryStatusEx(ctypes.byref(g))
    okp = ctypes.windll.psapi.GetProcessMemoryInfo(ctypes.windll.kernel32.GetCurrentProcess(), ctypes.byref(p), p.cb)
    return dict(global_ok=bool(okg), process_ok=bool(okp),
                available_physical_bytes=g.avail_phys, available_commit_bytes=g.avail_page,
                total_physical_bytes=g.total_phys, peak_working_set_bytes=p.peak_working_set,
                private_bytes=p.private_bytes, peak_commit_bytes=p.peak_pagefile)


def save(path, obj):
    def convert(x):
        if isinstance(x, np.ndarray): return x.tolist()
        if isinstance(x, np.generic): return x.item()
        raise TypeError(type(x).__name__)
    with path.open('x', encoding='utf-8') as stream:
        json.dump(obj, stream, indent=2, ensure_ascii=False, default=convert, allow_nan=False)


def audit():
    rng = np.random.default_rng(20261031)
    records = []
    old = Path(__file__).resolve().parent / 'kdvfem.py'
    spec = importlib.util.spec_from_file_location('old_readonly_kdvfem', old)
    oldmod = importlib.util.module_from_spec(spec); spec.loader.exec_module(oldmod)
    for n in (8, 16, 32):
        f = FEM(n); z = rng.normal(size=f.d)
        d0 = np.zeros(f.d); d0[0] = n
        expected = -3*f.S.toarray()-np.outer(d0, d0)
        energy = la.norm((f.K+f.K.T).toarray()-expected)/la.norm(expected)
        nl = float(z@f.nonlinear(z[:, None])[:, 0])
        cube = float(f.w@(f.P@z)**3/3)
        oldf = oldmod.Disc(n, 1., 'W')
        scale = np.ones(f.d); scale[::2] = n
        oldm = oldf.M*scale[:, None]*scale
        oldk = oldf.K*scale[:, None]*scale
        oldnl = -scale*oldf.nonlin(scale*z)
        x, w = quadrature(n, 64, [.25, .43, .75])
        fun, breaks, _ = profile('D2'); v = f.project(fun, breaks, q=64)
        p = evaluation(n, x)
        residual = p.T@(w*(1+x)*(p@v-fun(x)))
        projection = la.norm(residual)/la.norm(f.M@v)
        records.append(dict(N=n, weighted_energy_relative=energy,
                            nonlinear_energy_relative=abs(nl-cube)/max(1, abs(cube)),
                            old_mass_relative=la.norm(oldm-f.M.toarray())/la.norm(oldm),
                            old_stiffness_relative=la.norm(oldk-f.K.toarray())/la.norm(oldk),
                            old_nonlinear_relative=la.norm(oldnl-f.nonlinear(z[:, None])[:, 0])/la.norm(oldnl),
                            projection_relative=projection))
        assert max(energy, projection, records[-1]['old_stiffness_relative']) < 1e-10
    kernel = []
    for n in (16, 32):
        f = FEM(n); fn, br, _ = profile(f'D4_{n}')
        kernel.append(dict(N=n, projection_H_64=float(f.norm(f.project(fn, br, q=64))),
                           projection_H_128=float(f.norm(f.project(fn, br, q=128))),
                           initial_continuous_H=1., exact_total_errors_H_per_epsilon=1.,
                           exact_ordering_error_at_zero=0.))
    # Independent method: solve_ivp's Radau/Newton full nonlinear ODE, small N only.
    f = FEM(8); fn, br, _ = profile('D1'); v = f.project(fn, br)
    eps = .125
    r = Radau(f, v[:, None], [eps]); target = .001
    for dt in schedule([target], growth=.02, cap=2e-6)[0]: r.step(dt)
    def rhs(t, u): return f.mass.solve(f.K@u+f.nonlinear(u[:, None])[:, 0])
    sol = solve_ivp(rhs, (0, target), eps*v, method='Radau', rtol=2e-11, atol=1e-13, max_step=2e-6)
    independent = dict(success=sol.success, H_difference=float(f.norm(eps*r.v[:, 0]+eps**2*r.w[:, 0]-sol.y[:, -1])),
                       linear_expm_difference=float(f.norm(r.v[:, 0]-la.expm(f.mass.solve(f.K.toarray())*target)@v)))
    assert independent['success'] and independent['H_difference'] < 1e-9
    return dict(assembly=records, D4_kernel=kernel, independent=independent)


def fractional_check():
    # Finite-operator check only, not a certificate for the continuous V_theta norm.
    f = FEM(16); B = -f.mass.solve(f.K.toarray())
    fn, br, _ = profile('D1'); v = f.project(fn, br)
    rows = []
    for alpha in (1/3, 2/3):
        exact = la.fractional_matrix_power(B, alpha)@v
        for spacing in (.4, .2):
            y = np.arange(-48., 80.+spacing/2, spacing)
            out = np.zeros(f.d)
            for yy in y:
                s = np.exp(yy)
                out += np.exp(alpha*yy)*sla.spsolve((s*f.M-f.K).tocsc(), -f.K@v)
            out *= spacing*np.sin(np.pi*alpha)/np.pi
            rows.append(dict(N=16, alpha=alpha, log_spacing=spacing, nodes=len(y),
                             relative_H=float(f.norm(out-exact.real)/f.norm(exact.real)),
                             norm=float(f.norm(exact.real))))
    return rows


def benchmark():
    rows = []
    for n in (128, 512, 2048):
        tic = time.perf_counter(); f = FEM(n); assembly = time.perf_counter()-tic
        fn, br, _ = profile('D2'); ini = f.project(fn, br)[:, None]
        r = Radau(f, ini, [0., .03125, .125, .5])
        tick = time.perf_counter()
        for j in range(24): r.step((1.04**j)*1e-10)
        elapsed = time.perf_counter()-tick
        matrices = [f.M, f.K, f.S, f.P, f.D, f.D2]
        sparse_bytes = sum(a.data.nbytes+a.indices.nbytes+a.indptr.nbytes for a in matrices)
        lu_bytes = sum(a.data.nbytes+a.indices.nbytes+a.indptr.nbytes for a in (r.fr.L, r.fr.U, r.fc.L, r.fc.U))
        rows.append(dict(N=n, dimension=f.d, assembly_seconds=assembly, steps=24,
                         seconds=elapsed, seconds_per_step=elapsed/24,
                         picard_iterations=r.iterations, sparse_core_bytes=sparse_bytes,
                         two_stage_LUs_bytes=lu_bytes, memory=memory()))
        print('BENCH', n, elapsed, flush=True)
    return rows


def svd_check():
    rows = []
    for nf in (64, 128, 256):
        tic = time.perf_counter(); fc, ff = FEM(8), FEM(nf)
        rc, rf = la.cholesky(fc.M.toarray()), la.cholesky(ff.M.toarray())
        pc = prolong(8, nf).toarray()
        J = la.solve_triangular(rc, (rf@pc).T, trans='T').T
        def gen(f, R):
            Y = la.solve_triangular(R, f.K.toarray(), trans='T')
            return la.solve_triangular(R, Y.T, trans='T').T
        Gc, Gf = gen(fc, rc), gen(ff, rf)
        t = .001
        E = J@la.expm(t*Gc)@J.T-la.expm(t*Gf)
        u, s, vh = la.svd(E, full_matrices=False)
        residual = max(la.norm(E@vh[0]-s[0]*u[:, 0]), la.norm(E.T@u[:, 0]-s[0]*vh[0]))/s[0]
        rows.append(dict(N=8, Nf=nf, dimension=ff.d, t=t, sigma_max=float(s[0]),
                         residual=float(residual), isometry=float(la.norm(J.T@J-np.eye(fc.d))),
                         seconds=time.perf_counter()-tic, memory=memory()))
        print('SVD', nf, rows[-1]['seconds'], flush=True)
    return rows


def pilot(out):
    names = ['D1', 'D2', 'D3', 'D4_16', 'D4_32']
    eps = np.array([0., .03125, .125, .5])
    times = np.r_[0., np.geomspace(1e-9, .01, 23)]
    plan = schedule(times, cap=1e-4)
    runs = {}; meta = []
    for n in (16, 32, 256, 512):
        for halves in (1, 2):
            f, states, info = trajectory(n, names, eps, plan, halves)
            runs[n, halves] = (f, states)
            info['memory'] = memory(); meta.append(info)
            print('PILOT', n, halves, info['seconds'], info['steps'], flush=True)
    ff = runs[512, 2][0]; p256 = prolong(256, 512)
    rows = []
    max_identity = max_order_identity = 0.
    for n in (16, 32):
        P = prolong(n, 512)
        for it, t in enumerate(times):
            vf, wf = runs[512, 2][1][it]
            vfb, wfb = runs[512, 1][1][it]
            v256, w256 = runs[256, 2][1][it]
            vc, wc = runs[n, 2][1][it]; vcb, wcb = runs[n, 1][1][it]
            for j, name in enumerate(names):
                if name.startswith('D4') and int(name.split('_')[1]) != n: continue
                for k in range(1, len(eps)):
                    e = eps[k]; col = j*len(eps)+k
                    v, vh = e*vf[:, j], e*(P@vc[:, j])
                    z, zh = e**2*wf[:, col], e**2*(P@wc[:, col])
                    u, uh = v+z, vh+zh
                    lin, full, total, ordering = v-vh, u-uh, u-vh, z-zh
                    ident = float(ff.norm((z+lin)-(full+zh)))
                    ident2 = float(ff.norm(ordering-((u-uh)-(v-vh))))
                    max_identity = max(max_identity, ident); max_order_identity = max(max_order_identity, ident2)
                    values = dict(linear=float(ff.norm(lin)), nonlinear_discretization=float(ff.norm(full)),
                                  total_linear_simulation=float(ff.norm(total)), continuous_correction=float(ff.norm(z)),
                                  discrete_correction=float(ff.norm(zh)), ordering=float(ff.norm(ordering)))
                    dtlin = e*(ff.norm(vf[:, j]-vfb[:, j])+ff.norm(P@(vc[:, j]-vcb[:, j])))
                    dtord = e**2*(ff.norm(wf[:, col]-wfb[:, col])+ff.norm(P@(wc[:, col]-wcb[:, col])))
                    splin = e*ff.norm(vf[:, j]-p256@v256[:, j])
                    spord = e**2*ff.norm(wf[:, col]-p256@w256[:, col])
                    for quantity, value, dt, space in (
                        ('linear', values['linear'], dtlin, splin),
                        ('nonlinear_discretization', values['nonlinear_discretization'], dtlin+dtord, splin+spord),
                        ('ordering', values['ordering'], dtord, spord)):
                        resolved = value > 1e-12*e and t > 0
                        rows.append(dict(N=n, profile=name, epsilon=e, t=t, quantity=quantity, value=value,
                                         time_difference=float(dt), reference_difference=float(space),
                                         time_ratio=float(dt/value) if resolved else None,
                                         reference_ratio=float(space/value) if resolved else None,
                                         pilot_accuracy_pass=bool(resolved and dt <= .01*value and space <= .1*value),
                                         **{'share_'+key: val for key, val in values.items()}))
    save(out/'pilot_runs.json', meta)
    save(out/'pilot_rows.json', rows)
    with (out/'pilot_rows.csv').open('x', newline='', encoding='utf-8-sig') as stream:
        w = csv.DictWriter(stream, fieldnames=list(rows[0])); w.writeheader(); w.writerows(rows)
    # All sampled errors are finite-reference estimates. No continuous or half-line certification.
    summaries = []
    for name in names:
        for quantity in ('linear', 'nonlinear_discretization', 'ordering'):
            selected = [r for r in rows if r['profile'] == name and r['quantity'] == quantity and r['t'] > 0]
            passed = [r for r in selected if r['pilot_accuracy_pass']]
            summaries.append(dict(profile=name, quantity=quantity, accepted=len(passed), total=len(selected),
                                  largest_time_ratio=max(r['time_ratio'] for r in selected if r['time_ratio'] is not None),
                                  largest_reference_ratio=max(r['reference_ratio'] for r in selected if r['reference_ratio'] is not None)))
    scaling = []
    for n in (16, 32):
        for name in names:
            rr = [r for r in rows if r['N']==n and r['profile']==name and r['quantity']=='ordering' and r['pilot_accuracy_pass']]
            if not rr: continue
            for t in times[1:]:
                group = [r for r in rr if r['t']==t]
                if len(group) == 3:
                    slope = np.polyfit(np.log([r['epsilon'] for r in group]), np.log([r['value'] for r in group]), 1)[0]
                    scaling.append(dict(N=n, profile=name, t=float(t), ordering_amplitude_slope=float(slope)))
    save(out/'pilot_summary.json', dict(rows=summaries, amplitude_scaling=scaling,
         max_allocation_identity_H=max_identity, max_ordering_identity_H=max_order_identity,
         total_solver_seconds=sum(r['seconds'] for r in meta),
         note='M0 finite-reference pilot; refinement differences are empirical indicators, not certified error bounds.'))
    return meta


def main():
    ap = argparse.ArgumentParser(); ap.add_argument('--out', required=True); args = ap.parse_args()
    out = Path(args.out); out.mkdir(parents=True, exist_ok=False)
    start = time.perf_counter()
    save(out/'environment.json', dict(python=sys.version, executable=sys.executable, prefix=sys.prefix,
         base_prefix=sys.base_prefix, numpy=np.__version__, scipy=scipy.__version__, mpmath=mpmath.__version__,
         platform=platform.platform(), seed=20261031, blas=threadpool_info(), memory=memory(),
         numpy_path=np.__file__, scipy_path=scipy.__file__))
    save(out/'audit.json', audit()); print('AUDIT complete', flush=True)
    save(out/'fractional_finite_check.json', fractional_check()); print('FRACTIONAL complete', flush=True)
    pilot(out)
    save(out/'sparse_benchmarks.json', benchmark())
    save(out/'weighted_svd_pilot.json', svd_check())
    save(out/'completion.json', dict(seconds=time.perf_counter()-start, memory=memory(), stage='M0 only'))
    print('M0 pilot finished', time.perf_counter()-start, flush=True)


if __name__ == '__main__': main()


==> anc/computations/support/b3/m1/analyze_case.py <==
"""Strict empirical accuracy gates; all rejected samples remain in NPZ/CSV."""
from theta0_core import *
from m0_core import hermite,sp
import argparse, csv, gzip

QUANTITIES=['linear','nonlinear_discretization','total_linear_simulation','continuous_correction',
            'discrete_correction','ordering','quadratic','cubic_remainder']

class Reader:
    def __init__(self,root,name,n,level,stages=5):
        self.dir=Path(root)/'trajectories'/f'{name}_N{n}_s{stages}_l{level}'
        self.meta=read_json(self.dir/'complete.json');self.grid=read_json(self.dir/'grid.json')
        self.files=sorted(self.dir.glob('block_*.npz'))
        self.starts=np.array([int(p.stem.split('_')[1]) for p in self.files])
        self.cached=-1;self.states=None
    def get(self,i):
        k=int(np.searchsorted(self.starts,i,side='right')-1)
        if k!=self.cached:
            with np.load(self.files[k]) as z:self.states=z['states'];self.indices=z['indices']
            self.cached=k
        off=i-int(self.indices[0]);assert int(self.indices[off])==i
        return self.states[off]

def refs_for(name):
    n=int(name.split('_')[1]) if name.startswith('D4') else 0
    mid=max(2048,32*n)
    return mid//2,mid,2*mid

def norms(f,vecs):return np.array([float(f.norm(vecs[q])) for q in QUANTITIES])

def nested_integral(t,knots,vals,power=4):
    ids=np.searchsorted(t,knots);mid=np.searchsorted(t,knots[:-1]+np.diff(knots)/2)
    q1=np.searchsorted(t,knots[:-1]+np.diff(knots)/4);q3=np.searchsorted(t,knots[:-1]+3*np.diff(knots)/4)
    y=np.maximum(vals,0)**power
    # General trailing shape is (amplitude, quantity).
    width=np.diff(knots).reshape((-1,)+(1,)*(y.ndim-1))
    coarse=np.sum(width/6*(y[ids[:-1]]+4*y[mid]+y[ids[1:]]),axis=0)
    fine=np.sum(width/12*(y[ids[:-1]]+4*y[q1]+2*y[mid]+4*y[q3]+y[ids[1:]]),axis=0)
    return np.maximum(0,fine)**(1/power),np.abs(np.maximum(0,fine)**(1/power)-np.maximum(0,coarse)**(1/power))

def quantity_amplitude(ep):return np.array([ep,ep,ep,ep**2,ep**2,ep**2,ep**2,ep**3])

def finite_nonlinear_bound(f):
    # Exact polynomial mass and a conservative local basis bound, no dense global inverse.
    z,w=np.polynomial.legendre.leggauss(5);H=hermite((z+1)/2)[0]
    gram=(H*(w/2))@H.T
    lower=float(la.eigvalsh(gram)[0])/f.n
    sr=(f.D.T@sp.diags(f.wr)@f.D).tocsc()
    return np.sqrt(2.1/lower)*np.sqrt(float(abs(sr).sum(axis=1).max())/lower)

def analyze(root,name,coarse_ns,level=2):
    root=Path(root);out=root/'analysis'/f'{name}_N{"-".join(map(str,coarse_ns))}_l{level}';out.mkdir(parents=True,exist_ok=True)
    if (out/'complete.json').exists():return read_json(out/'complete.json')
    lo,mid,nf=refs_for(name);f=FEM(nf);Pmid=prolong(mid,nf);Plo=prolong(lo,nf)
    Cf=finite_nonlinear_bound(f)
    refs={(n,l):Reader(root,name,n,l) for n in (lo,mid,nf) for l in range(level-2,level+1)}
    t=np.asarray(refs[nf,level].grid['outputs']);knots=np.asarray(refs[nf,level].grid['base_knots'])
    def assert_grid(reader):assert np.array_equal(t,np.asarray(reader.grid['outputs']))
    for reader in refs.values():assert_grid(reader)
    cases={};initials={}
    shape=(len(t),3,len(QUANTITIES))
    for nc in coarse_ns:
        initials[nc]=initial_error(nc,name)
        iszero=name.startswith('D4') and int(name.split('_')[1])==nc
        cr={} if iszero else {l:Reader(root,name,nc,l) for l in range(level-2,level+1)}
        for reader in cr.values():assert_grid(reader)
        cases[nc]=dict(P=prolong(nc,nf),readers=cr,zero=iszero,
            values=np.zeros(shape),time=np.zeros(shape),time_prev=np.zeros(shape),
            reference=np.zeros(shape),reference_prev=np.zeros(shape),reference_time=np.zeros(shape))
    identity_max=0.
    for it,tt in enumerate(t):
        fs=[refs[nf,l].get(it) for l in range(level-2,level+1)]
        ms=[Pmid@refs[mid,l].get(it) for l in range(level-2,level+1)]
        ls=Plo@refs[lo,level].get(it)
        zero=np.zeros_like(fs[-1]);ref_v=[];ref_delta=[];ref_prev=[];sp=[];spp=[];midt=[]
        for ep in EPS:
            comp=[error_vectors(s,zero,ep) for s in fs]
            ref_v.append(comp[-1])
            ref_delta.append(norms(f,{q:comp[-1][q]-comp[-2][q] for q in QUANTITIES}))
            ref_prev.append(norms(f,{q:comp[-2][q]-comp[-3][q] for q in QUANTITIES}))
            mc=error_vectors(ms[-1],zero,ep);lc=error_vectors(ls,zero,ep)
            sp.append(norms(f,{q:comp[-1][q]-mc[q] for q in QUANTITIES}))
            spp.append(norms(f,{q:mc[q]-lc[q] for q in QUANTITIES}))
            oldm=error_vectors(ms[-2],zero,ep)
            midt.append(norms(f,{q:mc[q]-oldm[q] for q in QUANTITIES}))
        for nc,c in cases.items():
            cs=[zero]*3 if c['zero'] else [c['P']@c['readers'][l].get(it) for l in range(level-2,level+1)]
            for k,ep in enumerate(EPS):
                vec=error_vectors(fs[-1],cs[-1],ep);value=norms(f,vec)
                comp=[error_vectors(zero,s,ep) for s in cs]
                cd=norms(f,{q:comp[-1][q]-comp[-2][q] for q in QUANTITIES})
                cp=norms(f,{q:comp[-2][q]-comp[-3][q] for q in QUANTITIES})
                c['values'][it,k]=value;c['time'][it,k]=ref_delta[k]+cd;c['time_prev'][it,k]=ref_prev[k]+cp
                c['reference'][it,k]=sp[k];c['reference_prev'][it,k]=spp[k]
                c['reference_time'][it,k]=ref_delta[k]+midt[k]
                u=ep*fs[-1][:,0]+ep**2*fs[-1][:,1]+ep**3*fs[-1][:,k+2]
                uh=ep*cs[-1][:,0]+ep**2*cs[-1][:,1]+ep**3*cs[-1][:,k+2]
                identity_max=max(identity_max,float(f.norm((u-uh)-vec['linear']-vec['ordering'])))
        if it%100==0:guard()
    summaries=[];metrics=[]
    for nc,c in cases.items():
        vals=c['values'];dt=c['time'];prev=c['time_prev'];ref=c['reference'];refprev=c['reference_prev']
        amps=np.stack([quantity_amplitude(ep) for ep in EPS])
        floor=1e-12*amps
        analytic=np.zeros(shape,dtype=bool);analytic[0,:,3:]=True
        if c['zero']:analytic[:,:,4]=True
        for k,ep in enumerate(EPS):
            vals[0,k,:3]=initials[nc]['unit_H_error']*ep
            dt[0,k]=0.;prev[0,k]=0.;ref[0,k]=0.;refprev[0,k]=0.;c['reference_time'][0,k]=0.
        resolved=vals>floor[None]
        # Only quantities marked analytic may bypass the roundoff floor.
        time_ok=dt<=.01*vals
        time_contract=(dt<=.8*prev)|(dt<=floor[None]*.05)
        refbound=ref+c['reference_time']
        ref_ok=refbound<=.1*vals
        ref_contract=(ref<=.8*refprev)|(ref<=floor[None]*.05)
        accepted=analytic|(resolved&time_ok&time_contract&ref_ok&ref_contract)
        accepted[0,:,:]=True
        weighted=vals*np.exp(NU*t)[:,None,None]
        Cemp=np.empty_like(vals)
        for i,tt in enumerate(t):
            for k,ep in enumerate(EPS):
                Cemp[i,k]=weighted[i,k]/np.array([theory_denominator(q,1/nc,tt,ep) for q in QUANTITIES])
        # Entire finite time interval, including failed point samples, enters the integral diagnostic.
        l4,quaderr=nested_integral(t,knots,weighted)
        l4time,_=nested_integral(t,knots,dt*np.exp(NU*t)[:,None,None])
        l4prev,_=nested_integral(t,knots,prev*np.exp(NU*t)[:,None,None])
        l4ref,_=nested_integral(t,knots,refbound*np.exp(NU*t)[:,None,None])
        l4sprev,_=nested_integral(t,knots,refprev*np.exp(NU*t)[:,None,None])
        # H tails for u,v and their differences, based on state norms at T and energy decay.
        fs_end=refs[nf,level].get(len(t)-1)
        cs_end=np.zeros_like(fs_end) if c['zero'] else c['P']@c['readers'][level].get(len(t)-1)
        Cc=0. if c['zero'] else finite_nonlinear_bound(FEM(nc))
        for k,ep in enumerate(EPS):
            vf=ep*float(f.norm(fs_end[:,0]));vc=ep*float(f.norm(cs_end[:,0]))
            uf=float(f.norm(ep*fs_end[:,0]+ep**2*fs_end[:,1]+ep**3*fs_end[:,k+2]))
            uc=float(f.norm(ep*cs_end[:,0]+ep**2*cs_end[:,1]+ep**3*cs_end[:,k+2]))
            qf=ep**2*float(f.norm(fs_end[:,1]))+Cf*vf**2/LAM
            qc=ep**2*float(f.norm(cs_end[:,1]))+Cc*vc**2/LAM
            tails=np.exp(NU*t[-1])*(np.array([vf+vc,uf+uc,uf+vc,uf+vf,uc+vc,uf+vf+uc+vc,
                                            qf+qc,uf+vf+uc+vc+qf+qc])+refbound[-1,k]+dt[-1,k])
            for j,q in enumerate(QUANTITIES):
                peak=int(np.argmax(weighted[:,k,j]));val=float(weighted[peak,k,j])
                tt=float(t[peak]);dtime=float(np.max(dt[:,k,j]*np.exp(NU*t)))
                dprevious=float(np.max(prev[:,k,j]*np.exp(NU*t)))
                dspace=float(np.max(refbound[:,k,j]*np.exp(NU*t)))
                oldspace=float(np.max(refprev[:,k,j]*np.exp(NU*t)))
                coarsepeak=float(np.max(weighted[np.searchsorted(t,knots),k,j]))
                peakcheck=abs(val-coarsepeak)
                tail=float(tails[j])
                ok=(val>floor[k,j] and dtime<=.01*val and dspace<=.1*val and peakcheck<=.01*val
                    and (dtime<=.8*dprevious or dtime<=.05*floor[k,j])
                    and (dspace<=.8*oldspace or dspace<=.05*floor[k,j]) and tail is not None and tail<=.01*val)
                metrics.append(dict(name=name,N=nc,epsilon=float(ep),quantity=q,metric='weighted_sup',value=val,
                    t_peak=tt,time_difference=dtime,reference_bound=dspace,tail_bound=tail,
                    sampling_difference=peakcheck,accepted=bool(ok),
                    tail_basis='energy bounds; q uses finite reference inverse-inequality forcing bound; continuous accuracy remains empirical'))
            for j,q in enumerate(QUANTITIES[:2]):
                val=float(l4[k,j]);tail=float(tails[j]/(4*(MU-NU))**.25)
                # Contribution of the first unresolved interval is bounded before taking the fourth root.
                initial_power=(2*ep)**4*t[1]
                initial_change=(val**4+initial_power)**.25-val
                ok=(val>floor[k,j] and l4time[k,j]<=.01*val and l4ref[k,j]<=.1*val
                    and quaderr[k,j]<=.01*val and tail<=.01*val and initial_change<=.01*val
                    and (l4time[k,j]<=.8*l4prev[k,j] or l4time[k,j]<=.05*floor[k,j])
                    and (l4ref[k,j]<=.8*l4sprev[k,j] or l4ref[k,j]<=.05*floor[k,j]))
                metrics.append(dict(name=name,N=nc,epsilon=float(ep),quantity=q,metric='weighted_L4H',value=val,
                    time_difference=float(l4time[k,j]),reference_bound=float(l4ref[k,j]),tail_bound=tail,
                    quadrature_difference=float(quaderr[k,j]),initial_interval_bound=float(initial_change),accepted=bool(ok)))
            pair=metrics[-2:]
            metrics.append(dict(name=name,N=nc,epsilon=float(ep),quantity='theorem_4_1_i_sum',metric='weighted_L4H',
                value=sum(x['value'] for x in pair),time_difference=sum(x['time_difference'] for x in pair),
                reference_bound=sum(x['reference_bound'] for x in pair),tail_bound=sum(x['tail_bound'] for x in pair),
                quadrature_difference=sum(x['quadrature_difference'] for x in pair),
                initial_interval_bound=sum(x['initial_interval_bound'] for x in pair),accepted=all(x['accepted'] for x in pair)))
        p=out/f'errors_N{nc}.npz'
        with p.open('xb') as stream:np.savez_compressed(stream,times=t,epsilons=EPS,quantities=np.array(QUANTITIES),
            values=vals,time_difference=dt,time_previous=prev,reference_difference=ref,
            reference_previous=refprev,reference_bound=refbound,accepted_local=accepted,
            analytic=analytic,resolved=resolved,time_ok=time_ok,time_contraction=time_contract,
            reference_ok=ref_ok,reference_contraction=ref_contract,C_emp=Cemp)
        summaries.append(dict(N=nc,rows=int(vals.size),accepted=int(accepted.sum()),
            accepted_by_quantity={q:int(accepted[:,:,j].sum()) for j,q in enumerate(QUANTITIES)},
            eligible_time_checks=int((resolved&ref_ok&ref_contract).sum()),
            failed_time_checks=int((resolved&ref_ok&ref_contract&(~time_ok|~time_contract)).sum())))
    save_json(out/'metrics.json',metrics,True)
    result=dict(name=name,coarse_ns=coarse_ns,level=level,reference=[lo,mid,nf],summaries=summaries,
                max_identity_H=identity_max,completed_utc=now(),memory=memory(),
                scope='theta=0 only; local gates, followed by cross-grid minimum-error gates at batch aggregation')
    save_json(out/'complete.json',result,True)
    print(json.dumps(result),flush=True);return result

def main():
    ap=argparse.ArgumentParser();ap.add_argument('--root',required=True);ap.add_argument('--name',required=True)
    ap.add_argument('--ns',nargs='+',type=int,required=True);ap.add_argument('--level',type=int,default=2)
    a=ap.parse_args();analyze(a.root,a.name,a.ns,a.level)

if __name__=='__main__':
    try:main()
    except ResourcePause:sys.exit(75)


==> anc/computations/support/b3/m1/theta0_core.py <==
"""M1 batch 1 only: weighted mass-form Radau, stable quadratic/cubic split."""
import os
for key in ('OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','OMP_NUM_THREADS','NUMEXPR_NUM_THREADS'):
    os.environ[key]='1'
import sys
from pathlib import Path
ROOT=Path(__file__).resolve().parents[1]
sys.path.insert(0,str(ROOT/'m0'))
from m0_core import FEM, evaluation, prolong, bump, bump4, np, la, sla, quad
from check_initial_layer import tableau
from run_m0 import memory
import json, time, hashlib, ctypes
from datetime import datetime, timezone
from functools import lru_cache

EPS=np.array([1/32,1/8,1/2])
NU=3*np.pi**2/8
LAM=2*NU
MU=1.5*NU
NS=[16,32,64,128,256]
SCHEMA=1

def now(): return datetime.now(timezone.utc).isoformat()

def save_json(p,d,exclusive=False):
    p=Path(p); p.parent.mkdir(parents=True,exist_ok=True)
    def conv(x):
        if isinstance(x,np.ndarray):return x.tolist()
        if isinstance(x,np.generic):return x.item()
        raise TypeError(type(x).__name__)
    txt=json.dumps(d,ensure_ascii=False,indent=2,default=conv,allow_nan=False)
    if exclusive:
        with p.open('x',encoding='utf-8') as f:f.write(txt)
    else:
        tmp=p.with_suffix(p.suffix+'.writing');tmp.write_text(txt,encoding='utf-8');os.replace(tmp,p)

def read_json(p):return json.loads(Path(p).read_text(encoding='utf-8'))
def sha(p):
    h=hashlib.sha256()
    with Path(p).open('rb') as f:
        for b in iter(lambda:f.read(1048576),b''):h.update(b)
    return h.hexdigest()

def set_low_priority():
    ctypes.windll.kernel32.GetCurrentProcess.restype=ctypes.c_void_p
    ctypes.windll.kernel32.SetPriorityClass.argtypes=[ctypes.c_void_p,ctypes.c_uint32]
    return bool(ctypes.windll.kernel32.SetPriorityClass(ctypes.windll.kernel32.GetCurrentProcess(),0x4000))

class ResourcePause(RuntimeError):pass
class SuspectResult(RuntimeError):pass

def guard(start=False):
    m=memory()
    if not m['global_ok'] or not m['process_ok']:raise ResourcePause('Memory accounting unavailable')
    if m['private_bytes']>2*2**30:raise ResourcePause('Process private commit exceeds 2 GiB')
    if m['available_commit_bytes']<(6 if start else 4)*2**30:
        raise ResourcePause('Insufficient available system commit')
    return m

@lru_cache(None)
def datum(name):
    held=name.endswith('_hold')
    family=name.split('_')[0]
    if family=='D1':
        lo,hi=(.20,.65) if held else (.25,.75)
        raw=lambda x:bump((np.asarray(x)-lo)/(hi-lo))
        breaks=[lo,hi];support=(lo,hi)
    elif family in ('D2','D3'):
        c=.37 if held else .43
        if family=='D2':raw=lambda x:np.asarray(x)*(1-np.asarray(x))**2*(1+(np.asarray(x)>c))
        else:raw=lambda x:np.asarray(x)*(1-np.asarray(x))**2*(1+2*abs(np.asarray(x)-c))
        breaks=[c];support=(0.,1.)
    elif family=='D4':
        nc=int(name.split('_')[1]);lo=(nc//2-1)/nc;hi=lo+1/nc
        raw=lambda x:bump4((np.asarray(x)-lo)*nc)/(1+np.asarray(x))
        breaks=[lo,hi];support=(lo,hi)
    else:raise ValueError(name)
    edges=sorted(set([0.,1.]+breaks))
    norm=np.sqrt(sum(quad(lambda x:float((1+x)*raw(x)**2),a,b,epsabs=1e-14,epsrel=3e-13,limit=500)[0]
                     for a,b in zip(edges[:-1],edges[1:])))
    return (lambda x:raw(x)/norm),breaks,support,norm

def project(f,name,q=None):
    fn,br,(lo,hi),norm=datum(name)
    q=q or (24 if name.startswith(('D1','D4')) else 8)
    edges=np.unique(np.r_[np.linspace(0,1,f.n+1),br,lo,hi])
    edges=edges[(edges>=lo)&(edges<=hi)]
    z,w=np.polynomial.legendre.leggauss(q);width=np.diff(edges)
    x=(edges[:-1,None]+width[:,None]*(z+1)/2).ravel();ww=(width[:,None]*w/2).ravel()
    rhs=evaluation(f.n,x).T@(ww*(1+x)*fn(x))
    return f.mass.solve(rhs)

def initial_error(n,name):
    f=FEM(n);u=project(f,name,q=128 if name.startswith('D4') else 32)
    if name.startswith('D4') and int(name.split('_')[1])==n:
        leak=float(f.norm(u));u[:]=0
    else:leak=None
    fn,br,_,_=datum(name)
    # Direct integration prevents subtracting nearly equal squared norms.
    edges=np.unique(np.r_[np.linspace(0,1,n+1),br]);z,w=np.polynomial.legendre.leggauss(64)
    x=(edges[:-1,None]+np.diff(edges)[:,None]*(z+1)/2).ravel()
    ww=(np.diff(edges)[:,None]*w/2).ravel()
    err=np.sqrt(ww@((1+x)*(fn(x)-evaluation(n,x)@u)**2))
    return dict(N=n,name=name,unit_H_error=(1. if leak is not None else float(err)),
                quadrature_unit_H_error=float(err),projection_norm=float(f.norm(u)),kernel_leak=leak)

def output_grid(name):
    # Knots, midpoints, and quarter points support independent integration refinement.
    t=np.r_[0.,np.geomspace(1e-24,1e-10,15),np.geomspace(1e-10,1.,241)]
    for n in NS:t=np.r_[t,np.minimum(1,(1/n)**(2/3)*np.array([1/16,1/4,1,4,16]))]
    if name.startswith('D4'):
        n=int(name.split('_')[1]);t=np.r_[t,(1/n)**3*10.**np.arange(-6,2.00001,.125)]
    t=np.unique(t[(t>=0)&(t<=1)])
    # Arithmetic quartering permits nested Simpson integration on each base interval.
    full=np.unique(np.r_[t,*[t[:-1]+a*np.diff(t) for a in [.25,.5,.75]]])
    return full,t

def eff_source(name):
    if name.startswith('D4'):return 4*int(name.split('_')[1])
    return {'D1':32,'D2':256,'D3':128}[name.split('_')[0]]

def time_grid(name,n,outs,level=0):
    source=eff_source(name);alpha=40*source**2;dx=.08/source
    xmax=1-(1+alpha*outs[-1])**(-.5)
    xx=dx*np.arange(1,int(xmax/dx)+1)
    tt=((1-xx)**(-2)-1)/alpha
    tiny=1e-4/(116*n**3);first=float(tt[0])
    geom=tiny*2.**np.arange(max(1,int(np.ceil(np.log2(first/tiny)))))
    return np.unique(np.r_[0.,geom[geom<first],tt,np.arange(.01,outs[-1],.002),outs])

class Integrator:
    """u=eps*v+eps^2*q+eps^3*r_eps; q=P2(unit datum).

    This evolves the cubic remainder without subtracting two nearly equal
    quadratic corrections. All mass-form collocation equations are unchanged.
    """
    def __init__(self,f,initial,stages=5):
        self.f=f;self.A=tableau(stages);self.s=stages
        self.ev,self.E=la.eig(self.A);self.EiA=la.solve(self.E,self.A)
        self.ir=int(np.argmin(abs(self.ev.imag)));self.ics=list(np.flatnonzero(self.ev.imag>1e-10))
        self.zfactor=self.EiA@np.ones(self.s)
        self.v=initial[:,None].copy();self.q=np.zeros_like(self.v);self.r=np.zeros((f.d,3))
        self.cache={};self.steps=self.iters=self.rejections=self.lus=0
        self.max_stage_residual=self.max_update=0.
        self.mscale=float(abs(f.M).sum(axis=1).max())
        self.kscale=float(abs(f.K).sum(axis=1).max())
        self.ascale=float(abs(self.A).sum(axis=1).max())

    def factors(self,dt):
        if dt not in self.cache:
            ids=[self.ir]+self.ics
            self.cache[dt]=[sla.splu((self.f.M-dt*(self.ev[j].real if j==self.ir else self.ev[j])*self.f.K).tocsc()) for j in ids]
            self.lus+=len(ids)
            if len(self.cache)>3:del self.cache[next(iter(self.cache))]
        return self.cache[dt]

    def solve(self,rhs,fac):
        z=self.E[:,self.ir].real[:,None,None]*fac[0].solve(rhs[self.ir].real)[None]
        for j,lu in zip(self.ics,fac[1:]):z+=2*np.real(self.E[:,j,None,None]*lu.solve(rhs[j])[None])
        return z

    def transform(self,forcing,dt,fac):
        return self.solve(dt*(self.EiA@forcing.reshape(self.s,-1)).reshape(forcing.shape),fac)

    def residual(self,z,forcing,dt,state):
        mass=np.stack([self.f.M@a for a in z])
        right=dt*(self.A@forcing.reshape(self.s,-1)).reshape(forcing.shape)
        scale=self.mscale*np.max(abs(z))+dt*self.ascale*(self.kscale*np.max(abs(state))+np.max(abs(forcing)))
        return float(np.max(abs(mass-right))/max(1e-280,scale))

    def step(self,dt):
        fs=self.factors(dt);f=self.f
        kv=f.K@self.v
        zv=self.solve(dt*self.zfactor[:,None,None]*kv[None],fs);vs=self.v[None]+zv
        forceq=np.stack([f.K@self.q+f.nonlinear(vs[j]) for j in range(self.s)])
        zq=self.transform(forceq,dt,fs);qs=self.q[None]+zq
        kr=f.K@self.r;zr=np.zeros((self.s,*self.r.shape))
        pv=[f.P@vs[j] for j in range(self.s)];dv=[f.D@vs[j] for j in range(self.s)]
        def sources(zz):
            ans=[]
            for j in range(self.s):
                w=qs[j]+EPS*(self.r+zz[j]);pw=f.P@w;dw=f.D@w
                ans.append(kr-f.P.T@(f.wr[:,None]*(pv[j]*dw+dv[j]*pw+EPS*pw*dw)))
            return np.stack(ans)
        for it in range(24):
            forces=sources(zr);nxt=self.transform(forces,dt,fs)
            scale=np.maximum(1e-28,np.maximum(np.max(abs(self.r),axis=0),np.max(abs(nxt),axis=(0,1))))
            change=float(np.max(abs(nxt-zr)/scale[None,None]));zr=nxt
            if change<3e-11:break
        else:raise ArithmeticError(('Picard failure',f.n,dt,change))
        # Full stage residual includes linear increment K*z.
        res=max(self.residual(zv,np.stack([f.K@vs[j] for j in range(self.s)]),dt,vs),
                self.residual(zq,forceq+np.stack([f.K@zq[j] for j in range(self.s)]),dt,qs),
                self.residual(zr,sources(zr)+np.stack([f.K@zr[j] for j in range(self.s)]),dt,self.r[None]+zr))
        if not np.isfinite(res) or res>2e-10:raise ArithmeticError(('stage residual',f.n,dt,res))
        self.v+=zv[-1];self.q+=zq[-1];self.r+=zr[-1]
        self.steps+=1;self.iters+=it+1;self.max_stage_residual=max(self.max_stage_residual,res)
        self.max_update=max(self.max_update,change)

    def advance(self,dt,depth=0):
        try:self.step(dt)
        except ArithmeticError:
            if depth>=12:raise
            self.rejections+=1;self.advance(dt/2,depth+1);self.advance(dt/2,depth+1)

    def pack(self):return np.column_stack([self.v,self.q,self.r])
    def restore(self,s):self.v=s[:,0:1].copy();self.q=s[:,1:2].copy();self.r=s[:,2:5].copy()

def error_vectors(fine,coarse,ep):
    v,q,r=fine[:,0],fine[:,1],fine[:,2:]
    vh,qh,rh=coarse[:,0],coarse[:,1],coarse[:,2:]
    k=int(np.flatnonzero(EPS==ep)[0])
    lin=ep*(v-vh);dh=ep**2*(q-qh);rem=ep**3*(r[:,k]-rh[:,k]);order=dh+rem
    z=ep**2*q+ep**3*r[:,k];zh=ep**2*qh+ep**3*rh[:,k]
    return dict(linear=lin,nonlinear_discretization=lin+order,total_linear_simulation=lin+z,
                continuous_correction=z,discrete_correction=zh,ordering=order,quadratic=dh,cubic_remainder=rem)

def theory_denominator(quantity,h,t,ep):
    a=1. if t==0 else min(1.,h*min(1.,t)**(-1.5))
    return dict(linear=a*ep,nonlinear_discretization=a*ep+h**(1/6)*ep**2,
                total_linear_simulation=a*ep+ep**2,continuous_correction=ep**2,
                discrete_correction=ep**2,ordering=h**(1/6)*ep**2,
                quadratic=(h**.5*min(1.,t)**(-2.5)*ep**2 if t>0 else ep**2),
                cubic_remainder=h**(1/6)*ep**3)[quantity]


==> anc/computations/support/b3/m1/worker.py <==
"""Checkpointed single trajectory. This module never schedules another batch."""
from theta0_core import *
import argparse, traceback

def run(root,name,n,level,stages=5):
    root=Path(root);tag=f'{name}_N{n}_s{stages}_l{level}';dest=root/'trajectories'/tag
    if (dest/'complete.json').exists():return
    dest.mkdir(parents=True,exist_ok=True)
    guard(start=True);priority=set_low_priority();start=time.perf_counter();startutc=now()
    outs,knots=output_grid(name);base=time_grid(name,n,outs)
    f=FEM(n);ini=project(f,name);r=Integrator(f,ini,stages)
    statepath=dest/'checkpoint.npz';done=0;elapsed=0.;last_t=0.;next_output=0;past_peak=0;past_working=0
    if statepath.exists():
        with np.load(statepath) as z:
            r.restore(z['state']);done=int(z['done']);elapsed=float(z['elapsed']);last_t=float(z['t'])
            r.steps=int(z['steps']);r.iters=int(z['iters']);r.rejections=int(z['rejects'])
            if 'max_stage_residual' in z:r.max_stage_residual=float(z['max_stage_residual'])
            if 'max_update' in z:r.max_update=float(z['max_update'])
            if 'peak_commit' in z:past_peak=int(z['peak_commit']);past_working=int(z['peak_working'])
        next_output=done
    if not (dest/'grid.json').exists():save_json(dest/'grid.json',dict(outputs=outs,base_knots=knots,level=level),True)
    states=[];times=[];indices=[];last_log=time.perf_counter()
    def flush():
        nonlocal states,times,indices,done
        if states:
            p=dest/f'block_{indices[0]:05d}_{indices[-1]:05d}.npz'
            if not p.exists():
                with p.open('xb') as out:np.savez_compressed(out,states=np.stack(states),times=times,indices=indices)
            done=indices[-1]+1
            states=[];times=[];indices=[]
        tmp=dest/'checkpoint.writing'
        mem=memory()
        with tmp.open('wb') as out:np.savez(out,state=r.pack(),done=done,t=last_t,
            elapsed=elapsed+time.perf_counter()-start,steps=r.steps,iters=r.iters,rejects=r.rejections,
            max_stage_residual=r.max_stage_residual,max_update=r.max_update,
            peak_commit=max(past_peak,mem['peak_commit_bytes']),peak_working=max(past_working,mem['peak_working_set_bytes']))
        os.replace(tmp,statepath)
    if done==0:
        states=[r.pack()];times=[0.];indices=[0];next_output=1
    for left,right in zip(base[:-1],base[1:]):
        if right<=last_t:continue
        for _ in range(2**level):r.advance((right-left)/2**level)
        last_t=float(right)
        if next_output<len(outs) and right==outs[next_output]:
            s=r.pack()
            if not np.all(np.isfinite(s)):raise SuspectResult('Nonfinite state')
            u=EPS*s[:,0:1]+EPS**2*s[:,1:2]+EPS**3*s[:,2:]
            hn=f.norm(u);ln=float(f.norm(s[:,0]))
            if np.any(hn>EPS*np.exp(-MU*right)+1e-9*EPS) or ln>np.exp(-LAM*right)+1e-9:
                flush();raise SuspectResult(f'Energy bound violation at {right}: {hn}, linear={ln}')
            states.append(s);times.append(right);indices.append(next_output);next_output+=1
            if len(states)>=16:flush()
        if time.perf_counter()-last_log>30:
            # Commit at output times only; otherwise a resume would need partial base-step state.
            m=memory()
            save_json(root/'worker_status.json',dict(job=tag,pid=os.getpid(),t=last_t,output=next_output,total_outputs=len(outs),
                steps=r.steps,elapsed_seconds=elapsed+time.perf_counter()-start,memory=m,utc=now()))
            print(json.dumps(dict(job=tag,t=last_t,steps=r.steps,seconds=elapsed+time.perf_counter()-start)),flush=True)
            if states and last_t==times[-1]:flush()
            try:guard()
            except ResourcePause:
                # If between output times, existing checkpoint remains the consistent restart point.
                raise
            last_log=time.perf_counter()
    flush()
    if done!=len(outs):raise RuntimeError(('incomplete output grid',done,len(outs)))
    mem=memory();mem['peak_commit_bytes']=max(past_peak,mem['peak_commit_bytes']);mem['peak_working_set_bytes']=max(past_working,mem['peak_working_set_bytes'])
    info=dict(schema=SCHEMA,name=name,N=n,dimension=f.d,level=level,stages=stages,order=2*stages-1,
              seconds=elapsed+time.perf_counter()-start,steps=r.steps,iterations=r.iters,rejected_steps=r.rejections,
              max_stage_backward_residual=r.max_stage_residual,max_relative_update=r.max_update,
              low_priority=priority,memory=mem,start_utc=startutc,completed_utc=now(),outputs=done,
              representation='columns v,q,r_eps1,r_eps2,r_eps3; u=eps*v+eps^2*q+eps^3*r_eps')
    save_json(dest/'complete.json',info,True);print('COMPLETE '+json.dumps(info),flush=True)

def main():
    ap=argparse.ArgumentParser();ap.add_argument('--root',required=True);ap.add_argument('--name',required=True)
    ap.add_argument('--n',type=int,required=True);ap.add_argument('--level',type=int,required=True)
    ap.add_argument('--stages',type=int,default=5);a=ap.parse_args()
    try:run(a.root,a.name,a.n,a.level,a.stages)
    except ResourcePause as e:
        save_json(Path(a.root)/'resource_pause.json',dict(reason=str(e),utc=now(),job=vars(a),memory=memory()))
        print('RESOURCE_PAUSE '+str(e),flush=True);sys.exit(75)
    except Exception as e:
        save_json(Path(a.root)/'worker_failure.json',dict(reason=str(e),utc=now(),job=vars(a),traceback=traceback.format_exc(),
                  suspect_result=isinstance(e,SuspectResult)))
        traceback.print_exc();sys.exit(1)

if __name__=='__main__':main()


==> anc/computations/support/ball_training/analysis/D1_N16-32_l3/errors_N16.json <==
{"accepted_local":[[[true,true],[true,true]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[true,false],[true,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[true,false],[true,false]],[[false,false],[false,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]]],"reference_bound":[[[0.0,0.0],[0.0,0.0]],[[2.1701127112837936e-13,9.462884532070552e-36],[8.680450845135174e-13,1.5140615251312883e-34]],[[2.170112711283874e-13,1.8925769080976573e-35],[8.680450845135496e-13,3.0281230529562517e-34]],[[2.1701127112838963e-13,2.8388634271003894e-35],[8.680450845135585e-13,4.542181483360623e-34]],[[2.1701127112839263e-13,3.785150279544441e-35],[8.680450845135705e-13,6.056240447271106e-34]],[[2.1701127113184777e-13,1.2301734131374194e-34],[8.680450845273911e-13,1.968277461019871e-33]],[[2.1701127113441781e-13,2.0818329496395894e-34],[8.680450845376713e-13,3.330932719423343e-33]],[[2.1701127113674583e-13,2.933492581651144e-34],[8.680450845469833e-13,4.6935881306418304e-33]],[[2.1701127113888665e-13,3.785152236310294e-34],[8.680450845555466e-13,6.056243578096471e-33]],[[2.170112716961601e-13,1.2301739278063055e-33],[8.680450867846404e-13,1.9682782844900889e-32]],[[2.1701127226288922e-13,2.0818339988779842e-33],[8.680450890515569e-13,3.3309343982047747e-32]],[[2.1701127281810336e-13,2.9334941844175613e-33],[8.680450912724134e-13,4.693590695068098e-32]],[[2.1701127337816285e-13,3.785154401561043e-33],[8.680450935126514e-13,6.056247042497668e-32]],[[2.170112877256093e-13,1.230173814535103e-32],[8.680451509024372e-13,1.9682781032561649e-31]],[[2.1701130410916708e-13,2.0818321313926187e-32],[8.680452164366683e-13,3.33093141022819e-31]],[[2.1701132059801603e-13,2.9334913977934435e-32],[8.680452823920641e-13,4.69358623646951e-31]],[[2.1701133712151362e-13,3.7851493589693165e-32],[8.680453484860545e-13,6.056238974350906e-31]],[[2.1701146311696982e-13,1.2301736047686014e-31],[8.680458524678793e-13,1.968277767629762e-30]],[[2.1701164011749815e-13,2.0818319284334242e-31],[8.680465604699926e-13,3.330931085493479e-30]],[[2.1701181857891396e-13,2.9334909988534877e-31],[8.680472743156558e-13,4.69358559816558e-30]],[[2.1701199766805405e-13,3.785149719526617e-31],[8.680479906722162e-13,6.056239551242587e-30]],[[2.1701330432780726e-13,1.2301732960421811e-30],[8.68053217311229e-13,1.9682772736674898e-29]],[[2.1701516853065197e-13,2.0818316826741103e-30],[8.680606741226079e-13,3.3309306922785765e-29]],[[2.1701708672216084e-13,2.9334906106916877e-30],[8.680683468886433e-13,4.6935849771067003e-29]],[[2.1701901600964187e-13,3.785149820503945e-30],[8.680760640385675e-13,6.056239712806312e-29]],[[2.1703769319149237e-13,1.230179912345193e-29],[8.681507727659695e-13,1.9682878597523087e-28]],[[2.1706282607756719e-13,2.081858548681904e-29],[8.682513043102687e-13,3.3309736778910462e-28]],[[2.1708835835339653e-13,2.9335531669798553e-29],[8.683534334135861e-13,4.693685067167769e-28]],[[2.1711398515925762e-13,3.7852637471636314e-29],[8.684559406370305e-13,6.05642199546181e-28]],[[2.1711637123531733e-13,1.2302460793360103e-28],[8.684654849412693e-13,1.9683937269376164e-27]],[[2.171262297860339e-13,2.081984967450204e-28],[8.685049191441356e-13,3.331175947920326e-27]],[[2.171419532628523e-13,2.933764643683284e-28],[8.685678130514092e-13,4.6940234298932544e-27]],[[2.171616318772289e-13,3.785595020068139e-28],[8.686465275089156e-13,6.0569520321090225e-27]],[[2.1716959639025128e-13,1.2304325533525784e-27],[8.686783855610051e-13,1.9686920853641255e-26]],[[2.171726459573812e-13,2.08234997968342e-27],[8.686905838295248e-13,3.331759967493472e-26]],[[2.17177778414066e-13,2.9343365026377582e-27],[8.68711113656264e-13,4.694938404220413e-26]],[[2.171869933189173e-13,3.786402450609811e-27],[8.687479732756692e-13,6.058243920975698e-26]],[[2.1718788468294885e-13,1.2308294585983684e-26],[8.687515387317954e-13,1.9693271337573894e-25]],[[2.171897031291592e-13,2.0830854515913116e-26],[8.687588125166368e-13,3.3329367225460985e-25]],[[2.171930152972963e-13,2.9353876288422035e-26],[8.687720611891852e-13,4.6966202061475145e-25]],[[2.1719725399883403e-13,3.787728026166923e-26],[8.687890159953361e-13,6.060364841867015e-25]],[[2.1721154558190602e-13,1.2312075320978572e-25],[8.688461823276241e-13,1.9699320513565716e-24]],[[2.172248427131683e-13,2.0836784040892618e-25],[8.688993708526732e-13,3.333885446542837e-24]],[[2.1724913204151374e-13,2.936173020379072e-25],[8.689965281660549e-13,4.697876832606532e-24]],[[2.1727930454910152e-13,3.7887070494713693e-25],[8.691172181964061e-13,6.061931279154287e-24]],[[2.1789404167750542e-13,1.2315100440885184e-24],[8.715761667100217e-13,1.9704160705416432e-23]],[[2.1914281281116316e-13,2.084189731158402e-24],[8.765712512446527e-13,3.334703569853197e-23]],[[2.2101908126250003e-13,2.9368573707476638e-24],[8.840763250500001e-13,4.698971793196964e-23]],[[2.2351035128942342e-13,3.7895197896500284e-24],[8.940414051576937e-13,6.063231663441203e-23]],[[2.7643924297725084e-13,1.2315564796837397e-23],[1.1057569719090034e-12,1.9704903674947447e-22]],[[3.617633546792134e-13,2.083979720314142e-23],[1.4470534187168535e-12,3.334367552505399e-22]],[[4.618323146959023e-13,2.9362204645818e-23],[1.847329258783609e-12,4.697952743355293e-22]],[[5.688848497065406e-13,3.788318220826914e-23],[2.2755393988261623e-12,6.061309153320286e-22]],[[1.7170423728264368e-12,1.2312673002954083e-22],[6.868169491305747e-12,1.9700276804750704e-21]],[[2.8738578827055736e-12,2.0871888699188294e-22],[1.1495431530822294e-11,3.3395021918606862e-21]],[[4.01086844060338e-12,2.950927657537994e-22],[1.604347376241352e-11,4.721484252059493e-21]],[[5.120049569898473e-12,3.82683674063089e-22],[2.0480198279593892e-11,6.1229387850009066e-21]],[[1.4205963037323697e-11,1.385655954132349e-21],[5.682385214929479e-11,2.2170495265383106e-20]],[[1.9600869845732338e-11,2.6466544223779134e-21],[7.840347938292935e-11,4.234647075729172e-20]],[[2.2256743177328737e-11,4.030031500204118e-21],[8.902697270931495e-11,6.448050400813874e-20]],[[2.3346732727062293e-11,5.384391958921219e-21],[9.338693090824917e-11,8.615027136279303e-20]],[[2.3411959118745893e-11,5.5533348019793056e-21],[9.364783647498357e-11,8.885335685285662e-20]],[[2.3469793133795544e-11,5.72956791070228e-21],[9.387917253518218e-11,9.167308659354973e-20]],[[2.3521264921773907e-11,5.913207141972066e-21],[9.408505968709563e-11,9.461131429245557e-20]],[[2.3567362118646417e-11,6.10419488663804e-21],[9.426944847458567e-11,9.766711820984215e-20]],[[2.361300071014672e-11,6.3229559864927766e-21],[9.445200284058688e-11,1.011672958109528e-19]],[[2.3654379368371336e-11,6.551004397237193e-21],[9.461751747348534e-11,1.0481607038166264e-19]],[[2.3692439215662872e-11,6.788680724162588e-21],[9.476975686265149e-11,1.0861889161507216e-19]],[[2.3727873116121862e-11,7.036208077564328e-21],[9.491149246448745e-11,1.1257932927024366e-19]],[[2.3764274787688095e-11,7.320228280824498e-21],[9.505709915075238e-11,1.171236525249112e-19]],[[2.3797914712632295e-11,7.616398712351954e-21],[9.519165885052918e-11,1.2186237943094762e-19]],[[2.3828192413299048e-11,7.924939391622408e-21],[9.531276965319619e-11,1.2679903029605395e-19]],[[2.385401368806201e-11,8.246257635375288e-21],[9.541605475224804e-11,1.3194012219348195e-19]],[[2.3875662063461247e-11,8.615438754051083e-21],[9.550264825384499e-11,1.3784702009724337e-19]],[[2.3888661352947725e-11,9.001690808448451e-21],[9.55546454117909e-11,1.4402705296725652e-19]],[[2.3892342604039303e-11,9.405648102561166e-21],[9.556937041615721e-11,1.5049036966609341e-19]],[[2.3887566251797073e-11,9.82759845888742e-21],[9.555026500718829e-11,1.5724157536575877e-19]],[[2.387539073516421e-11,1.0312827910798064e-20],[9.550156294065685e-11,1.650052465915884e-19]],[[2.3859795418877564e-11,1.0819985946655395e-20],[9.543918167551026e-11,1.731197751599786e-19]],[[2.3843398810037988e-11,1.1348270500300643e-20],[9.537359524015195e-11,1.8157232801128247e-19]],[[2.3826323258944852e-11,1.1896934122915151e-20],[9.530529303577941e-11,1.903509459740491e-19]],[[2.3805140024430617e-11,1.2524006046161562e-20],[9.522056009772247e-11,2.0038409674229667e-19]],[[2.3780145160008726e-11,1.3174557200762422e-20],[9.51205806400349e-11,2.107929152144417e-19]],[[2.3750877533790313e-11,1.384761116778553e-20],[9.500351013516125e-11,2.215617786779308e-19]],[[2.3717094269676492e-11,1.4541932701997007e-20],[9.486837707870597e-11,2.326709232139563e-19]],[[2.3674338823957397e-11,1.5330135754645815e-20],[9.469735529582959e-11,2.4528217206539307e-19]],[[2.3625286029247497e-11,1.6140956247168143e-20],[9.450114411698999e-11,2.582552999288522e-19]],[[2.356938705717258e-11,1.6973600667579788e-20],[9.427754822869032e-11,2.7157761065303203e-19]],[[2.3506043680746346e-11,1.782556096354599e-20],[9.402417472298538e-11,2.852089753787979e-19]],[[2.3426935094016668e-11,1.878369563681058e-20],[9.370774037606667e-11,3.005391301723599e-19]],[[2.333704987052247e-11,1.9760048107674486e-20],[9.334819948208988e-11,3.1616076969466183e-19]],[[2.323537737279532e-11,2.0751755839958894e-20],[9.294150949118129e-11,3.32028093409004e-19]],[[2.3120877378586432e-11,2.175521359159858e-20],[9.248350951434573e-11,3.480834174490179e-19]],[[2.2978751286551637e-11,2.2868662093674234e-20],[9.191500514620655e-11,3.6589859348275486e-19]],[[2.2818388499039296e-11,2.398607859503237e-20],[9.127355399615719e-11,3.8377725751938316e-19]],[[2.2638410057458148e-11,2.510117042685618e-20],[9.055364022983259e-11,4.016187268505105e-19]],[[2.2437509159234296e-11,2.6207050708497837e-20],[8.975003663693718e-11,4.193128113575534e-19]],[[2.2190778142548115e-11,2.740456617547059e-20],[8.876311257019246e-11,4.384730588679132e-19]],[[2.1915933226453212e-11,2.8570415934049775e-20],[8.766373290581285e-11,4.57126655035267e-19]],[[2.1612007078357358e-11,2.969226274428708e-20],[8.644802831342943e-11,4.750762040603753e-19]],[[2.127852288697272e-11,3.075681320990133e-20],[8.511409154789088e-11,4.921090115563903e-19]],[[2.087751478954443e-11,3.1845339149902927e-20],[8.351005915817772e-11,5.095254266506783e-19]],[[2.044232468740257e-11,3.2827442072203e-20],[8.176929874961028e-11,5.252390734682424e-19]],[[1.9975938251871407e-11,3.3682748789530816e-20],[7.990375300748563e-11,5.389239810188928e-19]],[[1.9483330617435863e-11,3.4391316728312293e-20],[7.793332246974345e-11,5.502610681131249e-19]],[[1.891977381961261e-11,3.4979362073329766e-20],[7.567909527845044e-11,5.596697937405088e-19]],[[1.834763109560299e-11,3.5346095502386093e-20],[7.339052438241197e-11,5.65537528698044e-19]],[[1.778610815188697e-11,3.5477574405726657e-20],[7.114443260754787e-11,5.676411912249775e-19]],[[1.7260012889320528e-11,3.5370127399159276e-20],[6.904005155728211e-11,5.659220392135719e-19]],[[1.675817914393698e-11,3.498982869500822e-20],[6.703271657574792e-11,5.598372599952048e-19]],[[1.6381945056286737e-11,3.437710201931197e-20],[6.552778022514695e-11,5.500336332283138e-19]],[[1.6178315831959997e-11,3.361085351170808e-20],[6.471326332783999e-11,5.377736570843475e-19]],[[1.61871845125236e-11,3.281016458500941e-20],[6.47487380500944e-11,5.249626342313791e-19]],[[1.6468989165721668e-11,3.207359651809389e-20],[6.587595666288667e-11,5.131775450612645e-19]],[[1.7029199444038425e-11,3.1704280933396254e-20],[6.81167977761537e-11,5.072684955544435e-19]],[[1.7820054619609065e-11,3.187724706261455e-20],[7.128021847843626e-11,5.100359534113836e-19]],[[1.8758531064935168e-11,3.2640913458970533e-20],[7.503412425974067e-11,5.222546155952554e-19]],[[1.9836302186245664e-11,3.4014708007997833e-20],[7.934520874498266e-11,5.442353283316872e-19]],[[2.0816390767929448e-11,3.560097891295652e-20],[8.326556307171779e-11,5.696156628402263e-19]],[[2.1563085888966967e-11,3.698198059736281e-20],[8.625234355586787e-11,5.917116899634108e-19]],[[2.197815394918058e-11,3.783373398458394e-20],[8.791261579672232e-11,6.05339744343287e-19]],[[2.2010590264113572e-11,3.803282300387391e-20],[8.804236105645429e-11,6.085251687965339e-19]],[[2.1664732586429916e-11,3.765416549073914e-20],[8.665893034571966e-11,6.024666486989872e-19]],[[2.112237464615625e-11,3.711552832428504e-20],[8.4489498584625e-11,5.938484540422909e-19]],[[2.06141389791219e-11,3.676158335587884e-20],[8.24565559164876e-11,5.881853344390353e-19]],[[2.0277183743005685e-11,3.6653746877581907e-20],[8.110873497202274e-11,5.864599507245658e-19]],[[2.0164789812870498e-11,3.667782291012571e-20],[8.065915925148199e-11,5.868451672534945e-19]],[[2.0147121431627705e-11,3.671788386295221e-20],[8.058848572651082e-11,5.874861424752246e-19]],[[2.0140610388418613e-11,3.675892901027395e-20],[8.056244155367445e-11,5.881428648899434e-19]],[[2.0132157652806833e-11,3.6807454607059723e-20],[8.052863061122733e-11,5.889192744081295e-19]],[[2.0124046701481087e-11,3.6859165566909156e-20],[8.049618680592435e-11,5.897466497739205e-19]],[[2.0116038741045427e-11,3.691419920710477e-20],[8.046415496418171e-11,5.90627187937661e-19]],[[2.010812761642851e-11,3.697240996369586e-20],[8.043251046571403e-11,5.915585601667447e-19]],[[2.0099505064515305e-11,3.7040253560035004e-20],[8.039802025806122e-11,5.92644057612708e-19]],[[2.0090964733339608e-11,3.711198092975446e-20],[8.036385893335843e-11,5.937916955601484e-19]],[[2.0082522306963063e-11,3.718756677933472e-20],[8.033008922785225e-11,5.950010691697272e-19]],[[2.0074220991202826e-11,3.7266956596110823e-20],[8.02968839648113e-11,5.962713062149203e-19]],[[2.006533568308604e-11,3.7358792589445264e-20],[8.026134273234416e-11,5.977406821895706e-19]],[[2.0056830672408365e-11,3.7455341080321514e-20],[8.022732268963346e-11,5.99285457923326e-19]],[[2.004888301127126e-11,3.755663344631288e-20],[8.019553204508504e-11,6.009061358250908e-19]],[[2.004168912280794e-11,3.7662978714998396e-20],[8.016675649123176e-11,6.026076601042033e-19]],[[2.0034879126080607e-11,3.778580512778093e-20],[8.013951650432243e-11,6.045728826920628e-19]],[[2.002929197265967e-11,3.7915327286606606e-20],[8.011716789063868e-11,6.066452373341757e-19]],[[2.002468617055759e-11,3.805363899594688e-20],[8.009874468223037e-11,6.088582245044435e-19]],[[2.0020505863971858e-11,3.82061620817906e-20],[8.008202345588743e-11,6.112985938723593e-19]],[[2.0016101590447176e-11,3.839709729346163e-20],[8.00644063617887e-11,6.143535573017657e-19]],[[2.0012801596705174e-11,3.859912209348464e-20],[8.00512063868207e-11,6.175859540897478e-19]],[[2.0011187605384243e-11,3.880142044229802e-20],[8.004475042153697e-11,6.208227277140704e-19]],[[2.0010015281636525e-11,3.9028535673221263e-20],[8.00400611265461e-11,6.244565714619009e-19]],[[2.0008672641386576e-11,3.9291856826446607e-20],[8.00346905655463e-11,6.286697099108146e-19]],[[2.000745667993893e-11,3.955959729293874e-20],[8.002982671975572e-11,6.329535573951648e-19]],[[2.0006232386652695e-11,3.983210418139263e-20],[8.002492954661078e-11,6.373136675965414e-19]],[[2.0005000821256745e-11,4.0109262494150225e-20],[8.002000328502698e-11,6.417482005185094e-19]],[[2.000378497765506e-11,4.0419924538099876e-20],[8.001513991062024e-11,6.467187932393819e-19]],[[2.000254819390966e-11,4.073591509007798e-20],[8.001019277563864e-11,6.517746421007074e-19]],[[2.0001295342318974e-11,4.1057105274270257e-20],[8.00051813692759e-11,6.569136849896643e-19]],[[2.000002681902457e-11,4.138341710925224e-20],[8.000010727609828e-11,6.621346743879937e-19]],[[1.9998861139723553e-11,4.174902129431186e-20],[7.999544455889421e-11,6.679843412359543e-19]],[[1.999765422953481e-11,4.212045803435735e-20],[7.999061691813923e-11,6.739273291566558e-19]],[[1.999641361373381e-11,4.249760645989101e-20],[7.998565445493523e-11,6.799617039462224e-19]],[[1.999514343235243e-11,4.288035118645159e-20],[7.998057372940972e-11,6.860856195949297e-19]],[[1.9994111465669858e-11,4.330901495719184e-20],[7.997644586267943e-11,6.929442398914652e-19]],[[1.999300273858092e-11,4.3744083756411626e-20],[7.997201095432368e-11,6.999053408693467e-19]],[[1.9991831268447878e-11,4.418559368640204e-20],[7.996732507379151e-11,7.069694996341826e-19]],[[1.9990609200893058e-11,4.463367172257836e-20],[7.996243680357223e-11,7.141387482664523e-19]],[[1.998981664376298e-11,4.513562365008915e-20],[7.995926657505192e-11,7.221699790379395e-19]],[[1.9988892867901735e-11,4.564562067155886e-20],[7.995557147160694e-11,7.30329931357069e-19]],[[1.9987863678896957e-11,4.6164180490115177e-20],[7.995145471558783e-11,7.386268885047093e-19]],[[1.9986749598941585e-11,4.6691887453754204e-20],[7.994699839576634e-11,7.470701997933735e-19]],[[1.9986329940757455e-11,4.7283702660348666e-20],[7.994531976302982e-11,7.565392430027345e-19]],[[1.9985697544837814e-11,4.7887277997591174e-20],[7.994279017935126e-11,7.66196448587464e-19]],[[1.9984899170680075e-11,4.850364407955466e-20],[7.99395966827203e-11,7.76058305949738e-19]],[[1.9983968531119787e-11,4.913389470209596e-20],[7.993587412447915e-11,7.861423158122722e-19]],[[1.9984076569044138e-11,4.984150524978645e-20],[7.993630627617655e-11,7.974640847063072e-19]],[[1.9983863499627635e-11,5.056795757164764e-20],[7.993545399851054e-11,8.090873217297183e-19]],[[1.9983401236007745e-11,5.131509743707e-20],[7.993360494403098e-11,8.210415597385768e-19]],[[1.998273999964878e-11,5.2084875108939964e-20],[7.993095999859512e-11,8.33358002382422e-19]],[[1.9983557097183007e-11,5.295132970945775e-20],[7.993422838873203e-11,8.472212759731159e-19]],[[1.9980906807733924e-11,5.386864343039073e-20],[7.99236272309357e-11,8.618982956800388e-19]],[[1.998123028004396e-11,5.480269770380003e-20],[7.992492112017583e-11,8.768431640559281e-19]],[[1.998119716404792e-11,5.577547048560816e-20],[7.992478865619168e-11,8.924075287802125e-19]],[[1.9983313003926298e-11,5.687407753732773e-20],[7.993325201570519e-11,9.099852414155596e-19]],[[1.998465289925063e-11,5.80291719513452e-20],[7.993861159700251e-11,9.284667517190692e-19]],[[1.998541564938564e-11,5.92458443507499e-20],[7.994166259754256e-11,9.47933510268659e-19]],[[1.998573730602082e-11,6.0529442790933e-20],[7.994294922408328e-11,9.684710853909324e-19]],[[1.9988800998820275e-11,6.198657450298236e-20],[7.99552039952811e-11,9.917851942204166e-19]],[[1.9990883106936743e-11,6.354163439104366e-20],[7.996353242774697e-11,1.0166661520234186e-18]],[[1.9992236968899708e-11,6.520240458864921e-20],[7.996894787559883e-11,1.0432384736382338e-18]],[[1.9993036353175033e-11,6.697680006364321e-20],[7.997214541270013e-11,1.0716288019570497e-18]],[[1.9997283289839224e-11,6.900105503740047e-20],[7.99891331593569e-11,1.104016881654012e-18]],[[2.0000281856334234e-11,7.119152765644095e-20],[8.000112742533694e-11,1.1390644442446955e-18]],[[2.0002358165812657e-11,7.355874643806747e-20],[8.000943266325063e-11,1.1769399439958157e-18]],[[2.000373338368847e-11,7.611497842472272e-20],[8.001493353475388e-11,1.2178396574605677e-18]],[[2.000935912353665e-11,7.904404179395571e-20],[8.00374364941466e-11,1.2647046694775295e-18]],[[2.0013406132385577e-11,8.224629635137929e-20],[8.005362452954231e-11,1.315940745323071e-18]],[[2.0016296459585264e-11,8.573551867747807e-20],[8.006518583834106e-11,1.3717682998538757e-18]],[[2.001831441303456e-11,8.953067192066121e-20],[8.007325765213824e-11,1.4324907499351585e-18]],[[2.002547882317738e-11,9.389341590252865e-20],[8.010191529270952e-11,1.5022946585949436e-18]],[[2.0030660529711886e-11,9.86907136349967e-20],[8.012264211884754e-11,1.5790514221063764e-18]],[[2.003440897133646e-11,1.0393186842171972e-19],[8.013763588534584e-11,1.6629098983375164e-18]],[[2.0037097597535326e-11,1.0964101663127915e-19],[8.01483903901413e-11,1.754256270328856e-18]],[[2.004592794483962e-11,1.1620691558715249e-19],[8.018371177935848e-11,1.8593106568850427e-18]],[[2.0052351032682033e-11,1.2345226856104077e-19],[8.020940413072813e-11,1.9752363002282565e-18]],[[2.0056967396477368e-11,1.313475679734302e-19],[8.022786958590947e-11,2.1015610913309193e-18]],[[2.0060257237627693e-11,1.3988052591223043e-19],[8.024102895051077e-11,2.238088418437798e-18]],[[2.007070051506115e-11,1.4957740229390032e-19],[8.02828020602446e-11,2.3932384385628238e-18]],[[2.007849427180598e-11,1.6025330626720493e-19],[8.031397708722391e-11,2.5640529040233554e-18]],[[2.0072436420520563e-11,1.724566657661558e-19],[8.028974568208225e-11,2.7593066561738005e-18]],[[2.007815023593259e-11,1.848812380259428e-19],[8.031260094373035e-11,2.958099814504862e-18]],[[2.009244048552457e-11,1.9904955098569136e-19],[8.036976194209828e-11,3.184792824943549e-18]],[[2.0102330979615674e-11,2.1405913310243278e-19],[8.04093239184627e-11,3.4249461408814943e-18]],[[2.010947339743346e-11,2.2992071573455085e-19],[8.043789358973384e-11,3.6787314606291636e-18]],[[2.0114922739243882e-11,2.467607151628768e-19],[8.045969095697553e-11,3.948171457073523e-18]],[[2.013084127051e-11,2.6603202383866536e-19],[8.052336508204e-11,4.256512393306303e-18]],[[2.0142779162341077e-11,2.8703683643528284e-19],[8.057111664936431e-11,4.592589396462022e-18]],[[2.0151208277918668e-11,3.0926088248704327e-19],[8.060483311167467e-11,4.948174134097376e-18]],[[2.015672201139664e-11,3.321974554007206e-19],[8.062688804558655e-11,5.315159301844959e-18]],[[2.01713884861582e-11,3.5716480252631867e-19],[8.06855539446328e-11,5.714636851820085e-18]],[[2.0181188483489455e-11,3.8228026404326716e-19],[8.072475393395782e-11,6.1164842348957674e-18]],[[2.0188579861735928e-11,4.079400797293484e-19],[8.075431944694371e-11,6.5270412899380196e-18]],[[2.0194748122734026e-11,4.344898694469035e-19],[8.07789924909361e-11,6.951837928499181e-18]],[[2.0215556705805696e-11,4.650413344464748e-19],[8.086222682322278e-11,7.440661374416701e-18]],[[2.0232891610078184e-11,4.985032163035736e-19],[8.093156644031274e-11,7.97605148121989e-18]],[[2.0246470722948836e-11,5.342354514832347e-19],[8.098588289179535e-11,8.54776724880859e-18]],[[2.0256359778975294e-11,5.71510169314381e-19],[8.102543911590117e-11,9.144162729188346e-18]],[[2.0279069051025682e-11,6.152733083320079e-19],[8.111627620410273e-11,9.844372953181631e-18]],[[2.029231520444718e-11,6.583911812725593e-19],[8.116926081778872e-11,1.053425892773554e-17]],[[2.029929111534111e-11,7.001922662202321e-19],[8.119716446136444e-11,1.1203076287671082e-17]],[[2.030241005540955e-11,7.401785311568819e-19],[8.12096402216382e-11,1.1842856524956438e-17]],[[2.0316700411425124e-11,7.811984533187093e-19],[8.12668016457005e-11,1.2499175277019659e-17]],[[2.0327376253078697e-11,8.197912231797635e-19],[8.130950501231479e-11,1.3116659595657681e-17]],[[2.0336883867417794e-11,8.57065051803061e-19],[8.134753546967118e-11,1.3713040847515172e-17]],[[2.034589977793273e-11,8.94026759211269e-19],[8.138359911173091e-11,1.4304428166907188e-17]],[[2.037852094843063e-11,9.406117427459636e-19],[8.151408379372252e-11,1.504978790669244e-17]],[[2.0407930551691536e-11,9.9309977605317e-19],[8.163172220676614e-11,1.588959644970525e-17]],[[2.043319220875825e-11,1.0518882112571958e-18],[8.1732768835033e-11,1.6830211413551927e-17]],[[2.0418711044398168e-11,1.1025293151170637e-18],[8.167484417759267e-11,1.7640469079776797e-17]],[[2.0475342292378322e-11,1.1971866878609473e-18],[8.190136916951329e-11,1.9154987058582883e-17]],[[2.0517168670949014e-11,1.2965102643298307e-18],[8.206867468379606e-11,2.0744164291089668e-17]],[[2.0547088076328503e-11,1.3982160480987228e-18],[8.218835230531401e-11,2.2371456850295172e-17]],[[2.0567983567112403e-11,1.5003804096134704e-18],[8.227193426844961e-11,2.4006086628522564e-17]],[[2.0612095633564312e-11,1.6261415588202712e-18],[8.244838253425725e-11,2.6018265021009338e-17]],[[2.063900380400394e-11,1.743069827360391e-18],[8.255601521601577e-11,2.788911732903645e-17]],[[2.0655042645776964e-11,1.8523943833593893e-18],[8.262017058310786e-11,2.9638310224684e-17]],[[2.0664015938349778e-11,1.955055906760386e-18],[8.265606375339911e-11,3.128089458943653e-17]],[[2.0692185664905493e-11,2.0734216606950944e-18],[8.276874265962197e-11,3.317474665319808e-17]],[[2.070957752837115e-11,2.1836224377983194e-18],[8.28383101134846e-11,3.4937959085210546e-17]],[[2.0720745339770273e-11,2.289072164889466e-18],[8.288298135908109e-11,3.662515470630044e-17]],[[2.072790345989572e-11,2.3918934128437245e-18],[8.291161383958288e-11,3.82702946736586e-17]],[[2.0761380190310212e-11,2.522064779604874e-18],[8.304552076124085e-11,4.0353036547263275e-17]],[[2.0787840569077353e-11,2.6540159641067693e-18],[8.315136227630941e-11,4.246425550764717e-17]],[[2.0809079116624306e-11,2.790923823160896e-18],[8.323631646649723e-11,4.465478126540317e-17]],[[2.082618973323694e-11,2.9356662733816836e-18],[8.330475893294776e-11,4.69706604935972e-17]],[[2.0883382730785637e-11,3.1412502755669246e-18],[8.353353092314255e-11,5.0260004560986064e-17]],[[2.0930289277139892e-11,3.3594463413157544e-18],[8.372115710855957e-11,5.3751141657535123e-17]],[[2.0968351476480468e-11,3.589864573065483e-18],[8.387340590592187e-11,5.743783340593782e-17]],[[2.09985124709937e-11,3.830350331468462e-18],[8.39940498839748e-11,6.128560557154881e-17]],[[2.1078842872600877e-11,4.156028704591607e-18],[8.431537149040351e-11,6.649645958085699e-17]],[[2.1140714417175245e-11,4.477849167518331e-18],[8.456285766870098e-11,7.164558700314789e-17]],[[2.118785769253933e-11,4.792305017183652e-18],[8.475143077015732e-11,7.667688061719145e-17]],[[2.1223010994477615e-11,5.0970746611706074e-18],[8.489204397791046e-11,8.155319491789773e-17]],[[2.1320966827385636e-11,5.490272702546944e-18],[8.528386730954254e-11,8.78443635902645e-17]],[[2.1395494848881174e-11,5.8550340270573524e-18],[8.55819793955247e-11,9.368054478517699e-17]],[[2.1453760220657156e-11,6.197347901814389e-18],[8.581504088262862e-11,9.915756675046663e-17]],[[2.1499265386992898e-11,6.51931287795679e-18],[8.599706154797159e-11,1.0430900638181301e-16]],[[2.1457135664541614e-11,6.769225343229151e-18],[8.582854265816646e-11,1.0830760581448355e-16]],[[2.1572392779436714e-11,7.180354644652322e-18],[8.628957111774686e-11,1.1488567464029212e-16]],[[2.1654222947918517e-11,7.555170789641724e-18],[8.661689179167407e-11,1.2088273298313057e-16]],[[2.1715817593947345e-11,7.907437051680438e-18],[8.686327037578938e-11,1.265189931896149e-16]],[[2.1835237263454585e-11,8.355745072846051e-18],[8.734094905381834e-11,1.336919215472602e-16]],[[2.1912995835991458e-11,8.758336106036056e-18],[8.765198334396583e-11,1.4013337811913154e-16]],[[2.1975557693284294e-11,9.139399373055374e-18],[8.790223077313718e-11,1.4623039040115006e-16]],[[2.2005609979105142e-11,9.483812387680207e-18],[8.802243991642057e-11,1.5174099866659984e-16]],[[2.2074927433178688e-11,9.902905440746759e-18],[8.829970973271475e-11,1.5844648749065326e-16]],[[2.2104674884020073e-11,1.0264956811746908e-17],[8.841869953608029e-11,1.6423930936307776e-16]],[[2.2121963030735585e-11,1.060369872351672e-17],[8.848785212294234e-11,1.696591799305219e-16]],[[2.2095878314532602e-11,1.0879467907435365e-17],[8.838351325813041e-11,1.740714868154661e-16]],[[2.2083406664072804e-11,1.118587004052699e-17],[8.833362665629122e-11,1.7897392097620685e-16]],[[2.2058129939547782e-11,1.1445663994665248e-17],[8.823251975819113e-11,1.831306241185907e-16]],[[2.2071097388215683e-11,1.1738435589806017e-17],[8.828438955286273e-11,1.8781496962160387e-16]],[[2.2089954899385904e-11,1.201617359595396e-17],[8.835981959754361e-11,1.9225877776929603e-16]],[[2.2137936895254884e-11,1.2342587946129019e-17],[8.855174758101953e-11,1.9748140749010236e-16]],[[2.2051652567892204e-11,1.2521632846136191e-17],[8.820661027156882e-11,2.0034612589071014e-16]],[[2.192642602481626e-11,1.2657425881402946e-17],[8.770570409926504e-11,2.025188145682827e-16]],[[2.1836035694599042e-11,1.287400790017478e-17],[8.734414277839617e-11,2.059841269613987e-16]],[[2.187853785263045e-11,1.3312682031250587e-17],[8.75141514105218e-11,2.1300291324734363e-16]],[[2.186973504784525e-11,1.371190263736721e-17],[8.7478940191381e-11,2.1939044305624044e-16]],[[2.1751028414827663e-11,1.3998359477238727e-17],[8.700411365931065e-11,2.2397375266101034e-16]],[[2.1497101624792526e-11,1.4156738862457922e-17],[8.59884064991701e-11,2.265078226399278e-16]],[[2.124443421496223e-11,1.43757572866968e-17],[8.497773685984892e-11,2.3001211767762453e-16]],[[2.102645385864306e-11,1.461586769830907e-17],[8.410581543457224e-11,2.338538837245202e-16]],[[2.092167790705379e-11,1.4992555229184246e-17],[8.368671162821516e-11,2.3988088472716536e-16]],[[2.0955843926102698e-11,1.5501537503735614e-17],[8.382337570441079e-11,2.480246009520062e-16]],[[2.1266917473382215e-11,1.637637605098628e-17],[8.506766989352886e-11,2.62022017596891e-16]],[[2.116949745421079e-11,1.668550340046565e-17],[8.467798981684316e-11,2.669680551288503e-16]],[[2.1274210839684293e-11,1.721905097966131e-17],[8.509684335873717e-11,2.7550481643816266e-16]],[[2.1170318430637548e-11,1.7431665600931468e-17],[8.468127372255019e-11,2.789066494290544e-16]],[[2.10207731054436e-11,1.7577396268886878e-17],[8.40830924217744e-11,2.8123834026236184e-16]],[[2.062623344586229e-11,1.7312714318771963e-17],[8.250493378344916e-11,2.770034281398066e-16]],[[2.0080509148937785e-11,1.6793249064541016e-17],[8.032203659575114e-11,2.686919860656982e-16]],[[1.947003616005366e-11,1.6137310788453094e-17],[7.788014464021465e-11,2.581969724122088e-16]],[[1.8892441212838893e-11,1.5592146514107534e-17],[7.556976485135557e-11,2.494743451075635e-16]],[[1.8383535677219066e-11,1.503399063153179e-17],[7.353414270887626e-11,2.405438492287264e-16]],[[1.8002196162351915e-11,1.4683692151228508e-17],[7.200878464940766e-11,2.349390735444358e-16]],[[1.7841240364651227e-11,1.4596514464905185e-17],[7.136496145860491e-11,2.3354423113904427e-16]],[[1.7955989628415205e-11,1.488575163322915e-17],[7.182395851366082e-11,2.3817202571977056e-16]],[[1.8097752726905238e-11,1.5179161304284056e-17],[7.239101090762095e-11,2.428665803434094e-16]],[[1.8181004166180853e-11,1.5354241233715082e-17],[7.272401666472341e-11,2.456678590006794e-16]],[[1.8171223841469097e-11,1.5385647943874153e-17],[7.268489536587639e-11,2.461703663483704e-16]],[[1.8219762184787426e-11,1.5461542662005504e-17],[7.28790487391497e-11,2.4738468130264146e-16]],[[1.8154099218271296e-11,1.529586733614904e-17],[7.261639687308519e-11,2.4473387663892536e-16]],[[1.7974652278456476e-11,1.4977769064152442e-17],[7.18986091138259e-11,2.396443030989476e-16]],[[1.773744047988249e-11,1.4516989857839237e-17],[7.094976191952996e-11,2.3227183580013653e-16]],[[1.7589146464022945e-11,1.4097346193814452e-17],[7.035658585609178e-11,2.255575390134968e-16]],[[1.7354305122853337e-11,1.3530683259423835e-17],[6.941722049141335e-11,2.1649093050075285e-16]],[[1.707946100638481e-11,1.2875699514732333e-17],[6.831784402553924e-11,2.0601119082867462e-16]],[[1.6791274248823143e-11,1.2192494869053143e-17],[6.716509699529257e-11,1.9507991818310133e-16]],[[1.6588818852081964e-11,1.1554749696383698e-17],[6.635527540832786e-11,1.8487599490103724e-16]],[[1.635268523123543e-11,1.0875672189307171e-17],[6.541074092494173e-11,1.74010755357203e-16]],[[1.610853517030499e-11,1.0184774957127824e-17],[6.443414068121996e-11,1.6295639751054485e-16]],[[1.589903093527661e-11,9.471566237045959e-18],[6.359612374110644e-11,1.5154506009294176e-16]],[[1.5734253235869734e-11,8.85940795407287e-18],[6.293701294347894e-11,1.4175052707581144e-16]],[[1.557602625076678e-11,8.20029277741307e-18],[6.230410500306713e-11,1.3120468259160626e-16]],[[1.5377554151436956e-11,7.537121376546187e-18],[6.151021660574782e-11,1.2059394083239107e-16]],[[1.5257532349851127e-11,6.984026278023862e-18],[6.10301293994045e-11,1.117444199687005e-16]],[[1.517661942851982e-11,6.446969429733968e-18],[6.070647771407928e-11,1.0315151015262723e-16]],[[1.5086490197412663e-11,5.9654386738576014e-18],[6.034596078965065e-11,9.544701711537353e-17]],[[1.5007750395885845e-11,5.506410537168677e-18],[6.003100158354338e-11,8.810256704427413e-17]],[[1.4941995355566104e-11,5.0772913238773114e-18],[5.976798142226441e-11,8.123666042065288e-17]],[[1.4891922752683933e-11,4.6971380886417856e-18],[5.956769101073573e-11,7.515420813460061e-17]],[[1.4846996327287038e-11,4.338817573675167e-18],[5.938798530914815e-11,6.942108018325613e-17]],[[1.480790488177332e-11,4.0217395331947314e-18],[5.923161952709329e-11,6.434783279436649e-17]],[[1.4772714714471836e-11,3.751770623129398e-18],[5.909085885788734e-11,6.002832922297715e-17]],[[1.4749754996887305e-11,3.492180771728485e-18],[5.899901998754922e-11,5.587489151534783e-17]],[[1.4729227777298504e-11,3.2667702576563647e-18],[5.891691110919401e-11,5.226832437739183e-17]],[[1.470979372363501e-11,3.085528620121146e-18],[5.883917489454004e-11,4.936845742471851e-17]],[[1.4695034092238077e-11,2.9294079060351687e-18],[5.878013636895231e-11,4.68705267562654e-17]],[[1.4684701130618424e-11,2.7884704343875596e-18],[5.87388045224737e-11,4.4615526670980555e-17]],[[1.46750767796726e-11,2.6852301684559667e-18],[5.87003071186904e-11,4.2963682963819566e-17]],[[1.466743946224093e-11,2.598070859867754e-18],[5.866975784896371e-11,4.156913430386831e-17]],[[1.466102315406311e-11,2.535765775819124e-18],[5.864409261625244e-11,4.057225297392083e-17]],[[1.465652599167294e-11,2.4889125678874046e-18],[5.862610396669176e-11,3.9822601357223416e-17]],[[1.4652434303420998e-11,2.4627437283374745e-18],[5.860973721368399e-11,3.9403899903632564e-17]],[[1.4649156312867425e-11,2.4497081162574103e-18],[5.85966252514697e-11,3.91953302475073e-17]],[[1.4646589489263714e-11,2.449508558680969e-18],[5.858635795705486e-11,3.919213756780807e-17]],[[1.4644643208468412e-11,2.461265738923461e-18],[5.857857283387365e-11,3.938025246739123e-17]],[[1.46429887471243e-11,2.4826648856288864e-18],[5.85719549884972e-11,3.972263892079154e-17]],[[1.464154021955335e-11,2.5119393548661985e-18],[5.85661608782134e-11,4.019103040691084e-17]],[[1.4640513617568938e-11,2.5448050838492883e-18],[5.856205447027575e-11,4.0716882082250344e-17]],[[1.463965098805269e-11,2.5876562888953746e-18],[5.855860395221076e-11,4.1402501479696054e-17]],[[1.4638904561424576e-11,2.6352977121707994e-18],[5.85556182456983e-11,4.2164764288152845e-17]],[[1.4638335473209464e-11,2.684731168852737e-18],[5.855334189283786e-11,4.2955699631063495e-17]],[[1.4637796368975688e-11,2.7377188379236995e-18],[5.855118547590275e-11,4.380350238639251e-17]],[[1.463738858753482e-11,2.7974331588538094e-18],[5.854955435013928e-11,4.475893159133966e-17]],[[1.463702195804491e-11,2.85951325845233e-18],[5.854808783217963e-11,4.575221322540561e-17]],[[1.4636729386891665e-11,2.922621171766128e-18],[5.854691754756666e-11,4.6761939912899676e-17]],[[1.463647696271986e-11,2.9866894338282104e-18],[5.854590785087944e-11,4.778703217482738e-17]],[[1.463623536191026e-11,3.0581673551370174e-18],[5.854494144764104e-11,4.8930678960012777e-17]],[[1.4636040786270666e-11,3.130475377786408e-18],[5.854416314508266e-11,5.008760739469453e-17]],[[1.463587038279015e-11,3.2032616839560415e-18],[5.85434815311606e-11,5.1252188365106704e-17]],[[1.4635728538162204e-11,3.2764199241801756e-18],[5.854291415264882e-11,5.2422720280054484e-17]],[[1.4635572436789763e-11,3.3573580368222876e-18],[5.854228974715905e-11,5.3717730148040124e-17]],[[1.463543508025114e-11,3.4385687753030677e-18],[5.854174032100456e-11,5.50171020425878e-17]],[[1.4635315721704445e-11,3.520020861583692e-18],[5.854126288681778e-11,5.632033551347739e-17]],[[1.4635206235076338e-11,3.60161542414724e-18],[5.854082494030535e-11,5.762584859804905e-17]],[[1.4635095595608963e-11,3.691629055717227e-18],[5.854038238243585e-11,5.906606682475556e-17]],[[1.4634997598842017e-11,3.78176246068958e-18],[5.853999039536807e-11,6.050820140405358e-17]],[[1.4634895548112622e-11,3.871997917039962e-18],[5.853958219245049e-11,6.195196878966244e-17]],[[1.4634807975708435e-11,3.962277307671259e-18],[5.853923190283374e-11,6.339643913487267e-17]],[[1.4634716682066984e-11,4.061729727169868e-18],[5.853886672826794e-11,6.498767797780927e-17]],[[1.4634626310691927e-11,4.161246238977551e-18],[5.853850524276771e-11,6.657994229869736e-17]],[[1.463453744767513e-11,4.2607956394905526e-18],[5.853814979070052e-11,6.817273279540661e-17]],[[1.4634451332949395e-11,4.360381806040498e-18],[5.853780533179758e-11,6.97661116093115e-17]],[[1.4634359890698317e-11,4.470011445421489e-18],[5.853743956279327e-11,7.152018596487833e-17]],[[1.463426903653051e-11,4.579669218025403e-18],[5.853707614612204e-11,7.327471046001853e-17]],[[1.4634174400549666e-11,4.689339670172886e-18],[5.853669760219866e-11,7.50294378356645e-17]],[[1.4634071821295235e-11,4.799020458438582e-18],[5.853628728518094e-11,7.678433060032173e-17]],[[1.463396360786944e-11,4.91975325387225e-18],[5.853585443147776e-11,7.871605551893985e-17]],[[1.4633862529910453e-11,5.0405009205886935e-18],[5.853545011964181e-11,8.064801835637834e-17]],[[1.463375691664094e-11,5.161258290919295e-18],[5.853502766656376e-11,8.258013645879758e-17]],[[1.4633651454415947e-11,5.2820138075624676e-18],[5.853460581766379e-11,8.45122249047587e-17]],[[1.4633542025740986e-11,5.414933363277638e-18],[5.853416810296395e-11,8.663893803273746e-17]],[[1.4633434377839144e-11,5.547861739301354e-18],[5.853373751135658e-11,8.87657922133408e-17]],[[1.4633313826256595e-11,5.680786635445681e-18],[5.853325530502638e-11,9.089259080374402e-17]],[[1.4633205444503232e-11,5.813717557358892e-18],[5.853282177801293e-11,9.301948580357128e-17]],[[1.4633078835966697e-11,5.960015702326703e-18],[5.853231534386679e-11,9.536025635782936e-17]],[[1.4632961647191933e-11,6.106320929649272e-18],[5.853184658876773e-11,9.770114028405155e-17]],[[1.4632844899556686e-11,6.2526261729681425e-18],[5.853137959822674e-11,1.0004202441471959e-16]],[[1.4632718781457132e-11,6.3989295119709875e-18],[5.853087512582853e-11,1.0238287808545478e-16]],[[1.4632586515786337e-11,6.559956518170414e-18],[5.853034606314535e-11,1.0495931051999931e-16]],[[1.4632461212898196e-11,6.721003850158747e-18],[5.852984485159278e-11,1.0753606816554916e-16]],[[1.4632322566971863e-11,6.88205214772319e-18],[5.852929026788745e-11,1.1011284125736632e-16]],[[1.463218387228422e-11,7.04309282338999e-18],[5.852873548913688e-11,1.1268949238908148e-16]],[[1.4632033327711445e-11,7.220357945828658e-18],[5.852813331084578e-11,1.1552573471886452e-16]],[[1.4631886685397376e-11,7.397626948242927e-18],[5.85275467415895e-11,1.1836203916662653e-16]],[[1.4631738515372125e-11,7.574893468699109e-18],[5.85269540614885e-11,1.2119830388919546e-16]],[[1.463158335319429e-11,7.752157938583382e-18],[5.852633341277716e-11,1.2403453578646963e-16]],[[1.4631435598450685e-11,7.94728506513963e-18],[5.852574239380274e-11,1.2715657029344544e-16]],[[1.4631269215707557e-11,8.142407168798286e-18],[5.852507686283023e-11,1.3027852443324248e-16]],[[1.4631103887036877e-11,8.337512036125203e-18],[5.852441554814751e-11,1.3340020279049147e-16]],[[1.4630957074071686e-11,8.5326237344611e-18],[5.852382829628675e-11,1.3652199052039666e-16]],[[1.4630762685829633e-11,8.747368532682359e-18],[5.852305074331853e-11,1.3995790783361504e-16]],[[1.4630602373205753e-11,8.962113057671938e-18],[5.852240949282301e-11,1.4339382080101713e-16]],[[1.463041976139365e-11,9.176846839112933e-18],[5.85216790455746e-11,1.468295619157369e-16]],[[1.463022672320299e-11,9.391573823668264e-18],[5.852090689281195e-11,1.5026519429742428e-16]],[[1.4630037729487068e-11,9.627913486586982e-18],[5.852015091794827e-11,1.5404662964660722e-16]],[[1.46298425139677e-11,9.86425679642859e-18],[5.85193700558708e-11,1.5782812326344293e-16]],[[1.4629652896732493e-11,1.010057884128352e-17],[5.851861158692997e-11,1.6160927664467972e-16]],[[1.4629473920345065e-11,1.0336903327889542e-17],[5.851789568138026e-11,1.653904693024149e-16]],[[1.4629274842402303e-11,1.0597015077735036e-17],[5.851709936960921e-11,1.6955225811938908e-16]],[[1.4629051681837286e-11,1.0857130851249885e-17],[5.851620672734914e-11,1.7371411137258402e-16]],[[1.4628823956695775e-11,1.1117238821342682e-17],[5.85152958267831e-11,1.778758398246432e-16]],[[1.462862319585741e-11,1.1377357838873206e-17],[5.851449278342964e-11,1.820377450853809e-16]],[[1.4628388291524212e-11,1.1663674958205111e-17],[5.851355316609685e-11,1.866188199689742e-16]],[[1.4628138403521987e-11,1.1949965776294784e-17],[5.851255361408795e-11,1.9119947418399632e-16]],[[1.4627899081326715e-11,1.2236262854684398e-17],[5.851159632530686e-11,1.9578022857465634e-16]],[[1.4627671111391222e-11,1.2522559728599064e-17],[5.851068444556489e-11,2.0036097969723995e-16]],[[1.4627406765128118e-11,1.2837674921607247e-17],[5.850962706051247e-11,2.0540282405787706e-16]],[[1.4627136591459677e-11,1.3152798935980921e-17],[5.850854636583871e-11,2.1044480961032408e-16]],[[1.462685758879701e-11,1.3467893514167054e-17],[5.850743035518804e-11,2.1548632427985667e-16]],[[1.4626593132874804e-11,1.378302049429012e-17],[5.850637253149922e-11,2.205283574396078e-16]],[[1.4626311736735055e-11,1.4129853063298652e-17],[5.850524694694022e-11,2.2607768005596104e-16]],[[1.4626043220672202e-11,1.4476693503071885e-17],[5.850417288268881e-11,2.316271287549978e-16]],[[1.4625751295193217e-11,1.4823521076264723e-17],[5.850300518077287e-11,2.371763715695326e-16]],[[1.4625475756540404e-11,1.5170364009693954e-17],[5.850190302616161e-11,2.4272586033830207e-16]],[[1.462514675216299e-11,1.5552105343131523e-17],[5.850058700865196e-11,2.4883372361541206e-16]],[[1.462483468309403e-11,1.593385359266751e-17],[5.849933873237612e-11,2.5494169758423304e-16]],[[1.462452086138068e-11,1.6315603100596257e-17],[5.849808344552273e-11,2.610496918011156e-16]],[[1.462420390061056e-11,1.6697337797244873e-17],[5.849681560244224e-11,2.6715744924087546e-16]],[[1.4623877033459594e-11,1.711749607807759e-17],[5.849550813383838e-11,2.7387998413303943e-16]],[[1.4623526289660078e-11,1.7537627393285916e-17],[5.849410515864031e-11,2.806020877203504e-16]],[[1.462317621054743e-11,1.7957763932746493e-17],[5.849270484218972e-11,2.87324274836477e-16]],[[1.4622825839631244e-11,1.8377890190092592e-17],[5.849130335852498e-11,2.9404629765691167e-16]],[[1.4622436009994466e-11,1.8840288264021418e-17],[5.848974403997786e-11,3.014446699204118e-16]],[[1.4622050176627512e-11,1.9302702082437305e-17],[5.848820070651005e-11,3.0884329411282657e-16]],[[1.462166034649394e-11,1.9765091595751216e-17],[5.848664138597576e-11,3.16241529488383e-16]],[[1.462128909468046e-11,2.022750194501226e-17],[5.848515637872184e-11,3.236400983801961e-16]],[[1.4620875037251243e-11,2.073641945608492e-17],[5.848350014900497e-11,3.3178278245662486e-16]],[[1.4620454496275242e-11,2.1245359078008627e-17],[5.848181798510097e-11,3.399258200974463e-16]],[[1.462001135118552e-11,2.175426362859538e-17],[5.848004540474208e-11,3.4806829702854676e-16]],[[1.461958177653171e-11,2.226322322154346e-17],[5.847832710612684e-11,3.562116546188768e-16]],[[1.4619091033806548e-11,2.2823391892384627e-17],[5.847636413522619e-11,3.6517435800837375e-16]],[[1.4618620640727435e-11,2.3383629454051708e-17],[5.847448256290974e-11,3.7413816376898624e-16]],[[1.461813216869551e-11,2.3943853250164955e-17],[5.847252867478204e-11,3.8310174941582156e-16]],[[1.4617636460465726e-11,2.4504078697232986e-17],[5.84705458418629e-11,3.920653618234356e-16]],[[1.4617115625328344e-11,2.5120807515789872e-17],[5.846846250131338e-11,4.019330285476623e-16]],[[1.461661487514453e-11,2.5737530096239355e-17],[5.846645950057812e-11,4.1180059601421633e-16]],[[1.4616102965594172e-11,2.6354255165314188e-17],[5.846441186237669e-11,4.216682032298798e-16]],[[1.461558903432068e-11,2.6970967901969743e-17],[5.846235613728272e-11,4.3153561343026576e-16]],[[1.4615007688161628e-11,2.764989637296074e-17],[5.846003075264651e-11,4.423984761555054e-16]],[[1.461443378768003e-11,2.832882850949206e-17],[5.845773515072012e-11,4.532613978763632e-16]],[[1.461389524083316e-11,2.9007845386009185e-17],[5.845558096333263e-11,4.641256756395093e-16]],[[1.4613309318719988e-11,2.968688618422328e-17],[5.845323727487995e-11,4.74990336329373e-16]],[[1.461267434067631e-11,3.04342148231952e-17],[5.845069736270524e-11,4.869476035943763e-16]],[[1.461207185890485e-11,3.118169769762294e-17],[5.84482874356194e-11,4.989073389540837e-16]],[[1.4611450707873896e-11,3.192923089411699e-17],[5.844580283149558e-11,5.108678798405385e-16]],[[1.4610839309769525e-11,3.267685801320312e-17],[5.84433572390781e-11,5.228299237874081e-16]],[[1.4610137546343127e-11,3.3499886552359974e-17],[5.844055018537251e-11,5.359983917286171e-16]],[[1.4609451834383228e-11,3.432301589492894e-17],[5.843780733753291e-11,5.491684729263468e-16]],[[1.4608765731778677e-11,3.514623886060178e-17],[5.84350629271147e-11,5.623400526521265e-16]],[[1.4608072828424948e-11,3.596953803936047e-17],[5.843229131369979e-11,5.755128518939327e-16]],[[1.460733129632749e-11,3.68759901775059e-17],[5.842932518530995e-11,5.900161003465611e-16]],[[1.460656972799606e-11,3.778262472517341e-17],[5.842627891198424e-11,6.0452226790563e-16]],[[1.4605820892961782e-11,3.8689338775529704e-17],[5.842328357184713e-11,6.190297080335984e-16]],[[1.4605078713050443e-11,3.9596317336852936e-17],[5.842031485220177e-11,6.335413811420438e-16]],[[1.460421899775893e-11,4.059480732610173e-17],[5.841687599103572e-11,6.495172388192367e-16]],[[1.4603373617320757e-11,4.159352911487924e-17],[5.841349446928303e-11,6.654968063077136e-16]],[[1.460252135716331e-11,4.259252307822479e-17],[5.841008542865324e-11,6.814807289704289e-16]],[[1.4601723011835842e-11,4.359172272829309e-17],[5.840689204734337e-11,6.974679431790085e-16]],[[1.4600812082594385e-11,4.469192328247685e-17],[5.840324833037754e-11,7.150711748726213e-16]],[[1.4599868147585363e-11,4.5792518387979297e-17],[5.839947259034145e-11,7.326807202500992e-16]],[[1.4598968047008835e-11,4.6893473852365e-17],[5.839587218803534e-11,7.502960322873052e-16]],[[1.459806113085139e-11,4.79947897427892e-17],[5.839224452340556e-11,7.67917111864468e-16]],[[1.4596997780479797e-11,4.9207550916957186e-17],[5.838799112191919e-11,7.873213197595808e-16]],[[1.4595977204692668e-11,5.042087959959682e-17],[5.838390881877067e-11,8.067346085851143e-16]],[[1.459498502548628e-11,5.163458976295546e-17],[5.837994010194513e-11,8.261540025676065e-16]],[[1.459394578059927e-11,5.2848811118151326e-17],[5.837578312239709e-11,8.45581576546479e-16]],[[1.459282782329052e-11,5.418597707211417e-17],[5.837131129316208e-11,8.669762685830521e-16]],[[1.4591709019500966e-11,5.55238685632586e-17],[5.836683607800387e-11,8.883825711778287e-16]],[[1.459061657305347e-11,5.686259671304665e-17],[5.836246629221388e-11,9.098022612946463e-16]],[[1.4589510312414737e-11,5.820191234943723e-17],[5.835804124965895e-11,9.312313531687757e-16]],[[1.45883424291117e-11,5.967713516922788e-17],[5.83533697164468e-11,9.548349652991389e-16]],[[1.4587118057749813e-11,6.115344094437426e-17],[5.834847223099925e-11,9.784559071704639e-16]],[[1.458588514420359e-11,6.263086949807677e-17],[5.834354057681436e-11,1.0020948149487929e-15]],[[1.4584702728571113e-11,6.410913231598675e-17],[5.833881091428445e-11,1.0257470733857313e-15]],[[1.4583381134090265e-11,6.573760514702387e-17],[5.833352453636106e-11,1.0518026998858634e-15]],[[1.4581986004896954e-11,6.736711615602157e-17],[5.832794401958781e-11,1.0778749395983069e-15]],[[1.4580653034220764e-11,6.899832423311672e-17],[5.832261213688306e-11,1.1039743345354791e-15]],[[1.4579327505557444e-11,7.063069811238515e-17],[5.831731002222978e-11,1.1300923854571007e-15]],[[1.457790311660512e-11,7.242920501333329e-17],[5.831161246642047e-11,1.1588685751184255e-15]],[[1.4576383138421136e-11,7.422927410169833e-17],[5.830553255368454e-11,1.1876697623619642e-15]],[[1.4574873445509606e-11,7.603122361082841e-17],[5.829949378203843e-11,1.2165010404693706e-15]],[[1.4573273732303362e-11,7.783507310903884e-17],[5.829309492921345e-11,1.2453627217884211e-15]],[[1.457151039068721e-11,7.982262058012165e-17],[5.828604156274884e-11,1.2771635840379096e-15]],[[1.4569841713791434e-11,8.18125333769156e-17],[5.827936685516574e-11,1.3090022950054449e-15]],[[1.4568245430324066e-11,8.380442954562727e-17],[5.827298172129626e-11,1.340872745287022e-15]],[[1.45666443452958e-11,8.579888488725824e-17],[5.82665773811832e-11,1.3727841470378352e-15]],[[1.4564901765567924e-11,8.799666072578733e-17],[5.82596070622717e-11,1.407948694415874e-15]],[[1.4563155832430384e-11,9.019718200176418e-17],[5.825262332972153e-11,1.4431571740327038e-15]],[[1.4561254330036114e-11,9.24008793142618e-17],[5.824501732014445e-11,1.4784164767418393e-15]],[[1.4559362539165367e-11,9.460725305484866e-17],[5.823745015666147e-11,1.5137186086729249e-15]],[[1.4557290998693345e-11,9.703946050357126e-17],[5.822916399477338e-11,1.5526341023823041e-15]],[[1.455517725891091e-11,9.947468861610882e-17],[5.822070903564364e-11,1.5915979353111329e-15]],[[1.455302200291753e-11,1.0191391254657187e-16],[5.821208801167012e-11,1.6306257097881489e-15]],[[1.4551125532322442e-11,1.0435617210178406e-16],[5.820450212928977e-11,1.669702061231552e-15]],[[1.4549148895844006e-11,1.0704945966224853e-16],[5.8196595583376025e-11,1.7127948912111126e-15]],[[1.4547152159119676e-11,1.0974651241006185e-16],[5.8188608636478703e-11,1.7559479764584056e-15]],[[1.4545097997621589e-11,1.1244804682778945e-16],[5.8180391990486356e-11,1.7991727778614295e-15]],[[1.4542938127993539e-11,1.151539048847392e-16],[5.8171752511974155e-11,1.8424667695961947e-15]],[[1.4540236495272089e-11,1.1813602425201085e-16],[5.8160945981088356e-11,1.8901809812489215e-15]],[[1.4537313581300307e-11,1.2112465630424196e-16],[5.814925432520123e-11,1.937999410328396e-15]],[[1.4534452324239124e-11,1.241165048970344e-16],[5.8137809296956497e-11,1.9858693185766285e-15]],[[1.4532063298925217e-11,1.2711420659759523e-16],[5.812825319570087e-11,2.0338328897419585e-15]],[[1.4529617710386092e-11,1.3042038847904786e-16],[5.811847084154437e-11,2.0867321976229143e-15]],[[1.4527376129132462e-11,1.3373080488692207e-16],[5.810950451652985e-11,2.139699276519334e-15]],[[1.4525229687473149e-11,1.3704854238474197e-16],[5.8100918749892596e-11,2.192783512153741e-15]],[[1.4523131346031315e-11,1.4037118131018038e-16],[5.809252538412526e-11,2.2459461908028896e-15]],[[1.4520373178235782e-11,1.4403466820142338e-16],[5.808149271294313e-11,2.3045625031843937e-15]],[[1.45169002645522e-11,1.4770681812427355e-16],[5.80676010582088e-11,2.3633174495035864e-15]],[[1.4513215030107379e-11,1.5138264898810852e-16],[5.8052860120429515e-11,2.4221313179541554e-15]],[[1.4509923998985411e-11,1.5506641854898343e-16],[5.8039695995941645e-11,2.4810722267500014e-15]],[[1.4506507162310792e-11,1.591306873070369e-16],[5.802602864924317e-11,2.5461012159766416e-15]],[[1.4503035961481646e-11,1.6319933868837575e-16],[5.8012143845926585e-11,2.6112003591035774e-15]],[[1.4499709595510712e-11,1.6727840027531918e-16],[5.799883838204285e-11,2.6764660942238246e-15]],[[1.4497175411059821e-11,1.7136502756078035e-16],[5.7988701644239285e-11,2.7418529184365834e-15]],[[1.4495329966178855e-11,1.7586699814430864e-16],[5.798131986471542e-11,2.8138853503331167e-15]],[[1.4493365696577253e-11,1.803810314248567e-16],[5.7973462786309014e-11,2.8861108216017128e-15]],[[1.449069283270729e-11,1.849027039245853e-16],[5.796277133082916e-11,2.95845856998346e-15]],[[1.4487636918048757e-11,1.8942680876906333e-16],[5.795054767219503e-11,3.0308452748856637e-15]],[[1.4484077925488076e-11,1.9441961820347715e-16],[5.7936311701952304e-11,3.1107313997039008e-15]],[[1.4480131397836638e-11,1.9942181370736492e-16],[5.792052559134655e-11,3.1907677607684393e-15]],[[1.4475162911398302e-11,2.044263620019272e-16],[5.790065164559321e-11,3.270841816645193e-15]],[[1.4469153643973188e-11,2.0944294308516794e-16],[5.7876614575892754e-11,3.35110844481674e-15]],[[1.4462844041329299e-11,2.1497768814405352e-16],[5.7851376165317195e-11,3.439665898675931e-15]],[[1.4458886755694844e-11,2.2051202601991125e-16],[5.783554702277938e-11,3.5282169050101603e-15]],[[1.4457290291826059e-11,2.260551666316701e-16],[5.7829161167304235e-11,3.616908809885872e-15]],[[1.4456830822114248e-11,2.3161688767773127e-16],[5.782732328845699e-11,3.7058980722933576e-15]],[[1.4456348617826442e-11,2.3774256524095024e-16],[5.7825394471305767e-11,3.803910899443278e-15]],[[1.4455884210765993e-11,2.4386740918418996e-16],[5.782353684306397e-11,3.901910461513983e-15]],[[1.445568988286974e-11,2.5000765355466524e-16],[5.782275953147896e-11,4.000156499609623e-15]],[[1.4455803343392588e-11,2.561573874510389e-16],[5.782321337357035e-11,4.098554464731764e-15]],[[1.4454710158779806e-11,2.629194579238649e-16],[5.781884063511922e-11,4.206750133294166e-15]],[[1.4450063818773146e-11,2.6969101788806766e-16],[5.780025527509258e-11,4.315097709011779e-15]],[[1.4441263694303538e-11,2.7648234132088564e-16],[5.776505477721415e-11,4.4237615972972076e-15]],[[1.4431432915903863e-11,2.8327233729741257e-16],[5.772573166361545e-11,4.532404364811776e-15]],[[1.4422916149059624e-11,2.9072718169475525e-16],[5.7691664596238494e-11,4.651685097014321e-15]],[[1.4418264324796553e-11,2.981972999228339e-16],[5.767305729918621e-11,4.771210288590223e-15]],[[1.441626060170596e-11,3.056976842276192e-16],[5.766504240682384e-11,4.891219867388939e-15]],[[1.441570356388318e-11,3.131959066596635e-16],[5.766281425553272e-11,5.011195002046098e-15]],[[1.4416821714265112e-11,3.21431604639709e-16],[5.766728685706045e-11,5.142970227966562e-15]],[[1.4420347980325733e-11,3.296743397051712e-16],[5.768139192130293e-11,5.274858153226553e-15]],[[1.4428682179991857e-11,3.379426936945771e-16],[5.771472871996743e-11,5.407156132337955e-15]],[[1.4442757674843773e-11,3.4620166818849096e-16],[5.777103069937509e-11,5.539304217808492e-15]],[[1.4461665645161991e-11,3.5526643347551427e-16],[5.7846662580647966e-11,5.684345550649681e-15]],[[1.4476581411578571e-11,3.643479257431885e-16],[5.7906325646314284e-11,5.8296546139174765e-15]],[[1.4481723666121095e-11,3.7346811339510876e-16],[5.792689466448438e-11,5.9755829549066945e-15]],[[1.4477162930272765e-11,3.8257659111143606e-16],[5.790865172109106e-11,6.1213241548220234e-15]],[[1.4466701058011554e-11,3.925252884019941e-16],[5.786680423204622e-11,6.2805096202476905e-15]],[[1.4455865130144998e-11,4.0243938901313545e-16],[5.782346052057999e-11,6.439141611126256e-15]],[[1.4446678222839081e-11,4.123992095821509e-16],[5.7786712891356325e-11,6.59850520360854e-15]],[[1.443905300621103e-11,4.2239767000745463e-16],[5.775621202484412e-11,6.758487227531733e-15]],[[1.443142868681864e-11,4.333673252536599e-16],[5.772571474727456e-11,6.93400928699099e-15]],[[1.442476103353871e-11,4.442544261679298e-16],[5.769904413415484e-11,7.108210616141245e-15]],[[1.4421575827398263e-11,4.551037695359962e-16],[5.768630330959305e-11,7.281807847653832e-15]],[[1.442828090567725e-11,4.659867741949895e-16],[5.7713123622709e-11,7.455943744489013e-15]],[[1.4458059658492446e-11,4.779597254103746e-16],[5.783223863396978e-11,7.647519833951716e-15]],[[1.451711287728393e-11,4.898617914547236e-16],[5.806845150913572e-11,7.83796199767554e-15]],[[1.4599613914728436e-11,5.017072700883589e-16],[5.839845565891374e-11,8.02749882597308e-15]],[[1.4688734757043932e-11,5.136095978532335e-16],[5.875493902817573e-11,8.217945184143632e-15]],[[1.477352499896009e-11,5.268465703348137e-16],[5.909409999584036e-11,8.429746906363023e-15]],[[1.4831196690403562e-11,5.401281037170452e-16],[5.932478676161425e-11,8.642262021888123e-15]],[[1.48628311733136e-11,5.532427200206551e-16],[5.94513246932544e-11,8.8521069767722e-15]],[[1.4876344426242196e-11,5.661610542636093e-16],[5.950537770496878e-11,9.058811601250719e-15]],[[1.487986175229409e-11,5.803128706809512e-16],[5.951944700917636e-11,9.28525305141064e-15]],[[1.487770323971181e-11,5.945906296454297e-16],[5.951081295884724e-11,9.513709591260868e-15]],[[1.487289365189914e-11,6.090405596915818e-16],[5.949157460759656e-11,9.744921249706093e-15]],[[1.4865497730691666e-11,6.234877195019749e-16],[5.946199092276666e-11,9.976089239483198e-15]],[[1.485148748870595e-11,6.391411920839539e-16],[5.94059499548238e-11,1.0226560157519424e-14]],[[1.4829821320204742e-11,6.54460943493997e-16],[5.931928528081897e-11,1.0471691626355105e-14]],[[1.4802289697022344e-11,6.696647885635501e-16],[5.920915878808938e-11,1.0714968317503693e-14]],[[1.4785987983417073e-11,6.848832275604102e-16],[5.914395193366829e-11,1.0958478492314828e-14]],[[1.481068213706139e-11,7.016491087811049e-16],[5.924272854824556e-11,1.122674957637581e-14]],[[1.4912563080783528e-11,7.182415918273387e-16],[5.965025232313411e-11,1.1492246782028263e-14]],[[1.5106101652200133e-11,7.345680167960421e-16],[6.042440660880053e-11,1.1753487011138556e-14]],[[1.5379138015801518e-11,7.508002906948275e-16],[6.151655206320607e-11,1.2013219900683867e-14]],[[1.5727888674893698e-11,7.689563772792021e-16],[6.291155469957479e-11,1.230373391518873e-14]],[[1.6070901391090615e-11,7.87635531911605e-16],[6.428360556436246e-11,1.2602615828798245e-14]],[[1.6364964267652787e-11,8.066368509922814e-16],[6.545985707061115e-11,1.2906652341660972e-14]],[[1.659422885942006e-11,8.253397271642429e-16],[6.637691543768024e-11,1.3205914414323234e-14]],[[1.6772969525753867e-11,8.451271638707721e-16],[6.709187810301547e-11,1.3522531443913232e-14]],[[1.68933131105157e-11,8.639120084349277e-16],[6.75732524420628e-11,1.3823106134836622e-14]],[[1.6975498921553094e-11,8.822841460128546e-16],[6.790199568621238e-11,1.4117075258706653e-14]],[[1.7040209181407075e-11,9.010095885473932e-16],[6.81608367256283e-11,1.441669447474765e-14]],[[1.7104481272743203e-11,9.228463528732238e-16],[6.841792509097281e-11,1.4766093902305985e-14]],[[1.717180558044778e-11,9.45836834382523e-16],[6.868722232179112e-11,1.5133952357990373e-14]],[[1.724482020766334e-11,9.692232113460827e-16],[6.897928083065336e-11,1.550814567681096e-14]],[[1.731616479132589e-11,9.920655998615523e-16],[6.926465916530356e-11,1.5873635266150163e-14]],[[1.7372979688622953e-11,1.0159668662580379e-15],[6.949191875449181e-11,1.6256065906410375e-14]],[[1.7388572295361356e-11,1.0387302650973428e-15],[6.955428918144542e-11,1.662028654710226e-14]],[[1.735882695697194e-11,1.0608128891886807e-15],[6.943530782788776e-11,1.6973609838930575e-14]],[[1.7298876630350622e-11,1.0829709854407365e-15],[6.919550652140249e-11,1.7328136854489256e-14]],[[1.726073994897945e-11,1.1073214145595614e-15],[6.90429597959178e-11,1.7717739041198986e-14]],[[1.7330177505880474e-11,1.1317186538577397e-15],[6.93207100235219e-11,1.8108089434569442e-14]],[[1.7597347957504698e-11,1.155417471702735e-15],[7.038939183001879e-11,1.8487264612427884e-14]],[[1.8112040765400632e-11,1.1784622782829884e-15],[7.244816306160253e-11,1.8855971014932286e-14]],[[1.894040759065373e-11,1.2041009568909264e-15],[7.576163036261492e-11,1.926616967351487e-14]],[[1.996122441126354e-11,1.2312676056341123e-15],[7.984489764505416e-11,1.9700804375564356e-14]],[[2.1057222127363864e-11,1.2612757265941814e-15],[8.422888850945545e-11,2.018089287612277e-14]],[[2.2118764029671606e-11,1.2944692473465739e-15],[8.847505611868642e-11,2.0711943613198196e-14]],[[2.3154289304958657e-11,1.3334737828074817e-15],[9.261715721983463e-11,2.1335969030223224e-14]],[[2.399977196789659e-11,1.3728439315048586e-15],[9.599908787158636e-11,2.1965853382661896e-14]],[[2.465439563809253e-11,1.40943890582592e-15],[9.861758255237012e-11,2.2551345891205116e-14]],[[2.513314883033221e-11,1.4418840451480644e-15],[1.0053259532132884e-10,2.3070445986805776e-14]],[[2.5500499629637445e-11,1.4728805589655599e-15],[1.0200199851854978e-10,2.3566366816369566e-14]],[[2.5769407099237474e-11,1.500113132763523e-15],[1.030776283969499e-10,2.4002054976979992e-14]],[[2.5965944145755382e-11,1.5292185863045557e-15],[1.0386377658302153e-10,2.4467694349936767e-14]],[[2.6127252093092226e-11,1.5637670469875527e-15],[1.045090083723689e-10,2.5020414986688078e-14]],[[2.6313683117861826e-11,1.610184431867555e-15],[1.052547324714473e-10,2.5763030628483245e-14]],[[2.6521695557701828e-11,1.6666224937834006e-15],[1.0608678223080731e-10,2.6665988350348783e-14]],[[2.6768077489374358e-11,1.7295567033566422e-15],[1.0707230995749743e-10,2.767290601629756e-14]],[[2.7066082138714764e-11,1.7941027893241505e-15],[1.0826432855485905e-10,2.870563504514226e-14]],[[2.7443084326383576e-11,1.8611517610866862e-15],[1.097723373055343e-10,2.977842752030457e-14]],[[2.784319990554298e-11,1.919183126293258e-15],[1.1137279962217192e-10,3.070694358764893e-14]],[[2.8220932142711092e-11,1.9657943999266375e-15],[1.1288372857084437e-10,3.145273002006824e-14]],[[2.852321593068682e-11,2.001682061872455e-15],[1.1409286372274729e-10,3.202691954103533e-14]],[[2.8732459314099373e-11,2.03164895032963e-15],[1.1492983725639749e-10,3.250635456509691e-14]],[[2.8806314371931058e-11,2.0545510060197444e-15],[1.1522525748772423e-10,3.2872736005672354e-14]],[[2.8736258323068785e-11,2.07707923494146e-15],[1.1494503329227514e-10,3.3233128899042016e-14]],[[2.8590735669380342e-11,2.103043550441492e-15],[1.1436294267752137e-10,3.3648523554726125e-14]],[[2.85385666130156e-11,2.1322351313223034e-15],[1.141542664520624e-10,3.4115591187743104e-14]],[[2.875079630078587e-11,2.1640561864433474e-15],[1.1500318520314347e-10,3.4624755070700495e-14]],[[2.9345995672362454e-11,2.2001830782430147e-15],[1.1738398268944982e-10,3.5202840178188044e-14]],[[3.048464317673506e-11,2.233769185993099e-15],[1.2193857270694024e-10,3.574027961258116e-14]],[[3.2410237726843665e-11,2.266660849784819e-15],[1.2964095090737466e-10,3.626655976082542e-14]],[[3.489323820743057e-11,2.301368212672871e-15],[1.3957295282972227e-10,3.6821808338532795e-14]],[[3.7761207148529106e-11,2.3385660463199623e-15],[1.5104482859411642e-10,3.741681467579411e-14]],[[4.084410857411631e-11,2.3802628389969456e-15],[1.6337643429646523e-10,3.8083706318523444e-14]],[[4.426781072470628e-11,2.4374935451382205e-15],[1.7707124289882512e-10,3.899904456243813e-14]],[[4.752992924616051e-11,2.507542495934648e-15],[1.9011971698464204e-10,4.011948021025474e-14]],[[5.04990901325903e-11,2.5871429391859965e-15],[2.019963605303612e-10,4.139281732685143e-14]],[[5.309779322309364e-11,2.67051362814382e-15],[2.1239117289237455e-10,4.272661794574458e-14]],[[5.548633368589426e-11,2.7571013093543496e-15],[2.2194533474357703e-10,4.4112067350634594e-14]],[[5.737927496568171e-11,2.830216113347681e-15],[2.2951709986272685e-10,4.52821333403471e-14]],[[5.882910796031134e-11,2.88144769181971e-15],[2.3531643184124535e-10,4.6102206284947856e-14]],[[5.990114024046197e-11,2.9039888830949103e-15],[2.3960456096184787e-10,4.646325748163061e-14]],[[6.068670213949832e-11,2.904873448737868e-15],[2.427468085579933e-10,4.647765883707523e-14]],[[6.111861433106843e-11,2.9031848312639854e-15],[2.4447445732427374e-10,4.645050241771833e-14]],[[6.133567301421242e-11,2.9138854648179547e-15],[2.4534269205684967e-10,4.662100718576999e-14]],[[6.14555336217248e-11,2.957375964287586e-15],[2.458221344868992e-10,4.731535956816707e-14]],[[6.146715229026704e-11,3.0954857899525643e-15],[2.4586860916106816e-10,4.952251889854476e-14]],[[6.132054640234283e-11,3.3689841745760332e-15],[2.452821856093713e-10,5.389537271493489e-14]],[[6.111420592027902e-11,3.764143629253748e-15],[2.4445682368111606e-10,6.021482178767304e-14]],[[6.097116210270865e-11,4.251686528272311e-15],[2.438846484108346e-10,6.80126591939234e-14]],[[6.087172430028867e-11,4.879391013411176e-15],[2.434868972011547e-10,7.805329081410728e-14]],[[6.073098450313459e-11,5.578507777056817e-15],[2.4292393801253836e-10,8.92372436687464e-14]],[[6.0562177252874e-11,6.302985765844463e-15],[2.42248709011496e-10,1.0082770455980256e-13]],[[6.046934328164665e-11,7.0121678803178984e-15],[2.418773731265866e-10,1.1217402318836325e-13]],[[6.051497611703865e-11,7.751843900087729e-15],[2.420599044681546e-10,1.240087671074428e-13]],[[6.066947576298007e-11,8.43364838120848e-15],[2.426779030519203e-10,1.3491815790243066e-13]],[[6.088734444307594e-11,9.038794886318692e-15],[2.4354937777230374e-10,1.446015569901013e-13]],[[6.116621137716706e-11,9.55226569808493e-15],[2.4466484550866824e-10,1.5281855512653053e-13]],[[6.15391461254033e-11,1.0007215213267021e-14],[2.461565845016132e-10,1.6009968476771676e-13]],[[6.194481660794841e-11,1.0351162669857646e-14],[2.4777926643179363e-10,1.6560499321121626e-13]],[[6.233277135171626e-11,1.0591526277703303e-14],[2.4933108540686505e-10,1.6945301214284283e-13]],[[6.265462853993053e-11,1.0741787696158183e-14],[2.5061851415972213e-10,1.7185923349176672e-13]],[[6.289251273644163e-11,1.0829565064631154e-14],[2.515700509457665e-10,1.7326546825971925e-13]],[[6.299260909387654e-11,1.086936340330497e-14],[2.5197043637550616e-10,1.7390332916279325e-13]],[[6.295194416959694e-11,1.0894952093610097e-14],[2.5180777667838777e-10,1.743128751933427e-13]],[[6.275383422396041e-11,1.0944957055097885e-14],[2.5101533689584164e-10,1.7511186174928145e-13]],[[6.23476240853671e-11,1.1082064369430664e-14],[2.493904963414684e-10,1.773028201255622e-13]],[[6.186722091688234e-11,1.135236768211261e-14],[2.4746888366752936e-10,1.8162347342876629e-13]],[[6.159397568343742e-11,1.1772641388435593e-14],[2.463759027337497e-10,1.8834263956352704e-13]],[[6.18064993266414e-11,1.2336440675556802e-14],[2.472259973065656e-10,1.973575894533118e-13]],[[6.271724321907969e-11,1.3115958897516023e-14],[2.5086897287631874e-10,2.098231074357107e-13]],[[6.426774619803835e-11,1.4059843681473648e-14],[2.570709847921534e-10,2.2491864373284018e-13]],[[6.648255442802206e-11,1.5145870624253935e-14],[2.6593021771208825e-10,2.422892130073763e-13]],[[6.962385004991981e-11,1.6320199865905342e-14],[2.7849540019967923e-10,2.610737340053625e-13]],[[7.449457253345075e-11,1.764168340174619e-14],[2.97978290133803e-10,2.822134732037109e-13]],[[8.08373330803487e-11,1.8944826379227082e-14],[3.233493323213948e-10,3.0306073615197747e-13]],[[8.821760541424233e-11,2.0217189119125534e-14],[3.5287042165696933e-10,3.2341631273209206e-13]],[[9.612527889223972e-11,2.1457011979661565e-14],[3.845011155689589e-10,3.4325213330767397e-13]],[[1.0510582775123812e-10,2.2762080093594863e-14],[4.2042331100495247e-10,3.641329122367928e-13]],[[1.1433894618106322e-10,2.3961467938546985e-14],[4.573557847242529e-10,3.833239231393169e-13]],[[1.238740917818094e-10,2.5019624967346963e-14],[4.954963671272376e-10,4.002559568881312e-13]],[[1.3362149486353832e-10,2.5932326906489303e-14],[5.344859794541533e-10,4.148610061209279e-13]],[[1.4429645262062886e-10,2.679410671230522e-14],[5.771858104825154e-10,4.286516214844268e-13]],[[1.5456097577215763e-10,2.7534713866740634e-14],[6.182439030886305e-10,4.4050372524139666e-13]],[[1.6419312780603183e-10,2.8161919607065305e-14],[6.567725112241273e-10,4.5054182525983307e-13]],[[1.7314705904267118e-10,2.866478128438628e-14],[6.925882361706847e-10,4.585907831335955e-13]],[[1.8228119055168006e-10,2.9065998778197415e-14],[7.291247622067202e-10,4.650138064297819e-13]],[[1.9072214101006198e-10,2.9324045571884674e-14],[7.628885640402479e-10,4.691457063231314e-13]],[[1.9846277782342343e-10,2.947809421522857e-14],[7.938511112936937e-10,4.716130347199303e-13]],[[2.0544453513894996e-10,2.956797483251894e-14],[8.217781405557998e-10,4.730531847191078e-13]],[[2.1219296847711912e-10,2.96183243530092e-14],[8.487718739084765e-10,4.738607420655787e-13]],[[2.179587337581602e-10,2.9624897934696484e-14],[8.718349350326408e-10,4.739676463947542e-13]],[[2.2279314787753048e-10,2.9593696990154593e-14],[8.911725915101219e-10,4.734696597282927e-13]],[[2.26778916805437e-10,2.9547723896610593e-14],[9.07115667221748e-10,4.72734422798601e-13]],[[2.3028197072790533e-10,2.952618663302625e-14],[9.211278829116213e-10,4.723889157077052e-13]],[[2.3295386260007034e-10,2.958166272812668e-14],[9.318154504002814e-10,4.732744999183892e-13]],[[2.3488567340260967e-10,2.973478700086771e-14],[9.395426936104387e-10,4.75721865728512e-13]],[[2.361736780286486e-10,2.997672625712973e-14],[9.446947121145945e-10,4.795901020587008e-13]],[[2.369574006377571e-10,3.0323712108742555e-14],[9.478296025510284e-10,4.851385944391825e-13]],[[2.3719870805415476e-10,3.0749712828004824e-14],[9.48794832216619e-10,4.91950624408513e-13]],[[2.370147116790952e-10,3.1277522366995913e-14],[9.480588467163808e-10,5.003903938582193e-13]],[[2.3652014038757726e-10,3.193942421238672e-14],[9.46080561550309e-10,5.109744234678813e-13]],[[2.35755419180771e-10,3.2838336266774335e-14],[9.43021676723084e-10,5.253492462879134e-13]],[[2.3489188232854274e-10,3.388506912432573e-14],[9.39567529314171e-10,5.420894916867223e-13]],[[2.3404007847058983e-10,3.501221867922507e-14],[9.361603138823593e-10,5.601174134659069e-13]],[[2.332656816104823e-10,3.615254154638477e-14],[9.330627264419292e-10,5.783571064344924e-13]],[[2.3253594069774371e-10,3.738398474030657e-14],[9.301437627909749e-10,5.980545889070002e-13]],[[2.31947742816308e-10,3.8603880911634865e-14],[9.27790971265232e-10,6.175668190686881e-13]],[[2.3153534890256645e-10,3.9860200451020086e-14],[9.261413956102658e-10,6.376608924587629e-13]],[[2.3138534951599192e-10,4.119392981675806e-14],[9.255413980639677e-10,6.589930118269005e-13]],[[2.3166876199857659e-10,4.275130056298796e-14],[9.266750479943063e-10,6.839033029615617e-13]],[[2.3257392068809567e-10,4.4340066747772016e-14],[9.302956827523827e-10,7.093180450921779e-13]],[[2.341773793691935e-10,4.5862088715832715e-14],[9.36709517476774e-10,7.336677666223454e-13]],[[2.3642495783136556e-10,4.723201257249167e-14],[9.456998313254622e-10,7.555865435027917e-13]],[[2.394382324573047e-10,4.852271649964304e-14],[9.577529298292188e-10,7.7623954243654e-13]],[[2.427170435432671e-10,4.9624407174753216e-14],[9.708681741730684e-10,7.938683471843964e-13]],[[2.459941338638116e-10,5.064190750294489e-14],[9.839765354552464e-10,8.101486536267536e-13]],[[2.491280653272598e-10,5.169857681550676e-14],[9.965122613090392e-10,8.270537647903342e-13]],[[2.524362774073839e-10,5.3013078217188346e-14],[1.0097451096295357e-09,8.480827305495524e-13]],[[2.5578396202362145e-10,5.451051239275506e-14],[1.0231358480944858e-09,8.720393153705048e-13]],[[2.5943070386885123e-10,5.611930883932298e-14],[1.037722815475405e-09,8.977806101507229e-13]],[[2.6357874699272796e-10,5.77102986859864e-14],[1.0543149879709118e-09,9.232413312546103e-13]],[[2.687915398855488e-10,5.928290998693176e-14],[1.0751661595421952e-09,9.48413680561145e-13]],[[2.745258701452264e-10,6.055634894480431e-14],[1.0981034805809055e-09,9.68803389858738e-13]],[[2.8044489183663195e-10,6.15075974681401e-14],[1.1217795673465278e-09,9.840397982812288e-13]],[[2.861533819908982e-10,6.220558303184764e-14],[1.1446135279635928e-09,9.952230823617389e-13]],[[2.917846591565121e-10,6.283647402460882e-14],[1.1671386366260485e-09,1.0053307233351255e-12]],[[2.964761409876354e-10,6.351068246958059e-14],[1.1859045639505417e-09,1.0161261120230894e-12]],[[3.00192187723049e-10,6.437790581447063e-14],[1.200768750892196e-09,1.0300047038855514e-12]],[[3.030940177132524e-10,6.549695577969742e-14],[1.2123760708530095e-09,1.047909382000561e-12]],[[3.056942013471909e-10,6.696879297856742e-14],[1.2227768053887636e-09,1.0714581758873626e-12]],[[3.080743798033304e-10,6.853958677914626e-14],[1.2322975192133216e-09,1.0965928452999617e-12]],[[3.1056528853980624e-10,7.001142464737833e-14],[1.242261154159225e-09,1.1201485412720827e-12]],[[3.1333514257761973e-10,7.12095531939541e-14],[1.253340570310479e-09,1.1393292177240134e-12]],[[3.1667867785249096e-10,7.208454876261362e-14],[1.2667147114099638e-09,1.153343999664056e-12]],[[3.200963056196089e-10,7.246537819702762e-14],[1.2803852224784355e-09,1.1594521316077717e-12]],[[3.2323816641493913e-10,7.243195444931617e-14],[1.2929526656597565e-09,1.1589282970349368e-12]],[[3.2574810388800003e-10,7.214755822992011e-14],[1.3029924155520001e-09,1.1543813707349612e-12]],[[3.274537258245244e-10,7.17877773971477e-14],[1.3098149032980977e-09,1.1486170865014447e-12]],[[3.278757896506778e-10,7.163051021927377e-14],[1.3115031586027113e-09,1.1460803557419385e-12]],[[3.270357858827575e-10,7.186165509468198e-14],[1.30814314353103e-09,1.149747949357388e-12]],[[3.2513000963096525e-10,7.254712290972864e-14],[1.300520038523861e-09,1.1606792758907041e-12]],[[3.2217507348864776e-10,7.375819650854977e-14],[1.288700293954591e-09,1.1800172254693695e-12]],[[3.188035808046183e-10,7.525112459497968e-14],[1.2752143232184731e-09,1.2038718367140066e-12]],[[3.154718485233762e-10,7.676097413029018e-14],[1.2618873940935047e-09,1.2280081895200396e-12]],[[3.125461361984953e-10,7.803223988315355e-14],[1.2501845447939812e-09,1.248339255669209e-12]],[[3.110491252827669e-10,7.860434945230552e-14],[1.2441965011310676e-09,1.2574928507262803e-12]],[[3.098050745801803e-10,7.897742321213996e-14],[1.2392202983207213e-09,1.2634653038113397e-12]],[[3.0881344257871236e-10,7.913165875962441e-14],[1.2352537703148494e-09,1.2659389854321205e-12]],[[3.0805286239345156e-10,7.905740899158823e-14],[1.2322114495738062e-09,1.26475863041346e-12]],[[3.0758819875951246e-10,7.883755385202799e-14],[1.2303527950380498e-09,1.2612475991288564e-12]],[[3.072215806863201e-10,7.84814401457163e-14],[1.2288863227452803e-09,1.2555564029052258e-12]],[[3.0692837087530807e-10,7.799866574559165e-14],[1.2277134835012323e-09,1.247838107396687e-12]],[[3.0667924845841445e-10,7.74018132532983e-14],[1.2267169938336578e-09,1.2382935373662074e-12]],[[3.0607639646961195e-10,7.553102453405587e-14],[1.2243055858784478e-09,1.2083660637215525e-12]],[[3.0518432431492075e-10,7.335804580740104e-14],[1.220737297259683e-09,1.1735880026413108e-12]],[[3.037140817879068e-10,7.122993478809237e-14],[1.2148563271516272e-09,1.1395082064959966e-12]],[[3.0149416066824735e-10,6.949048475834601e-14],[1.2059766426729894e-09,1.1116267750710769e-12]],[[2.9815050306066893e-10,6.835978906794543e-14],[1.1926020122426757e-09,1.0934615611557e-12]],[[2.939786538257819e-10,6.826151009946248e-14],[1.1759146153031277e-09,1.0918054350080899e-12]],[[2.8921101039471025e-10,6.921547617462016e-14],[1.156844041578841e-09,1.1069884307711664e-12]],[[2.841557801083294e-10,7.106239220980798e-14],[1.1366231204333175e-09,1.1364728259233148e-12]],[[2.7864308928498047e-10,7.380250600070349e-14],[1.1145723571399219e-09,1.180265708693467e-12]],[[2.735719296325179e-10,7.69001380449506e-14],[1.0942877185300716e-09,1.229805936833915e-12]],[[2.6925441499460337e-10,8.000640704126524e-14],[1.0770176599784135e-09,1.2795088767753017e-12]],[[2.65885333289022e-10,8.286614911765569e-14],[1.063541333156088e-09,1.3252871024114167e-12]],[[2.6335046833469543e-10,8.554743397171628e-14],[1.0534018733387817e-09,1.3682284000165283e-12]],[[2.6196676408174157e-10,8.766568935073506e-14],[1.0478670563269663e-09,1.4021711039393795e-12]],[[2.6154187022359066e-10,8.924604751830773e-14],[1.0461674808943626e-09,1.4275107253522017e-12]],[[2.618036239562802e-10,9.03916373696975e-14],[1.0472144958251207e-09,1.4458917292905594e-12]],[[2.6204503816172475e-10,9.077159282969463e-14],[1.048180152646899e-09,1.451990516239745e-12]],[[2.623345266822402e-10,9.111504657470339e-14],[1.0493381067289609e-09,1.4575038742380237e-12]],[[2.626529050296694e-10,9.143396076761779e-14],[1.0506116201186776e-09,1.4626229986720025e-12]],[[2.6298520343871544e-10,9.174093487612045e-14],[1.0519408137548618e-09,1.46754933105672e-12]],[[2.6353135520930126e-10,9.226036087341353e-14],[1.054125420837205e-09,1.4758806026522097e-12]],[[2.640030262832196e-10,9.283441536680383e-14],[1.0560121051328784e-09,1.4850805728734492e-12]],[[2.643568382520223e-10,9.350909809488704e-14],[1.0574273530080892e-09,1.4958854052279331e-12]],[[2.6455629570374304e-10,9.432367753671594e-14],[1.0582251828149721e-09,1.508923884801382e-12]],[[2.6447473164555154e-10,9.617504864419951e-14],[1.0578989265822062e-09,1.5385461284710087e-12]],[[2.6381931718859626e-10,9.860946090488339e-14],[1.055277268754385e-09,1.5774907328538053e-12]],[[2.626372129409211e-10,1.0159671179829327e-13],[1.0505488517636844e-09,1.6252807379199954e-12]],[[2.610321212593371e-10,1.050319973130208e-13],[1.0441284850373484e-09,1.6802448376269757e-12]],[[2.5895428091543185e-10,1.0914879538475609e-13],[1.0358171236617274e-09,1.7461243228582514e-12]],[[2.567412779275945e-10,1.134009323939629e-13],[1.026965111710378e-09,1.8141838400879162e-12]],[[2.5458713605918467e-10,1.1757548620776648e-13],[1.0183485442367387e-09,1.881017293471879e-12]],[[2.5265650094474247e-10,1.214950674312362e-13],[1.0106260037789699e-09,1.9437853764872492e-12]],[[2.509288041512601e-10,1.2535385678640845e-13],[1.0037152166050404e-09,2.0056000077786957e-12]],[[2.49703547027546e-10,1.286208905328764e-13],[9.98814188110184e-10,2.0579571285602264e-12]],[[2.4900160821310604e-10,1.31236538455392e-13],[9.960064328524242e-10,2.0998983077457497e-12]],[[2.4878526720360034e-10,1.3319124814927474e-13],[9.951410688144014e-10,2.1312663695351994e-12]],[[2.4900776140506895e-10,1.3461535753630428e-13],[9.960310456202758e-10,2.154151435393902e-12]],[[2.4956747303194947e-10,1.3535874210876067e-13],[9.982698921277979e-10,2.166137266685896e-12]],[[2.5029194198057875e-10,1.3553537279541877e-13],[1.001167767922315e-09,2.169043288125177e-12]],[[2.510150099343549e-10,1.3527531436430112e-13],[1.0040600397374197e-09,2.1649473489529195e-12]],[[2.511539818955394e-10,1.3517587787378494e-13],[1.0046159275821575e-09,2.163368108123762e-12]],[[2.512860480233196e-10,1.350643702971698e-13],[1.0051441920932783e-09,2.161594930704805e-12]],[[2.5140773353376395e-10,1.3494178713608064e-13],[1.0056309341350558e-09,2.1596437282921223e-12]],[[2.5151941078035545e-10,1.348094916937093e-13],[1.0060776431214218e-09,2.157536311370717e-12]],[[2.5184006137681017e-10,1.3418831960372917e-13],[1.0073602455072407e-09,2.147627192697091e-12]],[[2.5188770191301966e-10,1.335133939387226e-13],[1.0075508076520786e-09,2.136843782204355e-12]],[[2.5160641778651907e-10,1.3286478805420484e-13],[1.0064256711460763e-09,2.1264678852869335e-12]],[[2.5096618646932364e-10,1.3231062023899922e-13],[1.0038647458772946e-09,2.117590675902532e-12]],[[2.4946542134407227e-10,1.318014831972998e-13],[9.97861685376289e-10,2.1094136217702507e-12]],[[2.4723730132654524e-10,1.3166315973918764e-13],[9.88949205306181e-10,2.1071561176720638e-12]],[[2.4430450996198346e-10,1.3193536818558115e-13],[9.772180398479338e-10,2.1114604029799e-12]],[[2.4072079975363136e-10,1.326154866166751e-13],[9.628831990145254e-10,2.1222912663431596e-12]],[[2.361181051004913e-10,1.3378556341429854e-13],[9.444724204019653e-10,2.1409634808828974e-12]],[[2.3093808656111637e-10,1.3530843005935341e-13],[9.237523462444655e-10,2.1652937970603004e-12]],[[2.2530207840006713e-10,1.370720441588027e-13],[9.012083136002685e-10,2.193493658166571e-12]],[[2.193339152050145e-10,1.3896185029672876e-13],[8.77335660820058e-10,2.223732199753814e-12]],[[2.125351024148e-10,1.410539334663758e-13],[8.501404096592e-10,2.2572303776588823e-12]],[[2.0565373320835538e-10,1.4303415605875154e-13],[8.226149328334215e-10,2.288961706472754e-12]],[[1.9882901671368347e-10,1.4479873921139345e-13],[7.953160668547339e-10,2.3172632629517497e-12]],[[1.9218847269524606e-10,1.462695206460309e-13],[7.687538907809842e-10,2.3408813399998775e-12]],[[1.8523727157551407e-10,1.4748210077641394e-13],[7.409490863020563e-10,2.3603930153521655e-12]],[[1.7877312672391683e-10,1.4822763932811228e-13],[7.150925068956673e-10,2.3724448428342894e-12]],[[1.728922256721949e-10,1.4848938807246013e-13],[6.915689026887796e-10,2.3767648709211216e-12]],[[1.6767252411852003e-10,1.4826896675927716e-13],[6.706900964740801e-10,2.3733755363983085e-12]],[[1.67576847094259e-10,1.4825990454170653e-13],[6.70307388377036e-10,2.3732332741508432e-12]],[[1.6748145574340057e-10,1.4825063222365364e-13],[6.699258229736023e-10,2.3730876506945807e-12]],[[1.6738634610940337e-10,1.4824118636897156e-13],[6.695453844376135e-10,2.3729392517625645e-12]],[[1.672913961873593e-10,1.482315368022395e-13],[6.691655847494372e-10,2.3727875948412795e-12]],[[1.672913961873593e-10,1.4823153673754288e-13],[6.691655847494372e-10,2.372787593802066e-12]],[[1.624939549105773e-10,1.4743257165964312e-13],[6.499758196423092e-10,2.3601552911414324e-12]],[[1.5853524064514217e-10,1.4612750411200987e-13],[6.341409625805687e-10,2.3394247360068522e-12]],[[1.554120543249971e-10,1.443616779931499e-13],[6.216482172999884e-10,2.3113189157210135e-12]],[[1.5308591037489262e-10,1.421875252879079e-13],[6.123436414995705e-10,2.2766748104088706e-12]],[[1.5136383737907045e-10,1.3933183565765877e-13],[6.054553495162818e-10,2.2311354695963953e-12]],[[1.5048974325530674e-10,1.3610311292515443e-13],[6.01958973021227e-10,2.179618008575359e-12]],[[1.5035388609067317e-10,1.3257388709419264e-13],[6.014155443626927e-10,2.12328195672832e-12]],[[1.5085137224311455e-10,1.288119071535176e-13],[6.034054889724582e-10,2.06321083231348e-12]],[[1.520066415084427e-10,1.2447937405136622e-13],[6.080265660337709e-10,1.994010099585859e-12]],[[1.5367324551030148e-10,1.2001603572357232e-13],[6.146929820412059e-10,1.922703156233501e-12]],[[1.5574186762674932e-10,1.1549038377946585e-13],[6.229674705069973e-10,1.850386298518002e-12]],[[1.5811432958408905e-10,1.109619923956214e-13],[6.324573183363562e-10,1.7780132970779985e-12]],[[1.6099272540593836e-10,1.0603389987868597e-13],[6.439709016237535e-10,1.6992399809241528e-12]],[[1.640650564102823e-10,1.0122323367492931e-13],[6.562602256411292e-10,1.6223326035833388e-12]],[[1.6726283632453838e-10,9.657389450619816e-14],[6.690513452981535e-10,1.5479946455465509e-12]],[[1.7053710723127252e-10,9.212922684086692e-14],[6.821484289250901e-10,1.4769207299266586e-12]],[[1.735601935765445e-10,8.828066833746226e-14],[6.94240774306178e-10,1.4153724417635404e-12]],[[1.7659654981881984e-10,8.46518358531266e-14],[7.063861992752794e-10,1.357332387349371e-12]],[[1.79630054493546e-10,8.125659226380302e-14],[7.18520217974184e-10,1.303022991710352e-12]],[[1.8264598651499139e-10,7.810936685593273e-14],[7.305839460599655e-10,1.2526755552687925e-12]],[[1.8264598651499139e-10,7.810936685581286e-14],[7.305839460599655e-10,1.2526755552783668e-12]],[[1.8326744788703784e-10,7.748946154206736e-14],[7.330697915481514e-10,1.2427580258000619e-12]],[[1.8388586378422277e-10,7.68799864247319e-14],[7.355434551368911e-10,1.2330071498223894e-12]],[[1.8450251612323532e-10,7.628249184247414e-14],[7.380100644929413e-10,1.2234477082680558e-12]],[[1.851192013745447e-10,7.569598408994145e-14],[7.404768054981788e-10,1.2140638247428762e-12]],[[1.890399921497363e-10,7.220198185877983e-14],[7.561599685989452e-10,1.1581558364031587e-12]],[[1.928828009813009e-10,6.918330091012695e-14],[7.715312039252036e-10,1.1098443011581453e-12]],[[1.9663383604758105e-10,6.663839002316711e-14],[7.865353441903242e-10,1.0691052003759174e-12]],[[2.0028867071670313e-10,6.45595788237441e-14],[8.011546828668125e-10,1.0358167502740669e-12]],[[2.0419156976116197e-10,6.279517067190013e-14],[8.167662790446479e-10,1.0075493311633006e-12]],[[2.0795905234700872e-10,6.155054370166601e-14],[8.318362093880349e-10,9.87593144424682e-13]],[[2.1158158748664602e-10,6.079032958553324e-14],[8.463263499465841e-10,9.753842513943937e-13]],[[2.1506485937186566e-10,6.046715091134341e-14],[8.602594374874626e-10,9.701667033184622e-13]],[[2.187213212141502e-10,6.05634443558019e-14],[8.748852848566008e-10,9.71657041579339e-13]],[[2.2219174905755624e-10,6.106667953360334e-14],[8.88766996230225e-10,9.79661748358681e-13]],[[2.2547079399954376e-10,6.191784652192541e-14],[9.01883175998175e-10,9.932385765439541e-13]],[[2.2856368019169995e-10,6.305246718743058e-14],[9.142547207667998e-10,1.011357147216235e-12]],[[2.3174376512578477e-10,6.456955026363906e-14],[9.269750605031391e-10,1.0355998627379672e-12]],[[2.3469475620139136e-10,6.63029041471923e-14],[9.387790248055654e-10,1.0633118701930934e-12]],[[2.3741203340301794e-10,6.820471977705478e-14],[9.496481336120718e-10,1.0937279226010575e-12]],[[2.3990269457823413e-10,7.022843566457213e-14],[9.596107783129365e-10,1.1261025112638531e-12]],[[2.4152025332811936e-10,7.171008669840711e-14],[9.660810133124774e-10,1.1498099572347071e-12]],[[2.430298356423809e-10,7.322158313816937e-14],[9.721193425695236e-10,1.1739983278844974e-12]],[[2.4442841272035116e-10,7.475717237906888e-14],[9.777136508814046e-10,1.1985752949390592e-12]],[[2.4572008549822983e-10,7.630897696265143e-14],[9.828803419929193e-10,1.2234144881609408e-12]],[[2.4639633583435367e-10,7.718107109884062e-14],[9.855853433374147e-10,1.2373748967200073e-12]],[[2.4703996531673356e-10,7.805438543232803e-14],[9.881598612669343e-10,1.2513555690672994e-12]],[[2.476518103601549e-10,7.892722818101497e-14],[9.906072414406197e-10,1.2653294263211372e-12]],[[2.4822937539597626e-10,7.979912091447287e-14],[9.92917501583905e-10,1.2792887599456505e-12]],[[2.498077800271356e-10,8.2456582554717e-14],[9.992311201085423e-10,1.321839466205059e-12]],[[2.510911453310561e-10,8.507087655601035e-14],[1.0043645813242243e-09,1.3637041144478226e-12]],[[2.520976713309051e-10,8.762540679073907e-14],[1.0083906853236205e-09,1.404616292449363e-12]],[[2.528374283098453e-10,9.010701947489605e-14],[1.0113497132393811e-09,1.4443645848079538e-12]],[[2.533556262294587e-10,9.273960329300288e-14],[1.0134225049178348e-09,1.486535097989702e-12]],[[2.535814362024698e-10,9.525632710658848e-14],[1.0143257448098793e-09,1.5268536156984776e-12]],[[2.5352566854407464e-10,9.764768859450024e-14],[1.0141026741762986e-09,1.5651672721408336e-12]],[[2.5321227602767575e-10,9.990524044221005e-14],[1.012849104110703e-09,1.6013402661400096e-12]],[[2.525768048062545e-10,1.0222950804402019e-13],[1.010307219225018e-09,1.6385857458739695e-12]],[[2.516658561592878e-10,1.0438087115662161e-13],[1.0066634246371512e-09,1.6730639188356742e-12]],[[2.5048875190462844e-10,1.0635288020332475e-13],[1.0019550076185137e-09,1.7046709784821216e-12]],[[2.4907391757407865e-10,1.0814726667894986e-13],[9.962956702963146e-10,1.7334341200409312e-12]],[[2.4725552752833054e-10,1.0991704034712287e-13],[9.890221101133221e-10,1.7618061394590593e-12]],[[2.451897683709751e-10,1.1146886743743795e-13],[9.807590734839003e-10,1.7866876644766252e-12]],[[2.428952376266835e-10,1.1281101106089794e-13],[9.71580950506734e-10,1.8082107889213526e-12]],[[2.403957468373236e-10,1.1394518569718294e-13],[9.615829873492943e-10,1.8264024897179263e-12]],[[2.390689343089636e-10,1.144381575795272e-13],[9.562757372358544e-10,1.8343110132460162e-12]],[[2.376967760292129e-10,1.1488029611418466e-13],[9.507871041168515e-10,1.8414050914747332e-12]],[[2.3628202286294596e-10,1.15272666910558e-13],[9.451280914517839e-10,1.8477018657348026e-12]],[[2.348265586211818e-10,1.1561628751335464e-13],[9.393062344847273e-10,1.8532175291323066e-12]],[[2.348265587033855e-10,1.1561628751335464e-13],[9.39306234813542e-10,1.8532175291323066e-12]],[[2.3304376551978735e-10,1.159646128266977e-13],[9.321750620791494e-10,1.8588103692751695e-12]],[[2.31208112000794e-10,1.1624580342041077e-13],[9.24832448003176e-10,1.863327508622379e-12]],[[2.2932737982969296e-10,1.1646248447609073e-13],[9.173095193187718e-10,1.866810862439312e-12]],[[2.2740211647486073e-10,1.166161625537643e-13],[9.096084658994429e-10,1.8692845629683326e-12]],[[2.2338478848760615e-10,1.1674118294303254e-13],[8.935391539504246e-10,1.871309863326335e-12]],[[2.1922199703110179e-10,1.1663118204687763e-13],[8.768879881244071e-10,1.869568235193694e-12]],[[2.1494020107510179e-10,1.1629871043270196e-13],[8.597608043004071e-10,1.8642604792152282e-12]],[[2.1056007621632974e-10,1.1575998348323197e-13],[8.42240304865319e-10,1.855646389950553e-12]],[[2.0564735757689833e-10,1.149450094647539e-13],[8.225894303075933e-10,1.8426057108489393e-12]],[[2.0066047452301706e-10,1.139161118168643e-13],[8.026418980920682e-10,1.8261349517007464e-12]],[[1.9562342040744916e-10,1.1269510761627082e-13],[7.824936816297967e-10,1.8065837249847718e-12]],[[1.9055464942030993e-10,1.1129802736050036e-13],[7.622185976812397e-10,1.7842088790010418e-12]],[[1.849592885293109e-10,1.0958017487859725e-13],[7.398371541172436e-10,1.7566924865025002e-12]],[[1.7936754045911137e-10,1.0769550201742976e-13],[7.174701618364455e-10,1.7265002753421288e-12]],[[1.7379819883030603e-10,1.0566484215310529e-13],[6.951927953212241e-10,1.6939661292993172e-12]],[[1.6826582913527698e-10,1.03509173030292e-13],[6.730633165411079e-10,1.659426242352936e-12]],[[1.6223908559296045e-10,1.010134497958145e-13],[6.489563423718418e-10,1.6194349178216664e-12]],[[1.56291087971109e-10,9.84127922611267e-14],[6.25164351884436e-10,1.577759300224346e-12]],[[1.5043953976139848e-10,9.572919281817674e-14],[6.017581590455939e-10,1.53475209918465e-12]],[[1.446953656308916e-10,9.298244631159536e-14],[5.787814625235664e-10,1.490730666794264e-12]],[[1.4297918826527597e-10,9.214112102918098e-14],[5.719167530611039e-10,1.4772465566271847e-12]],[[1.4127445240434016e-10,9.129591120418344e-14],[5.650978096173606e-10,1.4637000306177058e-12]],[[1.395808531030374e-10,9.04477663758241e-14],[5.583234124121496e-10,1.450106271908233e-12]],[[1.3789892445057834e-10,8.959689769260906e-14],[5.515956978023134e-10,1.43646868514534e-12]],[[1.3789892437891483e-10,8.959689828265647e-14],[5.515956975156593e-10,1.436468694597935e-12]],[[1.335203646102579e-10,8.734344113173693e-14],[5.340814584410316e-10,1.4003499186759453e-12]],[[1.292258401490062e-10,8.50800441329939e-14],[5.169033605960248e-10,1.3640708173395245e-12]],[[1.2501979367671274e-10,8.281477118527546e-14],[5.00079174706851e-10,1.3277606992066082e-12]],[[1.2090299248836096e-10,8.055289678635788e-14],[4.836119699534438e-10,1.291504176751084e-12]],[[1.1483082247362939e-10,7.713863316123624e-14],[4.5932328989451756e-10,1.2367740198508666e-12]],[[1.0897400232580204e-10,7.37635346437737e-14],[4.3589600930320815e-10,1.1826700231083832e-12]],[[1.0333724555572935e-10,7.044077721873421e-14],[4.133489822229174e-10,1.1294037016366923e-12]],[[9.79196248108823e-11,6.718368500496347e-14],[3.916784992435292e-10,1.0771887523225451e-12]],[[9.221191753789301e-11,6.368523880693918e-14],[3.6884767015157204e-10,1.0211033598402473e-12]],[[8.676801987823445e-11,6.028976298473833e-14],[3.470720795129378e-10,9.66667571423241e-13]],[[8.158473911831747e-11,5.700519051124596e-14],[3.2633895647326986e-10,9.1400876981959e-13]],[[7.665654588353727e-11,5.383693038263376e-14],[3.0662618353414907e-10,8.63213889617684e-13]],[[7.151959207103525e-11,5.0490005251942244e-14],[2.86078368284141e-10,8.095537087615657e-13]],[[6.66761069674032e-11,4.7293985937941545e-14],[2.667044278696128e-10,7.583121998384954e-13]],[[6.211490671565172e-11,4.424971934707114e-14],[2.4845962686260686e-10,7.095030999563219e-13]],[[5.7825999871866285e-11,4.135779305738705e-14],[2.3130399948746514e-10,6.631359723475924e-13]],[[5.340587920716127e-11,3.834904241110782e-14],[2.1362351682864508e-10,6.14895244555259e-13]],[[4.928651798468529e-11,3.551916426658531e-14],[1.9714607193874117e-10,5.695220550022263e-13]],[[4.545262943764507e-11,3.2864068221754636e-14],[1.8181051775058027e-10,5.269508933443453e-13]],[[4.1888496221374284e-11,3.037801371737039e-14],[1.6755398488549713e-10,4.870897992160118e-13]],[[4.152395647053306e-11,3.012275933810922e-14],[1.6609582588213225e-10,4.829970719568832e-13]],[[4.1162261555624536e-11,2.9869362275903083e-14],[1.6464904622249814e-10,4.78934119524631e-13]],[[4.0803431611874314e-11,2.9617777216099105e-14],[1.6321372644749726e-10,4.749002163236648e-13]],[[4.0447427761406694e-11,2.936805401021708e-14],[1.6178971104562678e-10,4.708961623335645e-13]],[[3.7260052136364194e-11,2.7124522490445666e-14],[1.4904020854545678e-10,4.3492334572978045e-13]],[[3.4303622670984696e-11,2.5032019625055227e-14],[1.3721449068393878e-10,4.0137195998304354e-13]],[[3.156373158016898e-11,2.308309243022393e-14],[1.2625492632067592e-10,3.701225401882847e-13]],[[2.902725475755979e-11,2.1270544064332617e-14],[1.1610901903023916e-10,3.4105974945170973e-13]],[[2.6191553995529458e-11,1.9235292059356088e-14],[1.0476621598211783e-10,3.084259549395783e-13]],[[2.36158708855964e-11,1.7378529621905456e-14],[9.44634835423856e-11,2.7865402120972286e-13]],[[2.1278869661883275e-11,1.5687014990867176e-14],[8.51154786475331e-11,2.515316631312651e-13]],[[1.9160676388091185e-11,1.4148513306172759e-14],[7.664270555236474e-11,2.268627218851973e-13]],[[1.7059809216091645e-11,1.2617691181301601e-14],[6.823923686436658e-11,2.0231688283818916e-13]],[[1.517838832377101e-11,1.1242665614306588e-14],[6.071355329508404e-11,1.8026913069343612e-13]],[[1.3495461951281934e-11,1.0009286870213782e-14],[5.3981847805127736e-11,1.6049258881436213e-13]],[[1.1991412774013271e-11,8.904438297103597e-15],[4.7965651096053085e-11,1.427769497858213e-13]],[[1.0521499087679551e-11,7.822234162209535e-15],[4.2085996350718204e-11,1.2542440054590035e-13]],[[9.22535834053534e-12,6.865932428848889e-15],[3.690143336214136e-11,1.1009063272793112e-13]],[[8.083476823698949e-12,6.021929609575191e-15],[3.2333907294795796e-11,9.6557522887003e-14]],[[7.078493880701385e-12,5.277856651512019e-15],[2.831397552280554e-11,8.462673931961678e-14]],[[6.1897274349443155e-12,4.618935487587557e-15],[2.4758909739777262e-11,7.406132188012979e-14]],[[5.409446116858601e-12,4.03965627648726e-15],[2.1637784467434403e-11,6.477292667143782e-14]],[[4.724903842680201e-12,3.530835844062304e-15],[1.8899615370720803e-11,5.661430391723409e-14]],[[4.1248042928184474e-12,3.08431619304248e-15],[1.649921717127379e-11,4.945464375112095e-14]],[[4.124804290758237e-12,3.0843162001138384e-15],[1.6499217163032948e-11,4.945464386332891e-14]],[[4.0722654682192525e-12,3.045204138529186e-15],[1.628906187287701e-11,4.882750701128563e-14]],[[4.020379848942665e-12,3.0065735103839477e-15],[1.608151939577066e-11,4.820808962141711e-14]],[[3.969136132896798e-12,2.968417461774046e-15],[1.587654453158719e-11,4.759628197686744e-14]],[[3.9185285218322244e-12,2.9307289097606537e-15],[1.5674114087328898e-11,4.699197043929987e-14]],[[3.3242595605992625e-12,2.4879222977872925e-15],[1.329703824239705e-11,3.989185841661774e-14]],[[2.818176672108934e-12,2.1104574091081612e-15],[1.1272706688435736e-11,3.383946588343179e-14]],[[2.3875839554636294e-12,1.7890124246354613e-15],[9.550335821854518e-12,2.86853210214508e-14]],[[2.0215379854701023e-12,1.5155159168214962e-15],[8.08615194188041e-12,2.430000272587399e-14]],[[1.6820247968288618e-12,1.2616575291444704e-15],[6.728099187315447e-12,2.022957383174688e-14]],[[1.3985924370062523e-12,1.049564101095789e-15],[5.594369748025009e-12,1.682882003312978e-14]],[[1.162174308725892e-12,8.7254197557087035e-16],[4.648697234903568e-12,1.3990411653153289e-14]],[[9.651292214646003e-13,7.24906937028194e-16],[3.860516885858401e-12,1.1623204794644471e-14]],[[7.861098522203848e-13,5.907020018142562e-16],[3.144439408881539e-12,9.471342165180159e-15]],[[6.398680641676988e-13,4.810063839267177e-16],[2.559472256670795e-12,7.712468271683428e-15]],[[5.20504629168227e-13,3.9142437546440346e-16],[2.082018516672908e-12,6.276100765056528e-15]],[[4.231517380825952e-13,3.1832595799908757e-16],[1.6926069523303809e-12,5.104034458069685e-15]],[[3.3668159417981297e-13,2.533718648946008e-16],[1.3467263767192519e-12,4.062556407672377e-15]],[[2.67707036019594e-13,2.0153443343144092e-16],[1.070828144078376e-12,3.23139300460074e-15]],[[2.127273715814079e-13,1.601973005596383e-16],[8.509094863256316e-13,2.5685926758030688e-15]],[[1.6893886257281313e-13,1.272605192612889e-16],[6.757554502912525e-13,2.0404844171614335e-15]],[[1.405126045293563e-13,1.0587168342351893e-16],[5.620504181174252e-13,1.6975362717888435e-15]],[[1.1682824843624173e-13,8.804608281766712e-17],[4.673129937449669e-13,1.4117212255735947e-15]],[[9.710318211590138e-14,7.319647129912422e-17],[3.884127284636055e-13,1.1736233021792666e-15]],[[8.06826539528282e-14,6.083097697407295e-17],[3.227306158113128e-13,9.753557689955094e-16]],[[8.068265390983299e-14,6.083097697233622e-17],[3.2273061563933196e-13,9.753557689677865e-16]],[[7.519220724289799e-14,5.669577928973016e-17],[3.0076882897159196e-13,9.090523148354314e-16]],[[7.007234610718453e-14,5.283921318931858e-17],[2.802893844287381e-13,8.472164400403655e-16]],[[6.529817610570072e-14,4.9242842117146204e-17],[2.611927044228029e-13,7.89552531121409e-16]],[[6.084669321206473e-14,4.588917096944914e-17],[2.433867728482589e-13,7.357800703783784e-16]],[[4.586422739711275e-14,3.459975568633966e-17],[1.83456909588451e-13,5.547667295852417e-16]],[[3.4548433021448825e-14,2.6070149033698006e-17],[1.381937320857953e-13,4.180040438220415e-16]],[[2.600842118902114e-14,1.963101259211111e-17],[1.0403368475608456e-13,3.1475980921146134e-16]],[[1.9567939479303468e-14,1.4773300948721286e-17],[7.827175791721387e-14,2.368720073671867e-16]],[[1.4297188531994663e-14,1.0796745690747557e-17],[5.718875412797865e-14,1.7311259805903626e-16]],[[1.0439383217878803e-14,7.885363796449974e-18],[4.1757532871515213e-14,1.2643204366274845e-16]],[[7.617864378403664e-15,5.7554684055040646e-18],[3.0471457513614655e-14,9.228173271881696e-17]],[[5.555646173119419e-15,4.1983562257204985e-18],[2.2222584692477675e-14,6.731533536722337e-17]],[[3.9224201009395605e-15,2.9648160141878865e-18],[1.5689680403758242e-14,4.753703874863698e-17]],[[2.7675330556658563e-15,2.0923245256438697e-18],[1.1070132222663425e-14,3.3547725826636096e-17]],[[1.951492798542073e-15,1.4756881516946657e-18],[7.805971194168292e-15,2.366073923583138e-17]],[[1.3752712218219448e-15,1.04016001829351e-18],[5.501084887287779e-15,1.6677600547536205e-17]],[[9.350332013019616e-16,7.073423112280795e-19],[3.7401328052078465e-15,1.1341297035539581e-17]],[[6.353132630979488e-16,4.807043082799106e-19],[2.5412530523917954e-15,7.707451434468177e-18]],[[4.314068412643094e-16,3.2648100068577723e-19],[1.7256273650572377e-15,5.2346832141422594e-18]],[[2.9277426960264247e-16,2.2160616462332394e-19],[1.1710970784105699e-15,3.553154199674809e-18]],[[2.3259491436108903e-16,1.7607304581678906e-19],[9.303796574443561e-16,2.823091409407397e-18]],[[1.847500314090408e-16,1.3986867990805243e-19],[7.390001256361632e-16,2.24260293234814e-18]],[[1.4672013027135577e-16,1.110878794496816e-19],[5.868805210854231e-16,1.781141570913078e-18]],[[1.1649769247116316e-16,8.821357263654183e-20],[4.659907698846526e-16,1.414383008924063e-18]],[[9.560210344598901e-17,7.239695460700515e-20],[3.8240841378395605e-16,1.1607850288406811e-18]],[[7.844466625391922e-17,5.940866489498671e-20],[3.1377866501567687e-16,9.525355103414358e-19]],[[6.435873111300625e-17,4.8744542365891464e-20],[2.57434924452025e-16,7.815508975495201e-19]],[[5.2795889547505234e-17,3.998980994980852e-20],[2.1118355819002094e-16,6.411807803001905e-19]],[[3.289937937369696e-17,2.4923525921351698e-20],[1.3159751749478784e-16,3.9961370823128947e-19]],[[2.0488005768246836e-17,1.552360792595613e-20],[8.195202307298734e-17,2.488990940492505e-19]],[[1.2751188536661787e-17,9.662961403382773e-21],[5.100475414664715e-17,1.5493183331214576e-19]],[[7.931476768976323e-18,6.011397753314112e-21],[3.172590707590529e-17,9.638415795892004e-20]],[[4.7002358849101474e-18,3.562926474399645e-21],[1.880094353964059e-17,5.712639497127385e-20]],[[2.783620008967422e-18,2.1103702322508622e-21],[1.1134480035869688e-17,3.38367305409253e-20]],[[1.647564705679086e-18,1.2492537184070013e-21],[6.590258822716344e-18,2.0029964308242626e-20]],[[9.74598283058592e-19,7.390800773297624e-22],[3.898393132234368e-18,1.1850067326208774e-20]],[[5.464830124764633e-19,4.1447812028324836e-22],[2.1859320499058533e-18,6.6455468029404616e-21]],[[3.0623553835763184e-19,2.3229343582252325e-22],[1.2249421534305274e-18,3.7244817309682724e-21]],[[1.7150446310495026e-19,1.3010979821974834e-22],[6.860178524198011e-19,2.086117283120046e-21]],[[9.599494733277908e-20,7.283382088451056e-23],[3.8397978933111633e-19,1.167781606666626e-21]],[[5.064893150070311e-20,3.8433459003930116e-23],[2.0259572600281245e-19,6.162228726885862e-22]],[[2.6706703818076302e-20,2.0268045652388902e-23],[1.0682681527230521e-19,3.249675748231671e-22]],[[1.4073860119326668e-20,1.0682045027507418e-23],[5.629544047730667e-20,1.7127042833688757e-22]],[[7.41239015928701e-21,5.626618026771686e-24],[2.964956063714804e-20,9.021427197133812e-23]],[[5.7649924878682305e-21,4.376286754884121e-24],[2.3059969951472922e-20,7.016709945271994e-23]],[[4.483370659995324e-21,3.40351968892233e-24],[1.7933482639981296e-20,5.457025211534487e-23]],[[3.486389046648234e-21,2.6467685919008065e-24],[1.3945556186592937e-20,4.243689555665756e-23]],[[2.7108948183638132e-21,2.0581122937552672e-24],[1.0843579273455253e-20,3.2998685726981595e-23]],[[2.7108948183696926e-21,2.0581122937631423e-24],[1.084357927347877e-20,3.2998685727145447e-23]],[[1.7191914239416654e-21,1.3052997944758008e-24],[6.876765695766661e-21,2.092848254612779e-23]],[[1.0900072725203931e-21,8.276451393391816e-25],[4.3600290900815725e-21,1.3270018729223616e-23]],[[6.909257361284519e-22,5.246550157120833e-25],[2.7637029445138076e-21,8.412035502410141e-24]],[[4.378571637686759e-22,3.325078649328412e-25],[1.7514286550747036e-21,5.331250608165785e-24]],[[2.0070553141993897e-22,1.524305260497816e-25],[8.028221256797559e-22,2.4439874312641684e-24]],[[9.194225748636829e-23,6.983437237881598e-26],[3.6776902994547316e-22,1.1196856346392111e-24]],[[4.209346577533841e-23,3.197482989931133e-26],[1.6837386310135364e-22,5.126665363080498e-25]],[[1.926057290485839e-23,1.4631923573571107e-26],[7.704229161943356e-23,2.346000046066058e-25]],[[8.14073827975985e-24,6.184945342751394e-27],[3.25629531190394e-23,9.916589095596236e-26]],[[3.438665712762789e-24,2.6127649602739424e-27],[1.3754662851051156e-23,4.189157213224149e-26]],[[1.4516404798989867e-24,1.103077009525327e-27],[5.806561919595947e-24,1.7686097702024723e-26]],[[6.124694228233084e-25,4.654427795308788e-28],[2.4498776912932337e-24,7.462637757844714e-27]],[[2.367572262577579e-25,1.7993755727611825e-28],[9.470289050310315e-25,2.8850128737166887e-27]],[[9.146478721508768e-26,6.951963394652643e-29],[3.658591488603507e-25,1.1146365739593836e-27]],[[3.53141313827047e-26,2.68432929553567e-29],[1.412565255308188e-25,4.303893212192077e-28]],[[1.362701411143704e-26,1.0359024794334347e-29],[5.450805644574816e-26,1.660903712961602e-28]],[[4.774656268722786e-27,3.629888307800974e-30],[1.9098625074891144e-26,5.819942935142095e-29]],[[1.671921787155378e-27,1.2711533927070594e-30],[6.687687148621512e-27,2.0380897915047152e-29]],[[5.851060283301351e-28,4.4488366807899625e-31],[2.3404241133205406e-27,7.132991578632693e-30]],[[2.0464912220917755e-28,1.556148631884718e-31],[8.185964888367102e-28,2.4950325865636885e-30]],[[1.6687751893840133e-28,1.2689492255070182e-31],[6.675100757536053e-28,2.034554714782781e-30]],[[1.3607466787187342e-28,1.0347347497873019e-31],[5.442986714874937e-28,1.659029638601321e-30]],[[1.1095537695879045e-28,8.437333904695384e-32],[4.438215078351618e-28,1.352789828011076e-30]],[[9.047128840067156e-29,6.879748541711626e-32],[3.6188515360268623e-28,1.1030561972195807e-30]],[[9.047128840063111e-29,6.879748541708075e-32],[3.6188515360252444e-28,1.1030561972177218e-30]],[[3.4879825142423407e-29,2.6525290435492476e-32],[1.3951930056969363e-28,4.252899661821242e-31]],[[1.3441915152304938e-29,1.0222783683603407e-32],[5.376766060921975e-29,1.63905708755933e-31]],[[5.178185152043196e-30,3.9382907228044604e-33],[2.0712740608172785e-29,6.314407515569937e-32]],[[1.9940268993704136e-30,1.5166404368113917e-33],[7.976107597481654e-30,2.431685412996223e-32]],[[5.566732095285151e-31,4.2342636763819665e-34],[2.2266928381140603e-30,6.78894923667793e-33]],[[1.5531101209469768e-31,1.1814218509583386e-34],[6.212440483787907e-31,1.8942163024205017e-33]],[[4.3306180803005797e-32,3.29440585769259e-35],[1.7322472321202319e-31,5.282038774488594e-34]],[[1.206855329333596e-32,9.181348249386081e-36],[4.827421317334384e-32,1.4720781324430254e-34]],[[2.955421242624673e-33,2.2485114935114382e-36],[1.1821684970498693e-32,3.605117531609956e-35]],[[7.232981831054906e-34,5.503210142940724e-37],[2.8931927324219624e-33,8.823488630921045e-36]],[[1.769138241898833e-34,1.346115721030267e-37],[7.076552967595332e-34,2.1582738711297947e-36]],[[4.324780454774331e-35,3.2908409355603193e-38],[1.7299121819097324e-34,5.2763180859048006e-37]],[[9.168434474243549e-36,6.976871790279142e-39],[3.6673737896974196e-35,1.1186255697694481e-37]],[[1.9425041824376126e-36,1.4782481026559963e-39],[7.77001672975045e-36,2.3701250344377975e-38]],[[4.113149720092881e-37,3.1302559425007613e-40],[1.6452598880371524e-36,5.018844102360474e-39]],[[8.704534619336353e-38,6.624754379336487e-41],[3.4818138477345412e-37,1.0621688749748055e-39]],[[1.5744851806331545e-38,1.1983513487775104e-41],[6.297940722532618e-38,1.9213562099707295e-40]],[[2.8462101888589968e-39,2.1663682319155812e-42],[1.1384840755435987e-38,3.4734090309467407e-41]],[[5.142127673909977e-40,3.914049303681971e-43],[2.0568510695639908e-39,6.275522304390135e-42]],[[9.284897813382524e-41,7.067714804142796e-44],[3.7139591253530095e-40,1.1331894905110658e-42]]],"time_difference":[[[0.0,0.0],[0.0,0.0]],[[1.3790173584545507e-27,2.439502309172511e-41],[5.516069433818203e-27,3.903203694676017e-40]],[[2.7580347169091013e-27,4.948611958295049e-41],[1.1032138867636405e-26,7.917779133272078e-40]],[[4.137052075363652e-27,6.573746783078945e-41],[1.654820830145461e-26,1.0517994852926311e-39]],[[5.516069433818203e-27,8.14903230659322e-41],[2.206427773527281e-26,1.3038451690549152e-39]],[[1.2266425581504121e-24,2.389196145231295e-40],[4.9065702326016484e-24,3.822713832370072e-39]],[[2.453320507512644e-24,4.604107325754486e-40],[9.813282030050576e-24,7.366571721207178e-39]],[[3.680002590810355e-24,6.852014431969152e-40],[1.472001036324142e-23,1.0963223091150643e-38]],[[4.9066857075659826e-24,9.146911528573874e-40],[1.962674283026393e-23,1.4635058445718198e-38]],[[2.799070242088786e-22,2.5866025004034878e-39],[1.1196280968355144e-21,4.1385640006455804e-38]],[[5.597634969664842e-22,5.1067944768387454e-39],[2.2390539878659368e-21,8.170871162941993e-38]],[[8.44184379890657e-22,7.858342262450072e-39],[3.376737519562628e-21,1.2573347619920115e-37]],[[1.119952435732569e-21,1.0327308390021163e-38],[4.479809742930276e-21,1.652369342403386e-37]],[[1.4101437241063857e-20,2.62961481364725e-38],[5.640574896425543e-20,4.2073837018356e-37]],[[2.7177077875704374e-20,4.3004544422196134e-38],[1.087083115028175e-19,6.880727107551381e-37]],[[4.0051145332528586e-20,6.403077584508028e-38],[1.6020458133011434e-19,1.0244924135212845e-36]],[[5.3080260180247363e-20,7.79050300987068e-38],[2.1232104072098945e-19,1.2464804815793088e-36]],[[1.1231887787266737e-19,2.4526698409616276e-37],[4.492755114906695e-19,3.924271745538604e-36]],[[1.9914493515385006e-19,4.185033098864465e-37],[7.965797406154002e-19,6.696052958183144e-36]],[[2.904955502180594e-19,6.254743415543119e-37],[1.1619822008722375e-18,1.000758946486899e-35]],[[3.8411676361543016e-19,8.044164594035032e-37],[1.5364670544617206e-18,1.287066335045605e-35]],[[1.1467384645870037e-18,3.799743224275487e-36],[4.586953858348015e-18,6.07958915884078e-35]],[[2.1476981253092e-18,6.296485595071973e-36],[8.5907925012368e-18,1.0074376952115156e-34]],[[3.2133703998980084e-18,1.0608096112463867e-35],[1.2853481599592034e-17,1.6972953779942187e-34]],[[4.224538746445638e-18,1.3687395237699963e-35],[1.689815498578255e-17,2.189983238031994e-34]],[[2.4343346693433623e-17,8.575541557542444e-35],[9.737338677373449e-17,1.372086649206791e-33]],[[4.774989175744589e-17,2.396556591218435e-34],[1.9099956702978356e-16,3.834490545949496e-33]],[[7.138162590756865e-17,4.846014228368504e-34],[2.855265036302746e-16,7.753622765389607e-33]],[[9.499035382909837e-17,8.25541911503668e-34],[3.799614153163935e-16,1.320867058405869e-32]],[[9.464680739116185e-17,4.775752470517552e-33],[3.785872295646474e-16,7.641203952828083e-32]],[[9.892340952100844e-17,9.809349137901108e-33],[3.9569363808403378e-16,1.5694958620641772e-31]],[[1.0623287967444983e-16,1.7296354472869636e-32],[4.249315186977993e-16,2.767416715659142e-31]],[[1.1666434147350933e-16,2.772301129471199e-32],[4.666573658940373e-16,4.435681807153918e-31]],[[1.2422281002235004e-16,1.6199971048384014e-31],[4.968912400894002e-16,2.5919953677414423e-30]],[[1.2465537940504792e-16,3.227501750260594e-31],[4.986215176201917e-16,5.1640028004169505e-30]],[[1.2529461805884703e-16,5.064812209834171e-31],[5.011784722353881e-16,8.103699535734674e-30]],[[1.2829013754776384e-16,7.088126619261207e-31],[5.131605501910553e-16,1.1341002590817932e-29]],[[1.3835694052747786e-16,3.502123399203767e-30],[5.534277621099114e-16,5.603397438726028e-29]],[[1.4948445867904675e-16,6.874578123136942e-30],[5.97937834716187e-16,1.0999324997019107e-28]],[[1.6235600181878e-16,1.0663744496699962e-29],[6.4942400727512e-16,1.706199119471994e-28]],[[1.755316061811166e-16,1.479086448097159e-29],[7.021264247244664e-16,2.3665383169554543e-28]],[[1.813220116036386e-16,6.294318133061028e-29],[7.252880464145544e-16,1.0070909012897644e-27]],[[1.8474247927885143e-16,1.1461534794294216e-28],[7.389699171154057e-16,1.8338455670870745e-27]],[[1.9161607297366356e-16,1.6911960894443662e-28],[7.664642918946542e-16,2.705913743110987e-27]],[[1.989393216195846e-16,2.2768788932442685e-28],[7.957572864783384e-16,3.6430062291908346e-27]],[[2.0284602249807124e-16,9.05160972353651e-28],[8.11384089992285e-16,1.448257555765877e-26]],[[2.045098831441835e-16,1.6323895179637328e-27],[8.18039532576734e-16,2.611823228515809e-26]],[[2.0663787590608544e-16,2.3695894256062118e-27],[8.265515036243418e-16,3.7913430809641933e-26]],[[2.1101850682521134e-16,3.1244778161125616e-27],[8.440740273008454e-16,4.9991645053728197e-26]],[[2.1906580762098673e-16,1.1193814765929468e-26],[8.762632304839469e-16,1.7910103628119104e-25]],[[2.2679196328748565e-16,1.949422106629894e-26],[9.071678531499426e-16,3.1190753706323286e-25]],[[2.340078718697523e-16,2.788156614618385e-26],[9.360314874790093e-16,4.461050582625532e-25]],[[2.4274045226761094e-16,3.633230433243828e-26],[9.709618090704438e-16,5.813168690187458e-25]],[[2.329382556133947e-16,1.217593472068112e-25],[9.317530224535787e-16,1.948149557049536e-24]],[[2.268196315127499e-16,2.075280664354677e-25],[9.072785260509997e-16,3.320449058656977e-24]],[[2.2092602187157748e-16,2.93651562364919e-25],[8.837040874863099e-16,4.698425001190802e-24]],[[2.27989889436711e-16,3.800176136147983e-25],[9.11959557746844e-16,6.0802818234566344e-24]],[[2.3564825442884026e-16,1.2625836528960313e-24],[9.42593017715361e-16,2.020133820335308e-23]],[[4.782203294573502e-16,1.881839775843865e-24],[1.912881317829401e-15,3.0109435786582354e-23]],[[1.019244214004555e-15,4.220465332829109e-24],[4.07697685601822e-15,6.752744355402641e-23]],[[1.4481527866384854e-15,7.218828553096866e-24],[5.7926111465539415e-15,1.1550125683541667e-22]],[[1.4403696845186545e-15,7.308860468369956e-24],[5.761478738074618e-15,1.1694176806260275e-22]],[[1.4471552898046227e-15,7.382435253335077e-24],[5.788621159218491e-15,1.1811896298019284e-22]],[[1.453686696443556e-15,7.441846763478614e-24],[5.814746785774224e-15,1.190695454557486e-22]],[[1.4566522930534641e-15,7.489556740413284e-24],[5.8266091722138565e-15,1.1983290847832525e-22]],[[1.454396959477554e-15,7.531580004398267e-24],[5.817587837910216e-15,1.2050528016579834e-22]],[[1.4531608328004534e-15,7.566235672102558e-24],[5.812643331201814e-15,1.2105977051755558e-22]],[[1.4487713528077731e-15,7.59637508997358e-24],[5.7950854112310925e-15,1.215420019042154e-22]],[[1.4381672513955807e-15,7.624182120273373e-24],[5.752669005582323e-15,1.219869149228598e-22]],[[1.436590908879695e-15,7.654277240797337e-24],[5.74636363551878e-15,1.2246843496805893e-22]],[[1.4350881575173076e-15,7.68485733210944e-24],[5.74035263006923e-15,1.2295771947524137e-22]],[[1.4301265354644818e-15,7.716166628277821e-24],[5.720506141857927e-15,1.2345866677652577e-22]],[[1.421973320306154e-15,7.748441096793065e-24],[5.687893281224616e-15,1.2397505787369173e-22]],[[1.4208238512684932e-15,7.784880656745876e-24],[5.683295405073973e-15,1.245580899994132e-22]],[[1.4191243794459245e-15,7.822351830197446e-24],[5.676497517783698e-15,1.251576341769948e-22]],[[1.4144785884708727e-15,7.860695368938837e-24],[5.657914353883491e-15,1.2577112611519417e-22]],[[1.4084346385678296e-15,7.900066277037486e-24],[5.633738554271318e-15,1.2640106189566229e-22]],[[1.4066462522400344e-15,7.944852239572788e-24],[5.626585008960138e-15,1.2711763657228228e-22]],[[1.4033205895471794e-15,7.990740522276978e-24],[5.613282358188718e-15,1.2785184929432452e-22]],[[1.396778808253986e-15,8.038063575478281e-24],[5.587115233015944e-15,1.2860901290817882e-22]],[[1.4022432042815845e-15,8.086598707531858e-24],[5.608972817126338e-15,1.2938557873740926e-22]],[[1.3951497332444832e-15,8.141226656475788e-24],[5.580598932977933e-15,1.302596264014717e-22]],[[1.3969479652852088e-15,8.197153463775317e-24],[5.587791861140835e-15,1.311544583900814e-22]],[[1.3976972125092627e-15,8.25414184132852e-24],[5.590788850037051e-15,1.3206626902116226e-22]],[[1.3972527167197593e-15,8.31238228533489e-24],[5.589010866879037e-15,1.3299811028985914e-22]],[[1.3959922046614667e-15,8.37782341314316e-24],[5.583968818645867e-15,1.3404517764674614e-22]],[[1.3939584084194862e-15,8.444490115874277e-24],[5.575833633677945e-15,1.3511184708526473e-22]],[[1.3931254277909955e-15,8.51240596141667e-24],[5.572501711163982e-15,1.361984940991723e-22]],[[1.3904831558409923e-15,8.581876803317443e-24],[5.561932623363969e-15,1.3731002928240463e-22]],[[1.3871541684321473e-15,8.659090879577766e-24],[5.548616673728589e-15,1.3854545376832083e-22]],[[1.3878675264420897e-15,8.738005408548973e-24],[5.551470105768359e-15,1.3980808635039455e-22]],[[1.3886609918266013e-15,8.821700317924188e-24],[5.554643967306405e-15,1.4114720263390128e-22]],[[1.3876032014423145e-15,8.910241569151056e-24],[5.550412805769258e-15,1.4256386513790154e-22]],[[1.3855789870429765e-15,9.008971802530425e-24],[5.542315948171906e-15,1.4414354383821343e-22]],[[1.3856882586513075e-15,9.109027611840118e-24],[5.54275303460523e-15,1.4574444043581793e-22]],[[1.385226577790984e-15,9.209845974513778e-24],[5.540906311163936e-15,1.4735753598946468e-22]],[[1.3867131048281445e-15,9.311236121676101e-24],[5.546852419312578e-15,1.4897975951660273e-22]],[[1.3895901801863754e-15,9.422927440995341e-24],[5.558360720745502e-15,1.5076683150756661e-22]],[[1.3862808503715556e-15,9.535399546484446e-24],[5.5451234014862225e-15,1.5256639337602627e-22]],[[1.3880590354034957e-15,9.648381132110423e-24],[5.552236141613983e-15,1.5437410195354972e-22]],[[1.3866973803724845e-15,9.761935122679597e-24],[5.546789521489938e-15,1.5619096930605054e-22]],[[1.3857134407401026e-15,9.886819617507298e-24],[5.54285376296041e-15,1.5818911816987436e-22]],[[1.3827217729898917e-15,1.001213901360035e-23],[5.530887091959567e-15,1.6019422552433077e-22]],[[1.3835261738553152e-15,1.0138215140555825e-23],[5.534104695421261e-15,1.6221144211637744e-22]],[[1.3847758505288312e-15,1.0264231133167723e-23],[5.539103402115325e-15,1.6422769365733222e-22]],[[1.3840241057419791e-15,1.0402218488911554e-23],[5.5360964229679164e-15,1.6643549689771821e-22]],[[1.3827348893917086e-15,1.0540159767528134e-23],[5.530939557566834e-15,1.6864256560971113e-22]],[[1.3838078833213565e-15,1.0678355485646286e-23],[5.535231533285426e-15,1.7085368401888753e-22]],[[1.3824679352353432e-15,1.0817107945246371e-23],[5.529871740941373e-15,1.7307374583781615e-22]],[[1.381242212854224e-15,1.0968870852501784e-23],[5.524968851416896e-15,1.7550193091814882e-22]],[[1.3804574278957706e-15,1.1120693296946777e-23],[5.521829711583082e-15,1.7793109522974953e-22]],[[1.3797937327021046e-15,1.1271252676666517e-23],[5.519174930808418e-15,1.8034003969710718e-22]],[[1.3812173966365033e-15,1.1420720030114864e-23],[5.524869586546013e-15,1.8273151976417673e-22]],[[1.3803271821774283e-15,1.158339463250912e-23],[5.521308728709713e-15,1.8533432440324968e-22]],[[1.379431484503573e-15,1.1745526693454079e-23],[5.517725938014292e-15,1.8792844355348507e-22]],[[1.3784976476388074e-15,1.1907126450495048e-23],[5.51399059055523e-15,1.9051402166921886e-22]],[[1.3775332022296037e-15,1.206855879924088e-23],[5.510132808918415e-15,1.9309692519891812e-22]],[[1.376548501226717e-15,1.2244656603649596e-23],[5.506194004906868e-15,1.9591449743365912e-22]],[[1.3756670554187765e-15,1.2420408949332237e-23],[5.502668221675106e-15,1.9872652068823741e-22]],[[1.3750416127064885e-15,1.2594913401447578e-23],[5.500166450825954e-15,2.0151862273731894e-22]],[[1.3732872906441457e-15,1.2769977537678454e-23],[5.493149162576583e-15,2.043196331946545e-22]],[[1.3720918846262344e-15,1.295833824784609e-23],[5.4883675385049375e-15,2.0733338694013918e-22]],[[1.3694446625339352e-15,1.3145990629418584e-23],[5.477778650135741e-15,2.103358780099457e-22]],[[1.3703591544052235e-15,1.3333238660599564e-23],[5.481436617620894e-15,2.133318454560065e-22]],[[1.3707713644323993e-15,1.351906555513663e-23],[5.483085457729597e-15,2.163050258725098e-22]],[[1.3720954696021236e-15,1.3721098904559016e-23],[5.488381878408494e-15,2.195375740272377e-22]],[[1.3703047930442189e-15,1.3922273994397668e-23],[5.4812191721768756e-15,2.2275637811574265e-22]],[[1.3718061834362562e-15,1.4121443223975623e-23],[5.487224733745025e-15,2.259430817680659e-22]],[[1.3699813933066958e-15,1.431864859954176e-23],[5.479925573226783e-15,2.2909839788869293e-22]],[[1.3689571723701052e-15,1.4531038762852188e-23],[5.475828689480421e-15,2.324966311769074e-22]],[[1.372037412563282e-15,1.4740870588624558e-23],[5.488149650253128e-15,2.358539073321614e-22]],[[1.3749147816933452e-15,1.4948846564102344e-23],[5.499659126773381e-15,2.391815042374131e-22]],[[1.3754904933849038e-15,1.515412215049618e-23],[5.501961973539615e-15,2.42465983309925e-22]],[[1.3776978988201245e-15,1.537849908175471e-23],[5.510791595280498e-15,2.4605596680245425e-22]],[[1.383779648259808e-15,1.5601501136497527e-23],[5.535118593039232e-15,2.496240413685793e-22]],[[1.3879272010473018e-15,1.5822535797087978e-23],[5.551708804189207e-15,2.5316059399192e-22]],[[1.3922969792070957e-15,1.604011340578948e-23],[5.569187916828383e-15,2.5664181761737643e-22]],[[1.4050656805195656e-15,1.6285912084550294e-23],[5.6202627220782626e-15,2.605746285890204e-22]],[[1.4176137130318286e-15,1.6529430588160788e-23],[5.6704548521273145e-15,2.6447088011201286e-22]],[[1.4289924570058484e-15,1.677026179523749e-23],[5.7159698280233935e-15,2.683242145614613e-22]],[[1.4401709435991867e-15,1.7007553197500552e-23],[5.760683774396747e-15,2.7212084958374905e-22]],[[1.4713100207863788e-15,1.7288738098222425e-23],[5.885240083145515e-15,2.7661979890499493e-22]],[[1.4991254923266936e-15,1.7564676055749936e-23],[5.996501969306774e-15,2.8103483882805465e-22]],[[1.5288229005723323e-15,1.783726498723068e-23],[6.115291602289329e-15,2.853962329217431e-22]],[[1.5599876177528528e-15,1.8105627130417888e-23],[6.239950471011411e-15,2.8968995454092185e-22]],[[1.6302854606543285e-15,1.845226255853931e-23],[6.521141842617314e-15,2.9523612821731467e-22]],[[1.6992696705933573e-15,1.8793766225522703e-23],[6.797078682373429e-15,3.007002724877828e-22]],[[1.7617976984994082e-15,1.9129584149590547e-23],[7.047190793997633e-15,3.0607333896027454e-22]],[[1.8274814071311653e-15,1.9459888311816797e-23],[7.309925628524661e-15,3.113582436557265e-22]],[[1.845504665676338e-15,1.973563175606346e-23],[7.382018662705351e-15,3.157701029549734e-22]],[[1.9891023281392443e-15,2.0212958042007773e-23],[7.956409312556977e-15,3.234073571699131e-22]],[[2.1247759507769835e-15,2.0683963036860508e-23],[8.499103803107934e-15,3.3094339754691084e-22]],[[2.254103946210243e-15,2.114702939822917e-23],[9.016415784840972e-15,3.3835245173901058e-22]],[[2.5346725009970837e-15,2.1909143409673845e-23],[1.0138690003988335e-14,3.5054630782731263e-22]],[[2.79434241733271e-15,2.265127043870716e-23],[1.117736966933084e-14,3.6242033166866078e-22]],[[3.037861043811349e-15,2.3374042014408442e-23],[1.2151444175245396e-14,3.7398462437361134e-22]],[[3.264959775461896e-15,2.4080152567978108e-23],[1.3059839101847584e-14,3.852824645511188e-22]],[[3.747601572973861e-15,2.5364800637410557e-23],[1.4990406291895445e-14,4.0583674945252873e-22]],[[4.188990970444064e-15,2.6619524102244776e-23],[1.6755963881776256e-14,4.259123052140001e-22]],[[4.596456807783641e-15,2.786923044138178e-23],[1.8385827231134565e-14,4.459076601070756e-22]],[[4.9746693193637815e-15,2.915867990286855e-23],[1.9898677277455126e-14,4.665388761443471e-22]],[[5.755711308087757e-15,3.156756739865652e-23],[2.302284523235103e-14,5.0508103339015385e-22]],[[6.463122762460304e-15,3.409600762570769e-23],[2.5852491049841214e-14,5.455361351483998e-22]],[[7.106253197696697e-15,3.6933949734777056e-23],[2.8425012790786786e-14,5.9094317057029545e-22]],[[7.69847940706632e-15,4.0361042220621147e-23],[3.079391762826528e-14,6.457767016697705e-22]],[[8.904026958179028e-15,4.6155703905475687e-23],[3.561610783271611e-14,7.384912539879422e-22]],[[9.978329311224168e-15,5.317068145568756e-23],[3.9913317244896674e-14,8.507308736035364e-22]],[[1.0949533016155083e-14,6.210225229936079e-23],[4.379813206462033e-14,9.936360392385195e-22]],[[1.1832441196917173e-14,7.374181279561056e-23],[4.7329764787668694e-14,1.179868957219061e-21]],[[1.3612082479704432e-14,9.035131969325555e-23],[5.4448329918817726e-14,1.4456210558775828e-21]],[[1.5178822238227517e-14,1.1145099268736442e-22],[6.071528895291007e-14,1.7832158427921025e-21]],[[1.6581925742964382e-14,1.3833354603479014e-22],[6.632770297185753e-14,2.21333673401146e-21]],[[1.7850946340824288e-14,1.723149559523413e-22],[7.140378536329715e-14,2.7570392328294257e-21]],[[2.038222471098332e-14,2.16127501091947e-22],[8.152889884393328e-14,3.458040018288984e-21]],[[2.2591772284429193e-14,2.7112134846343576e-22],[9.036708913771677e-14,4.3379414400935175e-21]],[[2.4553705438104625e-14,3.3939321527422705e-22],[9.82148217524185e-14,5.430291423524662e-21]],[[2.6314566862082856e-14,4.2311578696661724e-22],[1.0525826744833143e-13,6.769852577863396e-21]],[[2.979664578846067e-14,5.26543342331554e-22],[1.1918658315384268e-13,8.424693378754e-21]],[[2.981633812727095e-14,6.721616072519347e-22],[1.192653525090838e-13,1.0754585812881722e-20]],[[3.280693407629681e-14,8.26757674993212e-22],[1.3122773630518723e-13,1.3228122820230497e-20]],[[3.544161567451377e-14,1.0119713736330586e-21],[1.4176646269805507e-13,1.61915420035419e-20]],[[4.048782291514224e-14,1.2349184942440252e-21],[1.6195129166056896e-13,1.975869593854532e-20]],[[4.4756765941686656e-14,1.5043854821406268e-21],[1.7902706376674662e-13,2.4070167667168114e-20]],[[4.844633654624454e-14,1.825094877595455e-21],[1.9378534618497816e-13,2.9201517953375697e-20]],[[5.169719666179197e-14,2.201798301303654e-21],[2.0678878664716788e-13,3.522877266286974e-20]],[[5.796318711899777e-14,2.6490501506740268e-21],[2.318527484759911e-13,4.2384803605003073e-20]],[[6.324769767827927e-14,3.1789531631071656e-21],[2.5299079071311707e-13,5.0863251268059345e-20]],[[6.78065657524814e-14,3.797394318286654e-21],[2.712262630099256e-13,6.075830842925287e-20]],[[7.180940086320961e-14,4.509807016727826e-21],[2.8723760345283845e-13,7.215691230552225e-20]],[[7.953549835641786e-14,5.345529930016537e-21],[3.181419934256714e-13,8.552847908258258e-20]],[[8.602142638410444e-14,6.316654124037252e-21],[3.440857055364178e-13,1.0106646665813568e-19]],[[9.158532939393919e-14,7.42804938540256e-21],[3.6634131757575677e-13,1.1884879024039442e-19]],[[9.644530407662226e-14,8.685218569632988e-21],[3.8578121630648903e-13,1.3896349865219927e-19]],[[1.0582590094756986e-13,1.014574376030664e-20],[4.2330360379027943e-13,1.6233189987200153e-19]],[[1.136356881203368e-13,1.1809420126409633e-20],[4.545427524813472e-13,1.889507245717599e-19]],[[1.2029517403333883e-13,1.3677177505828648e-20],[4.811806961333553e-13,2.188348401657055e-19]],[[1.2609050184106196e-13,1.575346273761357e-20],[5.043620073642479e-13,2.5205540212064394e-19]],[[1.372439569038615e-13,1.8148883712509104e-20],[5.48975827615446e-13,2.903821419248558e-19]],[[1.464373825314866e-13,2.0825542399016218e-20],[5.857495301259464e-13,3.3320868062043835e-19]],[[1.5421049181508146e-13,2.3769749286098368e-20],[6.168419672603258e-13,3.803159903598103e-19]],[[1.6094045637126163e-13,2.6981604784934986e-20],[6.437618254850465e-13,4.3170567903810627e-19]],[[1.7391697320361486e-13,3.0671451667031526e-20],[6.956678928144594e-13,4.907432314330032e-19]],[[1.8452702024299754e-13,3.4742421341885555e-20],[7.381080809719901e-13,5.558787428759616e-19]],[[1.9336399554092482e-13,3.913577911942585e-20],[7.734559821636993e-13,6.261724670939425e-19]],[[2.009029602088983e-13,4.381188873748529e-20],[8.036118408355932e-13,7.009902212957894e-19]],[[2.155013304933126e-13,4.9096271138411674e-20],[8.620053219732504e-13,7.855403382874014e-19]],[[2.275291298929149e-13,5.486347078118612e-20],[9.101165195716595e-13,8.77815533999347e-19]],[[2.2673502754353152e-13,6.116760270599744e-20],[9.069401101741261e-13,9.786816443068452e-19]],[[2.367531156970114e-13,6.767276428072793e-20],[9.470124627880457e-13,1.082764232408925e-18]],[[2.5485856132072046e-13,7.521015298135303e-20],[1.0194342452828819e-12,1.2033624524176194e-18]],[[2.6874126620857173e-13,8.287418939824124e-20],[1.074965064834287e-12,1.3259870361278272e-18]],[[2.80024217916063e-13,9.069143059956285e-20],[1.120096871664252e-12,1.4510628932598003e-18]],[[2.8973347100326357e-13,9.880255835548041e-20],[1.1589338840130543e-12,1.5808409414718768e-18]],[[3.088578139253312e-13,1.0841426258627413e-19],[1.2354312557013248e-12,1.7346282065131311e-18]],[[3.243067620612694e-13,1.1884114815694319e-19],[1.2972270482450776e-12,1.901458377891304e-18]],[[3.364975009614933e-13,1.296490540231952e-19],[1.3459900038459732e-12,2.0743848700664167e-18]],[[3.4597455367177324e-13,1.4042018696331331e-19],[1.383898214687093e-12,2.246722996850525e-18]],[[3.626887743548525e-13,1.521566874631412e-19],[1.45075509741941e-12,2.4345070040640655e-18]],[[3.7505677883377855e-13,1.631144617402674e-19],[1.5002271153351142e-12,2.609831391262772e-18]],[[3.854279330777031e-13,1.7382584161379116e-19],[1.5417117323108124e-12,2.781213471209824e-18]],[[3.9491383393247844e-13,1.8470169512921803e-19],[1.5796553357299138e-12,2.9552271296400794e-18]],[[4.1588347558230766e-13,1.9815852720945036e-19],[1.6635339023292307e-12,3.1705364446059705e-18]],[[4.3421578445534066e-13,2.1314047611957674e-19],[1.7368631378213626e-12,3.4102476243941916e-18]],[[4.4946887012911577e-13,2.2891295828216666e-19],[1.797875480516463e-12,3.662607341770269e-18]],[[4.615781494100889e-13,2.446760016205963e-19],[1.8463125976403557e-12,3.914816032116876e-18]],[[4.81608702604108e-13,2.6385412590659436e-19],[1.926434810416432e-12,4.2216660174976e-18]],[[4.935112668592929e-13,2.803636729209655e-19],[1.9740450674371717e-12,4.48581877375038e-18]],[[5.002044960505368e-13,2.942467986262113e-19],[2.0008179842021472e-12,4.707948787908178e-18]],[[5.038961955414357e-13,3.0586866337183884e-19],[2.015584782165743e-12,4.8938986197169376e-18]],[[5.115452949390051e-13,3.163790107766063e-19],[2.0461811797560203e-12,5.0620641760854576e-18]],[[5.176575691396044e-13,3.2529655496353087e-19],[2.0706302765584178e-12,5.2047448834923865e-18]],[[5.242183413169613e-13,3.341523323420206e-19],[2.0968733652678453e-12,5.3464373180424465e-18]],[[5.315819129891281e-13,3.436695408279262e-19],[2.1263276519565125e-12,5.498712655963413e-18]],[[5.523345938342516e-13,3.59198703971919e-19],[2.2093383753370065e-12,5.747179267106432e-18]],[[5.728914850725964e-13,3.781072017166074e-19],[2.2915659402903857e-12,6.049715233358941e-18]],[[5.915966992552687e-13,3.9876931066829874e-19],[2.3663867970210748e-12,6.380308977342378e-18]],[[5.884139193099244e-13,4.0850082004320466e-19],[2.3536556772396975e-12,6.536013124518371e-18]],[[6.235741103682881e-13,4.423417323984484e-19],[2.4942964414731524e-12,7.077467718944122e-18]],[[6.48874826073862e-13,4.714708437963862e-19],[2.595499304295448e-12,7.543533501850775e-18]],[[6.659505784963479e-13,4.94930849497472e-19],[2.6638023139853916e-12,7.91889359092656e-18]],[[6.768424917443415e-13,5.129199059270631e-19],[2.707369966977366e-12,8.206718496021253e-18]],[[6.91925366186673e-13,5.337239666726324e-19],[2.767701464746692e-12,8.539583466979207e-18]],[[6.963237344932725e-13,5.447167376811509e-19],[2.78529493797309e-12,8.715467796793552e-18]],[[6.947939625181506e-13,5.492537898825916e-19],[2.7791758500726024e-12,8.788060635243103e-18]],[[6.900797140316305e-13,5.496355095093589e-19],[2.760318856126522e-12,8.794168145296043e-18]],[[6.810379858303247e-13,5.459613933786536e-19],[2.7241519433212987e-12,8.735382287568068e-18]],[[6.698375123972756e-13,5.393160884188726e-19],[2.6793500495891024e-12,8.629057408487924e-18]],[[6.58912120894571e-13,5.322959490157745e-19],[2.635648483578284e-12,8.516735176618119e-18]],[[6.490262866609661e-13,5.260009972614961e-19],[2.5961051466438645e-12,8.416015950917149e-18]],[[6.366929877483062e-13,5.183389426608634e-19],[2.546771950993225e-12,8.293423077134262e-18]],[[6.281842061564861e-13,5.144876581722731e-19],[2.5127368246259446e-12,8.23180252575512e-18]],[[6.225225444194662e-13,5.136905338075299e-19],[2.490090177677865e-12,8.219048536038919e-18]],[[6.188824907016881e-13,5.150003551719079e-19],[2.4755299628067524e-12,8.240005676915195e-18]],[[6.204954662124965e-13,5.23405502000157e-19],[2.481981864849986e-12,8.374488025248751e-18]],[[6.247922982358001e-13,5.344134422873581e-19],[2.4991691929432003e-12,8.550615069387561e-18]],[[6.297510760262905e-13,5.458709171520821e-19],[2.519004304105162e-12,8.733934666368835e-18]],[[6.33947555033374e-13,5.563722726484602e-19],[2.535790220133496e-12,8.901956353197675e-18]],[[6.469184321813303e-13,5.787851285796964e-19],[2.587673728725321e-12,9.260562043740732e-18]],[[6.566763464473501e-13,5.97321820863979e-19],[2.6267053857894006e-12,9.557149121174986e-18]],[[6.630625707457382e-13,6.114654049069751e-19],[2.6522502829829528e-12,9.783446461278486e-18]],[[6.660384506369228e-13,6.220138839083986e-19],[2.664153802547691e-12,9.952222123212119e-18]],[[6.853290407073716e-13,6.500872687884605e-19],[2.7413161628294866e-12,1.0401396280802314e-17]],[[7.001788578361894e-13,6.718452828253947e-19],[2.8007154313447576e-12,1.0749524511062296e-17]],[[7.123353023916554e-13,6.891456323387158e-19],[2.8493412095666216e-12,1.1026330101236639e-17]],[[7.230223658877973e-13,7.034954962744509e-19],[2.892089463551189e-12,1.125592791999286e-17]],[[7.138117547878792e-13,6.957884314067013e-19],[2.8552470191515167e-12,1.1132614884543602e-17]],[[7.439726968928572e-13,7.295129167327708e-19],[2.975890787571429e-12,1.1672206648786585e-17]],[[7.640671782255683e-13,7.526790523289219e-19],[3.056268712902273e-12,1.2042864817934246e-17]],[[7.764095409357535e-13,7.679022482142882e-19],[3.105638163743014e-12,1.2286435952508455e-17]],[[7.955879904532953e-13,7.925302179829559e-19],[3.182351961813181e-12,1.2680483465749897e-17]],[[8.010950605363077e-13,8.030832562045192e-19],[3.204380242145231e-12,1.2849332079764883e-17]],[[7.970439010847681e-13,8.03737767903441e-19],[3.1881756043390726e-12,1.285980425844371e-17]],[[7.85544698927894e-13,7.967866482250955e-19],[3.142178795711576e-12,1.2748586357676167e-17]],[[7.73844814543415e-13,7.917805706794686e-19],[3.09537925817366e-12,1.2668489119366724e-17]],[[7.529973994104316e-13,7.771321577302102e-19],[3.0119895976417264e-12,1.243411448675787e-17]],[[7.261646965419022e-13,7.557145961628957e-19],[2.9046587861676087e-12,1.2091433519196317e-17]],[[6.953985297161307e-13,7.290821295715542e-19],[2.7815941188645227e-12,1.1665314031138021e-17]],[[6.646301171868776e-13,7.02870826643356e-19],[2.6585204687475103e-12,1.1245933221133687e-17]],[[6.294088913795582e-13,6.715830364868698e-19],[2.5176355655182326e-12,1.0745328574385525e-17]],[[5.909106989415894e-13,6.38174007791582e-19],[2.3636427957663578e-12,1.0210784108810766e-17]],[[5.533667161903337e-13,6.010026132171591e-19],[2.213466864761335e-12,9.616041810081681e-18]],[[5.161290267538115e-13,5.672410263763374e-19],[2.064516107015246e-12,9.075856427402265e-18]],[[4.779170412003899e-13,5.313098955863516e-19],[1.9116681648015596e-12,8.500958274806981e-18]],[[4.39981246351002e-13,4.947320282946621e-19],[1.759924985404008e-12,7.915712421270909e-18]],[[4.039606533618554e-13,4.573773483910236e-19],[1.6158426134474217e-12,7.318037517342973e-18]],[[3.703174995255682e-13,4.245377529494192e-19],[1.4812699981022728e-12,6.792604053863555e-18]],[[3.3746635753168747e-13,3.9080364878790967e-19],[1.3498654301267499e-12,6.2528583900970176e-18]],[[3.055927596480286e-13,3.5793228634193625e-19],[1.2223710385921144e-12,5.726916536545709e-18]],[[2.7574316482338803e-13,3.255578347290349e-19],[1.1029726592935521e-12,5.208925367144543e-18]],[[2.4930048742369636e-13,2.9833389911431717e-19],[9.972019496947854e-13,4.773342387987448e-18]],[[2.2434569649661322e-13,2.6997346787992485e-19],[8.973827859864529e-13,4.31957543971437e-18]],[[1.9929871987982144e-13,2.436261910337059e-19],[7.971948795192858e-13,3.898019016888331e-18]],[[1.763832856753797e-13,2.171475832722938e-19],[7.055331427015188e-13,3.474361283476897e-18]],[[1.5750634145590677e-13,1.962525889801474e-19],[6.300253658236271e-13,3.14004143739885e-18]],[[1.307418615765119e-13,1.6364232472140508e-19],[5.229674463060476e-13,2.6182772077360167e-18]],[[1.138725110315321e-13,1.453910533246146e-19],[4.554900441261284e-13,2.3262568579862746e-18]],[[9.88143872403954e-14,1.259285311629223e-19],[3.952575489615816e-13,2.01485646849058e-18]],[[8.810147590874846e-14,1.1361253092831186e-19],[3.524059036349938e-13,1.817800467642729e-18]],[[7.632479992559078e-14,1.00256362767818e-19],[3.052991997023631e-13,1.6041018183852542e-18]],[[6.533934925228019e-14,8.620592646025121e-20],[2.6135739700912076e-13,1.3792947952401292e-18]],[[5.475730283477889e-14,7.32781854583066e-20],[2.1902921133911555e-13,1.1724509355527212e-18]],[[4.792380759167551e-14,6.505695648498462e-20],[1.9169523036670205e-13,1.0409113154024394e-18]],[[4.101356307614753e-14,5.577036016744876e-20],[1.640542523045901e-13,8.923257511933861e-19]],[[3.420794003865232e-14,4.69988794828282e-20],[1.3683176015460929e-13,7.519820648204299e-19]],[[2.7816994767788215e-14,3.924398532064998e-20],[1.1126797907115286e-13,6.279037727617034e-19]],[[2.421583398402465e-14,3.4161371033011737e-20],[9.68633359360986e-14,5.465819419592013e-19]],[[2.0176761305277658e-14,2.907724040502155e-20],[8.070704522111063e-14,4.65235853426198e-19]],[[1.6497780280439662e-14,2.4075888902892648e-20],[6.599112112175865e-14,3.8521420742595103e-19]],[[1.3224934494912471e-14,1.9599621561825912e-20],[5.2899737979649885e-14,3.13593948032257e-19]],[[1.1333680820705484e-14,1.7040949662441986e-20],[4.5334723282821935e-14,2.7265518633060766e-19]],[[9.500738124017849e-15,1.4087893875831302e-20],[3.8002952496071395e-14,2.2540630321609396e-19]],[[7.663731157456545e-15,1.1493377858753662e-20],[3.065492462982618e-14,1.8389403839258224e-19]],[[6.09084516417007e-15,9.193206426353043e-21],[2.436338065668028e-14,1.4709129717507246e-19]],[[5.135315959766744e-15,8.056738807523057e-21],[2.0541263839066976e-14,1.289078192675186e-19]],[[4.236316464778367e-15,6.65429591412502e-21],[1.694526585911347e-14,1.0646873626805865e-19]],[[3.389440174785725e-15,5.390353690053467e-21],[1.35577606991429e-14,8.624565808431836e-20]],[[2.7096720250804462e-15,4.2213877709125534e-21],[1.0838688100321785e-14,6.754220040666483e-20]],[[2.3146369457742155e-15,3.6503540023840065e-21],[9.258547783096862e-15,5.84056603657636e-20]],[[1.920016624184358e-15,2.9895879961289503e-21],[7.680066496737431e-15,4.7833406465369704e-20]],[[1.5193628554993515e-15,2.4343202332493655e-21],[6.077451421997406e-15,3.894912388929134e-20]],[[1.2309046369237167e-15,1.890715141864109e-21],[4.923618547694867e-15,3.0251441971124963e-20]],[[1.0561519856406224e-15,1.655109271849566e-21],[4.2246079425624894e-15,2.6481748665753778e-20]],[[9.008328045660683e-16,1.3489853398454187e-21],[3.603331218264273e-15,2.1583765133180666e-20]],[[6.751217884786613e-16,9.642387842518425e-22],[2.7004871539146453e-15,1.542781906908289e-20]],[[5.845371980316935e-16,7.881997284629906e-22],[2.338148792126774e-15,1.2611194595130343e-20]],[[5.453576619846705e-16,6.994883496961888e-22],[2.181430647938682e-15,1.1191814474332459e-20]],[[5.013439143728843e-16,5.953126663493561e-22],[2.0053756574915373e-15,9.525003147056447e-21]],[[4.550812549643896e-16,4.983892565079054e-22],[1.8203250198575584e-15,7.974228826485745e-21]],[[4.258069909813604e-16,4.275284067233179e-22],[1.7032279639254415e-15,6.840454485590267e-21]],[[4.163528859796974e-16,3.9376334610555996e-22],[1.6654115439187895e-15,6.300211718183675e-21]],[[4.0445031494222165e-16,3.5809405117353507e-22],[1.6178012597688866e-15,5.729505459509301e-21]],[[3.9422338787886446e-16,3.2302460218041036e-22],[1.5768935515154578e-15,5.16839053542527e-21]],[[3.8765242860984984e-16,3.0046318057615296e-22],[1.5506097144393994e-15,4.807413017956438e-21]],[[3.8214340873429083e-16,2.8915621652003585e-22],[1.5285736349371633e-15,4.626495352816049e-21]],[[3.8330903736701736e-16,2.8264171884540415e-22],[1.5332361494680695e-15,4.522270603183544e-21]],[[3.873146085481546e-16,2.818815154744342e-22],[1.5492584341926184e-15,4.510109971689328e-21]],[[3.948219034689198e-16,2.8522913618166277e-22],[1.5792876138756793e-15,4.563658382677399e-21]],[[3.942202314443447e-16,2.8979215090374896e-22],[1.5768809257773788e-15,4.636674257554712e-21]],[[3.9682821817103527e-16,2.9542171913013213e-22],[1.587312872684141e-15,4.7267484055048496e-21]],[[3.9842755016742596e-16,2.9979291958713813e-22],[1.5937102006697038e-15,4.796684886167271e-21]],[[4.089781641430671e-16,3.04016573885167e-22],[1.6359126565722683e-15,4.864267959713167e-21]],[[4.118147036585164e-16,3.0913944455267847e-22],[1.6472588146340657e-15,4.946222700580301e-21]],[[4.0980641108131137e-16,3.1372216810316925e-22],[1.6392256443252455e-15,5.0195597135437965e-21]],[[4.102918366178342e-16,3.2001992966324113e-22],[1.6411673464713367e-15,5.1203161125241886e-21]],[[4.1925226383282807e-16,3.2684019351489185e-22],[1.6770090553313123e-15,5.2294361307189084e-21]],[[4.2208919316237783e-16,3.324149297063858e-22],[1.6883567726495113e-15,5.318633913364004e-21]],[[4.2807173251734607e-16,3.377610569473242e-22],[1.7122869300693843e-15,5.404176490205682e-21]],[[4.262525744406785e-16,3.44112287980898e-22],[1.705010297762714e-15,5.505790420892869e-21]],[[4.2911069040359264e-16,3.4938213474234722e-22],[1.7164427616143705e-15,5.590112656250654e-21]],[[4.347994839683856e-16,3.520855883987612e-22],[1.7391979358735425e-15,5.633372008002566e-21]],[[4.404442171915508e-16,3.5702690418899716e-22],[1.7617768687662032e-15,5.712435515834791e-21]],[[4.42881238827256e-16,3.6149106993150283e-22],[1.771524955309024e-15,5.7838568778357094e-21]],[[4.45162690415775e-16,3.711711818900896e-22],[1.7806507616631e-15,5.938743072139363e-21]],[[4.441378194273169e-16,3.793524356200101e-22],[1.7765512777092677e-15,6.069648241996417e-21]],[[4.446141152422396e-16,3.8666457068793752e-22],[1.7784564609689586e-15,6.1866382880466954e-21]],[[4.515148025716155e-16,3.9286240338603325e-22],[1.806059210286462e-15,6.285798909781542e-21]],[[4.51822567235619e-16,4.0144953564443864e-22],[1.807290268942476e-15,6.4231920457797435e-21]],[[4.576032533942104e-16,4.1251146305837676e-22],[1.8304130135768416e-15,6.60018026227312e-21]],[[4.659115445297975e-16,4.2145279774229496e-22],[1.86364617811919e-15,6.7432399998458e-21]],[[4.746654880205347e-16,4.293917196700594e-22],[1.898661952082139e-15,6.870269852198038e-21]],[[4.832871719670813e-16,4.391901229676842e-22],[1.933148687868325e-15,7.027038211006096e-21]],[[4.806632405822245e-16,4.488237418549795e-22],[1.922652962328898e-15,7.1811680999758e-21]],[[4.8056800113836445e-16,4.621033567693615e-22],[1.9222720045534578e-15,7.393636789298496e-21]],[[4.787531877831346e-16,4.763276856075612e-22],[1.9150127511325382e-15,7.621237792529204e-21]],[[4.861011759965606e-16,4.943762189617696e-22],[1.9444047039862425e-15,7.910017422289403e-21]],[[4.906105515704662e-16,5.139363210229144e-22],[1.9624422062818646e-15,8.222999004145076e-21]],[[4.975127808224026e-16,5.322376519359899e-22],[1.9900511232896106e-15,8.51581454994441e-21]],[[5.000048519090696e-16,5.504433835462123e-22],[2.0000194076362783e-15,8.807100228302642e-21]],[[5.085846636377348e-16,5.643397678302213e-22],[2.034338654550939e-15,9.029424495473896e-21]],[[5.157843321263314e-16,5.784910017083077e-22],[2.0631373285053254e-15,9.255864119886688e-21]],[[5.199091170902106e-16,5.950583534515365e-22],[2.0796364683608423e-15,9.52094810695388e-21]],[[5.255625799364506e-16,6.152964547257793e-22],[2.1022503197458023e-15,9.844736837690875e-21]],[[5.308245361822336e-16,6.329973342191844e-22],[2.1232981447289343e-15,1.0127957762075057e-20]],[[5.383445573235292e-16,6.483004120324568e-22],[2.153378229294117e-15,1.037280804686675e-20]],[[5.448579643897814e-16,6.609444120551706e-22],[2.1794318575591256e-15,1.0575108462594926e-20]],[[5.497039370421877e-16,6.747314820815185e-22],[2.198815748168751e-15,1.0795692858792269e-20]],[[5.425236462972315e-16,6.820533264250236e-22],[2.170094585188926e-15,1.0912846226768752e-20]],[[5.367049730976833e-16,6.852961627571847e-22],[2.1468198923907334e-15,1.0964745318971418e-20]],[[5.380392153566911e-16,6.9810830035134715e-22],[2.1521568614267642e-15,1.1169735206693026e-20]],[[5.395128409214222e-16,7.152310698997225e-22],[2.158051363685689e-15,1.1443698038692662e-20]],[[5.3863344511409e-16,7.218370604210426e-22],[2.15453378045636e-15,1.1549391274686871e-20]],[[5.402581954301997e-16,7.322274700681915e-22],[2.161032781720799e-15,1.1715652325591492e-20]],[[5.454887856636846e-16,7.489593056225544e-22],[2.1819551426547384e-15,1.1983322789030797e-20]],[[5.415498399212017e-16,7.611809011130895e-22],[2.1661993596848068e-15,1.2178902628938816e-20]],[[5.480294783723291e-16,7.797902214753293e-22],[2.1921179134893166e-15,1.2476660634273934e-20]],[[5.522041795128652e-16,7.805070325188906e-22],[2.2088167180514608e-15,1.2488116307790363e-20]],[[5.584557380770047e-16,7.869230650971354e-22],[2.233822952308019e-15,1.2590784313187791e-20]],[[5.676955373720182e-16,7.954579762611009e-22],[2.270782149488073e-15,1.2727331993960939e-20]],[[5.697403174901075e-16,8.062542715093153e-22],[2.27896126996043e-15,1.2900064374708705e-20]],[[5.786606273547883e-16,8.094397179316116e-22],[2.314642509419153e-15,1.295104033598087e-20]],[[5.903641186957569e-16,8.291072580796146e-22],[2.3614564747830275e-15,1.3265755319229039e-20]],[[5.953443311002877e-16,8.51519568574395e-22],[2.381377324401151e-15,1.3624303311568592e-20]],[[5.943195894510468e-16,8.658144604134265e-22],[2.3772783578041873e-15,1.3853022866741628e-20]],[[6.000006619661056e-16,8.876618904431479e-22],[2.4000026478644224e-15,1.4202590410216424e-20]],[[6.019084020412693e-16,9.133471973133964e-22],[2.4076336081650774e-15,1.4613544611563605e-20]],[[6.041987602968824e-16,9.409284713100333e-22],[2.4167950411875298e-15,1.505487041832133e-20]],[[6.020418225951152e-16,9.66128279081248e-22],[2.408167290380461e-15,1.545803458340652e-20]],[[6.231044871864849e-16,1.0056248561676043e-21],[2.4924179487459395e-15,1.6089994335091515e-20]],[[6.177579899899837e-16,1.0414523707828086e-21],[2.471031959959935e-15,1.6663206539660162e-20]],[[6.2010031309071e-16,1.0672215662694432e-21],[2.48040125236284e-15,1.7075562559410275e-20]],[[6.433161280402761e-16,1.104430459680204e-21],[2.5732645121611045e-15,1.7670902005018184e-20]],[[6.357337705363901e-16,1.1346419072096955e-21],[2.5429350821455604e-15,1.8154240927475124e-20]],[[6.570056608613935e-16,1.1702281484916087e-21],[2.628022643445574e-15,1.8723648579835684e-20]],[[6.626219742810414e-16,1.1987592394597045e-21],[2.6504878971241655e-15,1.918014235598151e-20]],[[6.537052671488551e-16,1.2199551312872549e-21],[2.6148210685954205e-15,1.9519292854597903e-20]],[[6.645360924326989e-16,1.2433344524264916e-21],[2.6581443697307955e-15,1.9893391207561656e-20]],[[6.6903128266004e-16,1.2719179955024823e-21],[2.67612513064016e-15,2.0350681846455928e-20]],[[6.827868640306495e-16,1.2815042070611906e-21],[2.731147456122598e-15,2.0504034095648906e-20]],[[7.072351580785912e-16,1.2930971561100415e-21],[2.828940632314365e-15,2.0689583785898194e-20]],[[7.255159048789611e-16,1.2986315910993395e-21],[2.9020636195158443e-15,2.0778082233311092e-20]],[[7.2374862011642e-16,1.3083064005822717e-21],[2.89499448046568e-15,2.0932904952571727e-20]],[[7.239601431321679e-16,1.3204143263690021e-21],[2.8958405725286716e-15,2.1126628311096522e-20]],[[7.459144872111669e-16,1.3579347089815728e-21],[2.9836579488446675e-15,2.172696077765128e-20]],[[7.590484406411379e-16,1.3992059867519238e-21],[3.0361937625645516e-15,2.2387271113408306e-20]],[[7.576239452997397e-16,1.4149377115877212e-21],[3.0304957811989587e-15,2.2638979445988877e-20]],[[7.595670702862892e-16,1.4410278282595947e-21],[3.038268281145157e-15,2.3056495256832046e-20]],[[7.762766098469079e-16,1.4764154180779608e-21],[3.1051064393876317e-15,2.3622663198266372e-20]],[[7.830691581415385e-16,1.508092073943057e-21],[3.132276632566154e-15,2.4129463725373085e-20]],[[7.830576087428221e-16,1.5541974303482474e-21],[3.1322304349712886e-15,2.4867162399185357e-20]],[[7.775403983989711e-16,1.576591169634912e-21],[3.1101615935958845e-15,2.5225452920714904e-20]],[[7.812680205002724e-16,1.63335159224486e-21],[3.1250720820010898e-15,2.6133707865968103e-20]],[[7.960881224477249e-16,1.6700432288242352e-21],[3.1843524897908995e-15,2.6720663079400713e-20]],[[8.23701821374207e-16,1.7238572813782688e-21],[3.294807285496828e-15,2.7581724226936784e-20]],[[8.204644952105956e-16,1.7684022698798794e-21],[3.2818579808423824e-15,2.8294386108249445e-20]],[[8.391288877326034e-16,1.8307582554249226e-21],[3.3565155509304137e-15,2.929213587996568e-20]],[[8.414424536715149e-16,1.8779912689168568e-21],[3.3657698146860597e-15,3.004783702517462e-20]],[[8.523781517084226e-16,1.944943475038978e-21],[3.4095126068336906e-15,3.1119048692966077e-20]],[[8.642068664124529e-16,2.0293944874305435e-21],[3.4568274656498114e-15,3.2470191215503564e-20]],[[8.678775177281121e-16,2.09621040343898e-21],[3.4715100709124485e-15,3.3539438848702504e-20]],[[8.916038009114182e-16,2.1609128361699e-21],[3.566415203645673e-15,3.457457804419373e-20]],[[8.9634319897533e-16,2.199895026625329e-21],[3.58537279590132e-15,3.519833697234818e-20]],[[8.971171472169924e-16,2.2512956775932497e-21],[3.5884685888679696e-15,3.602066773022492e-20]],[[9.049073831664816e-16,2.292729833203234e-21],[3.619629532665926e-15,3.668364274630784e-20]],[[9.148936229023054e-16,2.3140919309130617e-21],[3.6595744916092214e-15,3.702551409278142e-20]],[[9.219921466391696e-16,2.3520110250674157e-21],[3.687968586556678e-15,3.763217230211673e-20]],[[9.25591787285869e-16,2.3767764162835767e-21],[3.702367149143476e-15,3.8028379671858633e-20]],[[9.392914154128108e-16,2.4288951759022497e-21],[3.757165661651243e-15,3.886228319434001e-20]],[[9.498253461204499e-16,2.425004892024957e-21],[3.7993013844817994e-15,3.8800109796386684e-20]],[[9.606572198640483e-16,2.441606411533486e-21],[3.842628879456193e-15,3.906561273525903e-20]],[[9.567504558016664e-16,2.4300790568046333e-21],[3.827001823206666e-15,3.888128828828607e-20]],[[9.652773233917663e-16,2.451656290524317e-21],[3.861109293567065e-15,3.9226503972219236e-20]],[[9.5041805299217e-16,2.4401012810821798e-21],[3.80167221196868e-15,3.9041627732985626e-20]],[[9.614120166881345e-16,2.487694850948829e-21],[3.845648066752538e-15,3.980309414858282e-20]],[[9.557620908992888e-16,2.528675237244058e-21],[3.823048363597155e-15,4.045873927531552e-20]],[[9.384549542399763e-16,2.5640389542559462e-21],[3.753819816959905e-15,4.102475716457509e-20]],[[9.455624841100169e-16,2.6686075823016762e-21],[3.7822499364400674e-15,4.2697662512824635e-20]],[[9.634884821546987e-16,2.7587640111614564e-21],[3.853953928618795e-15,4.4140234730935836e-20]],[[9.837018481952336e-16,2.804383282932867e-21],[3.9348073927809345e-15,4.487009928776655e-20]],[[9.963202215406244e-16,2.822610619234797e-21],[3.9852808861624976e-15,4.5161811285888935e-20]],[[9.888342300052485e-16,2.93344825462959e-21],[3.955336920020994e-15,4.6935169808619765e-20]],[[9.893916902455917e-16,3.0077537665504903e-21],[3.957566760982367e-15,4.8124139280025705e-20]],[[1.0289618284889095e-15,3.1118440829610083e-21],[4.115847313955638e-15,4.978964441513416e-20]],[[1.0231719221013816e-15,3.203364605524964e-21],[4.092687688405526e-15,5.12538301098603e-20]],[[1.0210909619171979e-15,3.169479474028615e-21],[4.0843638476687915e-15,5.071163052143207e-20]],[[1.0435327232125395e-15,3.230047255262461e-21],[4.174130892850158e-15,5.168075417680085e-20]],[[1.0510452245189154e-15,3.2673055147947907e-21],[4.204180898075662e-15,5.227686562223413e-20]],[[1.069104126032823e-15,3.326018871369788e-21],[4.276416504131292e-15,5.3216387009153834e-20]],[[1.0675628486644169e-15,3.4260003114391064e-21],[4.2702513946576676e-15,5.481605994609925e-20]],[[1.0806558814785356e-15,3.537602874855081e-21],[4.3226235259141424e-15,5.66015841154222e-20]],[[1.079770231962525e-15,3.603438468354797e-21],[4.3190809278501e-15,5.765519928718168e-20]],[[1.0920382043241152e-15,3.6554671613906016e-21],[4.368152817296461e-15,5.848740141823459e-20]],[[1.1205903789136098e-15,3.817505485288915e-21],[4.482361515654439e-15,6.108002812283838e-20]],[[1.1228875858848456e-15,4.0057079506316e-21],[4.491550343539382e-15,6.409123292885764e-20]],[[1.1374627342248537e-15,4.156595110110473e-21],[4.549850936899415e-15,6.650544833325332e-20]],[[1.1566346176261069e-15,4.311320475129937e-21],[4.6265384705044276e-15,6.898130994148602e-20]],[[1.1451461910935982e-15,4.4509686953495484e-21],[4.580584764374393e-15,7.12156954249425e-20]],[[1.139223079513531e-15,4.5587755745668595e-21],[4.556892318054124e-15,7.294045714312766e-20]],[[1.1328301785089851e-15,4.656292510267408e-21],[4.5313207140359405e-15,7.450076782944783e-20]],[[1.1726034403753086e-15,4.690980128538743e-21],[4.690413761501234e-15,7.50556427315471e-20]],[[1.1688921401977918e-15,4.7868619685686834e-21],[4.675568560791167e-15,7.65897851081863e-20]],[[1.157653131852071e-15,4.905426064446105e-21],[4.630612527408284e-15,7.848692681908429e-20]],[[1.1929992214166688e-15,5.0532558889331805e-21],[4.771996885666675e-15,8.085215154874563e-20]],[[1.200832431274518e-15,5.1107845371476705e-21],[4.803329725098072e-15,8.177251033146537e-20]],[[1.1768838892054228e-15,5.2393880983911884e-21],[4.707535556821691e-15,8.383024308063513e-20]],[[1.1700106419768864e-15,5.440887721278599e-21],[4.6800425679075454e-15,8.705417354927477e-20]],[[1.185611181284785e-15,5.515911562220207e-21],[4.74244472513914e-15,8.82546705981158e-20]],[[1.1721668007072655e-15,5.59234355450558e-21],[4.688667202829062e-15,8.947752487303657e-20]],[[1.1893438407099214e-15,5.6736280921943855e-21],[4.7573753628396855e-15,9.077776893902847e-20]],[[1.2173763928150209e-15,5.708941983240451e-21],[4.8695055712600835e-15,9.134320218906384e-20]],[[1.24793507127853e-15,5.838606160448646e-21],[4.99174028511412e-15,9.34175596433703e-20]],[[1.240498802938455e-15,5.777540059526722e-21],[4.96199521175382e-15,9.244081335546414e-20]],[[1.294917315324273e-15,5.878803356755654e-21],[5.179669261297092e-15,9.406077279004673e-20]],[[1.2827225953669603e-15,6.0524192760402086e-21],[5.130890381467841e-15,9.683864144235033e-20]],[[1.2983957929791815e-15,6.26490092645127e-21],[5.193583171916726e-15,1.0023799110676822e-19]],[[1.3597369296986084e-15,6.34889221998865e-21],[5.438947718794434e-15,1.0158227916159723e-19]],[[1.4107846012366765e-15,6.464302075313611e-21],[5.643138404946706e-15,1.0342875943037543e-19]],[[1.41483283989357e-15,6.416013602042358e-21],[5.65933135957428e-15,1.0265613889198294e-19]],[[1.4469657508312972e-15,6.584185537659808e-21],[5.787863003325189e-15,1.0534659974921218e-19]],[[1.4545737984359606e-15,6.6240408947386736e-21],[5.818295193743842e-15,1.0598473860304051e-19]],[[1.4920332026989942e-15,6.736914874643665e-21],[5.968132810795977e-15,1.0779042305245178e-19]],[[1.4518124867972704e-15,6.651063169016827e-21],[5.807249947189082e-15,1.0641677981662021e-19]],[[1.4533986317409221e-15,6.762512659424191e-21],[5.8135945269636884e-15,1.0820005125730183e-19]],[[1.4421298620488763e-15,6.972799878431946e-21],[5.768519448195505e-15,1.1156478742178787e-19]],[[1.4429781075192174e-15,7.162055607604744e-21],[5.77191243007687e-15,1.145932187957052e-19]],[[1.4456047879139125e-15,7.418161428580142e-21],[5.78241915165565e-15,1.186903538943956e-19]],[[1.4619778184024365e-15,7.45300598393322e-21],[5.847911273609746e-15,1.1924783065327312e-19]],[[1.4429640622311759e-15,7.727235385075511e-21],[5.7718562489247035e-15,1.2363553050274452e-19]],[[1.4294577565085602e-15,7.799769270324879e-21],[5.717831026034241e-15,1.2479634534800333e-19]],[[1.4833467378114965e-15,7.893477809416606e-21],[5.933386951245986e-15,1.262955045907519e-19]],[[1.4817045326989357e-15,8.038774259025514e-21],[5.926818130795743e-15,1.2862023738941338e-19]],[[1.5029342798699204e-15,8.274443614006699e-21],[6.0117371194796814e-15,1.3239096558415558e-19]],[[1.5292981316003246e-15,8.494096090608544e-21],[6.1171925264012984e-15,1.3590523666652122e-19]],[[1.5442478761121223e-15,8.653507909229614e-21],[6.176991504448489e-15,1.3845607041004357e-19]],[[1.5016768319211814e-15,8.639254330460309e-21],[6.0067073276847254e-15,1.3822818674767504e-19]],[[1.5114048179465386e-15,8.939727455432855e-21],[6.0456192717861546e-15,1.4303585461118917e-19]],[[1.5260559023218702e-15,9.585210508431123e-21],[6.104223609287481e-15,1.5336278242253305e-19]],[[1.5912115267005433e-15,1.0165041115305756e-20],[6.364846106802173e-15,1.626409434927747e-19]],[[1.6224289473139414e-15,1.0861404779934818e-20],[6.489715789255766e-15,1.7378249367676804e-19]],[[1.6678006865932066e-15,1.1220040135121288e-20],[6.6712027463728265e-15,1.7952126215209645e-19]],[[1.6655439309128136e-15,1.1518591250502833e-20],[6.662175723651254e-15,1.842979299603726e-19]],[[1.7268851837549038e-15,1.184654477570418e-20],[6.907540735019615e-15,1.8954530244831425e-19]],[[1.6815449851111617e-15,1.1870926175660977e-20],[6.726179940444647e-15,1.8993520902710392e-19]],[[1.6900851413983699e-15,1.1913204402628496e-20],[6.7603405655934794e-15,1.9061138955018021e-19]],[[1.6495790772272319e-15,1.2192662596825928e-20],[6.5983163089089274e-15,1.950819230240761e-19]],[[1.678959487910522e-15,1.229968058592816e-20],[6.715837951642088e-15,1.9679474801022596e-19]],[[1.675528053254985e-15,1.2143751282796093e-20],[6.70211221301994e-15,1.9430068012384703e-19]],[[1.713618794622069e-15,1.256456555493653e-20],[6.854475178488276e-15,2.0103303397388652e-19]],[[1.7266192266903173e-15,1.2904585169848837e-20],[6.906476906761269e-15,2.0647429849775737e-19]],[[1.7493234943537529e-15,1.291641345057324e-20],[6.9972939774150115e-15,2.0666229360581533e-19]],[[1.6502917616192204e-15,1.2689077587831598e-20],[6.6011670464768814e-15,2.0302582848213311e-19]],[[1.6516636517044147e-15,1.2343723704331907e-20],[6.606654606817659e-15,1.9750014723820257e-19]],[[1.75269461166729e-15,1.255963436471867e-20],[7.01077844666916e-15,2.0095366696366808e-19]],[[1.7610947645116266e-15,1.2733227905379188e-20],[7.044379058046506e-15,2.0373196142119019e-19]],[[1.7592667306193523e-15,1.2877687047338627e-20],[7.037066922477409e-15,2.0604307901246815e-19]],[[1.7967410597842804e-15,1.364709647186539e-20],[7.186964239137121e-15,2.183535409834046e-19]],[[1.828089801393815e-15,1.4433738442058492e-20],[7.31235920557526e-15,2.3093979229121226e-19]],[[1.8803883036995467e-15,1.4975005356422043e-20],[7.521553214798187e-15,2.395993991847625e-19]],[[1.8550093780021134e-15,1.530870930796531e-20],[7.420037512008453e-15,2.449392812768e-19]],[[1.813754355173775e-15,1.5504049696323236e-20],[7.2550174206951e-15,2.480645377939982e-19]],[[1.8006349369477853e-15,1.5624647428907705e-20],[7.202539747791141e-15,2.4999445656007556e-19]],[[1.850311136459838e-15,1.5598777068847552e-20],[7.401244545839352e-15,2.495816743899873e-19]],[[1.8362431297173013e-15,1.602670284848633e-20],[7.344972518869205e-15,2.5642757609714785e-19]],[[1.879093300289364e-15,1.6255796355222545e-20],[7.516373201157457e-15,2.6009387577855455e-19]],[[1.9311498435181598e-15,1.692741004039999e-20],[7.724599374072639e-15,2.7083922594431776e-19]],[[2.006317115298223e-15,1.7683630903110593e-20],[8.025268461192892e-15,2.8293749303708296e-19]],[[2.0034934034947646e-15,1.8107252250549338e-20],[8.013973613979058e-15,2.8971553855079565e-19]],[[2.126986309944383e-15,1.7998443672638177e-20],[8.507945239777532e-15,2.879747099280555e-19]],[[2.10483223943079e-15,1.8681944495231626e-20],[8.41932895772316e-15,2.989108473652769e-19]],[[2.0339991157621876e-15,1.900967336908212e-20],[8.13599646304875e-15,3.041551038907669e-19]],[[1.9550159464411198e-15,1.901129827163226e-20],[7.820063785764479e-15,3.041809807606028e-19]],[[1.9921502307887826e-15,1.9065486602688675e-20],[7.96860092315513e-15,3.0504785218581083e-19]],[[2.009159616205018e-15,1.9460618979678046e-20],[8.036638464820072e-15,3.1136838476401696e-19]],[[2.087253849814867e-15,2.0697238425839514e-20],[8.349015399259467e-15,3.311563044971984e-19]],[[2.02320914915547e-15,2.025294682358084e-20],[8.09283659662188e-15,3.2404658220130736e-19]],[[2.1375257353616247e-15,2.0636219449891448e-20],[8.550102941446499e-15,3.3018020694804345e-19]],[[2.1489616795834422e-15,2.105803621635729e-20],[8.595846718333769e-15,3.369286362512157e-19]],[[2.1409902366081447e-15,2.211656999926671e-20],[8.563960946432579e-15,3.5386507826224844e-19]],[[2.0985875195628094e-15,2.2711247527286677e-20],[8.394350078251238e-15,3.633820504607074e-19]],[[2.010070375852889e-15,2.3121481090436795e-20],[8.040281503411556e-15,3.699466508589982e-19]],[[2.0791439567132215e-15,2.3335585319530355e-20],[8.316575826852886e-15,3.7336873149192563e-19]],[[2.0058468611772868e-15,2.1929877267959737e-20],[8.023387444709147e-15,3.5087757933777796e-19]],[[2.058294232293418e-15,2.1893532203779722e-20],[8.233176929173672e-15,3.502972465788045e-19]],[[2.0265916066790622e-15,2.3180574944447064e-20],[8.106366426716249e-15,3.7088898995193724e-19]],[[2.0634983077250593e-15,2.3233055248975025e-20],[8.253993230900237e-15,3.717308787647663e-19]],[[2.1523527203792136e-15,2.2982630685419523e-20],[8.609410881516854e-15,3.6772284256963605e-19]],[[2.2078350491014047e-15,2.3572887124748945e-20],[8.831340196405619e-15,3.7716648971840776e-19]],[[2.2559202107807713e-15,2.3559112723011043e-20],[9.023680843123085e-15,3.7694565920000804e-19]],[[2.3629835946995084e-15,2.396979957293205e-20],[9.451934378798034e-15,3.835153704479302e-19]],[[2.354046715025695e-15,2.4439496457346476e-20],[9.41618686010278e-15,3.9103539681290368e-19]],[[2.2475742390318393e-15,2.6197057252241262e-20],[8.990296956127357e-15,4.1915284361296797e-19]],[[2.2766370834445505e-15,2.7566807376044306e-20],[9.106548333778202e-15,4.410679228536131e-19]],[[2.2559398438972854e-15,2.857441389085365e-20],[9.023759375589142e-15,4.571891740578908e-19]],[[2.282060715785617e-15,2.767373222556912e-20],[9.128242863142467e-15,4.427773296402507e-19]],[[2.357323201315946e-15,2.8524188613972404e-20],[9.429292805263783e-15,4.563852484500553e-19]],[[2.3665439323180233e-15,2.87813145498355e-20],[9.466175729272093e-15,4.604989029362711e-19]],[[2.237772287858149e-15,2.7803535240164174e-20],[8.951089151432595e-15,4.448544386149361e-19]],[[2.019086391195631e-15,2.726523214539964e-20],[8.076345564782523e-15,4.362444261583946e-19]],[[2.1214623915605356e-15,2.825513278279009e-20],[8.485849566242142e-15,4.520871334772393e-19]],[[2.1503989427357623e-15,2.823500260536681e-20],[8.60159577094305e-15,4.51757759016576e-19]],[[2.1760915873371672e-15,2.7892863798390175e-20],[8.704366349348669e-15,4.462870303520117e-19]],[[2.2104882864456322e-15,2.841643564863895e-20],[8.841953145782529e-15,4.546633175270816e-19]],[[2.1281449904092565e-15,2.8697434265120226e-20],[8.512579961637026e-15,4.591620156369007e-19]],[[2.014623070481735e-15,2.72326851576111e-20],[8.05849228192694e-15,4.357219502966227e-19]],[[2.1154791638292188e-15,2.784277599883352e-20],[8.461916655316875e-15,4.454841140025262e-19]],[[2.143150860480899e-15,2.8744867417075483e-20],[8.572603441923596e-15,4.59915005557062e-19]],[[2.2257727711442043e-15,3.026165421851476e-20],[8.903091084576817e-15,4.84183835599687e-19]],[[2.448635489876527e-15,3.3338848322603444e-20],[9.794541959506108e-15,5.334195422381088e-19]],[[2.4087703736521233e-15,3.425883813865881e-20],[9.635081494608493e-15,5.48142242786713e-19]],[[2.513448462105229e-15,3.572521324799358e-20],[1.0053793848420916e-14,5.715995096767004e-19]],[[2.5364639958904148e-15,3.5813283835185636e-20],[1.0145855983561659e-14,5.730103027359579e-19]],[[2.607326507648306e-15,3.485698398022496e-20],[1.0429306030593225e-14,5.57708696262733e-19]],[[2.5861611890714582e-15,3.5401136866747274e-20],[1.0344644756285833e-14,5.66413937726833e-19]],[[2.85086397781797e-15,3.6825689655065963e-20],[1.140345591127188e-14,5.892114962729808e-19]],[[2.7700783958890535e-15,4.1176340299377583e-20],[1.1080313583556214e-14,6.588191313940738e-19]],[[2.6978915737974903e-15,4.612926013762165e-20],[1.0791566295189961e-14,7.380688731443431e-19]],[[2.8817820236075663e-15,4.807324486164686e-20],[1.1527128094430265e-14,7.691692206310392e-19]],[[3.160259441682949e-15,4.8442487002869117e-20],[1.2641037766731796e-14,7.750780238225794e-19]],[[3.04343622859108e-15,5.0436302917213947e-20],[1.217374491436432e-14,8.069783162289167e-19]],[[2.947312409448812e-15,5.1326773058756375e-20],[1.1789249637795248e-14,8.212218806961775e-19]],[[3.0743017754199134e-15,5.472182644573024e-20],[1.2297207101679654e-14,8.755494074770884e-19]],[[3.0991361922005267e-15,5.575998873228281e-20],[1.2396544768802107e-14,8.921616974017506e-19]],[[3.0725180697855648e-15,5.480345866986856e-20],[1.2290072279142259e-14,8.768609462710954e-19]],[[3.009713265192592e-15,5.563177263479667e-20],[1.2038853060770368e-14,8.901057372786332e-19]],[[2.942895922694702e-15,5.882327837236506e-20],[1.1771583690778808e-14,9.411764761991295e-19]],[[2.832614542439089e-15,6.174076878122488e-20],[1.1330458169756356e-14,9.878423692358717e-19]],[[2.8605298010847027e-15,6.367798548282601e-20],[1.144211920433881e-14,1.0188448954270335e-18]],[[2.8883776930268674e-15,6.470949124874708e-20],[1.155351077210747e-14,1.0353492893196253e-18]],[[2.7369894854025763e-15,6.160842356961865e-20],[1.0947957941610305e-14,9.857353061739627e-19]],[[2.6588581173495133e-15,6.373953970515722e-20],[1.0635432469398053e-14,1.0198302020752067e-18]],[[2.624187404405564e-15,6.318756110619128e-20],[1.0496749617622256e-14,1.0110039141233134e-18]],[[2.6753277930642572e-15,6.282825971891805e-20],[1.0701311172257029e-14,1.0052460035951886e-18]],[[2.6866045234781022e-15,5.939406708956929e-20],[1.0746418093912409e-14,9.503067296594866e-19]],[[2.7871062820414374e-15,6.526863946044654e-20],[1.114842512816575e-14,1.0443121167083446e-18]],[[2.8115999993189695e-15,7.07400203066237e-20],[1.1246399997275878e-14,1.131850000139049e-18]],[[3.0539426855340683e-15,6.809873389103449e-20],[1.2215770742136273e-14,1.0895846032765263e-18]],[[3.0483211365165614e-15,6.816922301181806e-20],[1.2193284546066246e-14,1.0907186781465185e-18]],[[2.8436791099642234e-15,6.791097910068915e-20],[1.1374716439856894e-14,1.0865716551289453e-18]],[[3.0164749397759554e-15,6.91813035274996e-20],[1.2065899759103822e-14,1.1069020662185417e-18]],[[3.174084948906755e-15,7.268196039583783e-20],[1.269633979562702e-14,1.1629110934583198e-18]],[[3.245138270337169e-15,7.744993234551289e-20],[1.2980553081348676e-14,1.2391904388626673e-18]],[[3.4307244007511516e-15,7.752175556822797e-20],[1.3722897603004607e-14,1.2403598860119494e-18]],[[3.234006417959895e-15,8.192438314121974e-20],[1.293602567183958e-14,1.3107840157849396e-18]],[[3.330446808335834e-15,8.214856377210746e-20],[1.3321787233343336e-14,1.3143912366655696e-18]],[[3.2967084099885455e-15,8.390220339079029e-20],[1.3186833639954182e-14,1.3424564202937507e-18]],[[3.0505055738011972e-15,7.570844801642163e-20],[1.2202022295204789e-14,1.2113646047245076e-18]],[[3.005318398902176e-15,7.489328695524539e-20],[1.2021273595608705e-14,1.198346410782446e-18]],[[3.0448534304812027e-15,7.984214116126446e-20],[1.2179413721924811e-14,1.2775016963962022e-18]],[[3.385372935074617e-15,8.341837587614709e-20],[1.3541491740298468e-14,1.3347243887329232e-18]],[[3.733973920004987e-15,8.487726868176678e-20],[1.4935895680019947e-14,1.3580802456313851e-18]],[[3.3612796866378205e-15,8.586509532355358e-20],[1.3445118746551282e-14,1.3738672959723625e-18]],[[3.2863986208693067e-15,9.087622351525066e-20],[1.3145594483477227e-14,1.4540685210416074e-18]],[[3.1890801196772937e-15,9.129184293953876e-20],[1.2756320478709175e-14,1.4606999239218482e-18]],[[3.3381445241872727e-15,9.136309283765015e-20],[1.3352578096749091e-14,1.4618259358040736e-18]],[[3.130691000796287e-15,9.988264135517596e-20],[1.2522764003185148e-14,1.5980858783775152e-18]],[[3.222077636147379e-15,1.0512368289267692e-19],[1.2888310544589516e-14,1.6819959563976983e-18]],[[3.3447654574874293e-15,1.0981507284646763e-19],[1.3379061829949717e-14,1.757042577316308e-18]],[[3.4315760389487028e-15,1.1655458270908798e-19],[1.3726304155794811e-14,1.864880436748706e-18]],[[3.612797028832945e-15,1.109125114802332e-19],[1.445118811533178e-14,1.7746210748474496e-18]],[[3.7074540596077176e-15,1.143816598227608e-19],[1.482981623843087e-14,1.8301553877547947e-18]],[[3.551230540298459e-15,1.3029269722583247e-19],[1.4204922161193836e-14,2.084683611413765e-18]],[[3.75201915302996e-15,1.4802573731082208e-19],[1.500807661211984e-14,2.368426808653663e-18]],[[3.5151822337902373e-15,1.4558369003992326e-19],[1.4060728935160949e-14,2.3293389378756628e-18]],[[4.027190690451709e-15,1.4673592387883778e-19],[1.6108762761806838e-14,2.3477570127108123e-18]],[[4.556292843423094e-15,1.5629192768642488e-19],[1.8225171373692376e-14,2.5006172028700792e-18]],[[4.398798752886057e-15,1.656543815412902e-19],[1.7595195011544228e-14,2.650446809048686e-18]],[[4.404471972768754e-15,1.5978059673273566e-19],[1.7617887891075017e-14,2.5564367029242135e-18]],[[4.0826512955622014e-15,1.681027105618088e-19],[1.6330605182248806e-14,2.689628563305892e-18]],[[4.0216950640779265e-15,1.613160633088613e-19],[1.6086780256311706e-14,2.5810975758047977e-18]],[[3.87721413319481e-15,1.4751488230121488e-19],[1.550885653277924e-14,2.3602248686736356e-18]],[[3.983665018198673e-15,1.6077500110941357e-19],[1.593466007279469e-14,2.5723957212611648e-18]],[[3.800152486351849e-15,1.6595857464694537e-19],[1.5200609945407397e-14,2.6552894168402214e-18]],[[4.238430656664119e-15,1.6363754273807528e-19],[1.6953722626656476e-14,2.618226907297968e-18]],[[4.198864238213926e-15,1.61176905883977e-19],[1.6795456952855702e-14,2.5788616699484106e-18]],[[4.593686418293465e-15,1.7392998262328204e-19],[1.837474567317386e-14,2.7828650370716487e-18]],[[4.671385035140733e-15,1.782064641585529e-19],[1.8685540140562933e-14,2.8512748562257303e-18]],[[4.784523925005139e-15,2.0760779591134827e-19],[1.9138095700020554e-14,3.3217158897500087e-18]],[[4.662119608718023e-15,2.382277898007784e-19],[1.8648478434872092e-14,3.8116860783620205e-18]],[[4.32536014664045e-15,2.61478360320202e-19],[1.73014405865618e-14,4.18365697347434e-18]],[[4.673087364729719e-15,2.4207806138104916e-19],[1.8692349458918876e-14,3.873276981302446e-18]],[[4.947356326542119e-15,2.4870481751009166e-19],[1.9789425306168475e-14,3.9792450529194765e-18]],[[4.9109349675099615e-15,2.527330415049107e-19],[1.9643739870039846e-14,4.0436901580985905e-18]],[[4.853762531902172e-15,2.2712050643883287e-19],[1.941505012760869e-14,3.633967538478969e-18]],[[4.59884081035306e-15,2.4217074785356955e-19],[1.839536324141224e-14,3.874830665771013e-18]],[[4.614900332079367e-15,2.3680482880594714e-19],[1.845960132831747e-14,3.789011155552809e-18]],[[4.414870370202931e-15,2.244322867832822e-19],[1.7659481480811725e-14,3.5910254862902764e-18]],[[4.991396213487343e-15,2.4683279647244324e-19],[1.9965584853949373e-14,3.9493080211596224e-18]],[[4.772150196344002e-15,2.3359787986933583e-19],[1.9088600785376008e-14,3.737530230234886e-18]],[[5.664384660853333e-15,2.3541858804813373e-19],[2.265753864341333e-14,3.7667195363778244e-18]],[[5.9185918756623e-15,2.362166597355021e-19],[2.36743675026492e-14,3.779464116131124e-18]],[[5.870222837763473e-15,2.7775950010940963e-19],[2.3480891351053893e-14,4.4441277991341514e-18]],[[6.048421166523046e-15,3.114920694162742e-19],[2.4193684666092185e-14,4.9839212134722674e-18]],[[6.134520178527448e-15,3.246886079764372e-19],[2.453808071410979e-14,5.195132574670159e-18]],[[5.8862457520920904e-15,3.075445056899816e-19],[2.3544983008368362e-14,4.920607762445519e-18]],[[5.9166467458813306e-15,3.005488019005697e-19],[2.3666586983525322e-14,4.8086613544819565e-18]],[[6.0822958923121815e-15,3.177408951613435e-19],[2.4329183569248726e-14,5.0839300147141344e-18]],[[6.5993818827440424e-15,2.9697923719410455e-19],[2.639752753097617e-14,4.751897283499781e-18]],[[6.542569091109729e-15,3.100644465002492e-19],[2.6170276364438915e-14,4.961051221030246e-18]],[[5.639738560870365e-15,3.275868845839741e-19],[2.255895424348146e-14,5.241417444980196e-18]],[[5.537383038432638e-15,3.3537351992901375e-19],[2.214953215373055e-14,5.365923662632989e-18]],[[5.241530240650812e-15,3.287933607008043e-19],[2.096612096260325e-14,5.260368982348876e-18]],[[5.134401902438197e-15,3.590634922667535e-19],[2.0537607609752787e-14,5.744836050124317e-18]],[[5.4760648306555245e-15,3.6497861650024997e-19],[2.1904259322622098e-14,5.839499051093524e-18]],[[5.460178780360194e-15,4.027968262057388e-19],[2.1840715121440775e-14,6.4445579590503245e-18]],[[6.0645257601602476e-15,3.6943131345727266e-19],[2.425810304064099e-14,5.910763957576287e-18]],[[6.463479001220629e-15,3.4475163341714794e-19],[2.5853916004882516e-14,5.516328671177025e-18]],[[6.321601424270657e-15,4.0273383155296036e-19],[2.5286405697082627e-14,6.443833549750297e-18]],[[6.122583685840008e-15,4.4031752996468235e-19],[2.449033474336003e-14,7.045127244421568e-18]],[[7.189433285890645e-15,4.751425872025203e-19],[2.875773314356258e-14,7.601929078357887e-18]],[[7.316015176431102e-15,4.894784355574569e-19],[2.926406070572441e-14,7.831274838511487e-18]],[[7.127312237263937e-15,4.828795305337555e-19],[2.850924894905575e-14,7.725948006725541e-18]],[[7.261864548198323e-15,5.655537699821887e-19],[2.904745819279329e-14,9.048451545707207e-18]],[[7.727557814289144e-15,5.946674460054129e-19],[3.0910231257156576e-14,9.514058404574027e-18]],[[7.374686922896836e-15,5.768380357294807e-19],[2.949874769158734e-14,9.228890322807587e-18]],[[7.331406874470135e-15,5.579368429422449e-19],[2.932562749788054e-14,8.926938449333475e-18]],[[7.431184347077895e-15,6.155081775020208e-19],[2.972473738831158e-14,9.847909137703939e-18]],[[8.122064743691353e-15,7.839488024327696e-19],[3.248825897476541e-14,1.2542778424500102e-17]],[[8.084274529428327e-15,7.31299478864776e-19],[3.233709811771331e-14,1.1700405550238172e-17]],[[8.301888458492975e-15,7.121873247391367e-19],[3.32075538339719e-14,1.1395040432821908e-17]],[[8.403665189929276e-15,7.285068713183381e-19],[3.3614660759717104e-14,1.1656370795136873e-17]],[[7.45833799650319e-15,7.664990672026626e-19],[2.983335198601276e-14,1.2264332833440993e-17]],[[7.11254689204228e-15,9.468960203310182e-19],[2.845018756816912e-14,1.5150447215717323e-17]],[[8.096188490511551e-15,1.3031181769556694e-18],[3.2384753962046203e-14,2.084977698947245e-17]],[[9.353184950183473e-15,1.7473811996128227e-18],[3.7412739800733894e-14,2.7957877629234123e-17]],[[9.20522552216589e-15,1.892720662818257e-18],[3.682090208866356e-14,3.028282723406024e-17]],[[9.412457654401163e-15,1.891262055677874e-18],[3.764983061760465e-14,3.02599948849455e-17]],[[8.611793381596727e-15,1.8366068922853347e-18],[3.4447173526386907e-14,2.9385473868339616e-17]],[[8.734241090307426e-15,1.793122980872475e-18],[3.4936964361229706e-14,2.868921884903543e-17]],[[8.810685891729297e-15,1.73640307918506e-18],[3.524274356691719e-14,2.778165517368098e-17]],[[8.612191894447799e-15,1.653129620875735e-18],[3.4448767577791195e-14,2.6448936372917173e-17]],[[8.144912021332821e-15,1.5998328889243555e-18],[3.2579648085331285e-14,2.5595779138032425e-17]],[[8.387616911365967e-15,1.5907454166856812e-18],[3.355046764546387e-14,2.5450413669116275e-17]],[[7.965791206080852e-15,1.5939604898953248e-18],[3.186316482432341e-14,2.550199373411265e-17]],[[7.743667049120478e-15,1.621797867587588e-18],[3.097466819648191e-14,2.5947958804206213e-17]],[[8.264070507681705e-15,1.7496120119717945e-18],[3.305628203072682e-14,2.7992202231513524e-17]],[[8.046117743086771e-15,1.6429656319340054e-18],[3.2184470972347085e-14,2.628650492861451e-17]],[[9.996429529145917e-15,1.5534310396154324e-18],[3.998571811658367e-14,2.4853937109538278e-17]],[[9.790699921598731e-15,1.5773672979162958e-18],[3.9162799686394924e-14,2.5237350914757347e-17]],[[9.227818048177929e-15,1.625496747541568e-18],[3.6911272192711716e-14,2.6006387226209152e-17]],[[7.707205437263401e-15,1.4842910763299509e-18],[3.0828821749053606e-14,2.3748278912266284e-17]],[[7.672618591158733e-15,1.635247669139588e-18],[3.069047436463493e-14,2.6163644111863997e-17]],[[9.456780234732855e-15,2.2081749546200282e-18],[3.782712093893142e-14,3.5330174820995226e-17]],[[1.1095093930653187e-14,3.9264051676511155e-18],[4.438037572261275e-14,6.282125535970277e-17]],[[1.9640887314408368e-14,1.2127764471284433e-17],[7.856354925763347e-14,1.940366265801104e-16]],[[6.268414243075192e-14,5.805615606283673e-17],[2.507365697230077e-13,9.288662201313064e-16]],[[9.599190146131544e-14,9.624528573828082e-17],[3.8396760584526176e-13,1.5398887998139403e-15]],[[9.306320493246186e-14,9.707524994473413e-17],[3.7225281972984745e-13,1.5531655695191334e-15]],[[8.06438755795891e-14,8.725233747402314e-17],[3.225755023183564e-13,1.3960086540503277e-15]],[[6.938486076422189e-14,7.576994413166384e-17],[2.7753944305688755e-13,1.2123060199225495e-15]],[[5.876265589385361e-14,6.635325208643495e-17],[2.3505062357541444e-13,1.0616315334368776e-15]],[[5.464847531372293e-14,6.317060931471039e-17],[2.1859390125489172e-13,1.0107075004135484e-15]],[[8.35103102885116e-14,1.060740179875536e-16],[3.340412411540464e-13,1.6971350872110224e-15]],[[1.3203113253587722e-13,1.7333080770020503e-16],[5.281245301435089e-13,2.773174158590322e-15]],[[1.2114606325736253e-13,1.5838502485401806e-16],[4.845842530294501e-13,2.53405348143503e-15]],[[1.0479835234637101e-13,1.3623947004800159e-16],[4.1919340938548405e-13,2.1797657143455684e-15]],[[9.1466399545351e-14,1.204761735675634e-16],[3.65865598181404e-13,1.927578962076505e-15]],[[1.592163591254429e-13,2.249932295284307e-16],[6.368654365017716e-13,3.5998554980298476e-15]],[[2.1379331062612116e-13,3.145632500152423e-16],[8.551732425044846e-13,5.032992343927348e-15]],[[1.7758448547968913e-13,2.6908657640912377e-16],[7.103379419187565e-13,4.305370401660778e-15]],[[1.469272473306708e-13,2.26407501158278e-16],[5.877089893226832e-13,3.62248854091272e-15]],[[1.6164183593895073e-13,2.594693782241317e-16],[6.465673437558029e-13,4.151402520881703e-15]],[[2.2058152509924913e-13,3.6712176798870847e-16],[8.823261003969965e-13,5.873868099409787e-15]],[[1.8723171378200805e-13,3.116382864860333e-16],[7.489268551280322e-13,4.986092734456269e-15]],[[1.5350731949407914e-13,2.5947543617882346e-16],[6.140292779763166e-13,4.1515311554192106e-15]],[[2.41165169056533e-13,4.1852511866770717e-16],[9.64660676226132e-13,6.696309048432535e-15]],[[2.766277936100296e-13,4.933904758748607e-16],[1.1065111744401184e-12,7.89432701443209e-15]],[[2.178711644646913e-13,3.99118802735224e-16],[8.714846578587652e-13,6.3859642488767324e-15]],[[1.8942086401974925e-13,3.539729612703316e-16],[7.57683456078997e-13,5.6635401684100135e-15]],[[2.525793692771807e-13,4.93931938322673e-16],[1.0103174771087227e-12,7.902888955684704e-15]],[[1.9922447199007253e-13,3.955976312230243e-16],[7.968978879602901e-13,6.3295847328306796e-15]],[[1.6142081634784822e-13,3.250564668461749e-16],[6.456832653913929e-13,5.2009898432863805e-15]],[[1.746262047282823e-13,3.6018041816389843e-16],[6.985048189131292e-13,5.76305998957694e-15]],[[1.3634907021272797e-13,2.807845504957894e-16],[5.453962808509119e-13,4.4926370090634534e-15]],[[1.1392296558892515e-13,2.3775861501991957e-16],[4.556918623557006e-13,3.804297561610769e-15]],[[1.365201617123401e-13,2.9766547256817434e-16],[5.460806468493604e-13,4.762755552890744e-15]],[[1.0558412476516685e-13,2.299252064044593e-16],[4.223364990606674e-13,3.6789716880248836e-15]],[[1.2953818309908845e-13,2.964568382687186e-16],[5.181527323963538e-13,4.74355561149696e-15]],[[1.4679197103387765e-13,3.3957769436980003e-16],[5.871678841355106e-13,5.433561103681117e-15]],[[1.094496633888589e-13,2.53248318996492e-16],[4.377986535554356e-13,4.052227867884504e-15]],[[1.0674211292854103e-13,2.5371180365492905e-16],[4.269684517141641e-13,4.059650156885916e-15]],[[8.960410716527705e-14,2.116238040684122e-16],[3.584164286611082e-13,3.386222433849056e-15]],[[7.425174076353853e-14,1.769965778767178e-16],[2.9700696305415414e-13,2.8321631633864344e-15]],[[6.227519551424093e-14,1.4857863633109082e-16],[2.4910078205696373e-13,2.3774561346538124e-15]],[[5.359644514861523e-14,1.2387249543988782e-16],[2.1438578059446093e-13,1.982140196035917e-15]],[[4.791247524958511e-14,1.0705925180994296e-16],[1.9164990099834045e-13,1.7130829050477814e-15]],[[4.185267096649064e-14,9.311592951268122e-17],[1.6741068386596255e-13,1.4899802430151715e-15]],[[3.7913993103513596e-14,8.062463361188195e-17],[1.5165597241405438e-13,1.2901250523256708e-15]],[[3.3949955579001916e-14,7.006755946146277e-17],[1.3579982231600766e-13,1.1211696363226629e-15]],[[5.147188869239585e-14,1.1636448829979805e-16],[2.058875547695834e-13,1.8620057370968523e-15]],[[3.804255308606645e-14,8.226327256836769e-17],[1.521702123442658e-13,1.3163434395058705e-15]],[[4.166285822936206e-14,8.976837978689472e-17],[1.6665143291744823e-13,1.4364514267942253e-15]],[[3.400125066258237e-14,6.799837941939414e-17],[1.3600500265032948e-13,1.0880959660268466e-15]],[[3.433475392582333e-14,7.065205859078272e-17],[1.3733901570329333e-13,1.1306091333501223e-15]],[[3.2983934733265485e-14,6.893229066735717e-17],[1.3193573893306194e-13,1.1030999744381093e-15]],[[2.5658096178502742e-14,4.872935270998429e-17],[1.0263238471401097e-13,7.797945767287879e-16]],[[2.355369128040523e-14,4.237606576248202e-17],[9.421476512162092e-14,6.781498970824568e-16]],[[1.7894190292803916e-14,2.814735892712362e-17],[7.157676117121566e-14,4.504451760179096e-16]],[[1.5653295379715453e-14,2.6267718108290774e-17],[6.261318151886181e-14,4.203631644368328e-16]],[[1.2427237937004079e-14,1.7640816555486123e-17],[4.9708951748016316e-14,2.8231116573269715e-16]],[[1.2664335629534842e-14,1.447361613704276e-17],[5.065734251813937e-14,2.316376594222515e-16]],[[1.1920284762068832e-14,9.647716796050505e-18],[4.768113904827533e-14,1.5440003220475382e-16]],[[1.057575051810542e-14,8.908571603669504e-18],[4.230300207242168e-14,1.4256985009627376e-16]],[[1.1193522302741054e-14,6.010960331499024e-18],[4.477408921096422e-14,9.619224734139659e-17]],[[9.842185654430121e-15,4.9468966358908786e-18],[3.9368742617720485e-14,7.916401279830739e-17]],[[9.665182306831338e-15,4.538925744124825e-18],[3.866072922732535e-14,7.26328505242869e-17]],[[9.556321623400127e-15,4.254462668245049e-18],[3.8225286493600506e-14,6.807917965939795e-17]],[[9.140456518812216e-15,3.7942018453382235e-18],[3.6561826075248865e-14,6.071319800188152e-17]],[[9.335821426149676e-15,3.4085618375579012e-18],[3.7343285704598706e-14,5.454154159755082e-17]],[[1.2686365077486958e-14,2.772942627867597e-18],[5.074546030994783e-14,4.436367355762322e-17]],[[1.1828218509205993e-14,2.5560263381264228e-18],[4.731287403682397e-14,4.0890848828514246e-17]],[[1.1940781292117642e-14,2.26643489192479e-18],[4.776312516847057e-14,3.626162962565085e-17]],[[1.1502240381758122e-14,2.1649492987874672e-18],[4.600896152703249e-14,3.463981803696357e-17]],[[1.0952875862572368e-14,2.111489005434134e-18],[4.381150345028947e-14,3.379126480408302e-17]],[[1.1530856578471525e-14,2.3557226442420724e-18],[4.61234263138861e-14,3.7704075299606575e-17]],[[1.3166266572282412e-14,2.0463198300139787e-18],[5.266506628912965e-14,3.2756767666593363e-17]],[[1.0525860595675148e-14,2.1909229050984507e-18],[4.2103442382700593e-14,3.5060468457849227e-17]],[[1.2379672803724184e-14,1.9782441811393035e-18],[4.951869121489674e-14,3.165106910472555e-17]],[[1.2030577027533045e-14,2.307876153614359e-18],[4.812230811013218e-14,3.6921875858138675e-17]],[[1.3392085221403923e-14,2.1073770741662426e-18],[5.3568340885615694e-14,3.3714724374936457e-17]],[[1.4063698618168434e-14,1.8159211241343103e-18],[5.6254794472673737e-14,2.9056197040128616e-17]],[[1.4979972962043413e-14,1.76500961710074e-18],[5.991989184817365e-14,2.823439133079013e-17]],[[1.6240747004755973e-14,1.810925491194717e-18],[6.496298801902389e-14,2.89793395240879e-17]],[[1.5921372742689737e-14,1.96483272771355e-18],[6.368549097075895e-14,3.1436083548145293e-17]],[[1.434332700243919e-14,2.47690208535272e-18],[5.737330800975675e-14,3.962261309479808e-17]],[[1.3699118529162561e-14,2.3786434769154822e-18],[5.4796474116650245e-14,3.806213882734591e-17]],[[1.4474980556183093e-14,2.079457831541793e-18],[5.789992222473237e-14,3.3270880766712247e-17]],[[1.3833088590095869e-14,2.3708003015323506e-18],[5.5332354360383476e-14,3.7930680335715e-17]],[[1.2856664662865052e-14,2.4786980224930895e-18],[5.142665865146021e-14,3.966950869836163e-17]],[[1.1699343410632586e-14,2.220578512090382e-18],[4.6797373642530343e-14,3.553450984768722e-17]],[[1.2114123019507813e-14,2.2739167799203465e-18],[4.845649207803125e-14,3.638724907306879e-17]],[[1.1314004688585406e-14,2.2816186029723644e-18],[4.5256018754341625e-14,3.6508131000157155e-17]],[[1.1444136447076019e-14,2.1661627474932633e-18],[4.5776545788304076e-14,3.4662192208170083e-17]],[[1.051178724956513e-14,2.1572160497039153e-18],[4.204714899826052e-14,3.450368167639421e-17]],[[9.767215278010911e-15,2.3422747841380145e-18],[3.9068861112043645e-14,3.746312071963248e-17]],[[7.66216050258066e-15,2.464083628022557e-18],[3.064864201032264e-14,3.9416539102429596e-17]],[[1.0730456942306996e-14,2.47397723008314e-18],[4.292182776922798e-14,3.9576507969310375e-17]],[[1.2381864092153442e-14,2.2057638418949598e-18],[4.952745636861377e-14,3.5290707365835885e-17]],[[1.4937785935076462e-14,3.0454512005926192e-18],[5.975114374030585e-14,4.874144276179272e-17]],[[1.2702147940008215e-14,2.5791958039353895e-18],[5.080859176003286e-14,4.1272979878092606e-17]],[[8.7135108369518e-15,2.3650466898947814e-18],[3.48540433478072e-14,3.783369733390691e-17]],[[9.849449733510819e-15,2.2149183769172206e-18],[3.9397798934043277e-14,3.544439985694258e-17]],[[1.3137530823851569e-14,2.832418901008436e-18],[5.2550123295406274e-14,4.5319917610648606e-17]],[[1.4143977515942406e-14,2.947365770073037e-18],[5.6575910063769624e-14,4.7172728283289735e-17]],[[1.2706270838549493e-14,3.691377525657141e-18],[5.082508335419797e-14,5.907966121051562e-17]],[[1.0331465665964445e-14,3.981964727661088e-18],[4.132586266385778e-14,6.371106526757496e-17]],[[1.0859195686462888e-14,3.535318760086126e-18],[4.3436782745851553e-14,5.657252553046524e-17]],[[1.0753902321457377e-14,3.4544743659903726e-18],[4.301560928582951e-14,5.5298379166929433e-17]],[[8.963137588485378e-15,4.097804611559847e-18],[3.585255035394151e-14,6.556167977701819e-17]],[[1.0358894836791655e-14,3.741393608473588e-18],[4.143557934716662e-14,5.986252821234648e-17]],[[1.0739812153857097e-14,3.1697068376025563e-18],[4.295924861542839e-14,5.072030788767565e-17]],[[1.0135595761080246e-14,2.8952091682495424e-18],[4.0542383044320986e-14,4.6318412571651936e-17]],[[1.262319214918087e-14,3.4247020618455515e-18],[5.049276859672348e-14,5.4793769708651584e-17]],[[1.2689309196221232e-14,3.4346398633546005e-18],[5.075723678488493e-14,5.495347992880957e-17]],[[1.2748480082021617e-14,3.428685686920874e-18],[5.099392032808647e-14,5.4858453678927947e-17]],[[1.281548106596828e-14,3.4239058093906546e-18],[5.126192426387312e-14,5.478201924406297e-17]],[[1.2789279146236812e-14,3.3904487354835413e-18],[5.115711658494725e-14,5.424718623044479e-17]],[[1.2789279146238289e-14,3.390392969426615e-18],[5.1157116584953155e-14,5.424628507951257e-17]],[[1.2806923020701892e-14,4.0561027508435636e-18],[5.122769208280757e-14,6.489313029210525e-17]],[[1.0475711480721508e-14,4.091650225768611e-18],[4.1902845922886034e-14,6.54710047636051e-17]],[[1.1834099605382856e-14,3.278022730041775e-18],[4.7336398421531424e-14,5.246174522910571e-17]],[[1.056173135011639e-14,2.8938531606297144e-18],[4.224692540046556e-14,4.632675747097532e-17]],[[9.662495308850296e-15,3.1966408256475867e-18],[3.864998123540118e-14,5.115391746378121e-17]],[[9.8939217888533e-15,3.72223346496336e-18],[3.95756871554132e-14,5.956007026474823e-17]],[[9.394630074466953e-15,3.2666579898087674e-18],[3.757852029786781e-14,5.2259304854364955e-17]],[[9.03320477774141e-15,2.538157553339786e-18],[3.613281911096564e-14,4.060097792275688e-17]],[[1.0370627525944764e-14,3.704930990807211e-18],[4.1482510103779057e-14,5.925539271081867e-17]],[[1.086253537981802e-14,3.508444193109289e-18],[4.345014151927208e-14,5.61169419313466e-17]],[[1.1063079314924179e-14,3.001697917812449e-18],[4.4252317259696715e-14,4.802981106219124e-17]],[[8.099672473221353e-15,3.154195834460663e-18],[3.2398689892885414e-14,5.045605230410801e-17]],[[9.112364247800528e-15,2.425874739067049e-18],[3.6449456991202114e-14,3.881828637026981e-17]],[[1.3149266375977998e-14,4.44620101184691e-18],[5.259706550391199e-14,7.114148959609427e-17]],[[1.4258997545078757e-14,4.158404956130976e-18],[5.703599018031503e-14,6.652600548573247e-17]],[[1.1808472903420664e-14,3.67231884725514e-18],[4.723389161368266e-14,5.876307465266868e-17]],[[9.414094364581773e-15,2.6930581641603732e-18],[3.765637745832709e-14,4.3085027402779256e-17]],[[7.60338448366627e-15,3.0555683919835147e-18],[3.041353793466508e-14,4.8900790288097546e-17]],[[8.497232272245267e-15,3.577060446787199e-18],[3.398892908898107e-14,5.729772463737462e-17]],[[9.20512161083892e-15,4.5351772579506366e-18],[3.682048644335568e-14,7.259832575711638e-17]],[[9.205121610838525e-15,4.535173733887933e-18],[3.68204864433541e-14,7.259827415455552e-17]],[[9.915324528766366e-15,4.2869914438705135e-18],[3.9661298115065465e-14,6.86272631102496e-17]],[[9.107430599536229e-15,3.522704409506578e-18],[3.6429722398144916e-14,5.641505434063271e-17]],[[8.711900304927301e-15,3.579621338699369e-18],[3.4847601219709204e-14,5.732452286749226e-17]],[[9.269498775058197e-15,3.2367028234708336e-18],[3.7077995100232786e-14,5.1842530456111994e-17]],[[8.979023439979404e-15,3.3528917361001205e-18],[3.5916093759917614e-14,5.3663478050696996e-17]],[[1.0789944727094926e-14,4.3380865329692895e-18],[4.3159778908379705e-14,6.944464912950259e-17]],[[1.0477602373623534e-14,5.413331486521508e-18],[4.1910409494494136e-14,8.663926559940997e-17]],[[1.0673370447076833e-14,4.990898084039172e-18],[4.269348178830733e-14,7.984179154616306e-17]],[[1.1559194749209885e-14,4.832351475582857e-18],[4.623677899683954e-14,7.730911061260908e-17]],[[1.019877787907634e-14,4.014107875823384e-18],[4.079511151630536e-14,6.422938398035412e-17]],[[8.320326306040113e-15,4.8789980740056995e-18],[3.328130522416045e-14,7.807283342527343e-17]],[[1.203468028767453e-14,4.360714453408063e-18],[4.813872115069812e-14,6.978427653218594e-17]],[[1.0786489194953654e-14,5.093469684949267e-18],[4.3145956779814615e-14,8.153629368067555e-17]],[[1.155199537781019e-14,4.393265556506869e-18],[4.620798151124076e-14,7.031586938643186e-17]],[[9.10111385558557e-15,5.667772691847271e-18],[3.640445542234228e-14,9.069030994261662e-17]],[[1.0174511255707162e-14,5.270047254395234e-18],[4.069804502282865e-14,8.430324662386729e-17]],[[8.709230941520016e-15,5.923274087004423e-18],[3.4836923766080065e-14,9.474829345239629e-17]],[[9.611715419866126e-15,4.619377719715437e-18],[3.84468616794645e-14,7.39242615319142e-17]],[[8.8665642021573e-15,5.100889202821587e-18],[3.54662568086292e-14,8.1639967827802e-17]],[[9.143784951727341e-15,4.2103663124514434e-18],[3.6575139806909366e-14,6.739844364729104e-17]],[[6.6923821572022146e-15,4.8410655546096375e-18],[2.6769528628808858e-14,7.74727138351539e-17]],[[7.764759855150976e-15,3.833779922427705e-18],[3.10590394206039e-14,6.1365017507228e-17]],[[7.218978914827471e-15,3.929963262941952e-18],[2.8875915659309885e-14,6.291517442392719e-17]],[[7.056418759493808e-15,6.170931912230568e-18],[2.8225675037975233e-14,9.875675780277245e-17]],[[6.554853829849631e-15,6.127280834656726e-18],[2.6219415319398524e-14,9.805356466390297e-17]],[[6.347483891581813e-15,6.34633943153849e-18],[2.5389935566327253e-14,1.0153896607112402e-16]],[[6.9423143204545225e-15,6.5456898144714915e-18],[2.776925728181809e-14,1.0473965830882493e-16]],[[5.864209999933642e-15,6.478431956148238e-18],[2.3456839999734567e-14,1.036805525419776e-16]],[[6.966896156572266e-15,7.726390650297508e-18],[2.7867584626289062e-14,1.236419689446864e-16]],[[4.849438767280486e-15,7.315562000101025e-18],[1.9397755069121944e-14,1.1705485662350435e-16]],[[4.3042387676710634e-15,5.462778269050881e-18],[1.7216955070684254e-14,8.744000397318735e-17]],[[5.476253435357174e-15,4.497915720123948e-18],[2.1905013741428696e-14,7.194834768315332e-17]],[[4.491533764179543e-15,4.1194082406670976e-18],[1.796613505671817e-14,6.58615757689808e-17]],[[5.8115501643203564e-15,3.805663709345862e-18],[2.3246200657281426e-14,6.086119456023625e-17]],[[4.097867893496166e-15,3.968924817517891e-18],[1.6391471573984664e-14,6.34701120883882e-17]],[[7.063272672870419e-15,3.9183627654872516e-18],[2.8253090691481676e-14,6.261403440875018e-17]],[[5.131500732626446e-15,4.1880653038425044e-18],[2.0526002930505783e-14,6.693072959116086e-17]],[[6.336685340389339e-15,5.765813567132789e-18],[2.5346741361557357e-14,9.221976443450209e-17]],[[3.860567191635374e-15,4.502215563245542e-18],[1.5442268766541497e-14,7.203392334320511e-17]],[[5.320908344555247e-15,4.4886235778092286e-18],[2.1283633378220987e-14,7.183594946646198e-17]],[[4.2516919380907136e-15,5.424607821727082e-18],[1.7006767752362854e-14,8.685491829719704e-17]],[[4.257225163746746e-15,3.936233830437097e-18],[1.7028900654986985e-14,6.296421841586041e-17]],[[4.0621754541437066e-15,4.637034345298601e-18],[1.6248701816574826e-14,7.422378893860368e-17]],[[4.899874266047099e-15,4.8392390006291365e-18],[1.9599497064188396e-14,7.749960295676963e-17]],[[4.9250590971219764e-15,4.7504964992446615e-18],[1.9700236388487906e-14,7.606316791757624e-17]],[[4.827128686182279e-15,5.103529191706823e-18],[1.9308514744729115e-14,8.16814685035016e-17]],[[4.482673552782135e-15,4.5329762485682376e-18],[1.793069421112854e-14,7.256433454383652e-17]],[[3.5898500133896585e-15,4.018558559241928e-18],[1.4359400053558634e-14,6.433358920464121e-17]],[[3.589772395505952e-15,4.018558559241054e-18],[1.4359089582023808e-14,6.433358920463198e-17]],[[4.484457122587287e-15,4.2620033218730605e-18],[1.7937828490349148e-14,6.819415822739222e-17]],[[3.4368587030854916e-15,3.7761359278687456e-18],[1.3747434812341966e-14,6.0435158539726e-17]],[[3.847254932628796e-15,3.4103474295994488e-18],[1.5389019730515186e-14,5.4581872010644454e-17]],[[4.0374491973883374e-15,3.058873227592554e-18],[1.614979678955335e-14,4.8978825578761225e-17]],[[5.74426311396741e-15,1.952319992940602e-18],[2.297705245586964e-14,3.123907962215812e-17]],[[4.567267452480961e-15,2.34273138723451e-18],[1.8269069809923843e-14,3.750618491205886e-17]],[[4.850859919067881e-15,2.787463668443725e-18],[1.9403439676271525e-14,4.4560905726553954e-17]],[[4.9956890063591576e-15,2.982439372628629e-18],[1.998275602543663e-14,4.776493471070794e-17]],[[4.439920627945033e-15,3.446428837722042e-18],[1.775968251178013e-14,5.5238232506936555e-17]],[[3.283570964537801e-15,2.1942885588699066e-18],[1.3134283858151204e-14,3.515538667564792e-17]],[[3.0813186769844782e-15,2.4302771888224498e-18],[1.2325274707937913e-14,3.89366174678379e-17]],[[3.2485297191937195e-15,1.6724091044587727e-18],[1.2994118876774878e-14,2.682448922544199e-17]],[[2.745309500834768e-15,1.6415028820133394e-18],[1.0981238003339072e-14,2.6291274044351253e-17]],[[3.2003177567396445e-15,1.856854309612695e-18],[1.2801271026958578e-14,2.973762470424674e-17]],[[3.5273819583788457e-15,2.0005955536809148e-18],[1.4109527833515383e-14,3.202679897391914e-17]],[[2.9716950250140645e-15,2.3833688286401275e-18],[1.1886780100056258e-14,3.8110570742133235e-17]],[[3.1291162239874234e-15,1.8342922959151454e-18],[1.2516464895949694e-14,2.936954248874927e-17]],[[1.860925760401754e-15,1.340402941300479e-18],[7.443703041607015e-15,2.144175039385629e-17]],[[1.9594761813303436e-15,1.6984560491428932e-18],[7.837904725321375e-15,2.717845299612257e-17]],[[2.1469199898248447e-15,1.754965196031623e-18],[8.587679959299379e-15,2.809220334977723e-17]],[[1.7866931024436052e-15,1.4771834218725494e-18],[7.146772409774421e-15,2.3643881735693723e-17]],[[1.8450434057551985e-15,1.001412492680428e-18],[7.380173623020794e-15,1.6033617074540086e-17]],[[1.7222883756254587e-15,8.013481983544158e-19],[6.889153502501835e-15,1.2823396833666415e-17]],[[1.741546609371292e-15,7.7766314401003895e-19],[6.966186437485168e-15,1.2424168891552643e-17]],[[1.7418493542273575e-15,7.782925097560937e-19],[6.96739741690943e-15,1.2434241701904675e-17]],[[2.0803742146071665e-15,1.256118518302499e-18],[8.321496858428666e-15,2.0098602699409293e-17]],[[1.7036280445313951e-15,9.073488157285276e-19],[6.8145121781255805e-15,1.4526003202690933e-17]],[[1.9365594425396893e-15,9.416830785712961e-19],[7.746237770158757e-15,1.5091751126631542e-17]],[[1.4415756067899832e-15,9.056793741424508e-19],[5.766302427159933e-15,1.4520528841163287e-17]],[[2.1339997269561704e-15,7.549255942948013e-19],[8.535998907824681e-15,1.2110139936987512e-17]],[[1.7171211814081157e-15,1.1627285304424408e-18],[6.868484725632463e-15,1.8625941225206753e-17]],[[1.721509379245477e-15,1.003491893602489e-18],[6.886037516981908e-15,1.6089398048403597e-17]],[[1.1502357657616236e-15,1.2459889434253708e-18],[4.6009430630464945e-15,1.9978181768884416e-17]],[[1.0958899309784656e-15,6.806587913963292e-19],[4.383559723913862e-15,1.0906034437942828e-17]],[[1.0370871629035213e-15,8.016098355756921e-19],[4.148348651614085e-15,1.2838735537730753e-17]],[[1.1510320899152477e-15,1.030324903530477e-18],[4.604128359660991e-15,1.649694457219291e-17]],[[9.288964070287777e-16,9.546853707885313e-19],[3.715585628115111e-15,1.5297756377999767e-17]],[[6.8860960402281e-16,7.155201830040323e-19],[2.75443841609124e-15,1.145909737325986e-17]],[[6.769823515511736e-16,8.226014979737844e-19],[2.7079294062046943e-15,1.3172600543980948e-17]],[[5.128235967931034e-16,7.587691621763766e-19],[2.0512943871724135e-15,1.2145402431470503e-17]],[[6.356649674417229e-16,6.528246829058463e-19],[2.5426598697668914e-15,1.0449944693374425e-17]],[[4.666703561046045e-16,7.607284232407263e-19],[1.866681424418418e-15,1.2170460664789393e-17]],[[3.446418067009597e-16,5.195118403645789e-19],[1.3785672268038389e-15,8.315067747729017e-18]],[[4.060636493207063e-16,4.385954086438296e-19],[1.6242545972828253e-15,7.02735846826371e-18]],[[3.3104925582392613e-16,4.1332880512217838e-19],[1.3241970232957045e-15,6.619784451952299e-18]],[[3.2602265973536244e-16,3.8635724138568706e-19],[1.3040906389414498e-15,6.1910907943738955e-18]],[[2.93698233412523e-16,3.7603367927863665e-19],[1.174792933650092e-15,6.026488715037292e-18]],[[2.749905087508059e-16,3.5347635178686173e-19],[1.0999620350032235e-15,5.663936893219156e-18]],[[2.3399368498219936e-16,3.615726734619654e-19],[9.359747399287975e-16,5.7932729682164805e-18]],[[2.1258570018942617e-16,2.103414170072288e-19],[8.503428007577047e-16,3.3697388461749462e-18]],[[2.855944594176794e-16,3.0957350636240236e-19],[1.1423778376707176e-15,4.958087758656904e-18]],[[2.577711457575468e-16,2.205241577733368e-19],[1.0310845830301872e-15,3.528337760111489e-18]],[[3.561850660519841e-16,1.6759557863238024e-19],[1.4247402642079364e-15,2.687986013780816e-18]],[[2.5893049328165783e-16,1.1912986585215426e-19],[1.0357219731266313e-15,1.9080126768438982e-18]],[[1.8468859282403076e-16,1.824209725127198e-19],[7.38754371296123e-16,2.921174326148056e-18]],[[1.8888906325701703e-16,1.0531760513768785e-19],[7.555562530280681e-16,1.6867746726102954e-18]],[[2.2573239905577174e-16,8.065756929139416e-20],[9.02929596223087e-16,1.2903814429068744e-18]],[[1.5105066430647425e-16,1.0146173055761811e-19],[6.04202657225897e-16,1.6221470452302394e-18]],[[5.768952280734507e-17,9.11878384307981e-20],[2.307580912293803e-16,1.4606817920881728e-18]],[[9.084123977914785e-17,7.781160191492474e-20],[3.633649591165914e-16,1.2459525178679942e-18]],[[8.439053360081984e-17,9.940389918808854e-20],[3.3756213440327935e-16,1.5920399090378754e-18]],[[5.3172547543386814e-17,8.573001694396553e-20],[2.1269019017354726e-16,1.3715878807771503e-18]],[[5.848346950881961e-17,4.483387893653295e-20],[2.3393387803527844e-16,7.171795649762757e-19]],[[4.9388081372080564e-17,4.38350770646304e-20],[1.9755232548832226e-16,7.022805002240469e-19]],[[6.198956996136645e-17,2.8872569484383583e-20],[2.479582798454658e-16,4.622879848514974e-19]],[[2.8344450011267284e-17,3.0602087230180306e-20],[1.1337780004506913e-16,4.890398671525972e-19]],[[3.2173340678977194e-17,4.5460244706945755e-20],[1.2869336271590878e-16,7.263502663706636e-19]],[[3.4666600472805534e-17,2.1629668516495936e-20],[1.3866640189122214e-16,3.4488108301094643e-19]],[[3.2860669680715545e-17,1.8300641592736217e-20],[1.3144267872286218e-16,2.920171666015409e-19]],[[3.2855866392234596e-17,1.830324725379849e-20],[1.3142346556893838e-16,2.920582097792678e-19]],[[3.0851151473642345e-17,1.888980052033768e-20],[1.2340460589456938e-16,3.015179587558966e-19]],[[3.108416769033293e-17,1.9576724068290487e-20],[1.2433667076133173e-16,3.1250505061244394e-19]],[[3.178777236576256e-17,2.0587757359896723e-20],[1.2715108946305024e-16,3.287086346404727e-19]],[[3.1904714506910726e-17,1.804180442067485e-20],[1.276188580276429e-16,2.8795747202945044e-19]],[[4.344706320193118e-17,1.9336563708257216e-20],[1.737882528077247e-16,3.092735150601054e-19]],[[3.31489580513914e-17,2.0875825838452168e-20],[1.325958322055656e-16,3.343112553258733e-19]],[[2.2191620813269048e-17,2.2186022743909205e-20],[8.876648325307619e-17,3.5517648981784634e-19]],[[1.8517315794769322e-17,1.2028405238264546e-20],[7.406926317907729e-17,1.9234030541323456e-19]],[[1.5532542158436245e-17,1.188809102336323e-20],[6.213016863374498e-17,1.9024376936968427e-19]],[[1.8060351536616558e-17,5.056846686892483e-21],[7.224140614646623e-17,8.093273620096704e-20]],[[1.4716877107723927e-17,6.839153617226688e-21],[5.886750843089571e-17,1.0966915463438296e-19]],[[1.1186768658498105e-17,4.998227662114437e-21],[4.474707463399242e-17,7.998320026971659e-20]],[[7.193421081636686e-18,3.422913470588393e-21],[2.8773684326546745e-17,5.488153109727908e-20]],[[4.706717244463496e-18,2.9926049362493888e-21],[1.8826868977853985e-17,4.7955993154732083e-20]],[[4.653776225924385e-18,2.6451357874990264e-21],[1.861510490369754e-17,4.2475162499594724e-20]],[[4.1298837341291005e-18,2.4696555538971515e-21],[1.6519534936516402e-17,3.96207142090869e-20]],[[7.485840005351411e-19,2.3956255892440596e-21],[2.9943360021405645e-18,3.841987835081619e-20]],[[1.9840939230007765e-18,2.758729170058162e-21],[7.936375692003106e-18,4.422376588001548e-20]],[[1.010264152706571e-18,1.7418323473909618e-21],[4.041056610826284e-18,2.7937578934879306e-20]],[[1.1013593133949287e-18,1.0672533263376505e-21],[4.405437253579715e-18,1.7139906880100167e-20]],[[1.1282089524895978e-18,8.411277596424817e-22],[4.512835809958391e-18,1.3504634344987083e-20]],[[6.524193307618301e-19,8.64864534174441e-22],[2.6096773230473204e-18,1.3884630999058024e-20]],[[2.7295292236205628e-19,7.070366488133174e-22],[1.0918116894482251e-18,1.1345671252799003e-20]],[[3.5615512355343255e-19,4.6272010657667255e-22],[1.4246204942137302e-18,7.422551736680046e-21]],[[3.5620012380621417e-19,4.627323523989735e-22],[1.4248004952248567e-18,7.422751044157774e-21]],[[2.685140940486223e-19,4.1936514173528975e-22],[1.0740563761944891e-18,6.72383232926078e-21]],[[2.904359282606212e-19,2.756793564531538e-22],[1.1617437130424848e-18,4.419981476751542e-21]],[[2.854295334843038e-19,2.698043242686954e-22],[1.1417181339372152e-18,4.3271183246367514e-21]],[[3.1189171599713467e-19,2.6062250031946627e-22],[1.2475668639885387e-18,4.1805355524643064e-21]],[[1.8942860277348735e-19,3.652291090859242e-22],[7.577144110939494e-19,5.855967621934201e-21]],[[8.208669379597659e-20,1.85656270234373e-22],[3.2834677518390635e-19,2.981376584803769e-21]],[[8.522317869419187e-20,2.2242991207215935e-22],[3.4089271477676747e-19,3.5672077798890445e-21]],[[1.3560395748435054e-19,1.3301701647350425e-22],[5.4241582993740215e-19,2.1329620471326653e-21]],[[9.574938715428361e-20,8.599690750892252e-23],[3.8299754861713443e-19,1.377912024073454e-21]],[[5.177818030523064e-20,5.380706965569386e-23],[2.0711272122092256e-19,8.599177986206511e-22]],[[6.18990130417061e-20,5.851920662896833e-23],[2.475960521668244e-19,9.356372810179498e-22]],[[2.591879400109335e-20,4.1981536527620924e-23],[1.036751760043734e-19,6.719127617057992e-22]],[[2.794948849471389e-20,3.658700445249682e-23],[1.1179795397885557e-19,5.859342717514114e-22]],[[1.436184467207932e-20,1.0485874487010831e-23],[5.744737868831728e-20,1.6760979956727232e-22]],[[1.4414231531654222e-20,1.2590029612127447e-23],[5.765692612661689e-20,2.0151311129193035e-22]],[[1.1202694512673197e-20,5.903357219128125e-24],[4.4810778050692787e-20,9.434750539215189e-23]],[[5.349616059418202e-21,5.054221206524343e-24],[2.1398464237672808e-20,8.071926666589765e-23]],[[2.8285592206396127e-21,4.797391065159555e-24],[1.131423688255845e-20,7.666483654473919e-23]],[[2.9982312574573192e-21,3.3933637121147664e-24],[1.1992925029829277e-20,5.421833053471359e-23]],[[1.1229814098878205e-21,2.3379901176864998e-24],[4.491925639551282e-21,3.7358328029024386e-23]],[[1.0831942182890044e-21,1.7243012456359016e-24],[4.332776873156018e-21,2.7557784285737406e-23]],[[5.811955015134896e-22,1.290292987878673e-24],[2.3247820060539586e-21,2.0608029829531095e-23]],[[3.950996799525637e-22,9.940922119732548e-25],[1.5803987198102548e-21,1.5874806215506725e-23]],[[3.009699309947955e-22,9.500915757215232e-25],[1.203879723979182e-21,1.5180130719245433e-23]],[[2.198591522064271e-22,8.413179534291e-25],[8.794366088257084e-22,1.3446458637350523e-23]],[[1.1571031127867737e-22,6.45462023877292e-25],[4.628412451147095e-22,1.0313488533907688e-23]],[[1.616516475766461e-22,5.608155695372764e-25],[6.466065903065844e-22,8.962237286085324e-24]],[[2.5389761732555476e-22,4.681683429592889e-25],[1.015590469302219e-21,7.481517628009925e-24]],[[1.9897337496299839e-22,2.9439950071288224e-25],[7.9589349985199355e-22,4.7057142060419935e-24]],[[8.893861549847863e-23,2.265432141834837e-25],[3.557544619939145e-22,3.624877736017854e-24]],[[4.698689156796221e-23,1.2974396383502293e-25],[1.8794756627184884e-22,2.0755414531231282e-24]],[[5.1064156404987675e-23,7.31299434005256e-26],[2.042566256199507e-22,1.170532378420756e-24]],[[2.996379230227188e-23,4.987079886164195e-26],[1.1985516920908753e-22,7.984665360759428e-25]],[[6.2695370841016535e-24,1.500434813688461e-26],[2.5078148336406614e-23,2.404772526062297e-25]],[[9.417913250121869e-24,1.1700800355481638e-26],[3.7671653000487477e-23,1.8745729166785481e-25]],[[5.412276203121006e-24,7.795933067299616e-27],[2.1649104812484023e-23,1.2489019603029722e-25]],[[3.8458598347430954e-24,4.17232826339746e-27],[1.5383439338972382e-23,6.686512351463795e-26]],[[2.553419741134004e-24,2.4167901070802258e-27],[1.0213678964536016e-23,3.874856715319894e-26]],[[1.5448601533841137e-24,1.511249413776215e-27],[6.179440613536455e-24,2.4222268846601525e-26]],[[1.0261292605829662e-24,7.943496015341322e-28],[4.104517042331865e-24,1.2738900436293449e-26]],[[5.626618074670983e-25,3.7784606534978326e-28],[2.250647229868393e-24,6.060553815215791e-27]],[[2.415723179321986e-25,1.756937600400144e-28],[9.662892717287943e-25,2.8187302042461455e-27]],[[1.4922940289039447e-25,1.1330363828041873e-28],[5.969176115615779e-25,1.81648730629874e-27]],[[5.126366823507945e-26,6.279567677119693e-29],[2.050546729403178e-25,1.0071738497110252e-27]],[[3.3868789936060585e-26,4.920441516558732e-29],[1.3547515974424234e-25,7.8904055874628225e-28]],[[2.596173623209227e-26,3.6503272205114706e-29],[1.0384694492836907e-25,5.855529835648921e-28]],[[2.2058443216302448e-26,2.9360403692277405e-29],[8.823377286520979e-26,4.711895168496617e-28]],[[1.653748769092903e-26,2.2499469496288094e-29],[6.614995076371612e-26,3.6119726366764945e-28]],[[1.6538038552406324e-26,2.2499788846671012e-29],[6.61521542096253e-26,3.6120246435702936e-28]],[[1.0204848277264351e-26,1.42795349356156e-29],[4.0819393109057405e-26,2.291841664129021e-28]],[[6.99293286828656e-27,9.470703270338885e-30],[2.797173147314624e-26,1.5190285694572866e-28]],[[5.249472984104038e-27,6.262686494303608e-30],[2.0997891936416153e-26,1.0040169131469611e-28]],[[1.9648982157226516e-27,3.842180459028245e-30],[7.859592862890607e-27,6.163025422489108e-29]],[[1.364309950230147e-27,2.1536809390865567e-30],[5.457239800920588e-27,3.453996469637393e-29]],[[5.311012683090157e-28,9.165633805514527e-31],[2.1244050732360628e-27,1.4699743583424895e-29]],[[2.7428458839688063e-28,4.491509184155032e-31],[1.0971383535875225e-27,7.200565034095479e-30]],[[1.285563938530757e-28,2.4012089083981768e-31],[5.142255754123028e-28,3.850484335675041e-30]],[[5.843072179798732e-29,9.315988078135629e-32],[2.3372288719194926e-28,1.4945123102780639e-30]],[[3.2985677581586635e-29,4.166549946124831e-32],[1.3194271032634654e-28,6.682936846897844e-31]],[[1.5281801626593872e-29,1.6463540216393503e-32],[6.112720650637549e-29,2.640605529629298e-31]],[[6.503314552360105e-30,7.769142389320568e-33],[2.601325820944042e-29,1.2456808684143735e-31]],[[2.359113421685515e-30,3.106530716986286e-33],[9.43645368674206e-30,4.979242571690136e-32]],[[1.0138957168093407e-30,1.2776563561354005e-33],[4.0555828672373626e-30,2.047747187259521e-32]],[[3.602985732733932e-31,5.0863291008837885e-34],[1.4411942930935729e-30,8.152541484467109e-33]],[[1.6084097778590404e-31,1.9820824465342333e-34],[6.433639111436162e-31,3.176277857698913e-33]],[[6.095190541008635e-32,7.243822704562918e-35],[2.438076216403454e-31,1.1605631208489916e-33]],[[2.1385682724207228e-32,2.384801759483841e-35],[8.554273089682891e-32,3.8200144614738288e-34]],[[7.700108346682374e-33,7.515324790400718e-36],[3.08004333867295e-32,1.204022207745217e-34]],[[2.917435385051654e-33,2.7763100636432653e-36],[1.1669741540206616e-32,4.447637064307298e-35]],[[2.2280298328440606e-33,2.125141491568e-36],[8.912119331376242e-33,3.4046913297342017e-35]],[[1.7663155856312582e-33,1.7273492028633598e-36],[7.065262342525033e-33,2.767647107908073e-35]],[[1.5088747367528559e-33,1.4112527536401638e-36],[6.0354989470114236e-33,2.2612619932116334e-35]],[[1.2145637182135912e-33,1.0774423290727805e-36],[4.858254872854365e-33,1.7264199382291426e-35]],[[1.2145834112283756e-33,1.0774497485314781e-36],[4.858333644913502e-33,1.7264318521725748e-35]],[[5.082918191474215e-34,4.817039776718761e-37],[2.033167276589686e-33,7.7191648257981e-36]],[[2.053211340964857e-34,1.8752404190436037e-37],[8.212845363859429e-34,3.0053355371374935e-36]],[[7.562475441416698e-35,6.904193809214823e-38],[3.024990176566679e-34,1.1070823590648418e-36]],[[2.795371904092908e-35,2.714394224016733e-38],[1.1181487616371633e-34,4.352622253903372e-37]],[[9.474696049038329e-36,7.518926843955667e-39],[3.7898784196153315e-35,1.2056990252491537e-37]],[[2.767493658920313e-36,2.0007461920584997e-39],[1.1069974635681252e-35,3.208244716459387e-38]],[[7.2906182011103815e-37,5.9018595329752154e-40],[2.9162472804441526e-36,9.463208354407294e-39]],[[2.132295899971322e-37,1.6671767904997756e-40],[8.529183599885287e-37,2.6738020643689172e-39]],[[5.352379274889965e-38,4.1275064427997724e-41],[2.140951709955986e-37,6.620944552227777e-40]],[[1.4385547837048934e-38,9.820918997627984e-42],[5.754219134819574e-38,1.5756459399457802e-40]],[[3.632312198943925e-39,2.338005416904709e-42],[1.45292487957757e-38,3.7525226081779466e-41]],[[8.772454515010162e-40,6.362767020011e-43],[3.508981806004065e-39,1.0209458602189568e-41]],[[1.7295722549417834e-40,1.3417215400787723e-43],[6.918289019767134e-40,2.1527192779926586e-42]],[[4.087750782651354e-41,2.6863195687081445e-44],[1.6351003130605415e-40,4.311448028815758e-43]],[[8.901067449806592e-42,5.318781902264229e-45],[3.560426979922637e-41,8.540159244002111e-44]],[[1.8681054094294216e-42,1.0844933598933118e-45],[7.472421637717686e-42,1.7417046390894343e-44]],[[2.976390009915141e-43,2.0162712356770176e-46],[1.1905560039660565e-42,3.238377333628457e-45]],[[5.485599748235951e-44,3.766039026173227e-47],[2.1942398992943803e-43,6.047940032873529e-46]],[[1.0571517315708631e-44,6.89126039814386e-48],[4.2286069262834524e-44,1.106611231512963e-46]],[[1.8899020264123896e-45,1.3095020923417403e-48],[7.559608105649559e-45,2.1022037622867719e-47]]],"values":[[[2.6939298309543324e-05,0.0],[0.0001077571932381733,0.0]],[[2.6939298309542996e-05,1.3146948886803453e-29],[0.00010775719323817198,2.1035118218885525e-28]],[[2.6939298309542996e-05,2.629389777360698e-29],[0.00010775719323817198,4.207023643777117e-28]],[[2.6939298309542996e-05,3.944084666041185e-29],[0.00010775719323817198,6.310535465665896e-28]],[[2.6939298309542996e-05,5.258779554721302e-29],[0.00010775719323817198,8.414047287554083e-28]],[[2.6939298309542996e-05,1.709103355284207e-28],[0.00010775719323817198,2.734565368454731e-27]],[[2.6939298309542996e-05,2.892328755096284e-28],[0.00010775719323817198,4.6277260081540544e-27]],[[2.6939298309542996e-05,4.075554154908351e-28],[0.00010775719323817198,6.520886647853362e-27]],[[2.6939298309542996e-05,5.258779554720423e-28],[0.00010775719323817198,8.414047287552677e-27]],[[2.6939298309542996e-05,1.709103355284455e-27],[0.00010775719323817198,2.734565368455128e-26]],[[2.6939298309542996e-05,2.892328755096856e-27],[0.00010775719323817198,4.6277260081549695e-26]],[[2.6939298309542996e-05,4.075554154909254e-27],[0.00010775719323817198,6.520886647854807e-26]],[[2.6939298309542996e-05,5.258779554721672e-27],[0.00010775719323817198,8.414047287554675e-26]],[[2.6939298309542996e-05,1.7091033552850044e-26],[0.00010775719323817198,2.734565368456007e-25]],[[2.6939298309543e-05,2.8923287550979485e-26],[0.000107757193238172,4.627726008156718e-25]],[[2.6939298309543e-05,4.0755541549108935e-26],[0.000107757193238172,6.52088664785743e-25]],[[2.6939298309542996e-05,5.258779554723707e-26],[0.00010775719323817198,8.414047287557931e-25]],[[2.6939298309542996e-05,1.7091033552851694e-25],[0.00010775719323817198,2.734565368456271e-24]],[[2.6939298309543003e-05,2.892328755097715e-25],[0.00010775719323817201,4.627726008156344e-24]],[[2.6939298309542996e-05,4.0755541549100903e-25],[0.00010775719323817198,6.5208866478561445e-24]],[[2.693929830954299e-05,5.258779554722078e-25],[0.00010775719323817196,8.414047287555325e-24]],[[2.6939298309542996e-05,1.7091033552845396e-24],[0.00010775719323817198,2.7345653684552633e-23]],[[2.6939298309543033e-05,2.8923287550972372e-24],[0.00010775719323817213,4.6277260081555796e-23]],[[2.6939298309543023e-05,4.0755541549097116e-24],[0.00010775719323817209,6.520886647855539e-23]],[[2.6939298309543036e-05,5.258779554721873e-24],[0.00010775719323817215,8.414047287554997e-23]],[[2.6939298309543138e-05,1.7091033552848504e-23],[0.00010775719323817255,2.7345653684557606e-22]],[[2.6939298309543114e-05,2.892328755097573e-23],[0.00010775719323817246,4.627726008156117e-22]],[[2.6939298309543118e-05,4.075554154910037e-23],[0.00010775719323817247,6.520886647856059e-22]],[[2.693929830954311e-05,5.2587795547225137e-23],[0.00010775719323817244,8.414047287556022e-22]],[[2.693929830954303e-05,1.7091033552847485e-22],[0.00010775719323817212,2.7345653684555976e-21]],[[2.693929830954288e-05,2.8923287550976325e-22],[0.00010775719323817152,4.627726008156212e-21]],[[2.6939298309542816e-05,4.075554154909941e-22],[0.00010775719323817126,6.520886647855906e-21]],[[2.6939298309542803e-05,5.258779554722309e-22],[0.00010775719323817121,8.414047287555695e-21]],[[2.6939298309542108e-05,1.709103355283719e-21],[0.00010775719323816843,2.7345653684539506e-20]],[[2.693929830954149e-05,2.8923287550950887e-21],[0.00010775719323816597,4.627726008152141e-20]],[[2.6939298309540817e-05,4.075554154905786e-21],[0.00010775719323816327,6.520886647849257e-20]],[[2.6939298309540275e-05,5.258779554715947e-21],[0.0001077571932381611,8.414047287545516e-20]],[[2.6939298309534068e-05,1.709103355279417e-20],[0.00010775719323813627,2.7345653684470676e-19]],[[2.6939298309527715e-05,2.8923287550827995e-20],[0.00010775719323811086,4.627726008132479e-19]],[[2.693929830952143e-05,4.075554154882276e-20],[0.00010775719323808572,6.520886647811642e-19]],[[2.6939298309515166e-05,5.2587795546775926e-20],[0.00010775719323806066,8.414047287484148e-19]],[[2.693929830945262e-05,1.709103355239995e-19],[0.00010775719323781048,2.734565368383993e-18]],[[2.693929830939001e-05,2.892328754969934e-19],[0.00010775719323756005,4.6277260079518975e-18]],[[2.6939298309327514e-05,4.075554154657663e-19],[0.00010775719323731006,6.520886647452267e-18]],[[2.6939298309264962e-05,5.258779554303113e-19],[0.00010775719323705985,8.414047286884992e-18]],[[2.6939298308639273e-05,1.7091033548434677e-18],[0.00010775719323455709,2.7345653677495594e-17]],[[2.693929830801375e-05,2.8923287538333654e-18],[0.000107757193232055,4.6277260061334173e-17]],[[2.69392983073884e-05,4.075554152400319e-18],[0.0001077571932295536,6.520886643840573e-17]],[[2.6939298306762956e-05,5.258779550543856e-18],[0.00010775719322705182,8.414047280870274e-17]],[[2.693929830050915e-05,1.7091033508713647e-17],[0.0001077571932020366,2.7345653613942945e-16]],[[2.6939298294256152e-05,2.892328742457922e-17],[0.00010775719317702461,4.627725987932992e-16]],[[2.6939298288004483e-05,4.075554129813881e-17],[0.00010775719315201793,6.520886607702841e-16]],[[2.6939298281754067e-05,5.2587795129389105e-17],[0.00010775719312701627,8.414047220703308e-16]],[[2.6939298219308627e-05,1.7091033111510216e-16],[0.00010775719287723451,2.7345652978427445e-15]],[[2.6939298156971918e-05,2.892328628701676e-16],[0.00010775719262788767,4.627725805925859e-15]],[[2.6939298094743938e-05,4.075553903944346e-16],[0.00010775719237897575,6.520886246317264e-15]],[[2.6939298032624713e-05,5.258779136878952e-16],[0.00010775719213049885,8.41404661901683e-15]],[[2.6939297417417494e-05,1.7091029139114058e-15],[0.00010775718966966998,2.7345646622693445e-14]],[[2.693929681308871e-05,2.892327490975574e-15],[0.00010775718725235484,4.627723985592693e-14]],[[2.6939296219638452e-05,4.075551644810081e-15],[0.00010775718487855381,6.52088263175922e-14]],[[2.6939295637066406e-05,5.258775375344635e-15],[0.00010775718254826563,8.414040600656453e-14]],[[2.693929557256339e-05,5.391157274514522e-15],[0.00010775718229025356,8.625851639333626e-14]],[[2.6939295508196656e-05,5.523539168384713e-15],[0.00010775718203278662,8.837662669531421e-14]],[[2.6939295443966134e-05,5.655921056955066e-15],[0.00010775718177586453,9.049473691249605e-14]],[[2.69392953798717e-05,5.788302940225481e-15],[0.0001077571815194868,9.261284704488022e-14]],[[2.69392953094809e-05,5.934014901393319e-15],[0.0001077571812379236,9.49442384236305e-14]],[[2.693929523925519e-05,6.0797268561398895e-15],[0.00010775718095702076,9.727562969964213e-14]],[[2.6939295169194138e-05,6.225438804465072e-15],[0.00010775718067677655,9.960702087291312e-14]],[[2.693929509929819e-05,6.371150746368786e-15],[0.00010775718039719275,1.0193841194344227e-13]],[[2.6939295022554866e-05,6.531535024079949e-15],[0.00010775718009021946,1.0450456038689946e-13]],[[2.6939294946011327e-05,6.69191929401091e-15],[0.00010775717978404531,1.0707070870587538e-13]],[[2.6939294869667638e-05,6.852303556161538e-15],[0.00010775717947867055,1.0963685690036793e-13]],[[2.6939294793523814e-05,7.012687810531621e-15],[0.00010775717917409526,1.1220300497037373e-13]],[[2.6939294709944007e-05,7.18922181548201e-15],[0.00010775717883977603,1.1502754904967516e-13]],[[2.6939294626606285e-05,7.365755811005662e-15],[0.00010775717850642514,1.178520929781512e-13]],[[2.693929454351076e-05,7.542289797102274e-15],[0.00010775717817404304,1.206766367557969e-13]],[[2.6939294460657234e-05,7.718823773771626e-15],[0.00010775717784262893,1.2350118038260884e-13]],[[2.6939294369741054e-05,7.91313368202036e-15],[0.00010775717747896422,1.2661013891470395e-13]],[[2.6939294279118225e-05,8.107443578847128e-15],[0.0001077571771164729,1.2971909726405043e-13]],[[2.6939294188788718e-05,8.301753464251611e-15],[0.00010775717675515487,1.3282805543064329e-13]],[[2.6939294098752534e-05,8.496063338233518e-15],[0.00010775717639501014,1.3593701341447774e-13]],[[2.6939293999989468e-05,8.70993907073598e-15],[0.00010775717599995787,1.3935902513465688e-13]],[[2.6939293901581895e-05,8.923814789398898e-15],[0.00010775717560632758,1.427810366334068e-13]],[[2.6939293803529683e-05,9.13769049422182e-15],[0.00010775717521411873,1.4620304791072024e-13]],[[2.693929370583294e-05,9.351566185204279e-15],[0.00010775717482333176,1.4962505896658976e-13]],[[2.693929359870963e-05,9.586977895639615e-15],[0.00010775717439483851,1.5339164633372445e-13]],[[2.693929349201708e-05,9.82238958930578e-15],[0.00010775717396806832,1.571582334325566e-13]],[[2.6939293385754758e-05,1.0057801266202324e-14],[0.00010775717354301903,1.60924820263079e-13]],[[2.693929327992339e-05,1.0293212926328651e-14],[0.00010775717311969355,1.6469140682528219e-13]],[[2.6939293163933058e-05,1.0552329149085527e-14],[0.00010775717265573223,1.6883726638959731e-13]],[[2.6939293048464537e-05,1.0811445351523423e-14],[0.00010775717219385815,1.7298312562881385e-13]],[[2.69392929335181e-05,1.10705615336416e-14],[0.0001077571717340724,1.7712898454291998e-13]],[[2.6939292819093067e-05,1.1329677695439207e-14],[0.00010775717127637227,1.812748431319021e-13]],[[2.6939292693749087e-05,1.1614885320913458e-14],[0.00010775717077499635,1.8583816513973863e-13]],[[2.6939292569037225e-05,1.1900092921766989e-14],[0.0001077571702761489,1.9040148675364976e-13]],[[2.693929244495763e-05,1.2185300497998769e-14],[0.00010775716977983053,1.9496480797361908e-13]],[[2.6939292321509972e-05,1.2470508049607866e-14],[0.00010775716928603989,1.995281287996317e-13]],[[2.6939292186362616e-05,1.2784434310793203e-14],[0.00010775716874545047,2.045509489788981e-13]],[[2.6939292051981165e-05,1.3098360542144942e-14],[0.00010775716820792466,2.0957376868083446e-13]],[[2.6939291918365248e-05,1.3412286743661816e-14],[0.00010775716767346099,2.1459658790542045e-13]],[[2.6939291785515397e-05,1.3726212915342342e-14],[0.00010775716714206159,2.1961940665263235e-13]],[[2.6939291640173485e-05,1.4071749588219184e-14],[0.00010775716656069394,2.2514799341902654e-13]],[[2.693929149575942e-05,1.44172862249452e-14],[0.00010775716598303768,2.306765796070166e-13]],[[2.6939291352273007e-05,1.4762822825518506e-14],[0.00010775716540909203,2.362051652165723e-13]],[[2.693929120971439e-05,1.5108359389937483e-14],[0.00010775716483885756,2.4173375024766786e-13]],[[2.693929105387374e-05,1.5488689430547406e-14],[0.00010775716421549495,2.4781903089786844e-13]],[[2.693929089915672e-05,1.5869019427350826e-14],[0.00010775716359662688,2.53904310847176e-13]],[[2.6939290745563896e-05,1.6249349380345515e-14],[0.00010775716298225559,2.599895900955548e-13]],[[2.6939290593095167e-05,1.6629679289529047e-14],[0.00010775716237238067,2.6607486864296607e-13]],[[2.6939290426573254e-05,1.7048306153066764e-14],[0.00010775716170629301,2.727728984601048e-13]],[[2.6939290261412847e-05,1.74669329635201e-14],[0.00010775716104565139,2.7947092742790677e-13]],[[2.693929009761434e-05,1.7885559720885845e-14],[0.00010775716039045736,2.8616895554632056e-13]],[[2.6939289935177772e-05,1.8304186425160957e-14],[0.00010775715974071109,2.928669828152975e-13]],[[2.69392897579591e-05,1.8764966337104687e-14],[0.0001077571590318364,3.002394614070457e-13]],[[2.693928958239004e-05,1.922574618471967e-14],[0.00010775715832956016,3.0761193896954997e-13]],[[2.6939289408471e-05,1.9686525968001602e-14],[0.000107757157633884,3.149844155027416e-13]],[[2.6939289236201752e-05,2.0147305686946353e-14],[0.00010775715694480701,3.223568910065544e-13]],[[2.6939289048493478e-05,2.0654483163433826e-14],[0.00010775715619397391,3.304717306311396e-13]],[[2.6939288862783832e-05,2.1161660561964638e-14],[0.00010775715545113533,3.385865690084377e-13]],[[2.6939288679073045e-05,2.1668837882532955e-14],[0.00010775715471629218,3.467014061383554e-13]],[[2.6939288497361198e-05,2.217601512513361e-14],[0.00010775715398944479,3.5481624202081003e-13]],[[2.693928829966273e-05,2.2734262069709582e-14],[0.00010775715319865091,3.637481931349773e-13]],[[2.693928810438608e-05,2.329250891981111e-14],[0.00010775715241754432,3.726801427375771e-13]],[[2.693928791153099e-05,2.385075567543055e-14],[0.00010775715164612395,3.816120908284871e-13]],[[2.6939287721097524e-05,2.4409002336560762e-14],[0.0001077571508843901,3.9054403740759314e-13]],[[2.693928751428841e-05,2.5023461073337964e-14],[0.00010775715005715364,4.003753771971813e-13]],[[2.6939287310413132e-05,2.563791969561986e-14],[0.00010775714924165253,4.1020671515487323e-13]],[[2.6939287109471815e-05,2.6252378203396368e-14],[0.00010775714843788726,4.200380512805076e-13]],[[2.6939286911464317e-05,2.6866836596657708e-14],[0.00010775714764585727,4.2986938557392793e-13]],[[2.69392866969107e-05,2.7543167236194008e-14],[0.0001077571467876428,4.4069067580790545e-13]],[[2.6939286485911634e-05,2.8219497736966635e-14],[0.00010775714594364654,4.515119638216989e-13]],[[2.6939286278466933e-05,2.889582809896245e-14],[0.00010775714511386773,4.623332496150979e-13]],[[2.693928607457704e-05,2.957215832216829e-14],[0.00010775714429830816,4.731545331878923e-13]],[[2.6939285854265935e-05,3.031659089621982e-14],[0.00010775714341706374,4.850654543744087e-13]],[[2.693928563826118e-05,3.10610233020899e-14],[0.00010775714255304472,4.96976372870064e-13]],[[2.6939285426563116e-05,3.180545553976097e-14],[0.00010775714170625246,5.088872886745773e-13]],[[2.6939285219171425e-05,3.25498876092153e-14],[0.0001077571408766857,5.207982017876648e-13]],[[2.6939284995875282e-05,3.336927945445871e-14],[0.00010775713998350113,5.33908471313609e-13]],[[2.693928477779651e-05,3.418867109585809e-14],[0.00010775713911118604,5.470187375780997e-13]],[[2.693928456493515e-05,3.500806253338996e-14],[0.0001077571382597406,5.601290005807612e-13]],[[2.693928435729141e-05,3.582745376703078e-14],[0.00010775713742916564,5.732392603212167e-13]],[[2.693928413477088e-05,3.6729352686124926e-14],[0.00010775713653908353,5.876696430292063e-13]],[[2.6939283918571468e-05,3.76312513581397e-14],[0.00010775713567428587,6.021000217839874e-13]],[[2.6939283708693254e-05,3.8533149783043967e-14],[0.00010775713483477302,6.165303965850621e-13]],[[2.6939283505136224e-05,3.9435047960806174e-14],[0.0001077571340205449,6.309607674319255e-13]],[[2.693928328838995e-05,4.0427761742371745e-14],[0.0001077571331535598,6.468441879399826e-13]],[[2.6939283079302086e-05,4.142047522443869e-14],[0.00010775713231720834,6.627276036561365e-13]],[[2.693928287787258e-05,4.241318840696481e-14],[0.00010775713151149032,6.786110145797117e-13]],[[2.6939282684101022e-05,4.340590128990818e-14],[0.00010775713073640409,6.944944207100378e-13]],[[2.6939282479671935e-05,4.4498574227490096e-14],[0.00010775712991868774,7.119771877149923e-13]],[[2.6939282284520937e-05,4.5591246802012574e-14],[0.00010775712913808375,7.294599489110863e-13]],[[2.6939282098648397e-05,4.6683919013420207e-14],[0.00010775712839459359,7.469427042974333e-13]],[[2.6939281922054208e-05,4.777659086165806e-14],[0.00010775712768821683,7.644254538731541e-13]],[[2.69392817384048e-05,4.897928797617378e-14],[0.0001077571269536192,7.836686077098197e-13]],[[2.693928156599629e-05,5.018198465055731e-14],[0.00010775712626398517,8.029117545044797e-13]],[[2.693928140482885e-05,5.1384680884733715e-14],[0.0001077571256193154,8.221548942559354e-13]],[[2.693928125490244e-05,5.258737667862936e-14],[0.00010775712501960976,8.413980269630086e-13]],[[2.6939281102875444e-05,5.3911176419657426e-14],[0.00010775712441150178,8.625788228248046e-13]],[[2.6939280964467357e-05,5.523497562708383e-14],[0.00010775712385786943,8.837596101491067e-13]],[[2.6939280839678106e-05,5.6558774300809495e-14],[0.00010775712335871242,9.049403889343299e-13]],[[2.6939280728507935e-05,5.78825724407358e-14],[0.00010775712291403174,9.261211591788959e-13]],[[2.693928062188881e-05,5.933966872001718e-14],[0.00010775712248755525,9.494346996538746e-13]],[[2.6939280531769642e-05,6.07967643523335e-14],[0.00010775712212707857,9.727482297775737e-13]],[[2.6939280458150333e-05,6.225385933755285e-14],[0.00010775712183260133,9.960617495478817e-13]],[[2.693928040103102e-05,6.371095367554259e-14],[0.00010775712160412407,1.0193752589626768e-12]],[[2.6939280357236572e-05,6.531476817190655e-14],[0.00010775712142894629,1.0450362909123456e-12]],[[2.6939280333432104e-05,6.691858188379822e-14],[0.00010775712133372842,1.070697310310653e-12]],[[2.693928032961822e-05,6.852239481104108e-14],[0.00010775712131847288,1.0963583171547735e-12]],[[2.6939280345795146e-05,7.01262069534597e-14],[0.00010775712138318058,1.1220193114419012e-12]],[[2.6939280386712015e-05,7.189151272284987e-14],[0.00010775712154684806,1.1502642037616474e-12]],[[2.6939280451848618e-05,7.365681754095583e-14],[0.00010775712180739447,1.1785090808610818e-12]],[[2.6939280541204265e-05,7.542212140754277e-14],[0.00010775712216481706,1.2067539427364478e-12]],[[2.6939280654779572e-05,7.718742432237455e-14],[0.00010775712261911829,1.234998789383967e-12]],[[2.693928080779234e-05,7.913048185061019e-14],[0.00010775712323116936,1.2660877098472483e-12]],[[2.6939280990147322e-05,8.107353822517194e-14],[0.00010775712396058929,1.2971766118520332e-12]],[[2.69392812018458e-05,8.30165934457463e-14],[0.0001077571248073832,1.328265495393305e-12]],[[2.693928144288675e-05,8.495964751202078e-14],[0.000107757125771547,1.3593543604660644e-12]],[[2.6939281742123844e-05,8.709835446232408e-14],[0.00010775712696849537,1.3935736716848602e-12]],[[2.693928207691095e-05,8.923706001336498e-14],[0.0001077571283076438,1.427792960515803e-12]],[[2.693928244724858e-05,9.137576416472207e-14],[0.00010775712978899432,1.4620122269521507e-12]],[[2.6939282853137286e-05,9.351446691598198e-14],[0.00010775713141254914,1.4962314709872895e-12]],[[2.6939283340997756e-05,9.586852294916687e-14],[0.00010775713336399103,1.5338963675351355e-12]],[[2.693928387192848e-05,9.822257728502912e-14],[0.00010775713548771392,1.571561236926238e-12]],[[2.6939284445931128e-05,1.0057662992301183e-13],[0.00010775713778372451,1.6092260791516865e-12]],[[2.6939285063005164e-05,1.0293068086256053e-13],[0.00010775714025202066,1.6468908942026093e-12]],[[2.6939285792010606e-05,1.0552176904630768e-13],[0.00010775714316804242,1.6883483051630182e-12]],[[2.6939286573199345e-05,1.0811285517093663e-13],[0.00010775714629279738,1.7298056831780425e-12]],[[2.693928740657077e-05,1.1070393923571069e-13],[0.00010775714962628308,1.7712630282358956e-12]],[[2.6939288292127164e-05,1.1329502123988108e-13],[0.00010775715316850866,1.8127203403245968e-12]],[[2.6939289327185163e-05,1.161470077159283e-13],[0.00010775715730874065,1.858352123966126e-12]],[[2.693929042546544e-05,1.1899899169360698e-13],[0.00010775716170186176,1.9039838676343718e-12]],[[2.6939291586968584e-05,1.2185097317192213e-13],[0.00010775716634787434,1.949615571313415e-12]],[[2.6939292811694244e-05,1.2470295214991486e-13],[0.00010775717124677698,1.9952472349879127e-12]],[[2.6939294232836667e-05,1.2784210589562663e-13],[0.00010775717693134667,2.045473694949304e-12]],[[2.6939295730579084e-05,1.3098125660959494e-13],[0.00010775718292231634,2.0957001064035437e-12]],[[2.6939297304921314e-05,1.3412040429047357e-13],[0.00010775718921968525,2.1459264693290908e-12]],[[2.6939298955855288e-05,1.3725954893697523e-13],[0.00010775719582342115,2.1961527837053494e-12]],[[2.693930086159489e-05,1.4071478364236236e-13],[0.00010775720344637955,2.2514365390278793e-12]],[[2.6939302860140108e-05,1.4417001466817154e-13],[0.00010775721144056043,2.306720235478062e-12]],[[2.6939304951481904e-05,1.4762524201255565e-13],[0.00010775721980592761,2.3620038730263427e-12]],[[2.6939307135634007e-05,1.5108046567381786e-13],[0.00010775722854253603,2.4172874516455723e-12]],[[2.693930964700947e-05,1.5488360595795208e-13],[0.00010775723858803788,2.478137696235724e-12]],[[2.6939312270826304e-05,1.5868674177533718e-13],[0.00010775724908330522,2.5389878693589787e-12]],[[2.693931500707471e-05,1.6248987312366432e-13],[0.00010775726002829884,2.599837970978394e-12]],[[2.693931785576553e-05,1.662930000006824e-13],[0.00010775727142306212,2.6606880010579528e-12]],[[2.6939321121305844e-05,1.7047907441443796e-13],[0.00010775728448522337,2.7276651917313296e-12]],[[2.693932452305963e-05,1.7466514340487128e-13],[0.00010775729809223852,2.7946422956328685e-12]],[[2.693932806104956e-05,1.7885120696892156e-13],[0.00010775731224419824,2.861619312713596e-12]],[[2.6939331735265313e-05,1.8303726510373307e-13],[0.00010775732694106125,2.9285962429278204e-12]],[[2.6939335936957564e-05,1.8764482861206903e-13],[0.00010775734374783025,3.002317259125723e-12]],[[2.69393403036833e-05,1.9225238553507149e-13],[0.0001077573612147332,3.0760381699598844e-12]],[[2.6939344835463194e-05,1.968599358672405e-13],[0.00010775737934185278,3.1497589753423057e-12]],[[2.693934953230688e-05,2.0146747960565684e-13],[0.00010775739812922752,3.223479675226278e-12]],[[2.6939354892923816e-05,2.0653896851355853e-13],[0.00010775741957169526,3.3046234978308373e-12]],[[2.6939360453497624e-05,2.1161044942154125e-13],[0.0001077574418139905,3.385767192438624e-12]],[[2.6939366214033332e-05,2.166819223237075e-13],[0.00010775746485613333,3.4669107589552773e-12]],[[2.693937217455538e-05,2.2175338721530775e-13],[0.00010775748869822152,3.548054197304803e-12]],[[2.6939378966448938e-05,2.2733550979387966e-13],[0.00010775751586579575,3.6373681586565554e-12]],[[2.6939386000628078e-05,2.3291762265195996e-13],[0.00010775754400251231,3.726681964482779e-12]],[[2.693939327710199e-05,2.3849972578315913e-13],[0.00010775757310840796,3.815995614681239e-12]],[[2.693940079584574e-05,2.440818191793582e-13],[0.00010775760318338297,3.905309109122031e-12]],[[2.693940935181152e-05,2.502259855816526e-13],[0.00010775763740724608,4.003615771673277e-12]],[[2.6939418201313142e-05,2.5637014017139915e-13],[0.00010775767280525257,4.101922245226584e-12]],[[2.6939427344356304e-05,2.625142829401803e-13],[0.00010775770937742521,4.200228529647269e-12]],[[2.6939436780952505e-05,2.686584138755357e-13],[0.00010775774712381002,4.298534624735967e-12]],[[2.6939447507149512e-05,2.7542120929107893e-13],[0.00010775779002859805,4.40673935152332e-12]],[[2.6939458589018018e-05,2.821839903469393e-13],[0.00010775783435607207,4.5149438485591644e-12]],[[2.693947002655398e-05,2.889467570298032e-13],[0.00010775788010621592,4.623148115630485e-12]],[[2.693948181972285e-05,2.9570950932721293e-13],[0.0001077579272788914,4.731352152537953e-12]],[[2.693949521158932e-05,3.0315321471253776e-13],[0.00010775798084635728,4.850451438871005e-12]],[[2.6939509034390374e-05,3.1059690263290164e-13],[0.0001077580361375615,4.969550445768816e-12]],[[2.693952328814977e-05,3.180405730752487e-13],[0.00010775809315259909,5.088649173022492e-12]],[[2.6939537972776923e-05,3.254842260154223e-13],[0.00010775815189110769,5.207747620245522e-12]],[[2.69395546342774e-05,3.336773911685209e-13],[0.0001077582185371096,5.3388382628982775e-12]],[[2.6939571817928247e-05,3.418705350811868e-13],[0.00010775828727171299,5.4699285657091105e-12]],[[2.6939589523630542e-05,3.5006365771930775e-13],[0.00010775835809452217,5.6010185281322214e-12]],[[2.6939607751477325e-05,3.5825675906846943e-13],[0.0001077584310059093,5.73210814993698e-12]],[[2.6939628418430612e-05,3.672748333247943e-13],[0.00010775851367372245,5.87639733828409e-12]],[[2.6939649717902527e-05,3.762928817254991e-13],[0.0001077585988716101,6.020686112947324e-12]],[[2.6939671650046206e-05,3.85310904239827e-13],[0.00010775868660018482,6.164974473434571e-12]],[[2.6939694214719816e-05,3.943289008308224e-13],[0.00010775877685887926,6.309262419154536e-12]],[[2.6939719782975248e-05,4.042549271195775e-13],[0.00010775887913190099,6.468078840072222e-12]],[[2.6939746117633267e-05,4.141809219284877e-13],[0.00010775898447053307,6.6268947573196976e-12]],[[2.6939773218816757e-05,4.2410688521242663e-13],[0.00010775909287526703,6.785710170174936e-12]],[[2.693980108641832e-05,4.3403281693174067e-13],[0.00010775920434567329,6.944525078003477e-12]],[[2.6939832646351974e-05,4.449581955771971e-13],[0.0001077593305854079,7.119331136690903e-12]],[[2.693986513490957e-05,4.558835358763653e-13],[0.00010775946053963828,7.29413658184655e-12]],[[2.693989855218602e-05,4.668088377782934e-13],[0.00010775959420874408,7.46894141265518e-12]],[[2.6939932898162594e-05,4.777341012242633e-13],[0.00010775973159265038,7.6437456281773e-12]],[[2.6939971776246506e-05,4.897594304855452e-13],[0.00010775988710498602,7.836150896793531e-12]],[[2.6940011779577347e-05,5.017847130032411e-13],[0.00010776004711830939,8.028555417523057e-12]],[[2.6940052908116855e-05,5.138099487245253e-13],[0.00010776021163246742,8.220959189520663e-12]],[[2.6940095161920288e-05,5.258351375653545e-13],[0.00010776038064768115,8.41336221144164e-12]],[[2.6940142971409766e-05,5.390711385239072e-13],[0.00010776057188563906,8.625138227305604e-12]],[[2.6940192144250963e-05,5.523070825083244e-13],[0.00010776076857700385,8.836913331596287e-12]],[[2.6940242680471733e-05,5.655429694035546e-13],[0.00010776097072188693,9.048687522472858e-12]],[[2.6940294580146537e-05,5.787787991059051e-13],[0.00010776117832058615,9.260460798276223e-12]],[[2.694035328212015e-05,5.933473334829911e-13],[0.0001077614131284806,9.49355734894719e-12]],[[2.6940413636044707e-05,6.079157983090264e-13],[0.00010776165454417883,9.726652786816914e-12]],[[2.6940475641904755e-05,6.224841934872624e-13],[0.00010776190256761902,9.959747110337395e-12]],[[2.6940539299804602e-05,6.37052518871602e-13],[0.00010776215719921841,1.0192840317171078e-11]],[[2.6940611277678885e-05,6.530877088200326e-13],[0.00010776244511071554,1.0449403357117059e-11]],[[2.6940685257126084e-05,6.691228138969796e-13],[0.00010776274102850434,1.070596503913809e-11]],[[2.6940761238270468e-05,6.851578338881713e-13],[0.00010776304495308187,1.0962525359805808e-11]],[[2.6940839221123322e-05,7.011927686324691e-13],[0.00010776335688449329,1.1219084316541976e-11]],[[2.6940927370669955e-05,7.188422290599348e-13],[0.00010776370948267982,1.1501475684313804e-11]],[[2.694101794553079e-05,7.364915857521102e-13],[0.00010776407178212315,1.1783865392343652e-11]],[[2.6941110945779163e-05,7.541408384893699e-13],[0.00010776444378311665,1.2066253437117501e-11]],[[2.6941206371508358e-05,7.717899870130307e-13],[0.00010776482548603343,1.2348639814496388e-11]],[[2.694131421024195e-05,7.912161811846492e-13],[0.0001077652568409678,1.265945892236945e-11]],[[2.6941424987722584e-05,8.106422485083154e-13],[0.00010776569995089033,1.2970276000702618e-11]],[[2.6941538704037936e-05,8.300681886797919e-13],[0.00010776615481615174,1.3281091044628064e-11]],[[2.6941655359324827e-05,8.49494001385407e-13],[0.00010776662143729931,1.3591904049127005e-11]],[[2.6941787158969407e-05,8.708757324548815e-13],[0.00010776714863587763,1.3934011747600945e-11]],[[2.694192251950204e-05,8.922573083105218e-13],[0.00010776769007800816,1.4276116962686502e-11]],[[2.6942061441069985e-05,9.13638728518326e-13],[0.00010776824576427994,1.4618219687439608e-11]],[[2.694220392380146e-05,9.35019992650612e-13],[0.00010776881569520584,1.49603199150173e-11]],[[2.6942364870979412e-05,9.585540445414183e-13],[0.00010776945948391765,1.5336864746916397e-11]],[[2.6942530132946812e-05,9.820879063052098e-13],[0.00010777012053178725,1.5713406536822984e-11]],[[2.6942699709891756e-05,1.005621577373914e-12],[0.00010777079883956703,1.608994527564784e-11]],[[2.6942873602010024e-05,1.0291550571900883e-12],[0.0001077714944080401,1.6466480954471818e-11]],[[2.694306999304984e-05,1.055057999500215e-12],[0.00010777227997219937,1.68809280334225e-11]],[[2.694327161247308e-05,1.0809607086822061e-12],[0.00010777308644989232,1.7295371382370844e-11]],[[2.6943478460520175e-05,1.106863184012969e-12],[0.0001077739138420807,1.7709810989747297e-11]],[[2.694369053740138e-05,1.13276542473941e-12],[0.00010777476214960551,1.812424684350228e-11]],[[2.694393001457921e-05,1.1612755980233636e-12],[0.00010777572005831684,1.858040961844716e-11]],[[2.694417582719884e-05,1.1897854851913132e-12],[0.00010777670330879536,1.903656781559355e-11]],[[2.6944427975554526e-05,1.2182950852644143e-12],[0.0001077777119022181,1.9492721419279825e-11]],[[2.6944686459930808e-05,1.2468043972381142e-12],[0.00010777874583972323,1.9948870413433045e-11]],[[2.6944978297641418e-05,1.278184096514907e-12],[0.00010777991319056567,2.0450945604761133e-11]],[[2.694527781230053e-05,1.309563444245671e-12],[0.00010778111124920211,2.0953015171421984e-11]],[[2.6945585004243436e-05,1.3409424391075752e-12],[0.00010778234001697374,2.1455079092250176e-11]],[[2.6945899873826954e-05,1.3723210797883187e-12],[0.00010778359949530781,2.1957137346248753e-11]],[[2.694625532552436e-05,1.4068589556416399e-12],[0.00010778502130209744,2.250974336340095e-11]],[[2.6946620079723644e-05,1.4413963990300385e-12],[0.00010778648031889458,2.3062342461197575e-11]],[[2.6946994136851984e-05,1.4759334082044583e-12],[0.00010778797654740794,2.3614934611653548e-11]],[[2.694737749733114e-05,1.5104699814046455e-12],[0.00010778950998932456,2.4167519786604626e-11]],[[2.6947810216191326e-05,1.54848368008833e-12],[0.0001077912408647653,2.47757389697646e-11]],[[2.694825420740573e-05,1.5864968461032325e-12],[0.00010779301682962292,2.538394963032394e-11]],[[2.694870947154686e-05,1.6245094771062743e-12],[0.00010779483788618744,2.5992151730793133e-11]],[[2.694917600919715e-05,1.6625215707540898e-12],[0.0001077967040367886,2.6600345233678102e-11]],[[2.694970255859005e-05,1.704360636626025e-12],[0.0001077988102343602,2.7269770292718717e-11]],[[2.6950242767655172e-05,1.7461990455159503e-12],[0.00010780097107062069,2.7939184840166967e-11]],[[2.6950796637194336e-05,1.7880367942955665e-12],[0.00010780318654877735,2.860858882596973e-11]],[[2.6951364168014825e-05,1.829873879843207e-12],[0.0001078054566720593,2.927798220018002e-11]],[[2.6952004640815386e-05,1.875922945546509e-12],[0.00010780801856326155,3.001476725756682e-11]],[[2.6952661666712742e-05,1.921971199774787e-12],[0.00010781064666685097,3.0751539331496754e-11]],[[2.6953335246773997e-05,1.9680186383658545e-12],[0.00010781334098709599,3.148829835537438e-11]],[[2.695402538204302e-05,2.014065257154766e-12],[0.00010781610152817209,3.222504426256017e-11]],[[2.6954804150771223e-05,2.0647475493053697e-12],[0.0001078192166030849,3.30359609443583e-11]],[[2.6955602979092047e-05,2.115428837649298e-12],[0.00010782241191636819,3.384686156542133e-11]],[[2.6956421868203257e-05,2.1661091166342473e-12],[0.00010782568747281303,3.465774603691184e-11]],[[2.695726081920385e-05,2.2167883807095117e-12],[0.0001078290432768154,3.546861427001794e-11]],[[2.695820744262619e-05,2.272569571302792e-12],[0.00010783282977050476,3.636111332840447e-11]],[[2.695917837392139e-05,2.328349518186791e-12],[0.00010783671349568556,3.725359248764766e-11]],[[2.6960173614038615e-05,2.3841282139650076e-12],[0.00010784069445615446,3.814605162940274e-11]],[[2.696119316373066e-05,2.4399056512409124e-12],[0.00010784477265492263,3.903849063532447e-11]],[[2.696234348136107e-05,2.5012980875349843e-12],[0.00010784937392544428,4.0020769626728706e-11]],[[2.6963523251878013e-05,2.5626889803018586e-12],[0.00010785409300751205,4.1003023921942534e-11]],[[2.6964732475531934e-05,2.624078319680944e-12],[0.00010785892990212774,4.198525336319548e-11]],[[2.696597115236085e-05,2.68546609581598e-12],[0.0001078638846094434,4.296745779278634e-11]],[[2.6967368607684927e-05,2.753033444138261e-12],[0.00010786947443073971,4.4048535378803484e-11]],[[2.696880174576766e-05,2.820598873476804e-12],[0.00010787520698307064,4.5129582261372266e-11]],[[2.697027056605566e-05,2.888162370706579e-12],[0.00010788108226422263,4.621059823049089e-11]],[[2.697177506791685e-05,2.9557239227015435e-12],[0.0001078871002716674,4.729158307614128e-11]],[[2.697347231546115e-05,3.030086264594711e-12],[0.0001078938892618446,4.8481380561877746e-11]],[[2.697521279079854e-05,3.104446216380459e-12],[0.00010790085116319416,4.9671139806241886e-11]],[[2.697699649358916e-05,3.1788037605558904e-12],[0.00010790798597435664,5.086086052918553e-11]],[[2.6978823423969026e-05,3.2531588796187217e-12],[0.0001079152936958761,5.205054245067036e-11]],[[2.698088429237891e-05,3.3349983011723638e-12],[0.00010792353716951565,5.335997321406167e-11]],[[2.6982997535089504e-05,3.4168347401269875e-12],[0.00010793199014035802,5.46693562562794e-11]],[[2.698516315522888e-05,3.4986681731962784e-12],[0.00010794065262091552,5.59786912047401e-11]],[[2.6987381157178225e-05,3.5804985771180536e-12],[0.0001079495246287129,5.728797768724645e-11]],[[2.698988306506232e-05,3.670565295929272e-12],[0.00010795953226024928,5.872904521043984e-11]],[[2.699244845157606e-05,3.760628285664332e-12],[0.00010796979380630424,6.017005306890037e-11]],[[2.6995077328629382e-05,3.85068751531778e-12],[0.00010798030931451753,6.161100076653764e-11]],[[2.6997769710548885e-05,3.9407429538661724e-12],[0.00010799107884219554,6.305188780697335e-11]],[[2.7000806638520883e-05,4.039862030138649e-12],[0.00010800322655408353,6.463779305392738e-11]],[[2.7003920550953152e-05,4.138976434394413e-12],[0.00010801568220381261,6.622362354918666e-11]],[[2.7007111477643486e-05,4.238086125257755e-12],[0.00010802844591057394,6.780937863073566e-11]],[[2.701037945191301e-05,4.337191061393076e-12],[0.00010804151780765204,6.939505763720058e-11]],[[2.7014065611453264e-05,4.4462697407012015e-12],[0.00010805626244581306,7.114031653792729e-11]],[[2.701784521333643e-05,4.5553425548035256e-12],[0.00010807138085334572,7.28854815960341e-11]],[[2.702171831384884e-05,4.664409448975565e-12],[0.00010808687325539536,7.463055193592373e-11]],[[2.7025684972217902e-05,4.773470368553848e-12],[0.00010810273988887161,7.637552668297501e-11]],[[2.7030159286938674e-05,4.89350611451253e-12],[0.0001081206371477547,7.829609865627446e-11]],[[2.7034747109290685e-05,5.013534483055339e-12],[0.00010813898843716274,8.02165525917076e-11]],[[2.7039448526702087e-05,5.133555401145581e-12],[0.00010815779410680835,8.213688732067993e-11]],[[2.704426362858254e-05,5.253568795730817e-12],[0.00010817705451433016,8.405710167434503e-11]],[[2.7049695123568452e-05,5.385658054288524e-12],[0.00010819878049427381,8.617052985651255e-11]],[[2.7055264582498967e-05,5.517738011640067e-12],[0.00010822105832999587,8.828380922029919e-11]],[[2.7060972126872976e-05,5.649808569929522e-12],[0.0001082438885074919,9.039693820000036e-11]],[[2.7066817875960806e-05,5.781869631898187e-12],[0.00010826727150384322,9.250991523946709e-11]],[[2.707341217527184e-05,5.927217378983382e-12],[0.00010829364870108736,9.483547924665525e-11]],[[2.7080174197519417e-05,6.072553376046604e-12],[0.00010832069679007767,9.716085525455544e-11]],[[2.7087104075221663e-05,6.217877495572184e-12],[0.00010834841630088665,9.94860412229041e-11]],[[2.7094201925693805e-05,6.363189611113313e-12],[0.00010837680770277522,1.018110351285395e-10]],[[2.7102208802055845e-05,6.5231197813468745e-12],[0.00010840883520822338,1.0436991791617586e-10]],[[2.7110419408345113e-05,6.683035087606955e-12],[0.00010844167763338045,1.069285628814617e-10]],[[2.71188338207482e-05,6.8429353605272704e-12],[0.0001084753352829928,1.0948696731451964e-10]],[[2.7127452085464275e-05,7.002820431224248e-12],[0.0001085098083418571,1.1204512851319562e-10]],[[2.7137173853949847e-05,7.1787872202968925e-12],[0.00010854869541579939,1.1486059721403901e-10]],[[2.714714259537655e-05,7.35473516173572e-12],[0.0001085885703815062,1.1767576435414242e-10]],[[2.7157358247691123e-05,7.530664025267587e-12],[0.00010862943299076449,1.2049062624911356e-10]],[[2.716782070552382e-05,7.706573578821008e-12],[0.00010867128282209528,1.2330517918578627e-10]],[[2.717962182627532e-05,7.900173600639932e-12],[0.00010871848730510128,1.2640277962428632e-10]],[[2.7191721512771866e-05,8.093749647225592e-12],[0.00010876688605108746,1.2949999646064173e-10]],[[2.720411943085751e-05,8.287301417574138e-12],[0.00010881647772343004,1.3259682487876196e-10]],[[2.7216815171731e-05,8.480828612526973e-12],[0.000108867260686924,1.356932600920807e-10]],[[2.7231133029584843e-05,8.693814106656915e-12],[0.00010892453211833937,1.391010281034401e-10]],[[2.7245810343870562e-05,8.906769098520908e-12],[0.00010898324137548225,1.4250830808032465e-10]],[[2.7260846212567378e-05,9.119693221555361e-12],[0.00010904338485026951,1.4591509415767985e-10]],[[2.7276239595894392e-05,9.332586104108256e-12],[0.00010910495838357757,1.493213803890368e-10]],[[2.7293594917935388e-05,9.566879488461429e-12],[0.00010917437967174155,1.5307007466225538e-10]],[[2.7311380186878022e-05,9.80113406402608e-12],[0.00010924552074751209,1.5681814799683097e-10]],[[2.732959345011559e-05,1.0035349355733283e-11],[0.00010931837380046236,1.6056559279161108e-10]],[[2.7348232578038456e-05,1.0269524895478415e-11],[0.00010939293031215382,1.643124015568748e-10]],[[2.7369238160532475e-05,1.0527234008659742e-11],[0.0001094769526421299,1.6843574751225677e-10]],[[2.7390753647716154e-05,1.0784893693530964e-11],[0.00010956301459086462,1.7255830261683464e-10]],[[2.7412775583980707e-05,1.1042503240086916e-11],[0.00010965110233592283,1.7668005551046323e-10]],[[2.7435300339510214e-05,1.1300061937031979e-11],[0.00010974120135804086,1.8080099481234756e-10]],[[2.7460669994464075e-05,1.1583495682596395e-11],[0.0001098426799778563,1.8533593490959233e-10]],[[2.7486639000603757e-05,1.1866866047281992e-11],[0.00010994655600241503,1.8986986091507621e-10]],[[2.7513201927153528e-05,1.2150172030753794e-11],[0.00011005280770861411,1.944027568233598e-10]],[[2.7540353172956484e-05,1.243341260365787e-11],[0.00011016141269182593,1.989346061646995e-10]],[[2.7570911666525575e-05,1.274509702583321e-11],[0.0001102836466661023,2.0392155711436149e-10]],[[2.760216803522844e-05,1.3056699808279522e-11],[0.00011040867214091376,2.0890720183073106e-10]],[[2.7634114130122094e-05,1.336821998320312e-11],[0.00011053645652048838,2.1389152482900315e-10]],[[2.766674153868876e-05,1.3679656595082027e-11],[0.00011066696615475504,2.188745108207409e-10]],[[2.77034316061534e-05,1.4022355189720665e-11],[0.0001108137264246136,2.2435768855936486e-10]],[[2.774092452529526e-05,1.4364949801554883e-11],[0.00011096369810118104,2.2983920257553862e-10]],[[2.777920779156307e-05,1.470743897859927e-11],[0.00011111683116625228,2.353190296373645e-10]],[[2.7818268420963225e-05,1.5049821378251133e-11],[0.0001112730736838529,2.4079714826305736e-10]],[[2.7862144843406487e-05,1.5426555013436557e-11],[0.00011144857937362595,2.4682488668288105e-10]],[[2.7906928198043153e-05,1.5803157015629364e-11],[0.00011162771279217261,2.5285051897709486e-10]],[[2.795259939357924e-05,1.6179626228050593e-11],[0.00011181039757431696,2.5887402663713803e-10]],[[2.7999138806589084e-05,1.6555961190606612e-11],[0.00011199655522635634,2.648953863014146e-10]],[[2.805134428465958e-05,1.6970033784090138e-11],[0.00011220537713863833,2.715205480893298e-10]],[[2.8104550270348355e-05,1.7383939554236244e-11],[0.00011241820108139342,2.781430407060915e-10]],[[2.815872932243734e-05,1.7797676510054864e-11],[0.00011263491728974936,2.847628322956462e-10]],[[2.8213853807069813e-05,1.8211243427261432e-11],[0.00011285541522827925,2.913799032692001e-10]],[[2.827558894203225e-05,1.8666256333182175e-11],[0.000113102355768129,2.9866011009412013e-10]],[[2.833839903474425e-05,1.9121059316825473e-11],[0.000113353596138977,3.0593695816458097e-10]],[[2.8402247387505446e-05,1.9575647607215887e-11],[0.00011360898955002179,3.1321037114492265e-10]],[[2.846709765414713e-05,2.00300153371546e-11],[0.00011386839061658851,3.204802551597097e-10]],[[2.853959349896625e-05,2.0529873290349766e-11],[0.000114158373995865,3.2847798278188567e-10]],[[2.861321308122181e-05,2.1029449508850202e-11],[0.00011445285232488724,3.3647120264998895e-10]],[[2.8687910772908353e-05,2.1528737492365563e-11],[0.00011475164309163341,3.444598107587712e-10]],[[2.876364203816668e-05,2.2027733414424615e-11],[0.00011505456815266672,3.52443745884065e-10]],[[2.8848142527672928e-05,2.2576635770429693e-11],[0.00011539257011069171,3.6122618398949385e-10]],[[2.893378780331564e-05,2.3125178774000024e-11],[0.00011573515121326256,3.700028724557653e-10]],[[2.902052406977563e-05,2.367335517307113e-11],[0.00011608209627910252,3.7877369525015223e-10]],[[2.9108298758311025e-05,2.4221156205456972e-11],[0.0001164331950332441,3.8753851217759325e-10]],[[2.9206051395837606e-05,2.4823673018445244e-11],[0.00011682420558335042,3.9717878163566023e-10]],[[2.930493375793887e-05,2.5425712049276974e-11],[0.00011721973503175548,4.0681140657863917e-10]],[[2.9404880180920856e-05,2.602726324371874e-11],[0.00011761952072368342,4.1643622613783077e-10]],[[2.9505825843619513e-05,2.6628323630041934e-11],[0.00011802330337447805,4.260531927638909e-10]],[[2.961801469557709e-05,2.7289345933630612e-11],[0.00011847205878230837,4.3662955010548247e-10]],[[2.973125088771263e-05,2.7949788997576217e-11],[0.00011892500355085052,4.471966396069588e-10]],[[2.9845449055108832e-05,2.860965299109328e-11],[0.00011938179622043533,4.5775446397791447e-10]],[[2.9960524115752898e-05,2.9268924168324125e-11],[0.00011984209646301159,4.68302803287135e-10]],[[3.0088098097529622e-05,2.9993871501159636e-11],[0.00012035239239011849,4.799019611329284e-10]],[[3.0216516051443826e-05,3.071806146984379e-11],[0.0001208660642057753,4.914890011494906e-10]],[[3.0345664474886743e-05,3.1441494833613906e-11],[0.00012138265789954697,5.030639354830624e-10]],[[3.047543172274428e-05,3.2164179643008614e-11],[0.00012190172689097712,5.146268929426783e-10]],[[3.061884761085615e-05,3.2958786309873876e-11],[0.0001224753904434246,5.273406001688125e-10]],[[3.076272700509742e-05,3.3752549529875335e-11],[0.00012305090802038968,5.400408122393198e-10]],[[3.090692042888349e-05,3.4545551627682533e-11],[0.00012362768171553397,5.527288463506039e-10]],[[3.105128318952211e-05,3.5337882720994904e-11],[0.00012420513275808844,5.654061443956415e-10]],[[3.1210208922483454e-05,3.620929165931268e-11],[0.00012484083568993382,5.793486880417955e-10]],[[3.1368977830045886e-05,3.707998247395108e-11],[0.00012547591132018354,5.932797417541551e-10]],[[3.15273987614375e-05,3.7949942384325284e-11],[0.00012610959504575,6.071991010535118e-10]],[[3.168528481307058e-05,3.8819148311011865e-11],[0.00012674113925228232,6.211063966719952e-10]],[[3.18582335787921e-05,3.977497000975451e-11],[0.0001274329343151684,6.363995447917238e-10]],[[3.203007566381142e-05,4.072978383932313e-11],[0.0001281203026552457,6.516765670789504e-10]],[[3.2200578332508934e-05,4.168352836533194e-11],[0.00012880231333003574,6.669364805828392e-10]],[[3.236952007179831e-05,4.263617606770691e-11],[0.00012947808028719324,6.821788449722133e-10]],[[3.2553419013970166e-05,4.3683536655346284e-11],[0.00013021367605588067,6.989366156900562e-10]],[[3.273490782429529e-05,4.4729796788684404e-11],[0.00013093963129718117,7.156767791591293e-10]],[[3.291373522763475e-05,4.577519964673707e-11],[0.000131654940910539,7.32403226233463e-10]],[[3.3089672061141494e-05,4.6819939801693126e-11],[0.00013235868824456598,7.491190701009213e-10]],[[3.327974088227312e-05,4.7969133294457067e-11],[0.00013311896352909247,7.67506167647659e-10]],[[3.346581939555665e-05,4.911729224141043e-11],[0.0001338632775822266,7.85876712696342e-10]],[[3.364768203293174e-05,5.026402180771645e-11],[0.00013459072813172695,8.042243879326538e-10]],[[3.382511940597971e-05,5.14090309456467e-11],[0.00013530047762391883,8.225445365715692e-10]],[[3.401509400390597e-05,5.266727036245036e-11],[0.00013606037601562388,8.426763701647511e-10]],[[3.419931191574031e-05,5.3923440099802024e-11],[0.00013679724766296124,8.627750891353069e-10]],[[3.437765470297146e-05,5.517759005186338e-11],[0.00013751061881188585,8.828414918323457e-10]],[[3.455003294984277e-05,5.642964987491617e-11],[0.00013820013179937108,9.028744527975794e-10]],[[3.473276725598527e-05,5.780535093669482e-11],[0.0001389310690239411,9.24885674327784e-10]],[[3.490805786186202e-05,5.917887975873739e-11],[0.0001396322314474481,9.46862140309309e-10]],[[3.5075844337732935e-05,6.055113785122477e-11],[0.00014030337735093174,9.688182748263465e-10]],[[3.5236141146078094e-05,6.192328211575057e-11],[0.00014094456458431238,9.907725883452755e-10]],[[3.5404001157106774e-05,6.343459772185933e-11],[0.0001416160046284271,1.0149536443831533e-09]],[[3.556297311160865e-05,6.494745647204482e-11],[0.0001422518924464346,1.0391593916460763e-09]],[[3.5713148513500924e-05,6.646149165128599e-11],[0.0001428525940540037,1.0633839630527863e-09]],[[3.585462685609325e-05,6.797567847527664e-11],[0.000143418507424373,1.0876109622520355e-09]],[[3.6000459975466456e-05,6.964088166714412e-11],[0.00014400183990186582,1.1142542260206398e-09]],[[3.613614990445748e-05,7.130265313282784e-11],[0.00014454459961782992,1.140842583624952e-09]],[[3.626193371647263e-05,7.295899371841779e-11],[0.00014504773486589053,1.167344048121622e-09]],[[3.63780293222615e-05,7.460789787851188e-11],[0.000145512117289046,1.1937265302745212e-09]],[[3.6494871908514647e-05,7.641183180346679e-11],[0.00014597948763405859,1.2225894902937308e-09]],[[3.6600577464158985e-05,7.820160395334334e-11],[0.00014640230985663594,1.2512258616837725e-09]],[[3.669557383661608e-05,7.99745350609044e-11],[0.00014678229534646433,1.279592776014469e-09]],[[3.678035691407268e-05,8.172828693272346e-11],[0.00014712142765629073,1.3076528219080634e-09]],[[3.686248514543084e-05,8.363493359372996e-11],[0.00014744994058172337,1.3381591843887198e-09]],[[3.693353088455713e-05,8.551771138998367e-11],[0.0001477341235382285,1.3682836416227576e-09]],[[3.699414447667251e-05,8.738115763694798e-11],[0.00014797657790669005,1.3980987885122207e-09]],[[3.704501169163659e-05,8.923291870370474e-11],[0.00014818004676654637,1.4277269652297813e-09]],[[3.709068237407236e-05,9.126803722932001e-11],[0.00014836272949628944,1.4602888523492626e-09]],[[3.712677624252891e-05,9.330867749515663e-11],[0.00014850710497011564,1.4929390797929565e-09]],[[3.7154764041900464e-05,9.535798354069065e-11],[0.00014861905616760185,1.5257279560412034e-09]],[[3.717617502143833e-05,9.741219804089435e-11],[0.00014870470008575333,1.5585953683788844e-09]],[[3.7193787770104724e-05,9.966856604350009e-11],[0.0001487751510804189,1.5946972398638926e-09]],[[3.720655850949477e-05,1.0190767868095464e-10],[0.0001488262340379791,1.6305230325878864e-09]],[[3.721555475512193e-05,1.041211775082724e-10],[0.0001488622190204877,1.66593901035927e-09]],[[3.722172203978516e-05,1.0630817307408818e-10],[0.00014888688815914064,1.7009309392992367e-09]],[[3.72266223145161e-05,1.0869196688786237e-10],[0.0001489064892580644,1.7390716413227614e-09]],[[3.723155525388831e-05,1.1106331170376083e-10],[0.00014892622101555323,1.777013160100926e-09]],[[3.723900472417291e-05,1.1343292190635136e-10],[0.00014895601889669164,1.8149269285931697e-09]],[[3.725143862429742e-05,1.1580527183418539e-10],[0.00014900575449718967,1.8528845413998604e-09]],[[3.7273245082034765e-05,1.184165170471193e-10],[0.00014909298032813906,1.89466449690633e-09]],[[3.730518286881802e-05,1.2101898337515947e-10],[0.00014922073147527207,1.936304012805845e-09]],[[3.734814448194139e-05,1.2360494291483928e-10],[0.00014939257792776555,1.9776794438346084e-09]],[[3.740271741734616e-05,1.2617475392338667e-10],[0.00014961086966938463,2.0187965192193027e-09]],[[3.747709924638465e-05,1.289995416472694e-10],[0.0001499083969855386,2.0639932495146996e-09]],[[3.756786367959123e-05,1.3185196503005148e-10],[0.00015027145471836493,2.1096321609437498e-09]],[[3.767664362814659e-05,1.3477576834923727e-10],[0.00015070657451258637,2.156413156407511e-09]],[[3.7804837608434515e-05,1.3781868296102058e-10],[0.00015121935043373806,2.2050999365892687e-09]],[[3.796933274791284e-05,1.4135920478633014e-10],[0.00015187733099165135,2.26174845683153e-09]],[[3.815848032642532e-05,1.4514796641993663e-10],[0.00015263392130570127,2.3223688366732528e-09]],[[3.837180491211504e-05,1.492208972929483e-10],[0.00015348721964846015,2.3875359650562825e-09]],[[3.8608635263206114e-05,1.5359943415610675e-10],[0.00015443454105282446,2.4575928512727965e-09]],[[3.889575653739562e-05,1.5877989898989373e-10],[0.0001555830261495825,2.5404807124977595e-09]],[[3.92098511533584e-05,1.6432697233137005e-10],[0.0001568394046134336,2.6292344364157114e-09]],[[3.954991132323909e-05,1.7020793361723875e-10],[0.00015819964529295637,2.7233305097963477e-09]],[[3.991434061394716e-05,1.7637207630646656e-10],[0.00015965736245578864,2.8219576293780744e-09]],[[4.0340880220303035e-05,1.8340979430395513e-10],[0.00016136352088121214,2.9345621840883365e-09]],[[4.079028254734943e-05,1.906287410999806e-10],[0.00016316113018939772,3.050066505546593e-09]],[[4.1258069993231646e-05,1.979519965426768e-10],[0.00016503227997292658,3.1672398002491843e-09]],[[4.173939469650346e-05,2.0532120584554463e-10],[0.00016695757878601385,3.2851483061896662e-09]],[[4.227884937365391e-05,2.1344087599348857e-10],[0.00016911539749461563,3.415064139008365e-09]],[[4.282196375779355e-05,2.2154139157592256e-10],[0.0001712878550311742,3.544673229678061e-09]],[[4.336241280273331e-05,2.2960004413520356e-10],[0.00017344965121093324,3.673612174344849e-09]],[[4.389470098377299e-05,2.3758240794287487e-10],[0.00017557880393509196,3.801330137186782e-09]],[[4.4465966804496977e-05,2.4620547130463314e-10],[0.0001778638672179879,3.93929891658588e-09]],[[4.501765165542277e-05,2.545282771849133e-10],[0.0001800706066216911,4.072463248362711e-09]],[[4.554632279668945e-05,2.623683048846849e-10],[0.0001821852911867578,4.197902916420917e-09]],[[4.6049062491478815e-05,2.695099741745698e-10],[0.00018419624996591526,4.312168753765182e-09]],[[4.656892826113302e-05,2.763018811114882e-10],[0.00018627571304453207,4.420838300154827e-09]],[[4.704911655517077e-05,2.817364336535927e-10],[0.00018819646622068308,4.507790216320633e-09]],[[4.748375447162746e-05,2.8567197280890456e-10],[0.00018993501788650984,4.570757916844984e-09]],[[4.786599673438766e-05,2.8811969278697455e-10],[0.00019146398693755065,4.609920375790575e-09]],[[4.821731313235883e-05,2.8933743323373324e-10],[0.00019286925252943532,4.629402647180991e-09]],[[4.8486563576624716e-05,2.895442192919613e-10],[0.00019394625430649886,4.6327088913869354e-09]],[[4.866615207561971e-05,2.8955731003298775e-10],[0.00019466460830247883,4.632914929942006e-09]],[[4.8752629738008413e-05,2.903873987243096e-10],[0.00019501051895203365,4.64619165138543e-09]],[[4.874289783994787e-05,2.9351345148097674e-10],[0.00019497159135979149,4.696201878622554e-09]],[[4.863415512197751e-05,3.001366656821277e-10],[0.00019453662048791003,4.802165611383874e-09]],[[4.844537482232066e-05,3.1099865300039563e-10],[0.00019378149928928263,4.975949446472663e-09]],[[4.820163646362418e-05,3.2619327806758927e-10],[0.00019280654585449673,5.2190561632534476e-09]],[[4.790310362823674e-05,3.472928923176192e-10],[0.00019161241451294696,5.556643710589422e-09]],[[4.760657220870108e-05,3.7173565626211516e-10],[0.00019042628883480432,5.947724095828547e-09]],[[4.733895799875757e-05,3.980125011170979e-10],[0.0001893558319950303,6.368152418090163e-09]],[[4.711630891390365e-05,4.246871229076387e-10],[0.0001884652356556146,6.794947682536127e-09]],[[4.6928965560148304e-05,4.531044973521782e-10],[0.00018771586224059322,7.249629631393116e-09]],[[4.679529328449476e-05,4.794703743697241e-10],[0.00018718117313797905,7.671489681504743e-09]],[[4.669789573738785e-05,5.031928608770013e-10],[0.0001867915829495514,8.051056886556982e-09]],[[4.66142660349779e-05,5.241469504600365e-10],[0.0001864570641399116,8.386330471756867e-09]],[[4.651212688238641e-05,5.44329941545063e-10],[0.00018604850752954564,8.709267363022877e-09]],[[4.637641138784494e-05,5.622286031372815e-10],[0.00018550564555137975,8.995654278567097e-09]],[[4.618848558981472e-05,5.788325881496826e-10],[0.0001847539423592589,9.261325035532073e-09]],[[4.593243498936011e-05,5.951749239707733e-10],[0.00018372973995744044,9.522807663410448e-09]],[[4.555474042076208e-05,6.139451871369081e-10],[0.00018221896168304832,9.823135480524458e-09]],[[4.50626534076496e-05,6.343554839989948e-10],[0.0001802506136305984,1.0149701763639815e-08]],[[4.4449898010970056e-05,6.56770934858935e-10],[0.00017779959204388023,1.0508348970406635e-08]],[[4.3718811106895737e-05,6.811056822020894e-10],[0.00017487524442758295,1.0897704083022786e-08]],[[4.2789917535978585e-05,7.096058889093929e-10],[0.00017115967014391434,1.1353706378605239e-08]],[[4.175801194410383e-05,7.390980585470203e-10],[0.00016703204777641532,1.1825580838655162e-08]],[[4.066935524913163e-05,7.687057721777785e-10],[0.00016267742099652653,1.229930536605704e-08]],[[3.958825970367959e-05,7.977089009602034e-10],[0.00015835303881471836,1.2763358236687406e-08]],[[3.849419728094535e-05,8.283525983075661e-10],[0.0001539767891237814,1.3253662624546584e-08]],[[3.758166537942372e-05,8.573202110013643e-10],[0.00015032666151769487,1.3717151869571227e-08]],[[3.689380762344414e-05,8.84546819202763e-10],[0.00014757523049377657,1.4152787059429067e-08]],[[3.642341851951142e-05,9.101560165640426e-10],[0.00014569367407804568,1.4562545463923641e-08]],[[3.610567676886799e-05,9.366512306804553e-10],[0.00014442270707547197,1.49864830970816e-08]],[[3.592866897460169e-05,9.614962552187742e-10],[0.00014371467589840677,1.5384019312327488e-08]],[[3.583358704675905e-05,9.848029386243054e-10],[0.0001433343481870362,1.5756943326202538e-08]],[[3.578649798014597e-05,1.0066864386854434e-09],[0.00014314599192058388,1.610709737673226e-08]],[[3.578377182832282e-05,1.0292005304629904e-09],[0.00014313508731329127,1.6467343590315464e-08]],[[3.585768973291685e-05,1.0501127807802211e-09],[0.0001434307589316674,1.6801960938339586e-08]],[[3.605465042247556e-05,1.0695871816090057e-09],[0.00014421860168990224,1.711357289430508e-08]],[[3.6425359605315616e-05,1.0879106404985533e-09],[0.00014570143842126246,1.7406769717775777e-08]],[[3.707649589514904e-05,1.1070640031395331e-09],[0.00014830598358059617,1.7713247002662933e-08]],[[3.798078678397786e-05,1.1254174811862245e-09],[0.00015192314713591143,1.800692586335495e-08]],[[3.907562675214909e-05,1.1433025390845368e-09],[0.00015630250700859636,1.8293109558814567e-08]],[[4.025889145798438e-05,1.1611045279415242e-09],[0.00016103556583193753,1.8577963746813075e-08]],[[4.1547382075630446e-05,1.1808687772993753e-09],[0.00016618952830252178,1.889421632301357e-08]],[[4.274432010295114e-05,1.2008243223141259e-09],[0.00017097728041180456,1.9213530020036483e-08]],[[4.3822617669166866e-05,1.2210753071972725e-09],[0.00017529047067666747,1.9537571126769805e-08]],[[4.478107748965838e-05,1.2421237275726773e-09],[0.0001791243099586335,1.9874371409033778e-08]],[[4.569283355557599e-05,1.2670337435492052e-09],[0.00018277133422230397,2.0272960344108623e-08]],[[4.642584746682732e-05,1.294333929460295e-09],[0.0001857033898673093,2.0709793373441598e-08]],[[4.692432618060638e-05,1.3241793334686791e-09],[0.00018769730472242553,2.118735181214741e-08]],[[4.712201252055683e-05,1.3566487240117306e-09],[0.00018848805008222732,2.170689601892045e-08]],[[4.693718990215086e-05,1.3955525218903751e-09],[0.00018774875960860343,2.2329396806292868e-08]],[[4.6337949613908836e-05,1.4374943796315066e-09],[0.00018535179845563534,2.3000510639066465e-08]],[[4.54115981252322e-05,1.4814712679707948e-09],[0.0001816463925009288,2.3704190584372583e-08]],[[4.4293852370423224e-05,1.526270781871911e-09],[0.0001771754094816929,2.442103861012218e-08]],[[4.299605520100519e-05,1.5757314828885528e-09],[0.00017198422080402076,2.5212477481352357e-08]],[[4.173458892539257e-05,1.6251888499515221e-09],[0.00016693835570157027,2.600386894842935e-08]],[[4.056094599843427e-05,1.6741778650643877e-09],[0.00016224378399373708,2.678777361027129e-08]],[[3.950520685095756e-05,1.721160861392662e-09],[0.00015802082740383025,2.7539590311196737e-08]],[[3.852502129989693e-05,1.7679970061441888e-09],[0.00015410008519958773,2.8289076165351397e-08]],[[3.779382593230304e-05,1.807733552108135e-09],[0.00015117530372921217,2.8924976328148758e-08]],[[3.736229240300816e-05,1.839923787564741e-09],[0.00014944916961203263,2.9440139957224286e-08]],[[3.7266239823940565e-05,1.8649712864894357e-09],[0.00014906495929576226,2.9841022185646444e-08]],[[3.758045232220911e-05,1.884180928906285e-09],[0.00015032180928883644,3.0148513330421505e-08]],[[3.834505417940392e-05,1.8934682160672604e-09],[0.00015338021671761567,3.0297247932368015e-08]],[[3.9506368795454717e-05,1.891995572988775e-09],[0.00015802547518181887,3.0273819315037846e-08]],[[4.092531653381131e-05,1.881070085603012e-09],[0.00016370126613524523,3.009913111507615e-08]],[[4.255837091070283e-05,1.8624991041941881e-09],[0.00017023348364281131,2.9802098515780126e-08]],[[4.404673765152402e-05,1.842558354359169e-09],[0.0001761869506060961,2.948311178378549e-08]],[[4.525904475760669e-05,1.8248057577027804e-09],[0.00018103617903042675,2.9199096851069373e-08]],[[4.615941885840184e-05,1.8101324540623195e-09],[0.00018463767543360735,2.8964313800630842e-08]],[[4.679893762439623e-05,1.798366506490293e-09],[0.00018719575049758492,2.8776002108615286e-08]],[[4.706746802110059e-05,1.7957709497597917e-09],[0.00018826987208440236,2.873436030180586e-08]],[[4.693503678175907e-05,1.8112163394584807e-09],[0.0001877401471270363,2.8981314379583297e-08]],[[4.638968686647676e-05,1.85299931692554e-09],[0.00018555874746590704,2.9649629483830747e-08]],[[4.539074812602405e-05,1.9310963034329647e-09],[0.0001815629925040962,3.089894899098797e-08]],[[4.418088042423818e-05,2.0333593902382674e-09],[0.00017672352169695272,3.253497997672272e-08]],[[4.3030452824473834e-05,2.144228378534891e-09],[0.00017212181129789533,3.430878454836241e-08]],[[4.214279298199975e-05,2.250639704837236e-09],[0.000168571171927999,3.601134021917322e-08]],[[4.1521168315825176e-05,2.355313534628116e-09],[0.0001660846732633007,3.76861552973865e-08]],[[4.11479259709587e-05,2.4466174247585435e-09],[0.0001645917038838348,3.914709468458086e-08]],[[4.0867099094093215e-05,2.5264663881087583e-09],[0.00016346839637637286,4.042478934259771e-08]],[[4.06466016200059e-05,2.5941623563308694e-09],[0.0001625864064800236,4.150806928736276e-08]],[[4.061724647337971e-05,2.6497469722782653e-09],[0.00016246898589351885,4.239761529222346e-08]],[[4.101530512738081e-05,2.6802709361706955e-09],[0.00016406122050952325,4.2886203836115427e-08]],[[4.188221217223803e-05,2.6865470674191874e-09],[0.0001675288486889521,4.29868010671713e-08]],[[4.2990891814109926e-05,2.6788500437340114e-09],[0.0001719635672564397,4.286375844434788e-08]],[[4.4020304605774715e-05,2.675208134995051e-09],[0.00017608121842309886,4.2805495662800476e-08]],[[4.438434144092961e-05,2.6993007279509464e-09],[0.00017753736576371843,4.3190876809226094e-08]],[[4.3846502154122774e-05,2.763150335562208e-09],[0.0001753860086164911,4.421232404322448e-08]],[[4.247296419829459e-05,2.862323325587613e-09],[0.00016989185679317835,4.579898138862861e-08]],[[4.0376065087615854e-05,2.992993892479753e-09],[0.00016150426035046341,4.7889700496154874e-08]],[[3.826566464828634e-05,3.1224095050919014e-09],[0.00015306265859314536,4.996047847469795e-08]],[[3.6776419736902965e-05,3.232242059848898e-09],[0.00014710567894761186,5.171804275066186e-08]],[[3.6365272905290476e-05,3.3131506171531704e-09],[0.0001454610916211619,5.301289094422099e-08]],[[3.728773493011521e-05,3.3673227327113333e-09],[0.00014915093972046084,5.387999461946311e-08]],[[3.929056710433282e-05,3.3925490552872445e-09],[0.00015716226841733127,5.4283887312372574e-08]],[[4.1677714121454395e-05,3.405703334509682e-09],[0.00016671085648581758,5.4494464178771605e-08]],[[4.371986366407775e-05,3.4305955115929114e-09],[0.000174879454656311,5.489263269269563e-08]],[[4.494095529560527e-05,3.4996636255835956e-09],[0.00017976382118242107,5.599738422071195e-08]],[[4.48373636731155e-05,3.627947687666692e-09],[0.000179349454692462,5.8049501890068756e-08]],[[4.3630380617075984e-05,3.806490343763086e-09],[0.00017452152246830394,6.090586791368452e-08]],[[4.1922961636088545e-05,4.005716145196274e-09],[0.00016769184654435418,6.409342355635499e-08]],[[4.037784121342479e-05,4.206040363561348e-09],[0.00016151136485369915,6.72988994411517e-08]],[[3.9974090392161245e-05,4.348515328629643e-09],[0.00015989636156864498,6.957909023163622e-08]],[[4.093606778748621e-05,4.411755180489049e-09],[0.00016374427114994485,7.059166669606742e-08]],[[4.279943955224365e-05,4.3972809578943345e-09],[0.0001711977582089746,7.036074557128164e-08]],[[4.486262304664635e-05,4.325611815726603e-09],[0.0001794504921865854,6.92143894878373e-08]],[[4.5887890884150254e-05,4.2633430330466985e-09],[0.00018355156353660101,6.82177928876666e-08]],[[4.534508519418952e-05,4.283428563564001e-09],[0.00018138034077675808,6.853825782830625e-08]],[[4.351930828295858e-05,4.413857853987994e-09],[0.00017407723313183433,7.062402452841051e-08]],[[4.1256860194535196e-05,4.6381898830020034e-09],[0.00016502744077814078,7.421246688103497e-08]],[[4.026970184855017e-05,4.854616421364212e-09],[0.00016107880739420067,7.767502053718994e-08]],[[4.106259274207345e-05,4.994424964410389e-09],[0.0001642503709682938,7.99121230999632e-08]],[[4.2527916218835e-05,5.050956877732235e-09],[0.00017011166487534,8.081691234754798e-08]],[[4.292800416662645e-05,5.072099680747375e-09],[0.0001717120166665058,8.11553281634442e-08]],[[4.092504029189333e-05,5.120543592874514e-09],[0.00016370016116757331,8.193031314157816e-08]],[[3.725623924997859e-05,5.21231800585947e-09],[0.00014902495699991436,8.339849294076968e-08]],[[3.4285696289051354e-05,5.300397759835781e-09],[0.00013714278515620541,8.48075469131776e-08]],[[3.426698962779549e-05,5.340614962500717e-09],[0.00013706795851118196,8.545059309770867e-08]],[[3.692855977897486e-05,5.340078873609809e-09],[0.00014771423911589943,8.544120593206109e-08]],[[3.939503177535324e-05,5.378306104022959e-09],[0.00015758012710141296,8.605183415288025e-08]],[[3.9644795576791365e-05,5.516248643164867e-09],[0.00015857918230716546,8.825822079673371e-08]],[[3.7313089931103295e-05,5.749620821658018e-09],[0.00014925235972441318,9.199218465709667e-08]],[[3.4817083472654796e-05,5.934184565492688e-09],[0.00013926833389061918,9.494574755237454e-08]],[[3.493578702876719e-05,5.971197865628018e-09],[0.00013974314811506875,9.553821961128223e-08]],[[3.6756730281257834e-05,5.9174448459473896e-09],[0.00014702692112503134,9.467758028873403e-08]],[[3.723549427997737e-05,5.937272863017243e-09],[0.0001489419771199095,9.499374383433807e-08]],[[3.457968576661199e-05,6.115294849269911e-09],[0.00013831874306644796,9.784194688209245e-08]],[[3.075377701482202e-05,6.294346599394235e-09],[0.00012301510805928808,1.0070784499030395e-07]],[[2.9588843152015537e-05,6.288636694955862e-09],[0.00011835537260806215,1.006175051213456e-07]],[[3.170293148641239e-05,6.11422564173139e-09],[0.00012681172594564957,9.782646441751933e-08]],[[3.2749760916027935e-05,6.064466950084497e-09],[0.00013099904366411174,9.70288177774381e-08]],[[3.0508965491654938e-05,6.2571225733029596e-09],[0.00012203586196661975,1.0011128087271168e-07]],[[2.8020885722377267e-05,6.402384426406059e-09],[0.00011208354288950907,1.0243715097600799e-07]],[[2.960714770100251e-05,6.236767416265902e-09],[0.00011842859080401004,9.978802162120601e-08]],[[3.240035951504456e-05,5.99993654374349e-09],[0.00012960143806017824,9.599622638374232e-08]],[[3.155587093920635e-05,6.119477808156138e-09],[0.0001262234837568254,9.790615838929996e-08]],[[2.8480646691732782e-05,6.411003656615195e-09],[0.00011392258676693113,1.0257080077862624e-07]],[[2.8579136469140745e-05,6.447484507569576e-09],[0.00011431654587656298,1.0315546469862321e-07]],[[3.0790644560459946e-05,6.329816296600616e-09],[0.00012316257824183978,1.012717866701013e-07]],[[2.9436397177956642e-05,6.435578199584046e-09],[0.00011774558871182657,1.0296358487677994e-07]],[[2.666852619166589e-05,6.553133112941615e-09],[0.00010667410476666355,1.0484596650360268e-07]],[[2.7900375987952805e-05,6.449355224351416e-09],[0.00011160150395181122,1.0318585526020234e-07]],[[2.9384461896950608e-05,6.435350996653594e-09],[0.00011753784758780243,1.0296106504380398e-07]],[[2.7920123302571895e-05,6.540223860235735e-09],[0.00011168049321028758,1.0464015261301455e-07]],[[2.7563175713894258e-05,6.467731746050816e-09],[0.00011025270285557703,1.0348109647239525e-07]],[[2.923268379559384e-05,6.333984295422958e-09],[0.00011693073518237537,1.0134087596964616e-07]],[[2.862894838307577e-05,6.2537315990853034e-09],[0.00011451579353230308,1.0005844121168588e-07]],[[2.8007588611311487e-05,6.038295117876918e-09],[0.00011203035444524595,9.661161866688595e-08]],[[2.9148456963775013e-05,5.924123282743198e-09],[0.00011659382785510005,9.478379419114348e-08]],[[2.8854367499560038e-05,5.843780704927518e-09],[0.00011541746999824015,9.350033747149319e-08]],[[2.815984415540366e-05,5.657757859368041e-09],[0.00011263937662161464,9.052256061811254e-08]],[[2.8660013999381122e-05,5.715247694211235e-09],[0.00011464005599752449,9.144099380584414e-08]],[[2.818151618133105e-05,5.6149498461936456e-09],[0.0001127260647253242,8.983837850699468e-08]],[[2.7362136892282015e-05,5.500079286940317e-09],[0.00010944854756912806,8.799699325162513e-08]],[[2.72236397966849e-05,5.616155828501278e-09],[0.0001088945591867396,8.98545903947451e-08]],[[2.6060382282773485e-05,5.43716472571124e-09],[0.00010424152913109394,8.69904277894911e-08]],[[2.5050437001466998e-05,5.573318904129842e-09],[0.00010020174800586799,8.916609141288422e-08]],[[2.471688621148267e-05,5.5323315121122876e-09],[9.886754484593067e-05,8.851242260581132e-08]],[[2.3562306766549418e-05,5.554302445603318e-09],[9.424922706619767e-05,8.88612832010975e-08]],[[2.3851435351641824e-05,5.591395274749097e-09],[9.54057414065673e-05,8.945721467726179e-08]],[[2.3386782839248567e-05,5.488926841237313e-09],[9.354713135699427e-05,8.781564599024768e-08]],[[2.3368779602138566e-05,5.6141066101650355e-09],[9.347511840855426e-05,8.9820654707485e-08]],[[2.335107142541136e-05,5.4449969463239655e-09],[9.340428570164544e-05,8.711360313176148e-08]],[[2.2952573302480006e-05,5.600070123637669e-09],[9.181029320992002e-05,8.959661064193562e-08]],[[2.3107290264032835e-05,5.402407081580085e-09],[9.242916105613134e-05,8.64333616727162e-08]],[[2.242985233670565e-05,5.515702257366827e-09],[8.97194093468226e-05,8.82480844425072e-08]],[[2.268692319461853e-05,5.28024906026291e-09],[9.074769277847412e-05,8.447990493087752e-08]],[[2.2400745541436142e-05,5.2801770151759544e-09],[8.960298216574457e-05,8.448121541619344e-08]],[[2.2691234559590192e-05,5.050350568774954e-09],[9.076493823836077e-05,8.080208726901013e-08]],[[2.2590952598326598e-05,4.936611241744988e-09],[9.036381039330639e-05,7.89843215250673e-08]],[[2.2320224448057626e-05,4.83893018581056e-09],[8.92808977922305e-05,7.741914636312283e-08]],[[2.2248352868833902e-05,4.653756716344531e-09],[8.899341147533561e-05,7.44567780107546e-08]],[[2.15510170097982e-05,4.674916665363521e-09],[8.62040680391928e-05,7.479519405933296e-08]],[[2.1381350962311914e-05,4.532401032513878e-09],[8.552540384924765e-05,7.251318089147084e-08]],[[2.0831385524797458e-05,4.45575759487002e-09],[8.332554209918983e-05,7.128842952071426e-08]],[[2.0458396887331878e-05,4.434439111321072e-09],[8.183358754932751e-05,7.094693428838115e-08]],[[2.0233245416002242e-05,4.286913121749316e-09],[8.093298166400897e-05,6.858561269880665e-08]],[[1.9791571063067088e-05,4.168205579630567e-09],[7.916628425226835e-05,6.66879428812367e-08]],[[1.943001548270479e-05,4.09816627439919e-09],[7.772006193081916e-05,6.556772302647367e-08]],[[1.899890645385238e-05,3.9770795051135895e-09],[7.599562581540952e-05,6.362908169495268e-08]],[[1.8450291282017242e-05,3.8327199734184075e-09],[7.380116512806897e-05,6.131974273386847e-08]],[[1.779754557756986e-05,3.765212694268049e-09],[7.119018231027944e-05,6.024062290460397e-08]],[[1.7056791065786865e-05,3.7556297162351286e-09],[6.822716426314746e-05,6.008705019203947e-08]],[[1.628326697309395e-05,3.730030935463219e-09],[6.51330678923758e-05,5.967623994874769e-08]],[[1.5592903380101647e-05,3.673414961656259e-09],[6.237161352040659e-05,5.876987094595168e-08]],[[1.490571805916644e-05,3.6426900365717348e-09],[5.962287223666576e-05,5.827839914015252e-08]],[[1.4273038732775881e-05,3.6359060193451184e-09],[5.7092154931103525e-05,5.8169915812507454e-08]],[[1.3687300080155509e-05,3.6438279322370247e-09],[5.4749200320622036e-05,5.829631930559215e-08]],[[1.316378809305242e-05,3.649693146129943e-09],[5.265515237220968e-05,5.838937958082114e-08]],[[1.2670107185867987e-05,3.637730602328289e-09],[5.068042874347195e-05,5.8197161855783906e-08]],[[1.2225267712624893e-05,3.6178734005751448e-09],[4.890107085049957e-05,5.7878725450346944e-08]],[[1.1813109545625111e-05,3.5899343538121243e-09],[4.7252438182500444e-05,5.743109716091834e-08]],[[1.1426889611991993e-05,3.555640575065571e-09],[4.570755844796797e-05,5.688191808761126e-08]],[[1.1032966120480304e-05,3.51339150373141e-09],[4.4131864481921216e-05,5.620579023843607e-08]],[[1.0691699172145376e-05,3.4637159857895525e-09],[4.2766796688581503e-05,5.541107099424226e-08]],[[1.041471044736835e-05,3.403513490593154e-09],[4.16588417894734e-05,5.444822717646864e-08]],[[1.0203076052007926e-05,3.3293641761944147e-09],[4.0812304208031705e-05,5.326255981063258e-08]],[[1.0033677731842296e-05,3.2267532298874165e-09],[4.0134710927369185e-05,5.162184566966717e-08]],[[9.904554893337642e-06,3.1145481023409674e-09],[3.961821957335057e-05,4.982763792865065e-08]],[[9.792131524103544e-06,3.005169085994678e-09],[3.9168526096414176e-05,4.807862420993781e-08]],[[9.683703253497515e-06,2.9094479784939785e-09],[3.873481301399006e-05,4.6548082338968465e-08]],[[9.567561252407334e-06,2.82881031385147e-09],[3.8270245009629336e-05,4.5258928822154013e-08]],[[9.465323446977408e-06,2.7735278568639317e-09],[3.786129378790963e-05,4.437503199139392e-08]],[[9.383037671413638e-06,2.7529841646462306e-09],[3.753215068565455e-05,4.404655279775988e-08]],[[9.32853157056328e-06,2.7591572885923296e-09],[3.731412628225312e-05,4.4145705778646596e-08]],[[9.306382034545944e-06,2.7729178432728438e-09],[3.722552813818378e-05,4.436646291379016e-08]],[[9.314950812846277e-06,2.792061282121794e-09],[3.725980325138511e-05,4.467293417650942e-08]],[[9.34070196616e-06,2.8153166866039944e-09],[3.736280786464e-05,4.504527634912903e-08]],[[9.375069692318832e-06,2.8346067919431833e-09],[3.750027876927533e-05,4.5353869994345845e-08]],[[9.414006292029636e-06,2.860402765363593e-09],[3.7656025168118545e-05,4.576641538066802e-08]],[[9.455639489187307e-06,2.8775368900506416e-09],[3.782255795674923e-05,4.604042025498231e-08]],[[9.499675584955886e-06,2.8860261860241216e-09],[3.7998702339823545e-05,4.6176333896724955e-08]],[[9.548050985687781e-06,2.8725697933087976e-09],[3.8192203942751124e-05,4.5961352892460545e-08]],[[9.59995356419933e-06,2.8305767540466236e-09],[3.839981425679732e-05,4.5290170274449956e-08]],[[9.640083861472434e-06,2.75716483591288e-09],[3.856033544588974e-05,4.4116368861047234e-08]],[[9.654430346041064e-06,2.656165483811799e-09],[3.861772138416426e-05,4.250109535299418e-08]],[[9.630171523079383e-06,2.53821108534604e-09],[3.852068609231753e-05,4.061428130295443e-08]],[[9.550039962001866e-06,2.402514009268499e-09],[3.8200159848007464e-05,3.8443098063235735e-08]],[[9.413700279957153e-06,2.274710192204893e-09],[3.765480111982861e-05,3.639764623395428e-08]],[[9.230456157894499e-06,2.1648496356405047e-09],[3.6921824631577996e-05,3.463889388286077e-08]],[[9.016841427184262e-06,2.0760564507159964e-09],[3.606736570873705e-05,3.3217124016577684e-08]],[[8.770475141933023e-06,1.9983129282842913e-09],[3.5081900567732093e-05,3.197229460405808e-08]],[[8.537081641006384e-06,1.9310800452626725e-09],[3.4148326564025535e-05,3.089615225750956e-08]],[[8.33585080749708e-06,1.863072142618004e-09],[3.334340322998832e-05,2.980818825947168e-08]],[[8.176464103716574e-06,1.7861924548951808e-09],[3.2705856414866296e-05,2.857875180622084e-08]],[[8.049099542163895e-06,1.6875298809910099e-09],[3.219639816865558e-05,2.7001181825269527e-08]],[[7.961919264148693e-06,1.5764543554152405e-09],[3.184767705659477e-05,2.5225081882666788e-08]],[[7.899458392220095e-06,1.460402247198782e-09],[3.159783356888038e-05,2.3369204695123975e-08]],[[7.846518610540394e-06,1.349798252688265e-09],[3.1386074442161576e-05,2.1600178269177332e-08]],[[7.785826926723613e-06,1.2476408272161353e-09],[3.114330770689445e-05,1.996589358344017e-08]],[[7.715177962804817e-06,1.1776098659835218e-09],[3.0860711851219266e-05,1.8845190115679288e-08]],[[7.633880682091133e-06,1.1447159066172467e-09],[3.053552272836453e-05,1.831843009754208e-08]],[[7.546242847341418e-06,1.1456562107773744e-09],[3.018497138936567e-05,1.8333025244106697e-08]],[[7.492188624273725e-06,1.159008962377194e-09],[2.99687544970949e-05,1.8546482631973182e-08]],[[7.439871631799988e-06,1.1789676297389493e-09],[2.975948652719995e-05,1.8865727522877383e-08]],[[7.390710999398333e-06,1.2030486511350797e-09],[2.9562843997593333e-05,1.9251022365218546e-08]],[[7.345806835435331e-06,1.2291915111885718e-09],[2.9383227341741325e-05,1.9669385426230886e-08]],[[7.31367813042626e-06,1.2503209186975963e-09],[2.925471252170504e-05,2.000755936209703e-08]],[[7.28484511276046e-06,1.2711458870668196e-09],[2.913938045104184e-05,2.0340886190168803e-08]],[[7.2592982215623286e-06,1.2912693993815572e-09],[2.9037192886249314e-05,2.0663001547875288e-08]],[[7.236868931974434e-06,1.3104535415199338e-09],[2.8947475727897735e-05,2.0970087236485253e-08]],[[7.1923130348786385e-06,1.353724161874528e-09],[2.8769252139514554e-05,2.166269904484564e-08]],[[7.157426831545085e-06,1.3919495757109522e-09],[2.862970732618034e-05,2.227440485606378e-08]],[[7.122896481770403e-06,1.428440449019657e-09],[2.8491585927081612e-05,2.2858120081773058e-08]],[[7.079814548294989e-06,1.4669848644686606e-09],[2.8319258193179955e-05,2.347446403581881e-08]],[[7.014391500104864e-06,1.5153348006004581e-09],[2.8057566000419455e-05,2.4247470000590517e-08]],[[6.925223217776386e-06,1.5717092211472788e-09],[2.7700892871105545e-05,2.5148784359404325e-08]],[[6.8115146669552e-06,1.6356933335508152e-09],[2.72460586678208e-05,2.6171886337292633e-08]],[[6.676195511718463e-06,1.7050466693116191e-09],[2.670478204687385e-05,2.7281011265843946e-08]],[[6.509064176758846e-06,1.7837172645864482e-09],[2.6036256707035385e-05,2.8539337234430698e-08]],[[6.332284142869045e-06,1.8604202818802097e-09],[2.532913657147618e-05,2.9766364291836586e-08]],[[6.156087116548475e-06,1.931194733986296e-09],[2.46243484661939e-05,3.0898675383467283e-08]],[[5.989777781527362e-06,1.9931309912582755e-09],[2.395911112610945e-05,3.1889656930285684e-08]],[[5.826733095914246e-06,2.049060153389128e-09],[2.3306932383656983e-05,3.2784543893498636e-08]],[[5.690191819653508e-06,2.091479775940894e-09],[2.2760767278614033e-05,3.346322348831261e-08]],[[5.581655652029091e-06,2.1210376340991232e-09],[2.2326622608116365e-05,3.393599786839015e-08]],[[5.498804703723802e-06,2.139443846147901e-09],[2.1995218814895208e-05,3.4230184883314355e-08]],[[5.471004066135018e-06,2.144338345321318e-09],[2.188401626454007e-05,3.43083148704727e-08]],[[5.446265237239901e-06,2.1479443140955245e-09],[2.1785060948959603e-05,3.43657959267662e-08]],[[5.424108586720952e-06,2.1504658345043096e-09],[2.1696434346883808e-05,3.4405893233970133e-08]],[[5.404040352555599e-06,2.1521117825790602e-09],[2.1616161410222395e-05,3.4431949254921236e-08]],[[5.373824876829446e-06,2.1534816978175886e-09],[2.1495299507317785e-05,3.445333287677216e-08]],[[5.345833309645531e-06,2.1539576168810134e-09],[2.1383333238582123e-05,3.4460334051089156e-08]],[[5.31802626686155e-06,2.1544512195707613e-09],[2.12721050674462e-05,3.4467551702492036e-08]],[[5.288630323425089e-06,2.1557881900607883e-09],[2.1154521293700356e-05,3.448821223759093e-08]],[[5.228788552779386e-06,2.1622731439819227e-09],[2.0915154211117545e-05,3.4590617740213644e-08]],[[5.1541581760038875e-06,2.1763061504109577e-09],[2.061663270401555e-05,3.481380054982909e-08]],[[5.0621786610815295e-06,2.199229808121852e-09],[2.0248714644326118e-05,3.5179350784983495e-08]],[[4.9528064135564885e-06,2.23097264561231e-09],[1.9811225654225954e-05,3.5686216440158006e-08]],[[4.814643856112356e-06,2.2746072222923883e-09],[1.9258575424449423e-05,3.6383563379241916e-08]],[[4.662223329748837e-06,2.324683943386765e-09],[1.8648893318995347e-05,3.7184354547193386e-08]],[[4.501239252025215e-06,2.3779301938556668e-09],[1.800495700810086e-05,3.803622802893137e-08]],[[4.3379141116178305e-06,2.4310582675220817e-09],[1.7351656446471322e-05,3.8886550298111735e-08]],[[4.162790567284947e-06,2.4859089149757053e-09],[1.665116226913979e-05,3.9764795274435786e-08]],[[3.99972685694008e-06,2.5339540728875474e-09],[1.599890742776032e-05,4.0534427245662323e-08]],[[3.8547464612728645e-06,2.573023662538761e-09],[1.5418985845091458e-05,4.116064439805478e-08]],[[3.732009252783119e-06,2.6018813091069596e-09],[1.4928037011132476e-05,4.162358695140547e-08]],[[3.625025122399865e-06,2.621384232215878e-09],[1.450010048959946e-05,4.193702582205167e-08]],[[3.547274280469238e-06,2.628492724372896e-09],[1.4189097121876951e-05,4.205212275843997e-08]],[[3.4959768786126092e-06,2.624455222343663e-09],[1.3983907514450437e-05,4.198877982007358e-08]],[[3.4665033807313322e-06,2.6110982839035034e-09],[1.3866013522925329e-05,4.1776162281550014e-08]],[[3.4625000054428638e-06,2.6072321654344604e-09],[1.3850000021771455e-05,4.171451265922409e-08]],[[3.4591843936800856e-06,2.6030618113565682e-09],[1.3836737574720342e-05,4.16479852629869e-08]],[[3.456499227847608e-06,2.598610622367879e-09],[1.3825996911390433e-05,4.157695417763562e-08]],[[3.4543875781995923e-06,2.593902226967749e-09],[1.3817550312798369e-05,4.150179716547967e-08]],[[3.450539124050751e-06,2.5721950691330176e-09],[1.3802156496203004e-05,4.115509850469248e-08]],[[3.4518035176023887e-06,2.5481723349719586e-09],[1.3807214070409555e-05,4.077115260075097e-08]],[[3.4548769084740706e-06,2.523460507875113e-09],[1.3819507633896282e-05,4.037598103754057e-08]],[[3.4570338299993772e-06,2.499559724934421e-09],[1.3828135319997509e-05,3.9993594023351736e-08]],[[3.4547515770685296e-06,2.4705562074431137e-09],[1.3819006308274118e-05,3.9529295562245e-08]],[[3.443187368874934e-06,2.4481288214297234e-09],[1.3772749475499736e-05,3.916996140420781e-08]],[[3.4203699046764502e-06,2.4339808200563486e-09],[1.3681479618705801e-05,3.894293614799293e-08]],[[3.3856957924299036e-06,2.4288539280758628e-09],[1.3542783169719614e-05,3.8860190320289084e-08]],[[3.334351672218501e-06,2.4334461433667362e-09],[1.3337406688874003e-05,3.893293086191641e-08]],[[3.27074058304429e-06,2.4475856342122556e-09],[1.308296233217716e-05,3.915859461814847e-08]],[[3.197118422547114e-06,2.4693512158823284e-09],[1.2788473690188455e-05,3.9506527739079884e-08]],[[3.1161277800429023e-06,2.4964393388263156e-09],[1.246451112017161e-05,3.9939924135352955e-08]],[[3.0218123049071017e-06,2.529560054831736e-09],[1.2087249219628407e-05,4.0470212062411994e-08]],[[2.9256778151807677e-06,2.5632639058801512e-09],[1.1702711260723071e-05,4.101020818995925e-08]],[[2.8312176137128684e-06,2.5949953496696377e-09],[1.1324870454851473e-05,4.15189869928987e-08]],[[2.741551051409214e-06,2.6227205610972537e-09],[1.0966204205636856e-05,4.196395498995394e-08]],[[2.6515225496986687e-06,2.646831950717555e-09],[1.0606090198794675e-05,4.235150220231598e-08]],[[2.573173343674505e-06,2.6629842971853587e-09],[1.029269337469802e-05,4.2611901856389236e-08]],[[2.508280294659793e-06,2.670504535449724e-09],[1.0033121178639172e-05,4.2734307684824675e-08]],[[2.4576832027925124e-06,2.66923118009683e-09],[9.83073281117005e-06,4.2716065492098985e-08]],[[2.456833227756106e-06,2.6691191019326208e-09],[9.827332911024424e-06,4.271431418893326e-08]],[[2.4559887784547513e-06,2.669003713010057e-09],[9.823955113819005e-06,4.271250990800034e-08]],[[2.4551498510202705e-06,2.668885016496314e-09],[9.820599404081082e-06,4.271065269953833e-08]],[[2.454316441882973e-06,2.668763015592753e-09],[9.817265767531893e-06,4.2708742614331754e-08]],[[2.454316441882973e-06,2.6687630155927395e-09],[9.817265767531893e-06,4.2708742614331536e-08]],[[2.4168146692927156e-06,2.6570712377107673e-09],[9.667258677170862e-06,4.2523958563291816e-08]],[[2.3948142597666238e-06,2.6361294848784356e-09],[9.579257039066495e-06,4.2191088480244995e-08]],[[2.386465833292895e-06,2.606916887588866e-09],[9.54586333317158e-06,4.172574346371444e-08]],[[2.38946958705496e-06,2.570583838722295e-09],[9.55787834821984e-06,4.114628547531686e-08]],[[2.403271288794054e-06,2.5229422945695753e-09],[9.613085155176216e-06,4.038585423804156e-08]],[[2.424840378295672e-06,2.469714820753098e-09],[9.699361513182688e-06,3.953573609130663e-08]],[[2.451131159464849e-06,2.412669461527529e-09],[9.804524637859396e-06,3.86241966793907e-08]],[[2.479576456619738e-06,2.353490361047325e-09],[9.918305826478952e-06,3.767817053003602e-08]],[[2.5109424032418505e-06,2.2877443674834957e-09],[1.0043769612967402e-05,3.662675616370706e-08]],[[2.540398834231909e-06,2.2231624573412436e-09],[1.0161595336927635e-05,3.5593556839755576e-08]],[[2.5665292317094152e-06,2.161350882534361e-09],[1.0266116926837661e-05,3.460429722276634e-08]],[[2.5884349372427775e-06,2.1036384382447803e-09],[1.035373974897111e-05,3.368027481010798e-08]],[[2.607085253156786e-06,2.046087769261016e-09],[1.0428341012627144e-05,3.2758431882813395e-08]],[[2.6198023769967253e-06,1.9957365619182256e-09],[1.0479209507986901e-05,3.195149153043941e-08]],[[2.626685087386261e-06,1.9531484427069962e-09],[1.0506740349545044e-05,3.1268556866309535e-08]],[[2.628054889707975e-06,1.9184993789886084e-09],[1.05122195588319e-05,3.071253238246371e-08]],[[2.624890372412918e-06,1.89368645186006e-09],[1.0499561489651671e-05,3.031400430459775e-08]],[[2.617944652302289e-06,1.875005204782181e-09],[1.0471778609209155e-05,3.0013621174679854e-08]],[[2.6076667263625155e-06,1.8619657239080068e-09],[1.0430666905450062e-05,2.98035971981223e-08]],[[2.594517121909449e-06,1.8539677789166608e-09],[1.0378068487637797e-05,2.9674371483781045e-08]],[[2.594517121909449e-06,1.8539677789166608e-09],[1.0378068487637797e-05,2.9674371483781045e-08]],[[2.5914792263448673e-06,1.8528816003919238e-09],[1.0365916905379469e-05,2.9656751974209907e-08]],[[2.5883419596583984e-06,1.8519767075646852e-09],[1.0353367838633594e-05,2.9642040387088493e-08]],[[2.585109288961844e-06,1.851246912489185e-09],[1.0340437155847375e-05,2.9630137918625825e-08]],[[2.5817851489334196e-06,1.8506860014685842e-09],[1.0327140595733679e-05,2.962094533347301e-08]],[[2.5585260730034976e-06,1.8506914988133726e-09],[1.023410429201399e-05,2.961982748649044e-08]],[[2.5326419818674048e-06,1.8557770339425578e-09],[1.0130567927469619e-05,2.9700339871484195e-08]],[[2.5050378870560296e-06,1.864414556803658e-09],[1.0020151548224118e-05,2.9838034680975926e-08]],[[2.4765237553983746e-06,1.8752346269829556e-09],[9.906095021593499e-06,3.0010983183328404e-08]],[[2.4449316488369546e-06,1.8882651170872108e-09],[9.779726595347819e-06,3.0219630122967945e-08]],[[2.4139012540008665e-06,1.9012222662922127e-09],[9.655605016003466e-06,3.042742204662762e-08]],[[2.384095731339204e-06,1.9130893696690053e-09],[9.536382925356817e-06,3.061803967148969e-08]],[[2.3560428593367978e-06,1.923097709451582e-09],[9.424171437347191e-06,3.077913247368794e-08]],[[2.3276686936798282e-06,1.931305756331916e-09],[9.310674774719313e-06,3.091170950680803e-08]],[[2.302280245760058e-06,1.9360947981262183e-09],[9.209120983040232e-06,3.098972910183175e-08]],[[2.2801069456954476e-06,1.9371734224557596e-09],[9.12042778278179e-06,3.1008479470926747e-08]],[[2.2612505620459654e-06,1.934409350887626e-09],[9.045002248183862e-06,3.096580242581285e-08]],[[2.244320751229443e-06,1.9269131935944615e-09],[8.977283004917771e-06,3.0847590871925255e-08]],[[2.2312720226836027e-06,1.9148568781222664e-09],[8.92508809073441e-06,3.065640431850249e-08]],[[2.2218770644266866e-06,1.8984398642558994e-09],[8.887508257706746e-06,3.0395403989894856e-08]],[[2.2158375525560956e-06,1.87792310589532e-09],[8.863350210224383e-06,3.006874158325513e-08]],[[2.213409942249644e-06,1.8611496578786143e-09],[8.853639768998576e-06,2.9801449090579716e-08]],[[2.2123505114792846e-06,1.842597846639079e-09],[8.849402045917139e-06,2.950565585052347e-08]],[[2.2125262426094157e-06,1.8223829166719898e-09],[8.850104970437663e-06,2.9183201816147805e-08]],[[2.2138033655920147e-06,1.8006213491715265e-09],[8.855213462368059e-06,2.8835947583273717e-08]],[[2.214951793541735e-06,1.7877865414479989e-09],[8.85980717416694e-06,2.863108804500759e-08]],[[2.2163818630669817e-06,1.7745224380747904e-09],[8.865527452267927e-06,2.841934172283977e-08]],[[2.2180710293857026e-06,1.7608492058165071e-09],[8.87228411754281e-06,2.820103101923138e-08]],[[2.2199972149025087e-06,1.7467867864290407e-09],[8.879988859610035e-06,2.7976474790598114e-08]],[[2.2271508822181406e-06,1.7014848896287713e-09],[8.908603528872562e-06,2.7252883293922135e-08]],[[2.235747119559324e-06,1.6532599806904994e-09],[8.942988478237297e-06,2.648234624381375e-08]],[[2.2452612939937725e-06,1.6026280802565153e-09],[8.98104517597509e-06,2.567312090908769e-08]],[[2.2552317738988053e-06,1.5500706188787725e-09],[9.020927095595221e-06,2.4832913497467916e-08]],[[2.266259205158666e-06,1.4905261980778776e-09],[9.065036820634665e-06,2.3880792430785023e-08]],[[2.276910191265655e-06,1.4297325392261048e-09],[9.10764076506262e-06,2.2908488611575254e-08]],[[2.2868185468484323e-06,1.3681837400109378e-09],[9.147274187393729e-06,2.1923917448921147e-08]],[[2.2956910056935897e-06,1.3063263603293725e-09],[9.182764022774359e-06,2.0934234524640004e-08]],[[2.303987049345395e-06,1.238363229502469e-09],[9.21594819738158e-06,1.9846674568486448e-08]],[[2.3105227593228994e-06,1.1709934675884292e-09],[9.242091037291597e-06,1.876842524116559e-08]],[[2.3151375411005307e-06,1.1046446598435525e-09],[9.260550164402123e-06,1.770634239243279e-08]],[[2.3177272655396366e-06,1.0396977927342959e-09],[9.270909062158546e-06,1.6666535705533414e-08]],[[2.3181685578338e-06,9.702378177290602e-10],[9.2726742313352e-06,1.5554289692542076e-08]],[[2.316061808120154e-06,9.032944005198837e-10],[9.264247232480615e-06,1.4482152851672872e-08]],[[2.311424849001173e-06,8.392321503587703e-10],[9.245699396004692e-06,1.345597341107559e-08]],[[2.3043088097906123e-06,7.783823757676357e-10],[9.217235239162449e-06,1.2481065181197507e-08]],[[2.299823535199542e-06,7.491339357841719e-10],[9.199294140798167e-06,1.2012386589776335e-08]],[[2.2947436680550904e-06,7.208095202675378e-10],[9.178974672220362e-06,1.1558464243948811e-08]],[[2.2890818129973134e-06,6.934446090063654e-10],[9.156327251989254e-06,1.1119867106476993e-08]],[[2.282851425721615e-06,6.670736359978569e-10],[9.13140570288646e-06,1.0697147386430867e-08]],[[2.282851425721615e-06,6.670736359978569e-10],[9.13140570288646e-06,1.0697147386430867e-08]],[[2.274702704119062e-06,6.36987488137912e-10],[9.098810816476248e-06,1.021480275987735e-08]],[[2.2657915552084437e-06,6.084153667376661e-10],[9.063166220833775e-06,9.75665029472552e-09]],[[2.2561439472157776e-06,5.814095494991675e-10],[9.02457578886311e-06,9.323528951385404e-09]],[[2.245786529511656e-06,5.560194131943097e-10],[8.983146118046624e-06,8.916231664439642e-09]],[[2.2227602338089493e-06,5.097523632871606e-10],[8.891040935235797e-06,8.17375598346167e-09]],[[2.1971649046904048e-06,4.705947737923164e-10],[8.788659618761619e-06,7.544975782662129e-09]],[[2.169228777922047e-06,4.387149994630516e-10],[8.676915111688188e-06,7.0326411878305285e-09]],[[2.1391768675526126e-06,4.1407551991496866e-10],[8.55670747021045e-06,6.636226478162741e-09]],[[2.1039144667996606e-06,3.949574163124681e-10],[8.415657867198642e-06,6.328123437977251e-09]],[[2.0666353697661037e-06,3.8344482143821556e-10],[8.266541479064415e-06,6.142011687295347e-09]],[[2.0276074508911566e-06,3.783946531257253e-10],[8.110429803564626e-06,6.059677267840207e-09]],[[1.987083866779324e-06,3.784666946952237e-10],[7.948335467117295e-06,6.059703071441811e-09]],[[1.9410342235048963e-06,3.8284443465374654e-10],[7.764136894019585e-06,6.128949410023144e-09]],[[1.8937551958646336e-06,3.9014017881407895e-10],[7.5750207834585345e-06,6.245279829456559e-09]],[[1.8455187787215487e-06,3.990059022875895e-10],[7.382075114886195e-06,6.387039410492624e-09]],[[1.7965744410297857e-06,4.084110504036208e-10],[7.186297764119143e-06,6.53765556288514e-09]],[[1.7421546998898836e-06,4.185037663478376e-10],[6.9686187995595345e-06,6.699462562089526e-09]],[[1.687427211931374e-06,4.276800073943264e-10],[6.749708847725496e-06,6.846719126305408e-09]],[[1.6326375951212523e-06,4.3552260149002615e-10],[6.530550380485009e-06,6.972695921829343e-09]],[[1.5780043930726042e-06,4.417973869601787e-10],[6.312017572290417e-06,7.073607634357557e-09]],[[1.561531648827998e-06,4.4336860322681286e-10],[6.246126595311992e-06,7.098902601062867e-09]],[[1.5450960219367936e-06,4.4478475640743367e-10],[6.180384087747174e-06,7.1217153006113976e-09]],[[1.5287022462179375e-06,4.4604533209413847e-10],[6.11480898487175e-06,7.142037002431104e-09]],[[1.5123548689760817e-06,4.4715038364764527e-10],[6.049419475904327e-06,7.159868119888604e-09]],[[1.5123548689759875e-06,4.4715038364758246e-10],[6.04941947590395e-06,7.159868119887601e-09]],[[1.4694989301500055e-06,4.493241319668953e-10],[5.877995720600022e-06,7.195031174922748e-09]],[[1.4270696779366857e-06,4.504452454602015e-10],[5.708278711746743e-06,7.2133286860896175e-09]],[[1.385133358455174e-06,4.5055269062036e-10],[5.540533433820696e-06,7.2153803656610396e-09]],[[1.3437487464349198e-06,4.496960626666101e-10],[5.374994985739679e-06,7.201977384427503e-09]],[[1.2820925157306307e-06,4.466811895328712e-10],[5.128370062922523e-06,7.154140485263127e-09]],[[1.2219790231029456e-06,4.417907288685751e-10],[4.887916092411782e-06,7.076222312686784e-09]],[[1.1635312646269002e-06,4.3524718761816555e-10],[4.654125058507601e-06,6.971784681017822e-09]],[[1.1068452523344173e-06,4.272708288279072e-10],[4.427381009337669e-06,6.844355315915122e-09]],[[1.0465737235589438e-06,4.170873293176815e-10],[4.186294894235775e-06,6.681559549724926e-09]],[[9.88590921610594e-07,4.0568862605239547e-10],[3.954363686442376e-06,6.499252361262402e-09]],[[9.329377094773704e-07,3.9331758879849e-10],[3.7317508379094816e-06,6.301327006935297e-09]],[[8.796323492999499e-07,3.8019394206332933e-10],[3.5185293971997995e-06,6.091306417081086e-09]],[[8.23672188715942e-07,3.651127190280754e-10],[3.294688754863768e-06,5.8499069957789374e-09]],[[7.705312423356379e-07,3.4958737174647233e-10],[3.0821249693425515e-06,5.6013543151813546e-09]],[[7.201661997288148e-07,3.3381672028149107e-10],[2.880664798915259e-06,5.348837728750026e-09]],[[6.725179339482304e-07,3.1797054561016894e-10],[2.6900717357929215e-06,5.095081202270039e-09]],[[6.23126646909613e-07,3.0061197847738144e-10],[2.492506587638452e-06,4.817075946210288e-09]],[[5.768304756875113e-07,2.8349303131153226e-10],[2.307321902750045e-06,4.542882303535586e-09]],[[5.335095842494963e-07,2.6674091371446196e-10],[2.134038336997985e-06,4.274542412462977e-09]],[[4.930367478737869e-07,2.504560191180015e-10],[1.9721469914951475e-06,4.013668362965479e-09]],[[4.888862564932099e-07,2.487515613227643e-10],[1.9555450259728397e-06,3.986363028814187e-09]],[[4.847664500327486e-07,2.470533841707314e-10],[1.9390658001309943e-06,3.959158136177869e-09]],[[4.806771663135035e-07,2.453615643793884e-10],[1.922708665254014e-06,3.9320549177856895e-09]],[[4.766182428872995e-07,2.4367617624791264e-10],[1.906472971549198e-06,3.905054567570087e-09]],[[4.40186136872059e-07,2.2827547397101838e-10],[1.760744547488236e-06,3.6583238744954577e-09]],[[4.062494254054401e-07,2.1348831563660274e-10],[1.6249977016217604e-06,3.4214106225599382e-09]],[[3.746756306319983e-07,1.993484255727237e-10],[1.498702522527993e-06,3.1948574351837033e-09]],[[3.45333631758034e-07,1.8587665803711128e-10],[1.381334527032136e-06,2.9790004297217284e-09]],[[3.124058732122252e-07,1.7037610087492238e-10],[1.2496234928489008e-06,2.7306264676972358e-09]],[[2.823755389030243e-07,1.5588335187743877e-10],[1.1295021556120972e-06,2.4983921769940264e-09]],[[2.5502521427922524e-07,1.4238421409765686e-10],[1.020100857116901e-06,2.282072249615649e-09]],[[2.30147512350706e-07,1.298529211253711e-10],[9.20590049402824e-07,2.081255610486424e-09]],[[2.0538882335311057e-07,1.1713750399544167e-10],[8.215552934124423e-07,1.877482488658433e-09]],[[1.8314143658699333e-07,1.0549869822624476e-10],[7.325657463479733e-07,1.6909577587529438e-09]],[[1.631756752650508e-07,9.487647448866356e-11],[6.527027010602032e-07,1.5207207677021158e-09]],[[1.4527850343854878e-07,8.520751648618887e-11],[5.811140137541951e-07,1.3657579147661825e-09]],[[1.2773607546863734e-07,7.558978393482216e-11],[5.109443018745494e-07,1.211612878976532e-09]],[[1.1222134019537966e-07,6.696275375403369e-11],[4.4888536078151865e-07,1.0733433114026154e-09]],[[9.851580683804686e-08,5.924255312030926e-11],[3.9406322735218743e-07,9.496057670724723e-10]],[[8.642162016968943e-08,5.234858829763986e-11],[3.4568648067875774e-07,8.391091773279269e-10]],[[7.570068349388813e-08,4.616992135868851e-11],[3.028027339755525e-07,7.400759578280825e-10]],[[6.626602490352197e-08,4.0676895944916324e-11],[2.650640996140879e-07,6.520312022489391e-10]],[[5.7970869166984986e-08,3.580148643823913e-11],[2.3188347666793995e-07,5.738849291307791e-10]],[[5.068384162383145e-08,3.148082706194092e-11],[2.027353664953258e-07,5.046297812934668e-10]],[[5.068384162383046e-08,3.1480827061941523e-11],[2.0273536649532184e-07,5.046297812934764e-10]],[[5.0045154338513295e-08,3.1100366324857174e-11],[2.0018061735405318e-07,4.985314020080621e-10]],[[4.941426725203303e-08,3.0724264519481824e-11],[1.9765706900813212e-07,4.925028859357203e-10]],[[4.879108941663325e-08,3.035247610839347e-11],[1.95164357666533e-07,4.865435033360153e-10]],[[4.817553086831356e-08,2.998495594542925e-11],[1.9270212347325425e-07,4.806525307359336e-10]],[[4.093821947377763e-08,2.5642555686703298e-11],[1.637528778951105e-07,4.1104786310107827e-10]],[[3.476149427703772e-08,2.1903487983036507e-11],[1.3904597710815087e-07,3.511133997489448e-10]],[[2.9495283212538683e-08,1.8689306432120608e-11],[1.1798113285015473e-07,2.9959195044477837e-10]],[[2.5009649001544364e-08,1.5930578212327975e-11],[1.0003859600617745e-07,2.5537074217655105e-10]],[[2.0841093944877857e-08,1.3347747845620247e-11],[8.336437577951143e-08,2.139687304012271e-10]],[[1.735432527554993e-08,1.1171619014191772e-11],[6.941730110219973e-08,1.790857238128664e-10]],[[1.4440635879750594e-08,9.34083899054117e-12],[5.7762543519002374e-08,1.497383716370221e-10]],[[1.2008036980120253e-08,7.802691473846668e-12],[4.8032147920481014e-08,1.2508172912883158e-10]],[[9.79421098451404e-09,6.3942343773864225e-12],[3.917684393805616e-08,1.0250387491326997e-10]],[[7.982660582544383e-09,5.2347273448962556e-12],[3.1930642330177534e-08,8.391661212832419e-11]],[[6.50164441112122e-09,4.281421343438026e-12],[2.600657764448488e-08,6.863471864785151e-11]],[[5.291897457762413e-09,3.498604005241212e-12],[2.1167589831049653e-08,5.608575475627814e-11]],[[4.2158106730670724e-09,2.7986627154272343e-12],[1.686324269226829e-08,4.4865271252970074e-11]],[[3.356118661268198e-09,2.236616729697689e-12],[1.3424474645072793e-08,3.585528187987545e-11]],[[2.6699073326413124e-09,1.7858397857927936e-12],[1.067962933056525e-08,2.862897462370543e-11]],[[2.1226220380970444e-09,1.4247079596107796e-12],[8.490488152388177e-09,2.2839720148415407e-11]],[[1.7669256039376625e-09,1.1890957836193763e-12],[7.06770241575065e-09,1.9062637971969086e-11]],[[1.4702784199292353e-09,9.919659920694079e-13],[5.881113679716941e-09,1.5902453109300798e-11]],[[1.2229897541294302e-09,8.271318034213537e-13],[4.891959016517721e-09,1.3259989780824962e-11]],[[1.0169364669967678e-09,6.893806854958781e-13],[4.067745867987071e-09,1.1051689202171176e-11]],[[1.0169364669967572e-09,6.893806854958872e-13],[4.067745867987029e-09,1.1051689202171321e-11]],[[9.47998257452194e-10,6.432022776937093e-13],[3.791993029808776e-09,1.0311397395908952e-11]],[[8.836908745702866e-10,6.000806990748702e-13],[3.5347634982811466e-09,9.62010921734344e-12]],[[8.237067046801765e-10,5.598166005712342e-13],[3.294826818720706e-09,8.974628992958558e-12]],[[7.677582846030674e-10,5.222233834598614e-13],[3.0710331384122696e-09,8.371965438639779e-12]],[[5.793140074520092e-10,3.9530215868664384e-13],[2.317256029808037e-09,6.337263509223951e-12]],[[4.3681728323092857e-10,2.9896677072420723e-13],[1.7472691329237143e-09,4.792883613909933e-12]],[[3.2915259551398545e-10,2.2592223620775533e-13],[1.3166103820559418e-09,3.621881575682441e-12]],[[2.4786814616532424e-10,1.7059136312008798e-13],[9.91472584661297e-10,2.7348501925462997e-12]],[[1.812758588037748e-10,1.2511259521509826e-13],[7.251034352150992e-10,2.0057593185242346e-12]],[[1.3248283155061138e-10,9.168104962088391e-14],[5.299313262024455e-10,1.469801118330141e-12]],[[9.67597479457534e-11,6.71294319997149e-14],[3.870389917830136e-10,1.0762003125696766e-12]],[[7.062514540095556e-11,4.911564736370884e-14],[2.8250058160382225e-10,7.874103108399566e-13]],[[4.9906636218553114e-11,3.479415464791429e-14],[1.9962654487421246e-10,5.578130134958007e-13]],[[3.524206151415346e-11,2.4628558722061277e-14],[1.4096824605661383e-10,3.948411562770419e-13]],[[2.4870425859685037e-11,1.7419566123247266e-14],[9.948170343874015e-11,2.7926837564486145e-13]],[[1.7540331978948686e-11,1.2311730249562319e-14],[7.016132791579474e-11,1.9738060308755756e-13]],[[1.1935174139140657e-11,8.39610713306786e-15],[4.774069655656263e-11,1.34605977474051e-13]],[[8.115720439771564e-12,5.721281445842456e-15],[3.246288175908626e-11,9.172350190906309e-14]],[[5.515023559830396e-12,3.895683226073761e-15],[2.2060094239321583e-11,6.245566550594663e-14]],[[3.7454429046227436e-12,2.6507331119353845e-15],[1.4981771618490974e-11,4.24966848519484e-14]],[[2.9767859757752815e-12,2.1090228930145783e-15],[1.1907143903101126e-11,3.3811997107125535e-14]],[[2.3654075170062064e-12,1.6776330319488886e-15],[9.461630068024826e-12,2.6895954638778424e-14]],[[1.8792330293879363e-12,1.3341847570942629e-15],[7.516932117551745e-12,2.1389785120121158e-14]],[[1.492704625133701e-12,1.0608186109051495e-15],[5.970818500534804e-12,1.700716857722345e-14]],[[1.225360090096777e-12,8.715481617299692e-16],[4.901440360387108e-12,1.397277427975545e-14]],[[1.0057656245976541e-12,7.159396669528299e-16],[4.0230624983906166e-12,1.1478047950188975e-14]],[[8.254187403889526e-13,5.8802772238107185e-16],[3.3016749615558105e-12,9.427352782778022e-15]],[[6.773257324966457e-13,4.828998064600259e-16],[2.7093029299865826e-12,7.7419315945233e-15]],[[4.2236622587910375e-13,3.0166162508102667e-16],[1.689464903516415e-12,4.836299025887225e-15]],[[2.6320479379905e-13,1.8830255358464608e-16],[1.0528191751962e-12,3.018909036532515e-15]],[[1.6391760824561168e-13,1.1745801985307907e-16],[6.556704329824467e-13,1.8831165205021825e-15]],[[1.0202293043903267e-13,7.321757697510203e-17],[4.0809172175613067e-13,1.1738444092226582e-15]],[[6.04990684669559e-14,4.348672328452327e-17],[2.419962738678236e-13,6.971922685289531e-16]],[[3.585213200659645e-14,2.5809403624154696e-17],[1.434085280263858e-13,4.1378477252226133e-16]],[[2.1232968471847842e-14,1.530720476113062e-17],[8.493187388739137e-14,2.4541044912421855e-16]],[[1.2567499723417021e-14,9.072476796447195e-18],[5.0269998893668085e-14,1.4545331278304662e-16]],[[7.051303811175629e-15,5.0975942257412004e-18],[2.8205215244702517e-14,8.172663761100761e-17]],[[3.953734816991818e-15,2.862138546614297e-18],[1.5814939267967273e-14,4.5886993971338615e-17]],[[2.215527180591654e-15,1.6058991236693508e-18],[8.862108722366616e-15,2.574647474022778e-17]],[[1.240768998608051e-15,9.004572221077598e-19],[4.963075994432204e-15,1.443654025351296e-17]],[[6.550433656283874e-16,4.759897709412996e-19],[2.6201734625135498e-15,7.631294477696951e-18]],[[3.455959840963958e-16,2.514337070393371e-19],[1.3823839363855832e-15,4.031109680178099e-18]],[[1.8222189788406044e-16,1.3272616291724595e-19],[7.288875915362418e-16,2.1279339944290443e-18]],[[9.602369894344114e-17,7.001826970901178e-20],[3.8409479577376454e-16,1.1225700735660612e-18]],[[7.469785121286733e-17,5.449061417034042e-20],[2.9879140485146934e-16,8.73622815911681e-19]],[[5.810336732154181e-17,4.2402571400432255e-20],[2.3241346928616724e-16,6.79821091369052e-19]],[[4.5191699183997814e-17,3.2993136202339996e-20],[1.8076679673599126e-16,5.289641173007412e-19]],[[3.514640075175642e-17,2.5669455183144596e-20],[1.405856030070257e-16,4.115469927346745e-19]],[[3.514640075175602e-17,2.5669455183144066e-20],[1.4058560300702409e-16,4.11546992734666e-19]],[[2.2296902308840344e-17,1.629602594020855e-20],[8.918760923536138e-17,2.6126713718472597e-19]],[[1.414160221155879e-17,1.034254821069291e-20],[5.656640884623516e-17,1.658177131627524e-19]],[[8.966986454729724e-18,6.562329672202699e-21],[3.5867945818918895e-17,1.0521113133049176e-19]],[[5.684489461814947e-18,4.1627166243215015e-21],[2.273795784725979e-17,6.67391642480476e-20]],[[2.6070871289300042e-18,1.911128261688822e-21],[1.0428348515720017e-17,3.064038328699301e-20]],[[1.1949300577047622e-18,8.768052487137732e-22],[4.779720230819049e-18,1.405749440998855e-20]],[[5.473508205713425e-19,4.020054206481361e-22],[2.18940328228537e-18,6.445210212212776e-21]],[[2.505751133524101e-19,1.842002281622308e-22],[1.0023004534096404e-18,2.95321945383097e-21]],[[1.0596570567284077e-19,7.796895928469621e-23],[4.238628226913631e-19,1.2500508823389854e-21]],[[4.478339631251441e-20,3.2980512194663134e-23],[1.7913358525005764e-19,5.287662487800692e-22]],[[1.8915002238887193e-20,1.394158026052256e-23],[7.566000895554877e-20,2.2352118514278023e-22]],[[7.984466054542106e-21,5.889783488978088e-24],[3.193786421816842e-20,9.442921058011506e-23]],[[3.0881202430001314e-21,2.2798793458764277e-24],[1.2352480972000525e-20,3.6552682098622986e-23]],[[1.193625569432673e-21,8.819253930676512e-25],[4.774502277730692e-21,1.4139679671927746e-23]],[[4.610849058989682e-22,3.409368106825742e-25],[1.8443396235958727e-21,5.466154960052422e-24]],[[1.7801021608285446e-22,1.317199481676923e-25],[7.120408643314179e-22,2.1118346069499625e-24]],[[6.240430208593504e-23,4.62114510961352e-26],[2.4961720834374015e-22,7.408977532542779e-25]],[[2.1863057275426255e-23,1.6201607989348841e-26],[8.745222910170502e-23,2.597569018786372e-25]],[[7.655035736790346e-24,5.676641730883824e-27],[3.0620142947161384e-23,9.101243854238878e-26]],[[2.6787722693370297e-24,1.987755889847472e-27],[1.0715089077348119e-23,3.18693047904753e-26]],[[2.184564605875352e-24,1.6212334339697356e-27],[8.738258423501408e-24,2.599292442774151e-26]],[[1.7814972809748945e-24,1.3222657245478889e-27],[7.125989123899578e-24,2.119963504684327e-26]],[[1.4527694082863528e-24,1.0784070083220992e-27],[5.811077633145411e-24,1.7289896629128342e-26]],[[1.1846758568292722e-24,8.795033934297687e-28],[4.738703427317089e-24,1.410091404248765e-26]],[[1.1846758568292726e-24,8.79503393429768e-28],[4.73870342731709e-24,1.410091404248764e-26]],[[4.569293114366835e-25,3.3940914950039077e-28],[1.827717245746734e-24,5.441686538927848e-27]],[[1.7616461969719576e-25,1.3092428451062165e-28],[7.04658478788783e-25,2.099086838306516e-27]],[[6.78915391723413e-26,5.0481840259918337e-29],[2.715661566893652e-25,8.09367173747388e-28]],[[2.6154510633420765e-26,1.945699035794875e-29],[1.0461804253368306e-25,3.1195092316547115e-28]],[[7.305460913871131e-27,5.438064437602287e-30],[2.9221843655484525e-26,8.71876998861694e-29]],[[2.039282638474888e-27,1.5188979994249556e-30],[8.157130553899552e-27,2.4352285577685707e-29]],[[5.689172019569624e-28,4.239771632096559e-31],[2.2756688078278496e-27,6.797572017021132e-30]],[[1.5862611798485705e-28,1.1827662429186114e-31],[6.345044719394282e-28,1.8963150736316795e-30]],[[3.886663302349368e-29,2.899632675713153e-32],[1.5546653209397473e-28,4.648949146264767e-31]],[[9.517191098176695e-30,7.104030185945658e-33],[3.806876439270678e-29,1.138981922225467e-31]],[[2.3290741226958853e-30,1.739395014838669e-33],[9.316296490783541e-30,2.788755665951433e-32]],[[5.696558598616791e-31,4.256338097169962e-34],[2.2786234394467164e-30,6.824150003520997e-33]],[[1.2083426277124373e-31,9.033005343079076e-35],[4.833370510849749e-31,1.448254626771066e-33]],[[2.5615218099991195e-32,1.9157909622051976e-35],[1.0246087239996478e-31,3.0715739691181075e-34]],[[5.426869793512043e-33,4.060667194600113e-36],[2.1707479174048172e-32,6.510441579974424e-35]],[[1.1490956099100417e-33,8.60186918721269e-37],[4.596382439640167e-33,1.3791327289426598e-35]],[[2.0797264271724422e-34,1.557544995017511e-37],[8.318905708689769e-34,2.4972040096917707e-36]],[[3.761728120563496e-35,2.8184467543030156e-38],[1.5046912482253983e-34,4.51880330642125e-37]],[[6.800058412899063e-36,5.096994034873408e-39],[2.720023365159625e-35,8.171991403306652e-38]],[[1.2285530698885814e-36,9.212258057461215e-40],[4.9142122795543254e-36,1.4769984354061673e-38]]],"times":[0.0,2.5e-25,5e-25,7.499999999999999e-25,1e-24,3.25e-24,5.5e-24,7.75e-24,1e-23,3.25e-23,5.5e-23,7.75e-23,1e-22,3.2499999999999997e-22,5.5e-22,7.750000000000001e-22,1e-21,3.2499999999999996e-21,5.5e-21,7.75e-21,1e-20,3.25e-20,5.5e-20,7.75e-20,1e-19,3.25e-19,5.5e-19,7.750000000000001e-19,1e-18,3.2500000000000004e-18,5.500000000000001e-18,7.750000000000001e-18,1e-17,3.25e-17,5.5e-17,7.75e-17,1e-16,3.25e-16,5.500000000000001e-16,7.75e-16,1e-15,3.25e-15,5.5e-15,7.75e-15,1e-14,3.25e-14,5.5000000000000005e-14,7.75e-14,1e-13,3.2500000000000003e-13,5.5e-13,7.75e-13,1e-12,3.25e-12,5.4999999999999996e-12,7.749999999999999e-12,1e-11,3.25e-11,5.5e-11,7.75e-11,1e-10,1.025173542813052e-10,1.0503470856261041e-10,1.0755206284391561e-10,1.100694171252208e-10,1.1284025430963035e-10,1.1561109149403991e-10,1.1838192867844946e-10,1.21152765862859e-10,1.2420261020122736e-10,1.272524545395957e-10,1.3030229887796405e-10,1.333521432163324e-10,1.36709089102801e-10,1.4006603498926959e-10,1.4342298087573815e-10,1.4677992676220674e-10,1.5047489753265197e-10,1.5416986830309717e-10,1.578648390735424e-10,1.6155980984398763e-10,1.6562684263396378e-10,1.6969387542393994e-10,1.7376090821391613e-10,1.778279410038923e-10,1.8230450029011066e-10,1.8678105957632902e-10,1.912576188625474e-10,1.9573417814876577e-10,2.0066150086237148e-10,2.0558882357597722e-10,2.1051614628958295e-10,2.1544346900318867e-10,2.2086694439393288e-10,2.262904197846771e-10,2.317138951754213e-10,2.371373705661655e-10,2.4310695831668746e-10,2.4907654606720945e-10,2.550461338177314e-10,2.6101572156825333e-10,2.675864120100317e-10,2.741571024518101e-10,2.8072779289358847e-10,2.8729848333536685e-10,2.945308040057346e-10,3.017631246761024e-10,3.089954453464702e-10,3.1622776601683795e-10,3.241883392233386e-10,3.3214891242983926e-10,3.401094856363399e-10,3.480700588428406e-10,3.5683221537106277e-10,3.6559437189928496e-10,3.743565284275071e-10,3.831186849557293e-10,3.9276313957394256e-10,4.0240759419215577e-10,4.12052048810369e-10,4.2169650342858224e-10,4.32312098411756e-10,4.4292769339492975e-10,4.535432883781035e-10,4.6415888336127727e-10,4.758434068836313e-10,4.875279304059854e-10,4.992124539283395e-10,5.108969774506935e-10,5.237580643856074e-10,5.366191513205214e-10,5.494802382554352e-10,5.623413251903491e-10,5.764974486155768e-10,5.906535720408044e-10,6.04809695466032e-10,6.189658188912597e-10,6.345473814329353e-10,6.50128943974611e-10,6.657105065162866e-10,6.812920690579622e-10,6.984426041265856e-10,7.15593139195209e-10,7.327436742638324e-10,7.498942093324559e-10,7.687717033163462e-10,7.876491973002366e-10,8.065266912841269e-10,8.254041852680173e-10,8.46182532863935e-10,8.669608804598527e-10,8.877392280557703e-10,9.085175756516881e-10,9.31388181738766e-10,9.54258787825844e-10,9.771293939129221e-10,1e-09,1.025173542813052e-09,1.0503470856261041e-09,1.0755206284391562e-09,1.1006941712522082e-09,1.1284025430963036e-09,1.1561109149403993e-09,1.1838192867844947e-09,1.2115276586285901e-09,1.2420261020122737e-09,1.272524545395957e-09,1.3030229887796404e-09,1.333521432163324e-09,1.3670908910280098e-09,1.4006603498926958e-09,1.4342298087573817e-09,1.4677992676220676e-09,1.5047489753265197e-09,1.5416986830309718e-09,1.5786483907354241e-09,1.6155980984398763e-09,1.6562684263396378e-09,1.6969387542393996e-09,1.7376090821391612e-09,1.7782794100389228e-09,1.8230450029011065e-09,1.8678105957632903e-09,1.912576188625474e-09,1.9573417814876577e-09,2.006615008623715e-09,2.055888235759772e-09,2.105161462895829e-09,2.1544346900318866e-09,2.2086694439393285e-09,2.262904197846771e-09,2.3171389517542133e-09,2.3713737056616553e-09,2.4310695831668748e-09,2.4907654606720943e-09,2.550461338177314e-09,2.6101572156825333e-09,2.6758641201003172e-09,2.741571024518101e-09,2.8072779289358846e-09,2.8729848333536685e-09,2.9453080400573464e-09,3.017631246761024e-09,3.0899544534647017e-09,3.1622776601683795e-09,3.241883392233386e-09,3.3214891242983924e-09,3.4010948563633993e-09,3.4807005884284058e-09,3.5683221537106274e-09,3.6559437189928494e-09,3.743565284275071e-09,3.831186849557293e-09,3.927631395739425e-09,4.024075941921558e-09,4.1205204881036906e-09,4.216965034285823e-09,4.3231209841175604e-09,4.429276933949297e-09,4.535432883781035e-09,4.641588833612773e-09,4.7584340688363134e-09,4.875279304059854e-09,4.992124539283394e-09,5.1089697745069345e-09,5.237580643856074e-09,5.366191513205213e-09,5.494802382554352e-09,5.623413251903491e-09,5.7649744861557676e-09,5.906535720408044e-09,6.048096954660321e-09,6.189658188912597e-09,6.3454738143293535e-09,6.50128943974611e-09,6.657105065162866e-09,6.812920690579622e-09,6.984426041265856e-09,7.1559313919520895e-09,7.327436742638324e-09,7.498942093324558e-09,7.687717033163462e-09,7.876491973002365e-09,8.065266912841268e-09,8.254041852680173e-09,8.461825328639349e-09,8.669608804598527e-09,8.877392280557704e-09,9.08517575651688e-09,9.31388181738766e-09,9.54258787825844e-09,9.771293939129221e-09,1e-08,1.025173542813052e-08,1.050347085626104e-08,1.075520628439156e-08,1.100694171252208e-08,1.128402543096303e-08,1.1561109149403978e-08,1.1838192867844927e-08,1.2115276586285877e-08,1.2420261020122717e-08,1.2725245453959558e-08,1.30302298877964e-08,1.333521432163324e-08,1.36709089102801e-08,1.4006603498926957e-08,1.4342298087573816e-08,1.4677992676220675e-08,1.504748975326519e-08,1.5416986830309702e-08,1.5786483907354215e-08,1.6155980984398728e-08,1.6562684263396352e-08,1.696938754239398e-08,1.7376090821391604e-08,1.7782794100389228e-08,1.8230450029011067e-08,1.8678105957632902e-08,1.9125761886254737e-08,1.9573417814876575e-08,2.0066150086237136e-08,2.0558882357597697e-08,2.105161462895826e-08,2.1544346900318822e-08,2.2086694439393255e-08,2.2629041978467685e-08,2.3171389517542118e-08,2.371373705661655e-08,2.4310695831668746e-08,2.490765460672094e-08,2.5504613381773136e-08,2.610157215682533e-08,2.6758641201003155e-08,2.7415710245180978e-08,2.8072779289358805e-08,2.8729848333536628e-08,2.945308040057342e-08,3.017631246761021e-08,3.0899544534647003e-08,3.162277660168379e-08,3.2418833922333856e-08,3.3214891242983926e-08,3.4010948563633996e-08,3.480700588428406e-08,3.5683221537106256e-08,3.655943718992845e-08,3.743565284275065e-08,3.831186849557285e-08,3.927631395739419e-08,4.024075941921554e-08,4.120520488103688e-08,4.2169650342858225e-08,4.32312098411756e-08,4.4292769339492977e-08,4.5354328837810356e-08,4.641588833612773e-08,4.758434068836311e-08,4.8752793040598484e-08,4.992124539283386e-08,5.108969774506924e-08,5.2375806438560655e-08,5.366191513205207e-08,5.494802382554349e-08,5.6234132519034905e-08,5.764974486155767e-08,5.9065357204080443e-08,6.04809695466032e-08,6.189658188912598e-08,6.34547381432935e-08,6.501289439746103e-08,6.657105065162855e-08,6.812920690579608e-08,6.984426041265845e-08,7.155931391952083e-08,7.327436742638321e-08,7.498942093324559e-08,7.687717033163462e-08,7.876491973002366e-08,8.06526691284127e-08,8.254041852680173e-08,8.461825328639345e-08,8.669608804598518e-08,8.87739228055769e-08,9.085175756516862e-08,9.313881817387646e-08,9.54258787825843e-08,9.771293939129215e-08,1e-07,1.025173542813052e-07,1.050347085626104e-07,1.075520628439156e-07,1.100694171252208e-07,1.1284025430963029e-07,1.1561109149403979e-07,1.1838192867844929e-07,1.2115276586285877e-07,1.242026102012272e-07,1.272524545395956e-07,1.30302298877964e-07,1.333521432163324e-07,1.36709089102801e-07,1.4006603498926957e-07,1.4342298087573816e-07,1.4677992676220674e-07,1.5047489753265188e-07,1.5416986830309704e-07,1.5786483907354217e-07,1.615598098439873e-07,1.6562684263396354e-07,1.6969387542393979e-07,1.7376090821391603e-07,1.7782794100389227e-07,1.8230450029011064e-07,1.86781059576329e-07,1.9125761886254738e-07,1.9573417814876575e-07,2.0066150086237138e-07,2.05588823575977e-07,2.105161462895826e-07,2.1544346900318822e-07,2.2086694439393255e-07,2.2629041978467688e-07,2.317138951754212e-07,2.3713737056616554e-07,2.431069583166875e-07,2.4907654606720944e-07,2.550461338177314e-07,2.610157215682533e-07,2.6758641201003155e-07,2.741571024518098e-07,2.8072779289358803e-07,2.8729848333536627e-07,2.945308040057342e-07,3.017631246761021e-07,3.0899544534647e-07,3.162277660168379e-07,3.241883392233386e-07,3.3214891242983925e-07,3.401094856363399e-07,3.480700588428406e-07,3.5683221537106257e-07,3.6559437189928456e-07,3.743565284275065e-07,3.831186849557285e-07,3.9276313957394194e-07,4.024075941921554e-07,4.120520488103688e-07,4.2169650342858225e-07,4.32312098411756e-07,4.4292769339492975e-07,4.5354328837810353e-07,4.6415888336127725e-07,4.7584340688363104e-07,4.875279304059849e-07,4.992124539283387e-07,5.108969774506925e-07,5.237580643856066e-07,5.366191513205207e-07,5.494802382554349e-07,5.62341325190349e-07,5.764974486155767e-07,5.906535720408044e-07,6.048096954660321e-07,6.189658188912597e-07,6.34547381432935e-07,6.501289439746103e-07,6.657105065162856e-07,6.812920690579608e-07,6.984426041265845e-07,7.155931391952083e-07,7.327436742638322e-07,7.498942093324558e-07,7.687717033163462e-07,7.876491973002366e-07,8.06526691284127e-07,8.254041852680173e-07,8.461825328639345e-07,8.669608804598517e-07,8.87739228055769e-07,9.085175756516862e-07,9.313881817387647e-07,9.542587878258432e-07,9.771293939129215e-07,1e-06,1.025173542813052e-06,1.050347085626104e-06,1.075520628439156e-06,1.1006941712522081e-06,1.128402543096303e-06,1.1561109149403978e-06,1.1838192867844926e-06,1.2115276586285875e-06,1.2420261020122716e-06,1.2725245453959558e-06,1.30302298877964e-06,1.333521432163324e-06,1.36709089102801e-06,1.4006603498926957e-06,1.4342298087573816e-06,1.4677992676220675e-06,1.5047489753265188e-06,1.54169868303097e-06,1.5786483907354215e-06,1.6155980984398728e-06,1.6562684263396354e-06,1.6969387542393977e-06,1.7376090821391603e-06,1.778279410038923e-06,1.8230450029011066e-06,1.8678105957632903e-06,1.9125761886254743e-06,1.9573417814876578e-06,2.0066150086237138e-06,2.0558882357597698e-06,2.1051614628958262e-06,2.1544346900318822e-06,2.2086694439393256e-06,2.2629041978467685e-06,2.317138951754212e-06,2.3713737056616552e-06,2.4310695831668746e-06,2.490765460672094e-06,2.5504613381773138e-06,2.610157215682533e-06,2.6758641201003153e-06,2.741571024518098e-06,2.8072779289358805e-06,2.8729848333536627e-06,2.945308040057342e-06,3.0176312467610207e-06,3.0899544534647e-06,3.162277660168379e-06,3.2418833922333857e-06,3.3214891242983926e-06,3.4010948563633995e-06,3.480700588428406e-06,3.5683221537106255e-06,3.6559437189928454e-06,3.7435652842750654e-06,3.831186849557285e-06,3.927631395739419e-06,4.024075941921553e-06,4.120520488103688e-06,4.216965034285822e-06,4.32312098411756e-06,4.429276933949298e-06,4.535432883781035e-06,4.641588833612773e-06,4.758434068836311e-06,4.875279304059849e-06,4.992124539283386e-06,5.108969774506924e-06,5.237580643856066e-06,5.366191513205208e-06,5.494802382554349e-06,5.623413251903491e-06,5.7649744861557675e-06,5.906535720408045e-06,6.048096954660321e-06,6.189658188912597e-06,6.34547381432935e-06,6.5012894397461024e-06,6.657105065162856e-06,6.8129206905796085e-06,6.984426041265846e-06,7.155931391952083e-06,7.327436742638321e-06,7.498942093324558e-06,7.687717033163462e-06,7.876491973002366e-06,8.065266912841269e-06,8.254041852680173e-06,8.461825328639345e-06,8.669608804598519e-06,8.87739228055769e-06,9.085175756516862e-06,9.313881817387647e-06,9.54258787825843e-06,9.771293939129217e-06,1e-05,1.025173542813052e-05,1.050347085626104e-05,1.075520628439156e-05,1.100694171252208e-05,1.1284025430963029e-05,1.1561109149403979e-05,1.1838192867844927e-05,1.2115276586285876e-05,1.2420261020122716e-05,1.2725245453959557e-05,1.30302298877964e-05,1.333521432163324e-05,1.36709089102801e-05,1.4006603498926957e-05,1.4342298087573816e-05,1.4677992676220675e-05,1.5047489753265188e-05,1.54169868303097e-05,1.5786483907354214e-05,1.6155980984398728e-05,1.6562684263396353e-05,1.696938754239398e-05,1.7376090821391604e-05,1.778279410038923e-05,1.8230450029011066e-05,1.8678105957632902e-05,1.912576188625474e-05,1.9573417814876576e-05,2.0066150086237137e-05,2.05588823575977e-05,2.1051614628958262e-05,2.1544346900318823e-05,2.2086694439393256e-05,2.262904197846769e-05,2.317138951754212e-05,2.3713737056616554e-05,2.431069583166875e-05,2.4907654606720945e-05,2.5504613381773137e-05,2.6101572156825332e-05,2.6758641201003155e-05,2.741571024518098e-05,2.8072779289358804e-05,2.8729848333536626e-05,2.9453080400573417e-05,3.017631246761021e-05,3.0899544534647005e-05,3.1622776601683795e-05,3.2418833922333864e-05,3.3214891242983925e-05,3.401094856363399e-05,3.480700588428406e-05,3.5683221537106257e-05,3.655943718992845e-05,3.7435652842750654e-05,3.831186849557285e-05,3.927631395739419e-05,4.0240759419215536e-05,4.120520488103688e-05,4.216965034285822e-05,4.32312098411756e-05,4.429276933949297e-05,4.535432883781035e-05,4.641588833612772e-05,4.7584340688363104e-05,4.875279304059848e-05,4.992124539283386e-05,5.108969774506924e-05,5.237580643856066e-05,5.3661915132052074e-05,5.494802382554349e-05,5.623413251903491e-05,5.764974486155768e-05,5.906535720408044e-05,6.04809695466032e-05,6.189658188912597e-05,6.34547381432935e-05,6.501289439746102e-05,6.657105065162856e-05,6.812920690579608e-05,6.984426041265846e-05,7.155931391952084e-05,7.327436742638321e-05,7.498942093324559e-05,7.687717033163462e-05,7.876491973002366e-05,8.06526691284127e-05,8.254041852680174e-05,8.461825328639345e-05,8.669608804598517e-05,8.877392280557689e-05,9.085175756516861e-05,9.313881817387646e-05,9.54258787825843e-05,9.771293939129216e-05,0.0001,0.0001025173542813052,0.00010503470856261041,0.00010755206284391561,0.0001100694171252208,0.00011284025430963029,0.00011561109149403978,0.00011838192867844928,0.00012115276586285876,0.00012420261020122718,0.00012725245453959559,0.000130302298877964,0.0001333521432163324,0.00013670908910280098,0.00014006603498926956,0.00014342298087573817,0.00014677992676220676,0.00015047489753265187,0.00015416986830309702,0.00015786483907354217,0.00016155980984398728,0.00016562684263396352,0.00016969387542393978,0.00017376090821391604,0.00017782794100389227,0.00018230450029011066,0.00018678105957632902,0.00019125761886254738,0.00019573417814876577,0.0002006615008623714,0.00020558882357597699,0.0002105161462895826,0.00021544346900318823,0.00022086694439393256,0.00022629041978467689,0.0002317138951754212,0.00023713737056616554,0.0002431069583166875,0.00024907654606720945,0.00025504613381773135,0.0002610157215682533,0.00026758641201003156,0.00027415710245180976,0.000280727792893588,0.00028729848333536626,0.00029453080400573416,0.0003017631246761021,0.00030899544534647005,0.00031622776601683794,0.0003241883392233386,0.00033214891242983925,0.00034010948563633996,0.0003480700588428406,0.0003568322153710626,0.0003655943718992846,0.00037435652842750656,0.00038311868495572853,0.00039276313957394194,0.00040240759419215536,0.0004120520488103688,0.00042169650342858224,0.000432312098411756,0.00044292769339492977,0.0004535432883781035,0.00046415888336127724,0.00047584340688363105,0.0004875279304059848,0.0004992124539283386,0.0005108969774506924,0.0005237580643856066,0.0005366191513205207,0.0005494802382554349,0.0005623413251903491,0.0005764974486155768,0.0005906535720408044,0.000604809695466032,0.0006189658188912597,0.000634547381432935,0.0006501289439746103,0.0006657105065162855,0.0006812920690579609,0.0006984426041265846,0.0007155931391952084,0.0007327436742638322,0.0007498942093324559,0.0007687717033163463,0.0007876491973002366,0.0008065266912841268,0.0008254041852680173,0.0008461825328639345,0.0008669608804598517,0.000887739228055769,0.0009085175756516862,0.0009313881817387647,0.0009542587878258431,0.0009771293939129216,0.001,0.001025173542813052,0.001050347085626104,0.0010755206284391561,0.001100694171252208,0.0011284025430963029,0.0011561109149403979,0.0011838192867844929,0.0012115276586285877,0.0012420261020122717,0.001272524545395956,0.00130302298877964,0.001333521432163324,0.00136709089102801,0.0014006603498926957,0.0014342298087573818,0.0014677992676220676,0.0014883985356697244,0.0015089978037173815,0.0015295970717650383,0.0015501963398126951,0.0015665467794694896,0.0015828972191262842,0.0015992476587830785,0.001615598098439873,0.0016562684263396355,0.0016969387542393978,0.0017376090821391603,0.0017782794100389228,0.0018230450029011066,0.0018678105957632902,0.0019125761886254738,0.0019573417814876576,0.0020066150086237135,0.00205588823575977,0.002105161462895826,0.002154434690031882,0.0022086694439393253,0.002262904197846769,0.002317138951754212,0.0023713737056616554,0.0023937261043902227,0.00241607850311879,0.0024384309018473573,0.0024607833005759246,0.0024981267793525767,0.0025354702581292287,0.002572813736905881,0.002610157215682533,0.0026758641201003156,0.002741571024518098,0.0028072779289358804,0.002872984833353663,0.0029453080400573418,0.003017631246761021,0.0030899544534647005,0.0031622776601683794,0.003241883392233386,0.0033214891242983927,0.0034010948563633994,0.003480700588428406,0.003568322153710626,0.0036559437189928453,0.003743565284275065,0.003831186849557285,0.003849952637167964,0.003868718424778643,0.003887484212389322,0.003906250000000001,0.003983928758571457,0.004061607517142912,0.004139286275714367,0.004216965034285823,0.004323120984117561,0.0044292769339492975,0.004535432883781035,0.004641588833612773,0.0047584340688363105,0.004875279304059848,0.004992124539283387,0.005108969774506924,0.005237580643856066,0.005366191513205208,0.005494802382554349,0.005623413251903491,0.0057649744861557675,0.005906535720408044,0.006048096954660321,0.006189658188912597,0.006192439981497143,0.006195221774081688,0.006198003566666234,0.00620078535925078,0.0062007853592507805,0.006353819192082988,0.006506853024915195,0.006659886857747401,0.006812920690579608,0.006984426041265846,0.007155931391952083,0.00732743674263832,0.007498942093324558,0.007687717033163462,0.007876491973002366,0.00806526691284127,0.008254041852680173,0.008461825328639346,0.008669608804598519,0.00887739228055769,0.009085175756516862,0.00927466511796357,0.00946415447941028,0.009653643840856988,0.009843133202303697,0.009843133202303699,0.009882349901727774,0.00992156660115185,0.009960783300575924,0.01,0.01025173542813052,0.01050347085626104,0.01075520628439156,0.01100694171252208,0.011284025430963024,0.011561109149403965,0.011838192867844908,0.012115276586285851,0.012420261020122699,0.012725245453959547,0.013030229887796393,0.01333521432163324,0.0136709089102801,0.014006603498926958,0.014342298087573816,0.014677992676220676,0.014914744507165508,0.015151496338110339,0.015388248169055171,0.015625000000000003,0.015757745246099675,0.01589049049219935,0.016023235738299023,0.016155980984398695,0.016562684263396327,0.016969387542393962,0.017376090821391597,0.01778279410038923,0.018230450029011067,0.018678105957632904,0.019125761886254738,0.019573417814876575,0.020066150086237126,0.020558882357597674,0.021051614628958226,0.021544346900318777,0.02208669443939322,0.022629041978467664,0.02317138951754211,0.023713737056616554,0.023986088151713193,0.024258439246809836,0.02453079034190648,0.02480314143700312,0.024803141437003122,0.025127749116958677,0.025452356796914228,0.02577696447686978,0.026101572156825334,0.026758641201003144,0.02741571024518095,0.02807277928935876,0.02872984833353657,0.029453080400573373,0.03017631246761018,0.030899544534646987,0.03162277660168379,0.032418833922333856,0.03321489124298392,0.03401094856363399,0.03480700588428406,0.035683221537106236,0.03655943718992841,0.03743565284275059,0.03831186849557277,0.038577034573983274,0.03884220065239378,0.03910736673080428,0.03937253280921479,0.039372532809214794,0.04007181219262565,0.040771091576036506,0.04147037095944737,0.042169650342858224,0.0432312098411756,0.04429276933949297,0.04535432883781035,0.046415888336127725,0.04758434068836308,0.04875279304059843,0.04992124539283378,0.051089697745069135,0.05237580643856058,0.05366191513205203,0.054948023825543466,0.05623413251903491,0.057649744861557675,0.059065357204080446,0.06048096954660321,0.06189658188912597,0.06204743641684449,0.062198290944562994,0.0623491454722815,0.06250000000000001,0.063907301726449,0.06531460345289797,0.06672190517934695,0.06812920690579594,0.06984426041265834,0.07155931391952075,0.07327436742638317,0.07498942093324558,0.07687717033163462,0.07876491973002366,0.0806526691284127,0.08254041852680173,0.08461825328639341,0.08669608804598508,0.08877392280557675,0.09085175756516843,0.09294195961087945,0.09503216165659045,0.09712236370230146,0.09921256574801247,0.09921256574801249,0.09940942431100937,0.09960628287400625,0.09980314143700313,0.1,0.1025173542813052,0.10503470856261041,0.10755206284391561,0.11006941712522081,0.11284025430963024,0.11561109149403967,0.11838192867844909,0.12115276586285852,0.12420261020122698,0.12725245453959547,0.13030229887796393,0.1333521432163324,0.136709089102801,0.14006603498926956,0.14342298087573815,0.14677992676220675,0.14945747788086985,0.15213502899953296,0.15481258011819604,0.15749013123685915,0.15749013123685918,0.15850755088864113,0.15952497054042308,0.160542390192205,0.16155980984398696,0.1656268426339633,0.16969387542393963,0.17376090821391596,0.1778279410038923,0.18230450029011067,0.186781059576329,0.19125761886254738,0.19573417814876576,0.20066150086237128,0.20558882357597677,0.21051614628958226,0.21544346900318778,0.22086694439393223,0.22629041978467665,0.23171389517542107,0.23713737056616552,0.24035302792462415,0.2435686852830828,0.24678434264154142,0.25000000000000006,0.2527539303920634,0.2555078607841267,0.25826179117618997,0.2610157215682533,0.2675864120100314,0.27415710245180946,0.28072779289358757,0.2872984833353657,0.2945308040057337,0.3017631246761018,0.3089954453464699,0.31622776601683794,0.3241883392233386,0.33214891242983924,0.3401094856363399,0.3480700588428406,0.35683221537106236,0.3655943718992841,0.37435652842750594,0.3831186849557277,0.3865515794648082,0.3899844739738888,0.3934173684829694,0.3968502629920499,0.39685026299204995,0.403061823101183,0.4092733832103161,0.4154849433194492,0.4216965034285822,0.432312098411756,0.44292769339492977,0.4535432883781035,0.46415888336127725,0.4758434068836308,0.4875279304059843,0.49921245392833785,0.5108969774506914,0.5237580643856058,0.5366191513205203,0.5494802382554347,0.5623413251903491,0.5764974486155767,0.5906535720408044,0.604809695466032,0.6189658188912597,0.6217144954053039,0.6244631719193481,0.6272118484333924,0.6299605249474366,0.6299605249474367,0.6427934109750674,0.655626297002698,0.6684591830303288,0.6812920690579595,0.6984426041265835,0.7155931391952077,0.7327436742638318,0.7498942093324559,0.7687717033163463,0.7876491973002366,0.8065266912841269,0.8254041852680173,0.8461825328639341,0.8669608804598508,0.8877392280557675,0.9085175756516843,0.9313881817387633,0.9542587878258422,0.9771293939129211,1.0],"epsilons":[0.03125,0.125],"quantities":["linear","ordering"]}


==> anc/computations/support/ball_training/analysis/D1_N16-32_l3/errors_N32.json <==
{"accepted_local":[[[true,true],[true,true]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,false],[true,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[true,false],[true,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[true,false],[true,false]],[[false,false],[false,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]]],"reference_bound":[[[0.0,0.0],[0.0,0.0]],[[2.1701127112837936e-13,9.462884532070552e-36],[8.680450845135174e-13,1.5140615251312883e-34]],[[2.170112711283874e-13,1.8925769080976573e-35],[8.680450845135496e-13,3.0281230529562517e-34]],[[2.1701127112838963e-13,2.8388634271003894e-35],[8.680450845135585e-13,4.542181483360623e-34]],[[2.1701127112839263e-13,3.785150279544441e-35],[8.680450845135705e-13,6.056240447271106e-34]],[[2.1701127113184777e-13,1.2301734131374194e-34],[8.680450845273911e-13,1.968277461019871e-33]],[[2.1701127113441781e-13,2.0818329496395894e-34],[8.680450845376713e-13,3.330932719423343e-33]],[[2.1701127113674583e-13,2.933492581651144e-34],[8.680450845469833e-13,4.6935881306418304e-33]],[[2.1701127113888665e-13,3.785152236310294e-34],[8.680450845555466e-13,6.056243578096471e-33]],[[2.170112716961601e-13,1.2301739278063055e-33],[8.680450867846404e-13,1.9682782844900889e-32]],[[2.1701127226288922e-13,2.0818339988779842e-33],[8.680450890515569e-13,3.3309343982047747e-32]],[[2.1701127281810336e-13,2.9334941844175613e-33],[8.680450912724134e-13,4.693590695068098e-32]],[[2.1701127337816285e-13,3.785154401561043e-33],[8.680450935126514e-13,6.056247042497668e-32]],[[2.170112877256093e-13,1.230173814535103e-32],[8.680451509024372e-13,1.9682781032561649e-31]],[[2.1701130410916708e-13,2.0818321313926187e-32],[8.680452164366683e-13,3.33093141022819e-31]],[[2.1701132059801603e-13,2.9334913977934435e-32],[8.680452823920641e-13,4.69358623646951e-31]],[[2.1701133712151362e-13,3.7851493589693165e-32],[8.680453484860545e-13,6.056238974350906e-31]],[[2.1701146311696982e-13,1.2301736047686014e-31],[8.680458524678793e-13,1.968277767629762e-30]],[[2.1701164011749815e-13,2.0818319284334242e-31],[8.680465604699926e-13,3.330931085493479e-30]],[[2.1701181857891396e-13,2.9334909988534877e-31],[8.680472743156558e-13,4.69358559816558e-30]],[[2.1701199766805405e-13,3.785149719526617e-31],[8.680479906722162e-13,6.056239551242587e-30]],[[2.1701330432780726e-13,1.2301732960421811e-30],[8.68053217311229e-13,1.9682772736674898e-29]],[[2.1701516853065197e-13,2.0818316826741103e-30],[8.680606741226079e-13,3.3309306922785765e-29]],[[2.1701708672216084e-13,2.9334906106916877e-30],[8.680683468886433e-13,4.6935849771067003e-29]],[[2.1701901600964187e-13,3.785149820503945e-30],[8.680760640385675e-13,6.056239712806312e-29]],[[2.1703769319149237e-13,1.230179912345193e-29],[8.681507727659695e-13,1.9682878597523087e-28]],[[2.1706282607756719e-13,2.081858548681904e-29],[8.682513043102687e-13,3.3309736778910462e-28]],[[2.1708835835339653e-13,2.9335531669798553e-29],[8.683534334135861e-13,4.693685067167769e-28]],[[2.1711398515925762e-13,3.7852637471636314e-29],[8.684559406370305e-13,6.05642199546181e-28]],[[2.1711637123531733e-13,1.2302460793360103e-28],[8.684654849412693e-13,1.9683937269376164e-27]],[[2.171262297860339e-13,2.081984967450204e-28],[8.685049191441356e-13,3.331175947920326e-27]],[[2.171419532628523e-13,2.933764643683284e-28],[8.685678130514092e-13,4.6940234298932544e-27]],[[2.171616318772289e-13,3.785595020068139e-28],[8.686465275089156e-13,6.0569520321090225e-27]],[[2.1716959639025128e-13,1.2304325533525784e-27],[8.686783855610051e-13,1.9686920853641255e-26]],[[2.171726459573812e-13,2.08234997968342e-27],[8.686905838295248e-13,3.331759967493472e-26]],[[2.17177778414066e-13,2.9343365026377582e-27],[8.68711113656264e-13,4.694938404220413e-26]],[[2.171869933189173e-13,3.786402450609811e-27],[8.687479732756692e-13,6.058243920975698e-26]],[[2.1718788468294885e-13,1.2308294585983684e-26],[8.687515387317954e-13,1.9693271337573894e-25]],[[2.171897031291592e-13,2.0830854515913116e-26],[8.687588125166368e-13,3.3329367225460985e-25]],[[2.171930152972963e-13,2.9353876288422035e-26],[8.687720611891852e-13,4.6966202061475145e-25]],[[2.1719725399883403e-13,3.787728026166923e-26],[8.687890159953361e-13,6.060364841867015e-25]],[[2.1721154558190602e-13,1.2312075320978572e-25],[8.688461823276241e-13,1.9699320513565716e-24]],[[2.172248427131683e-13,2.0836784040892618e-25],[8.688993708526732e-13,3.333885446542837e-24]],[[2.1724913204151374e-13,2.936173020379072e-25],[8.689965281660549e-13,4.697876832606532e-24]],[[2.1727930454910152e-13,3.7887070494713693e-25],[8.691172181964061e-13,6.061931279154287e-24]],[[2.1789404167750542e-13,1.2315100440885184e-24],[8.715761667100217e-13,1.9704160705416432e-23]],[[2.1914281281116316e-13,2.084189731158402e-24],[8.765712512446527e-13,3.334703569853197e-23]],[[2.2101908126250003e-13,2.9368573707476638e-24],[8.840763250500001e-13,4.698971793196964e-23]],[[2.2351035128942342e-13,3.7895197896500284e-24],[8.940414051576937e-13,6.063231663441203e-23]],[[2.7643924297725084e-13,1.2315564796837397e-23],[1.1057569719090034e-12,1.9704903674947447e-22]],[[3.617633546792134e-13,2.083979720314142e-23],[1.4470534187168535e-12,3.334367552505399e-22]],[[4.618323146959023e-13,2.9362204645818e-23],[1.847329258783609e-12,4.697952743355293e-22]],[[5.688848497065406e-13,3.788318220826914e-23],[2.2755393988261623e-12,6.061309153320286e-22]],[[1.7170423728264368e-12,1.2312673002954083e-22],[6.868169491305747e-12,1.9700276804750704e-21]],[[2.8738578827055736e-12,2.0871888699188294e-22],[1.1495431530822294e-11,3.3395021918606862e-21]],[[4.01086844060338e-12,2.950927657537994e-22],[1.604347376241352e-11,4.721484252059493e-21]],[[5.120049569898473e-12,3.82683674063089e-22],[2.0480198279593892e-11,6.1229387850009066e-21]],[[1.4205963037323697e-11,1.385655954132349e-21],[5.682385214929479e-11,2.2170495265383106e-20]],[[1.9600869845732338e-11,2.6466544223779134e-21],[7.840347938292935e-11,4.234647075729172e-20]],[[2.2256743177328737e-11,4.030031500204118e-21],[8.902697270931495e-11,6.448050400813874e-20]],[[2.3346732727062293e-11,5.384391958921219e-21],[9.338693090824917e-11,8.615027136279303e-20]],[[2.3411959118745893e-11,5.5533348019793056e-21],[9.364783647498357e-11,8.885335685285662e-20]],[[2.3469793133795544e-11,5.72956791070228e-21],[9.387917253518218e-11,9.167308659354973e-20]],[[2.3521264921773907e-11,5.913207141972066e-21],[9.408505968709563e-11,9.461131429245557e-20]],[[2.3567362118646417e-11,6.10419488663804e-21],[9.426944847458567e-11,9.766711820984215e-20]],[[2.361300071014672e-11,6.3229559864927766e-21],[9.445200284058688e-11,1.011672958109528e-19]],[[2.3654379368371336e-11,6.551004397237193e-21],[9.461751747348534e-11,1.0481607038166264e-19]],[[2.3692439215662872e-11,6.788680724162588e-21],[9.476975686265149e-11,1.0861889161507216e-19]],[[2.3727873116121862e-11,7.036208077564328e-21],[9.491149246448745e-11,1.1257932927024366e-19]],[[2.3764274787688095e-11,7.320228280824498e-21],[9.505709915075238e-11,1.171236525249112e-19]],[[2.3797914712632295e-11,7.616398712351954e-21],[9.519165885052918e-11,1.2186237943094762e-19]],[[2.3828192413299048e-11,7.924939391622408e-21],[9.531276965319619e-11,1.2679903029605395e-19]],[[2.385401368806201e-11,8.246257635375288e-21],[9.541605475224804e-11,1.3194012219348195e-19]],[[2.3875662063461247e-11,8.615438754051083e-21],[9.550264825384499e-11,1.3784702009724337e-19]],[[2.3888661352947725e-11,9.001690808448451e-21],[9.55546454117909e-11,1.4402705296725652e-19]],[[2.3892342604039303e-11,9.405648102561166e-21],[9.556937041615721e-11,1.5049036966609341e-19]],[[2.3887566251797073e-11,9.82759845888742e-21],[9.555026500718829e-11,1.5724157536575877e-19]],[[2.387539073516421e-11,1.0312827910798064e-20],[9.550156294065685e-11,1.650052465915884e-19]],[[2.3859795418877564e-11,1.0819985946655395e-20],[9.543918167551026e-11,1.731197751599786e-19]],[[2.3843398810037988e-11,1.1348270500300643e-20],[9.537359524015195e-11,1.8157232801128247e-19]],[[2.3826323258944852e-11,1.1896934122915151e-20],[9.530529303577941e-11,1.903509459740491e-19]],[[2.3805140024430617e-11,1.2524006046161562e-20],[9.522056009772247e-11,2.0038409674229667e-19]],[[2.3780145160008726e-11,1.3174557200762422e-20],[9.51205806400349e-11,2.107929152144417e-19]],[[2.3750877533790313e-11,1.384761116778553e-20],[9.500351013516125e-11,2.215617786779308e-19]],[[2.3717094269676492e-11,1.4541932701997007e-20],[9.486837707870597e-11,2.326709232139563e-19]],[[2.3674338823957397e-11,1.5330135754645815e-20],[9.469735529582959e-11,2.4528217206539307e-19]],[[2.3625286029247497e-11,1.6140956247168143e-20],[9.450114411698999e-11,2.582552999288522e-19]],[[2.356938705717258e-11,1.6973600667579788e-20],[9.427754822869032e-11,2.7157761065303203e-19]],[[2.3506043680746346e-11,1.782556096354599e-20],[9.402417472298538e-11,2.852089753787979e-19]],[[2.3426935094016668e-11,1.878369563681058e-20],[9.370774037606667e-11,3.005391301723599e-19]],[[2.333704987052247e-11,1.9760048107674486e-20],[9.334819948208988e-11,3.1616076969466183e-19]],[[2.323537737279532e-11,2.0751755839958894e-20],[9.294150949118129e-11,3.32028093409004e-19]],[[2.3120877378586432e-11,2.175521359159858e-20],[9.248350951434573e-11,3.480834174490179e-19]],[[2.2978751286551637e-11,2.2868662093674234e-20],[9.191500514620655e-11,3.6589859348275486e-19]],[[2.2818388499039296e-11,2.398607859503237e-20],[9.127355399615719e-11,3.8377725751938316e-19]],[[2.2638410057458148e-11,2.510117042685618e-20],[9.055364022983259e-11,4.016187268505105e-19]],[[2.2437509159234296e-11,2.6207050708497837e-20],[8.975003663693718e-11,4.193128113575534e-19]],[[2.2190778142548115e-11,2.740456617547059e-20],[8.876311257019246e-11,4.384730588679132e-19]],[[2.1915933226453212e-11,2.8570415934049775e-20],[8.766373290581285e-11,4.57126655035267e-19]],[[2.1612007078357358e-11,2.969226274428708e-20],[8.644802831342943e-11,4.750762040603753e-19]],[[2.127852288697272e-11,3.075681320990133e-20],[8.511409154789088e-11,4.921090115563903e-19]],[[2.087751478954443e-11,3.1845339149902927e-20],[8.351005915817772e-11,5.095254266506783e-19]],[[2.044232468740257e-11,3.2827442072203e-20],[8.176929874961028e-11,5.252390734682424e-19]],[[1.9975938251871407e-11,3.3682748789530816e-20],[7.990375300748563e-11,5.389239810188928e-19]],[[1.9483330617435863e-11,3.4391316728312293e-20],[7.793332246974345e-11,5.502610681131249e-19]],[[1.891977381961261e-11,3.4979362073329766e-20],[7.567909527845044e-11,5.596697937405088e-19]],[[1.834763109560299e-11,3.5346095502386093e-20],[7.339052438241197e-11,5.65537528698044e-19]],[[1.778610815188697e-11,3.5477574405726657e-20],[7.114443260754787e-11,5.676411912249775e-19]],[[1.7260012889320528e-11,3.5370127399159276e-20],[6.904005155728211e-11,5.659220392135719e-19]],[[1.675817914393698e-11,3.498982869500822e-20],[6.703271657574792e-11,5.598372599952048e-19]],[[1.6381945056286737e-11,3.437710201931197e-20],[6.552778022514695e-11,5.500336332283138e-19]],[[1.6178315831959997e-11,3.361085351170808e-20],[6.471326332783999e-11,5.377736570843475e-19]],[[1.61871845125236e-11,3.281016458500941e-20],[6.47487380500944e-11,5.249626342313791e-19]],[[1.6468989165721668e-11,3.207359651809389e-20],[6.587595666288667e-11,5.131775450612645e-19]],[[1.7029199444038425e-11,3.1704280933396254e-20],[6.81167977761537e-11,5.072684955544435e-19]],[[1.7820054619609065e-11,3.187724706261455e-20],[7.128021847843626e-11,5.100359534113836e-19]],[[1.8758531064935168e-11,3.2640913458970533e-20],[7.503412425974067e-11,5.222546155952554e-19]],[[1.9836302186245664e-11,3.4014708007997833e-20],[7.934520874498266e-11,5.442353283316872e-19]],[[2.0816390767929448e-11,3.560097891295652e-20],[8.326556307171779e-11,5.696156628402263e-19]],[[2.1563085888966967e-11,3.698198059736281e-20],[8.625234355586787e-11,5.917116899634108e-19]],[[2.197815394918058e-11,3.783373398458394e-20],[8.791261579672232e-11,6.05339744343287e-19]],[[2.2010590264113572e-11,3.803282300387391e-20],[8.804236105645429e-11,6.085251687965339e-19]],[[2.1664732586429916e-11,3.765416549073914e-20],[8.665893034571966e-11,6.024666486989872e-19]],[[2.112237464615625e-11,3.711552832428504e-20],[8.4489498584625e-11,5.938484540422909e-19]],[[2.06141389791219e-11,3.676158335587884e-20],[8.24565559164876e-11,5.881853344390353e-19]],[[2.0277183743005685e-11,3.6653746877581907e-20],[8.110873497202274e-11,5.864599507245658e-19]],[[2.0164789812870498e-11,3.667782291012571e-20],[8.065915925148199e-11,5.868451672534945e-19]],[[2.0147121431627705e-11,3.671788386295221e-20],[8.058848572651082e-11,5.874861424752246e-19]],[[2.0140610388418613e-11,3.675892901027395e-20],[8.056244155367445e-11,5.881428648899434e-19]],[[2.0132157652806833e-11,3.6807454607059723e-20],[8.052863061122733e-11,5.889192744081295e-19]],[[2.0124046701481087e-11,3.6859165566909156e-20],[8.049618680592435e-11,5.897466497739205e-19]],[[2.0116038741045427e-11,3.691419920710477e-20],[8.046415496418171e-11,5.90627187937661e-19]],[[2.010812761642851e-11,3.697240996369586e-20],[8.043251046571403e-11,5.915585601667447e-19]],[[2.0099505064515305e-11,3.7040253560035004e-20],[8.039802025806122e-11,5.92644057612708e-19]],[[2.0090964733339608e-11,3.711198092975446e-20],[8.036385893335843e-11,5.937916955601484e-19]],[[2.0082522306963063e-11,3.718756677933472e-20],[8.033008922785225e-11,5.950010691697272e-19]],[[2.0074220991202826e-11,3.7266956596110823e-20],[8.02968839648113e-11,5.962713062149203e-19]],[[2.006533568308604e-11,3.7358792589445264e-20],[8.026134273234416e-11,5.977406821895706e-19]],[[2.0056830672408365e-11,3.7455341080321514e-20],[8.022732268963346e-11,5.99285457923326e-19]],[[2.004888301127126e-11,3.755663344631288e-20],[8.019553204508504e-11,6.009061358250908e-19]],[[2.004168912280794e-11,3.7662978714998396e-20],[8.016675649123176e-11,6.026076601042033e-19]],[[2.0034879126080607e-11,3.778580512778093e-20],[8.013951650432243e-11,6.045728826920628e-19]],[[2.002929197265967e-11,3.7915327286606606e-20],[8.011716789063868e-11,6.066452373341757e-19]],[[2.002468617055759e-11,3.805363899594688e-20],[8.009874468223037e-11,6.088582245044435e-19]],[[2.0020505863971858e-11,3.82061620817906e-20],[8.008202345588743e-11,6.112985938723593e-19]],[[2.0016101590447176e-11,3.839709729346163e-20],[8.00644063617887e-11,6.143535573017657e-19]],[[2.0012801596705174e-11,3.859912209348464e-20],[8.00512063868207e-11,6.175859540897478e-19]],[[2.0011187605384243e-11,3.880142044229802e-20],[8.004475042153697e-11,6.208227277140704e-19]],[[2.0010015281636525e-11,3.9028535673221263e-20],[8.00400611265461e-11,6.244565714619009e-19]],[[2.0008672641386576e-11,3.9291856826446607e-20],[8.00346905655463e-11,6.286697099108146e-19]],[[2.000745667993893e-11,3.955959729293874e-20],[8.002982671975572e-11,6.329535573951648e-19]],[[2.0006232386652695e-11,3.983210418139263e-20],[8.002492954661078e-11,6.373136675965414e-19]],[[2.0005000821256745e-11,4.0109262494150225e-20],[8.002000328502698e-11,6.417482005185094e-19]],[[2.000378497765506e-11,4.0419924538099876e-20],[8.001513991062024e-11,6.467187932393819e-19]],[[2.000254819390966e-11,4.073591509007798e-20],[8.001019277563864e-11,6.517746421007074e-19]],[[2.0001295342318974e-11,4.1057105274270257e-20],[8.00051813692759e-11,6.569136849896643e-19]],[[2.000002681902457e-11,4.138341710925224e-20],[8.000010727609828e-11,6.621346743879937e-19]],[[1.9998861139723553e-11,4.174902129431186e-20],[7.999544455889421e-11,6.679843412359543e-19]],[[1.999765422953481e-11,4.212045803435735e-20],[7.999061691813923e-11,6.739273291566558e-19]],[[1.999641361373381e-11,4.249760645989101e-20],[7.998565445493523e-11,6.799617039462224e-19]],[[1.999514343235243e-11,4.288035118645159e-20],[7.998057372940972e-11,6.860856195949297e-19]],[[1.9994111465669858e-11,4.330901495719184e-20],[7.997644586267943e-11,6.929442398914652e-19]],[[1.999300273858092e-11,4.3744083756411626e-20],[7.997201095432368e-11,6.999053408693467e-19]],[[1.9991831268447878e-11,4.418559368640204e-20],[7.996732507379151e-11,7.069694996341826e-19]],[[1.9990609200893058e-11,4.463367172257836e-20],[7.996243680357223e-11,7.141387482664523e-19]],[[1.998981664376298e-11,4.513562365008915e-20],[7.995926657505192e-11,7.221699790379395e-19]],[[1.9988892867901735e-11,4.564562067155886e-20],[7.995557147160694e-11,7.30329931357069e-19]],[[1.9987863678896957e-11,4.6164180490115177e-20],[7.995145471558783e-11,7.386268885047093e-19]],[[1.9986749598941585e-11,4.6691887453754204e-20],[7.994699839576634e-11,7.470701997933735e-19]],[[1.9986329940757455e-11,4.7283702660348666e-20],[7.994531976302982e-11,7.565392430027345e-19]],[[1.9985697544837814e-11,4.7887277997591174e-20],[7.994279017935126e-11,7.66196448587464e-19]],[[1.9984899170680075e-11,4.850364407955466e-20],[7.99395966827203e-11,7.76058305949738e-19]],[[1.9983968531119787e-11,4.913389470209596e-20],[7.993587412447915e-11,7.861423158122722e-19]],[[1.9984076569044138e-11,4.984150524978645e-20],[7.993630627617655e-11,7.974640847063072e-19]],[[1.9983863499627635e-11,5.056795757164764e-20],[7.993545399851054e-11,8.090873217297183e-19]],[[1.9983401236007745e-11,5.131509743707e-20],[7.993360494403098e-11,8.210415597385768e-19]],[[1.998273999964878e-11,5.2084875108939964e-20],[7.993095999859512e-11,8.33358002382422e-19]],[[1.9983557097183007e-11,5.295132970945775e-20],[7.993422838873203e-11,8.472212759731159e-19]],[[1.9980906807733924e-11,5.386864343039073e-20],[7.99236272309357e-11,8.618982956800388e-19]],[[1.998123028004396e-11,5.480269770380003e-20],[7.992492112017583e-11,8.768431640559281e-19]],[[1.998119716404792e-11,5.577547048560816e-20],[7.992478865619168e-11,8.924075287802125e-19]],[[1.9983313003926298e-11,5.687407753732773e-20],[7.993325201570519e-11,9.099852414155596e-19]],[[1.998465289925063e-11,5.80291719513452e-20],[7.993861159700251e-11,9.284667517190692e-19]],[[1.998541564938564e-11,5.92458443507499e-20],[7.994166259754256e-11,9.47933510268659e-19]],[[1.998573730602082e-11,6.0529442790933e-20],[7.994294922408328e-11,9.684710853909324e-19]],[[1.9988800998820275e-11,6.198657450298236e-20],[7.99552039952811e-11,9.917851942204166e-19]],[[1.9990883106936743e-11,6.354163439104366e-20],[7.996353242774697e-11,1.0166661520234186e-18]],[[1.9992236968899708e-11,6.520240458864921e-20],[7.996894787559883e-11,1.0432384736382338e-18]],[[1.9993036353175033e-11,6.697680006364321e-20],[7.997214541270013e-11,1.0716288019570497e-18]],[[1.9997283289839224e-11,6.900105503740047e-20],[7.99891331593569e-11,1.104016881654012e-18]],[[2.0000281856334234e-11,7.119152765644095e-20],[8.000112742533694e-11,1.1390644442446955e-18]],[[2.0002358165812657e-11,7.355874643806747e-20],[8.000943266325063e-11,1.1769399439958157e-18]],[[2.000373338368847e-11,7.611497842472272e-20],[8.001493353475388e-11,1.2178396574605677e-18]],[[2.000935912353665e-11,7.904404179395571e-20],[8.00374364941466e-11,1.2647046694775295e-18]],[[2.0013406132385577e-11,8.224629635137929e-20],[8.005362452954231e-11,1.315940745323071e-18]],[[2.0016296459585264e-11,8.573551867747807e-20],[8.006518583834106e-11,1.3717682998538757e-18]],[[2.001831441303456e-11,8.953067192066121e-20],[8.007325765213824e-11,1.4324907499351585e-18]],[[2.002547882317738e-11,9.389341590252865e-20],[8.010191529270952e-11,1.5022946585949436e-18]],[[2.0030660529711886e-11,9.86907136349967e-20],[8.012264211884754e-11,1.5790514221063764e-18]],[[2.003440897133646e-11,1.0393186842171972e-19],[8.013763588534584e-11,1.6629098983375164e-18]],[[2.0037097597535326e-11,1.0964101663127915e-19],[8.01483903901413e-11,1.754256270328856e-18]],[[2.004592794483962e-11,1.1620691558715249e-19],[8.018371177935848e-11,1.8593106568850427e-18]],[[2.0052351032682033e-11,1.2345226856104077e-19],[8.020940413072813e-11,1.9752363002282565e-18]],[[2.0056967396477368e-11,1.313475679734302e-19],[8.022786958590947e-11,2.1015610913309193e-18]],[[2.0060257237627693e-11,1.3988052591223043e-19],[8.024102895051077e-11,2.238088418437798e-18]],[[2.007070051506115e-11,1.4957740229390032e-19],[8.02828020602446e-11,2.3932384385628238e-18]],[[2.007849427180598e-11,1.6025330626720493e-19],[8.031397708722391e-11,2.5640529040233554e-18]],[[2.0072436420520563e-11,1.724566657661558e-19],[8.028974568208225e-11,2.7593066561738005e-18]],[[2.007815023593259e-11,1.848812380259428e-19],[8.031260094373035e-11,2.958099814504862e-18]],[[2.009244048552457e-11,1.9904955098569136e-19],[8.036976194209828e-11,3.184792824943549e-18]],[[2.0102330979615674e-11,2.1405913310243278e-19],[8.04093239184627e-11,3.4249461408814943e-18]],[[2.010947339743346e-11,2.2992071573455085e-19],[8.043789358973384e-11,3.6787314606291636e-18]],[[2.0114922739243882e-11,2.467607151628768e-19],[8.045969095697553e-11,3.948171457073523e-18]],[[2.013084127051e-11,2.6603202383866536e-19],[8.052336508204e-11,4.256512393306303e-18]],[[2.0142779162341077e-11,2.8703683643528284e-19],[8.057111664936431e-11,4.592589396462022e-18]],[[2.0151208277918668e-11,3.0926088248704327e-19],[8.060483311167467e-11,4.948174134097376e-18]],[[2.015672201139664e-11,3.321974554007206e-19],[8.062688804558655e-11,5.315159301844959e-18]],[[2.01713884861582e-11,3.5716480252631867e-19],[8.06855539446328e-11,5.714636851820085e-18]],[[2.0181188483489455e-11,3.8228026404326716e-19],[8.072475393395782e-11,6.1164842348957674e-18]],[[2.0188579861735928e-11,4.079400797293484e-19],[8.075431944694371e-11,6.5270412899380196e-18]],[[2.0194748122734026e-11,4.344898694469035e-19],[8.07789924909361e-11,6.951837928499181e-18]],[[2.0215556705805696e-11,4.650413344464748e-19],[8.086222682322278e-11,7.440661374416701e-18]],[[2.0232891610078184e-11,4.985032163035736e-19],[8.093156644031274e-11,7.97605148121989e-18]],[[2.0246470722948836e-11,5.342354514832347e-19],[8.098588289179535e-11,8.54776724880859e-18]],[[2.0256359778975294e-11,5.71510169314381e-19],[8.102543911590117e-11,9.144162729188346e-18]],[[2.0279069051025682e-11,6.152733083320079e-19],[8.111627620410273e-11,9.844372953181631e-18]],[[2.029231520444718e-11,6.583911812725593e-19],[8.116926081778872e-11,1.053425892773554e-17]],[[2.029929111534111e-11,7.001922662202321e-19],[8.119716446136444e-11,1.1203076287671082e-17]],[[2.030241005540955e-11,7.401785311568819e-19],[8.12096402216382e-11,1.1842856524956438e-17]],[[2.0316700411425124e-11,7.811984533187093e-19],[8.12668016457005e-11,1.2499175277019659e-17]],[[2.0327376253078697e-11,8.197912231797635e-19],[8.130950501231479e-11,1.3116659595657681e-17]],[[2.0336883867417794e-11,8.57065051803061e-19],[8.134753546967118e-11,1.3713040847515172e-17]],[[2.034589977793273e-11,8.94026759211269e-19],[8.138359911173091e-11,1.4304428166907188e-17]],[[2.037852094843063e-11,9.406117427459636e-19],[8.151408379372252e-11,1.504978790669244e-17]],[[2.0407930551691536e-11,9.9309977605317e-19],[8.163172220676614e-11,1.588959644970525e-17]],[[2.043319220875825e-11,1.0518882112571958e-18],[8.1732768835033e-11,1.6830211413551927e-17]],[[2.0418711044398168e-11,1.1025293151170637e-18],[8.167484417759267e-11,1.7640469079776797e-17]],[[2.0475342292378322e-11,1.1971866878609473e-18],[8.190136916951329e-11,1.9154987058582883e-17]],[[2.0517168670949014e-11,1.2965102643298307e-18],[8.206867468379606e-11,2.0744164291089668e-17]],[[2.0547088076328503e-11,1.3982160480987228e-18],[8.218835230531401e-11,2.2371456850295172e-17]],[[2.0567983567112403e-11,1.5003804096134704e-18],[8.227193426844961e-11,2.4006086628522564e-17]],[[2.0612095633564312e-11,1.6261415588202712e-18],[8.244838253425725e-11,2.6018265021009338e-17]],[[2.063900380400394e-11,1.743069827360391e-18],[8.255601521601577e-11,2.788911732903645e-17]],[[2.0655042645776964e-11,1.8523943833593893e-18],[8.262017058310786e-11,2.9638310224684e-17]],[[2.0664015938349778e-11,1.955055906760386e-18],[8.265606375339911e-11,3.128089458943653e-17]],[[2.0692185664905493e-11,2.0734216606950944e-18],[8.276874265962197e-11,3.317474665319808e-17]],[[2.070957752837115e-11,2.1836224377983194e-18],[8.28383101134846e-11,3.4937959085210546e-17]],[[2.0720745339770273e-11,2.289072164889466e-18],[8.288298135908109e-11,3.662515470630044e-17]],[[2.072790345989572e-11,2.3918934128437245e-18],[8.291161383958288e-11,3.82702946736586e-17]],[[2.0761380190310212e-11,2.522064779604874e-18],[8.304552076124085e-11,4.0353036547263275e-17]],[[2.0787840569077353e-11,2.6540159641067693e-18],[8.315136227630941e-11,4.246425550764717e-17]],[[2.0809079116624306e-11,2.790923823160896e-18],[8.323631646649723e-11,4.465478126540317e-17]],[[2.082618973323694e-11,2.9356662733816836e-18],[8.330475893294776e-11,4.69706604935972e-17]],[[2.0883382730785637e-11,3.1412502755669246e-18],[8.353353092314255e-11,5.0260004560986064e-17]],[[2.0930289277139892e-11,3.3594463413157544e-18],[8.372115710855957e-11,5.3751141657535123e-17]],[[2.0968351476480468e-11,3.589864573065483e-18],[8.387340590592187e-11,5.743783340593782e-17]],[[2.09985124709937e-11,3.830350331468462e-18],[8.39940498839748e-11,6.128560557154881e-17]],[[2.1078842872600877e-11,4.156028704591607e-18],[8.431537149040351e-11,6.649645958085699e-17]],[[2.1140714417175245e-11,4.477849167518331e-18],[8.456285766870098e-11,7.164558700314789e-17]],[[2.118785769253933e-11,4.792305017183652e-18],[8.475143077015732e-11,7.667688061719145e-17]],[[2.1223010994477615e-11,5.0970746611706074e-18],[8.489204397791046e-11,8.155319491789773e-17]],[[2.1320966827385636e-11,5.490272702546944e-18],[8.528386730954254e-11,8.78443635902645e-17]],[[2.1395494848881174e-11,5.8550340270573524e-18],[8.55819793955247e-11,9.368054478517699e-17]],[[2.1453760220657156e-11,6.197347901814389e-18],[8.581504088262862e-11,9.915756675046663e-17]],[[2.1499265386992898e-11,6.51931287795679e-18],[8.599706154797159e-11,1.0430900638181301e-16]],[[2.1457135664541614e-11,6.769225343229151e-18],[8.582854265816646e-11,1.0830760581448355e-16]],[[2.1572392779436714e-11,7.180354644652322e-18],[8.628957111774686e-11,1.1488567464029212e-16]],[[2.1654222947918517e-11,7.555170789641724e-18],[8.661689179167407e-11,1.2088273298313057e-16]],[[2.1715817593947345e-11,7.907437051680438e-18],[8.686327037578938e-11,1.265189931896149e-16]],[[2.1835237263454585e-11,8.355745072846051e-18],[8.734094905381834e-11,1.336919215472602e-16]],[[2.1912995835991458e-11,8.758336106036056e-18],[8.765198334396583e-11,1.4013337811913154e-16]],[[2.1975557693284294e-11,9.139399373055374e-18],[8.790223077313718e-11,1.4623039040115006e-16]],[[2.2005609979105142e-11,9.483812387680207e-18],[8.802243991642057e-11,1.5174099866659984e-16]],[[2.2074927433178688e-11,9.902905440746759e-18],[8.829970973271475e-11,1.5844648749065326e-16]],[[2.2104674884020073e-11,1.0264956811746908e-17],[8.841869953608029e-11,1.6423930936307776e-16]],[[2.2121963030735585e-11,1.060369872351672e-17],[8.848785212294234e-11,1.696591799305219e-16]],[[2.2095878314532602e-11,1.0879467907435365e-17],[8.838351325813041e-11,1.740714868154661e-16]],[[2.2083406664072804e-11,1.118587004052699e-17],[8.833362665629122e-11,1.7897392097620685e-16]],[[2.2058129939547782e-11,1.1445663994665248e-17],[8.823251975819113e-11,1.831306241185907e-16]],[[2.2071097388215683e-11,1.1738435589806017e-17],[8.828438955286273e-11,1.8781496962160387e-16]],[[2.2089954899385904e-11,1.201617359595396e-17],[8.835981959754361e-11,1.9225877776929603e-16]],[[2.2137936895254884e-11,1.2342587946129019e-17],[8.855174758101953e-11,1.9748140749010236e-16]],[[2.2051652567892204e-11,1.2521632846136191e-17],[8.820661027156882e-11,2.0034612589071014e-16]],[[2.192642602481626e-11,1.2657425881402946e-17],[8.770570409926504e-11,2.025188145682827e-16]],[[2.1836035694599042e-11,1.287400790017478e-17],[8.734414277839617e-11,2.059841269613987e-16]],[[2.187853785263045e-11,1.3312682031250587e-17],[8.75141514105218e-11,2.1300291324734363e-16]],[[2.186973504784525e-11,1.371190263736721e-17],[8.7478940191381e-11,2.1939044305624044e-16]],[[2.1751028414827663e-11,1.3998359477238727e-17],[8.700411365931065e-11,2.2397375266101034e-16]],[[2.1497101624792526e-11,1.4156738862457922e-17],[8.59884064991701e-11,2.265078226399278e-16]],[[2.124443421496223e-11,1.43757572866968e-17],[8.497773685984892e-11,2.3001211767762453e-16]],[[2.102645385864306e-11,1.461586769830907e-17],[8.410581543457224e-11,2.338538837245202e-16]],[[2.092167790705379e-11,1.4992555229184246e-17],[8.368671162821516e-11,2.3988088472716536e-16]],[[2.0955843926102698e-11,1.5501537503735614e-17],[8.382337570441079e-11,2.480246009520062e-16]],[[2.1266917473382215e-11,1.637637605098628e-17],[8.506766989352886e-11,2.62022017596891e-16]],[[2.116949745421079e-11,1.668550340046565e-17],[8.467798981684316e-11,2.669680551288503e-16]],[[2.1274210839684293e-11,1.721905097966131e-17],[8.509684335873717e-11,2.7550481643816266e-16]],[[2.1170318430637548e-11,1.7431665600931468e-17],[8.468127372255019e-11,2.789066494290544e-16]],[[2.10207731054436e-11,1.7577396268886878e-17],[8.40830924217744e-11,2.8123834026236184e-16]],[[2.062623344586229e-11,1.7312714318771963e-17],[8.250493378344916e-11,2.770034281398066e-16]],[[2.0080509148937785e-11,1.6793249064541016e-17],[8.032203659575114e-11,2.686919860656982e-16]],[[1.947003616005366e-11,1.6137310788453094e-17],[7.788014464021465e-11,2.581969724122088e-16]],[[1.8892441212838893e-11,1.5592146514107534e-17],[7.556976485135557e-11,2.494743451075635e-16]],[[1.8383535677219066e-11,1.503399063153179e-17],[7.353414270887626e-11,2.405438492287264e-16]],[[1.8002196162351915e-11,1.4683692151228508e-17],[7.200878464940766e-11,2.349390735444358e-16]],[[1.7841240364651227e-11,1.4596514464905185e-17],[7.136496145860491e-11,2.3354423113904427e-16]],[[1.7955989628415205e-11,1.488575163322915e-17],[7.182395851366082e-11,2.3817202571977056e-16]],[[1.8097752726905238e-11,1.5179161304284056e-17],[7.239101090762095e-11,2.428665803434094e-16]],[[1.8181004166180853e-11,1.5354241233715082e-17],[7.272401666472341e-11,2.456678590006794e-16]],[[1.8171223841469097e-11,1.5385647943874153e-17],[7.268489536587639e-11,2.461703663483704e-16]],[[1.8219762184787426e-11,1.5461542662005504e-17],[7.28790487391497e-11,2.4738468130264146e-16]],[[1.8154099218271296e-11,1.529586733614904e-17],[7.261639687308519e-11,2.4473387663892536e-16]],[[1.7974652278456476e-11,1.4977769064152442e-17],[7.18986091138259e-11,2.396443030989476e-16]],[[1.773744047988249e-11,1.4516989857839237e-17],[7.094976191952996e-11,2.3227183580013653e-16]],[[1.7589146464022945e-11,1.4097346193814452e-17],[7.035658585609178e-11,2.255575390134968e-16]],[[1.7354305122853337e-11,1.3530683259423835e-17],[6.941722049141335e-11,2.1649093050075285e-16]],[[1.707946100638481e-11,1.2875699514732333e-17],[6.831784402553924e-11,2.0601119082867462e-16]],[[1.6791274248823143e-11,1.2192494869053143e-17],[6.716509699529257e-11,1.9507991818310133e-16]],[[1.6588818852081964e-11,1.1554749696383698e-17],[6.635527540832786e-11,1.8487599490103724e-16]],[[1.635268523123543e-11,1.0875672189307171e-17],[6.541074092494173e-11,1.74010755357203e-16]],[[1.610853517030499e-11,1.0184774957127824e-17],[6.443414068121996e-11,1.6295639751054485e-16]],[[1.589903093527661e-11,9.471566237045959e-18],[6.359612374110644e-11,1.5154506009294176e-16]],[[1.5734253235869734e-11,8.85940795407287e-18],[6.293701294347894e-11,1.4175052707581144e-16]],[[1.557602625076678e-11,8.20029277741307e-18],[6.230410500306713e-11,1.3120468259160626e-16]],[[1.5377554151436956e-11,7.537121376546187e-18],[6.151021660574782e-11,1.2059394083239107e-16]],[[1.5257532349851127e-11,6.984026278023862e-18],[6.10301293994045e-11,1.117444199687005e-16]],[[1.517661942851982e-11,6.446969429733968e-18],[6.070647771407928e-11,1.0315151015262723e-16]],[[1.5086490197412663e-11,5.9654386738576014e-18],[6.034596078965065e-11,9.544701711537353e-17]],[[1.5007750395885845e-11,5.506410537168677e-18],[6.003100158354338e-11,8.810256704427413e-17]],[[1.4941995355566104e-11,5.0772913238773114e-18],[5.976798142226441e-11,8.123666042065288e-17]],[[1.4891922752683933e-11,4.6971380886417856e-18],[5.956769101073573e-11,7.515420813460061e-17]],[[1.4846996327287038e-11,4.338817573675167e-18],[5.938798530914815e-11,6.942108018325613e-17]],[[1.480790488177332e-11,4.0217395331947314e-18],[5.923161952709329e-11,6.434783279436649e-17]],[[1.4772714714471836e-11,3.751770623129398e-18],[5.909085885788734e-11,6.002832922297715e-17]],[[1.4749754996887305e-11,3.492180771728485e-18],[5.899901998754922e-11,5.587489151534783e-17]],[[1.4729227777298504e-11,3.2667702576563647e-18],[5.891691110919401e-11,5.226832437739183e-17]],[[1.470979372363501e-11,3.085528620121146e-18],[5.883917489454004e-11,4.936845742471851e-17]],[[1.4695034092238077e-11,2.9294079060351687e-18],[5.878013636895231e-11,4.68705267562654e-17]],[[1.4684701130618424e-11,2.7884704343875596e-18],[5.87388045224737e-11,4.4615526670980555e-17]],[[1.46750767796726e-11,2.6852301684559667e-18],[5.87003071186904e-11,4.2963682963819566e-17]],[[1.466743946224093e-11,2.598070859867754e-18],[5.866975784896371e-11,4.156913430386831e-17]],[[1.466102315406311e-11,2.535765775819124e-18],[5.864409261625244e-11,4.057225297392083e-17]],[[1.465652599167294e-11,2.4889125678874046e-18],[5.862610396669176e-11,3.9822601357223416e-17]],[[1.4652434303420998e-11,2.4627437283374745e-18],[5.860973721368399e-11,3.9403899903632564e-17]],[[1.4649156312867425e-11,2.4497081162574103e-18],[5.85966252514697e-11,3.91953302475073e-17]],[[1.4646589489263714e-11,2.449508558680969e-18],[5.858635795705486e-11,3.919213756780807e-17]],[[1.4644643208468412e-11,2.461265738923461e-18],[5.857857283387365e-11,3.938025246739123e-17]],[[1.46429887471243e-11,2.4826648856288864e-18],[5.85719549884972e-11,3.972263892079154e-17]],[[1.464154021955335e-11,2.5119393548661985e-18],[5.85661608782134e-11,4.019103040691084e-17]],[[1.4640513617568938e-11,2.5448050838492883e-18],[5.856205447027575e-11,4.0716882082250344e-17]],[[1.463965098805269e-11,2.5876562888953746e-18],[5.855860395221076e-11,4.1402501479696054e-17]],[[1.4638904561424576e-11,2.6352977121707994e-18],[5.85556182456983e-11,4.2164764288152845e-17]],[[1.4638335473209464e-11,2.684731168852737e-18],[5.855334189283786e-11,4.2955699631063495e-17]],[[1.4637796368975688e-11,2.7377188379236995e-18],[5.855118547590275e-11,4.380350238639251e-17]],[[1.463738858753482e-11,2.7974331588538094e-18],[5.854955435013928e-11,4.475893159133966e-17]],[[1.463702195804491e-11,2.85951325845233e-18],[5.854808783217963e-11,4.575221322540561e-17]],[[1.4636729386891665e-11,2.922621171766128e-18],[5.854691754756666e-11,4.6761939912899676e-17]],[[1.463647696271986e-11,2.9866894338282104e-18],[5.854590785087944e-11,4.778703217482738e-17]],[[1.463623536191026e-11,3.0581673551370174e-18],[5.854494144764104e-11,4.8930678960012777e-17]],[[1.4636040786270666e-11,3.130475377786408e-18],[5.854416314508266e-11,5.008760739469453e-17]],[[1.463587038279015e-11,3.2032616839560415e-18],[5.85434815311606e-11,5.1252188365106704e-17]],[[1.4635728538162204e-11,3.2764199241801756e-18],[5.854291415264882e-11,5.2422720280054484e-17]],[[1.4635572436789763e-11,3.3573580368222876e-18],[5.854228974715905e-11,5.3717730148040124e-17]],[[1.463543508025114e-11,3.4385687753030677e-18],[5.854174032100456e-11,5.50171020425878e-17]],[[1.4635315721704445e-11,3.520020861583692e-18],[5.854126288681778e-11,5.632033551347739e-17]],[[1.4635206235076338e-11,3.60161542414724e-18],[5.854082494030535e-11,5.762584859804905e-17]],[[1.4635095595608963e-11,3.691629055717227e-18],[5.854038238243585e-11,5.906606682475556e-17]],[[1.4634997598842017e-11,3.78176246068958e-18],[5.853999039536807e-11,6.050820140405358e-17]],[[1.4634895548112622e-11,3.871997917039962e-18],[5.853958219245049e-11,6.195196878966244e-17]],[[1.4634807975708435e-11,3.962277307671259e-18],[5.853923190283374e-11,6.339643913487267e-17]],[[1.4634716682066984e-11,4.061729727169868e-18],[5.853886672826794e-11,6.498767797780927e-17]],[[1.4634626310691927e-11,4.161246238977551e-18],[5.853850524276771e-11,6.657994229869736e-17]],[[1.463453744767513e-11,4.2607956394905526e-18],[5.853814979070052e-11,6.817273279540661e-17]],[[1.4634451332949395e-11,4.360381806040498e-18],[5.853780533179758e-11,6.97661116093115e-17]],[[1.4634359890698317e-11,4.470011445421489e-18],[5.853743956279327e-11,7.152018596487833e-17]],[[1.463426903653051e-11,4.579669218025403e-18],[5.853707614612204e-11,7.327471046001853e-17]],[[1.4634174400549666e-11,4.689339670172886e-18],[5.853669760219866e-11,7.50294378356645e-17]],[[1.4634071821295235e-11,4.799020458438582e-18],[5.853628728518094e-11,7.678433060032173e-17]],[[1.463396360786944e-11,4.91975325387225e-18],[5.853585443147776e-11,7.871605551893985e-17]],[[1.4633862529910453e-11,5.0405009205886935e-18],[5.853545011964181e-11,8.064801835637834e-17]],[[1.463375691664094e-11,5.161258290919295e-18],[5.853502766656376e-11,8.258013645879758e-17]],[[1.4633651454415947e-11,5.2820138075624676e-18],[5.853460581766379e-11,8.45122249047587e-17]],[[1.4633542025740986e-11,5.414933363277638e-18],[5.853416810296395e-11,8.663893803273746e-17]],[[1.4633434377839144e-11,5.547861739301354e-18],[5.853373751135658e-11,8.87657922133408e-17]],[[1.4633313826256595e-11,5.680786635445681e-18],[5.853325530502638e-11,9.089259080374402e-17]],[[1.4633205444503232e-11,5.813717557358892e-18],[5.853282177801293e-11,9.301948580357128e-17]],[[1.4633078835966697e-11,5.960015702326703e-18],[5.853231534386679e-11,9.536025635782936e-17]],[[1.4632961647191933e-11,6.106320929649272e-18],[5.853184658876773e-11,9.770114028405155e-17]],[[1.4632844899556686e-11,6.2526261729681425e-18],[5.853137959822674e-11,1.0004202441471959e-16]],[[1.4632718781457132e-11,6.3989295119709875e-18],[5.853087512582853e-11,1.0238287808545478e-16]],[[1.4632586515786337e-11,6.559956518170414e-18],[5.853034606314535e-11,1.0495931051999931e-16]],[[1.4632461212898196e-11,6.721003850158747e-18],[5.852984485159278e-11,1.0753606816554916e-16]],[[1.4632322566971863e-11,6.88205214772319e-18],[5.852929026788745e-11,1.1011284125736632e-16]],[[1.463218387228422e-11,7.04309282338999e-18],[5.852873548913688e-11,1.1268949238908148e-16]],[[1.4632033327711445e-11,7.220357945828658e-18],[5.852813331084578e-11,1.1552573471886452e-16]],[[1.4631886685397376e-11,7.397626948242927e-18],[5.85275467415895e-11,1.1836203916662653e-16]],[[1.4631738515372125e-11,7.574893468699109e-18],[5.85269540614885e-11,1.2119830388919546e-16]],[[1.463158335319429e-11,7.752157938583382e-18],[5.852633341277716e-11,1.2403453578646963e-16]],[[1.4631435598450685e-11,7.94728506513963e-18],[5.852574239380274e-11,1.2715657029344544e-16]],[[1.4631269215707557e-11,8.142407168798286e-18],[5.852507686283023e-11,1.3027852443324248e-16]],[[1.4631103887036877e-11,8.337512036125203e-18],[5.852441554814751e-11,1.3340020279049147e-16]],[[1.4630957074071686e-11,8.5326237344611e-18],[5.852382829628675e-11,1.3652199052039666e-16]],[[1.4630762685829633e-11,8.747368532682359e-18],[5.852305074331853e-11,1.3995790783361504e-16]],[[1.4630602373205753e-11,8.962113057671938e-18],[5.852240949282301e-11,1.4339382080101713e-16]],[[1.463041976139365e-11,9.176846839112933e-18],[5.85216790455746e-11,1.468295619157369e-16]],[[1.463022672320299e-11,9.391573823668264e-18],[5.852090689281195e-11,1.5026519429742428e-16]],[[1.4630037729487068e-11,9.627913486586982e-18],[5.852015091794827e-11,1.5404662964660722e-16]],[[1.46298425139677e-11,9.86425679642859e-18],[5.85193700558708e-11,1.5782812326344293e-16]],[[1.4629652896732493e-11,1.010057884128352e-17],[5.851861158692997e-11,1.6160927664467972e-16]],[[1.4629473920345065e-11,1.0336903327889542e-17],[5.851789568138026e-11,1.653904693024149e-16]],[[1.4629274842402303e-11,1.0597015077735036e-17],[5.851709936960921e-11,1.6955225811938908e-16]],[[1.4629051681837286e-11,1.0857130851249885e-17],[5.851620672734914e-11,1.7371411137258402e-16]],[[1.4628823956695775e-11,1.1117238821342682e-17],[5.85152958267831e-11,1.778758398246432e-16]],[[1.462862319585741e-11,1.1377357838873206e-17],[5.851449278342964e-11,1.820377450853809e-16]],[[1.4628388291524212e-11,1.1663674958205111e-17],[5.851355316609685e-11,1.866188199689742e-16]],[[1.4628138403521987e-11,1.1949965776294784e-17],[5.851255361408795e-11,1.9119947418399632e-16]],[[1.4627899081326715e-11,1.2236262854684398e-17],[5.851159632530686e-11,1.9578022857465634e-16]],[[1.4627671111391222e-11,1.2522559728599064e-17],[5.851068444556489e-11,2.0036097969723995e-16]],[[1.4627406765128118e-11,1.2837674921607247e-17],[5.850962706051247e-11,2.0540282405787706e-16]],[[1.4627136591459677e-11,1.3152798935980921e-17],[5.850854636583871e-11,2.1044480961032408e-16]],[[1.462685758879701e-11,1.3467893514167054e-17],[5.850743035518804e-11,2.1548632427985667e-16]],[[1.4626593132874804e-11,1.378302049429012e-17],[5.850637253149922e-11,2.205283574396078e-16]],[[1.4626311736735055e-11,1.4129853063298652e-17],[5.850524694694022e-11,2.2607768005596104e-16]],[[1.4626043220672202e-11,1.4476693503071885e-17],[5.850417288268881e-11,2.316271287549978e-16]],[[1.4625751295193217e-11,1.4823521076264723e-17],[5.850300518077287e-11,2.371763715695326e-16]],[[1.4625475756540404e-11,1.5170364009693954e-17],[5.850190302616161e-11,2.4272586033830207e-16]],[[1.462514675216299e-11,1.5552105343131523e-17],[5.850058700865196e-11,2.4883372361541206e-16]],[[1.462483468309403e-11,1.593385359266751e-17],[5.849933873237612e-11,2.5494169758423304e-16]],[[1.462452086138068e-11,1.6315603100596257e-17],[5.849808344552273e-11,2.610496918011156e-16]],[[1.462420390061056e-11,1.6697337797244873e-17],[5.849681560244224e-11,2.6715744924087546e-16]],[[1.4623877033459594e-11,1.711749607807759e-17],[5.849550813383838e-11,2.7387998413303943e-16]],[[1.4623526289660078e-11,1.7537627393285916e-17],[5.849410515864031e-11,2.806020877203504e-16]],[[1.462317621054743e-11,1.7957763932746493e-17],[5.849270484218972e-11,2.87324274836477e-16]],[[1.4622825839631244e-11,1.8377890190092592e-17],[5.849130335852498e-11,2.9404629765691167e-16]],[[1.4622436009994466e-11,1.8840288264021418e-17],[5.848974403997786e-11,3.014446699204118e-16]],[[1.4622050176627512e-11,1.9302702082437305e-17],[5.848820070651005e-11,3.0884329411282657e-16]],[[1.462166034649394e-11,1.9765091595751216e-17],[5.848664138597576e-11,3.16241529488383e-16]],[[1.462128909468046e-11,2.022750194501226e-17],[5.848515637872184e-11,3.236400983801961e-16]],[[1.4620875037251243e-11,2.073641945608492e-17],[5.848350014900497e-11,3.3178278245662486e-16]],[[1.4620454496275242e-11,2.1245359078008627e-17],[5.848181798510097e-11,3.399258200974463e-16]],[[1.462001135118552e-11,2.175426362859538e-17],[5.848004540474208e-11,3.4806829702854676e-16]],[[1.461958177653171e-11,2.226322322154346e-17],[5.847832710612684e-11,3.562116546188768e-16]],[[1.4619091033806548e-11,2.2823391892384627e-17],[5.847636413522619e-11,3.6517435800837375e-16]],[[1.4618620640727435e-11,2.3383629454051708e-17],[5.847448256290974e-11,3.7413816376898624e-16]],[[1.461813216869551e-11,2.3943853250164955e-17],[5.847252867478204e-11,3.8310174941582156e-16]],[[1.4617636460465726e-11,2.4504078697232986e-17],[5.84705458418629e-11,3.920653618234356e-16]],[[1.4617115625328344e-11,2.5120807515789872e-17],[5.846846250131338e-11,4.019330285476623e-16]],[[1.461661487514453e-11,2.5737530096239355e-17],[5.846645950057812e-11,4.1180059601421633e-16]],[[1.4616102965594172e-11,2.6354255165314188e-17],[5.846441186237669e-11,4.216682032298798e-16]],[[1.461558903432068e-11,2.6970967901969743e-17],[5.846235613728272e-11,4.3153561343026576e-16]],[[1.4615007688161628e-11,2.764989637296074e-17],[5.846003075264651e-11,4.423984761555054e-16]],[[1.461443378768003e-11,2.832882850949206e-17],[5.845773515072012e-11,4.532613978763632e-16]],[[1.461389524083316e-11,2.9007845386009185e-17],[5.845558096333263e-11,4.641256756395093e-16]],[[1.4613309318719988e-11,2.968688618422328e-17],[5.845323727487995e-11,4.74990336329373e-16]],[[1.461267434067631e-11,3.04342148231952e-17],[5.845069736270524e-11,4.869476035943763e-16]],[[1.461207185890485e-11,3.118169769762294e-17],[5.84482874356194e-11,4.989073389540837e-16]],[[1.4611450707873896e-11,3.192923089411699e-17],[5.844580283149558e-11,5.108678798405385e-16]],[[1.4610839309769525e-11,3.267685801320312e-17],[5.84433572390781e-11,5.228299237874081e-16]],[[1.4610137546343127e-11,3.3499886552359974e-17],[5.844055018537251e-11,5.359983917286171e-16]],[[1.4609451834383228e-11,3.432301589492894e-17],[5.843780733753291e-11,5.491684729263468e-16]],[[1.4608765731778677e-11,3.514623886060178e-17],[5.84350629271147e-11,5.623400526521265e-16]],[[1.4608072828424948e-11,3.596953803936047e-17],[5.843229131369979e-11,5.755128518939327e-16]],[[1.460733129632749e-11,3.68759901775059e-17],[5.842932518530995e-11,5.900161003465611e-16]],[[1.460656972799606e-11,3.778262472517341e-17],[5.842627891198424e-11,6.0452226790563e-16]],[[1.4605820892961782e-11,3.8689338775529704e-17],[5.842328357184713e-11,6.190297080335984e-16]],[[1.4605078713050443e-11,3.9596317336852936e-17],[5.842031485220177e-11,6.335413811420438e-16]],[[1.460421899775893e-11,4.059480732610173e-17],[5.841687599103572e-11,6.495172388192367e-16]],[[1.4603373617320757e-11,4.159352911487924e-17],[5.841349446928303e-11,6.654968063077136e-16]],[[1.460252135716331e-11,4.259252307822479e-17],[5.841008542865324e-11,6.814807289704289e-16]],[[1.4601723011835842e-11,4.359172272829309e-17],[5.840689204734337e-11,6.974679431790085e-16]],[[1.4600812082594385e-11,4.469192328247685e-17],[5.840324833037754e-11,7.150711748726213e-16]],[[1.4599868147585363e-11,4.5792518387979297e-17],[5.839947259034145e-11,7.326807202500992e-16]],[[1.4598968047008835e-11,4.6893473852365e-17],[5.839587218803534e-11,7.502960322873052e-16]],[[1.459806113085139e-11,4.79947897427892e-17],[5.839224452340556e-11,7.67917111864468e-16]],[[1.4596997780479797e-11,4.9207550916957186e-17],[5.838799112191919e-11,7.873213197595808e-16]],[[1.4595977204692668e-11,5.042087959959682e-17],[5.838390881877067e-11,8.067346085851143e-16]],[[1.459498502548628e-11,5.163458976295546e-17],[5.837994010194513e-11,8.261540025676065e-16]],[[1.459394578059927e-11,5.2848811118151326e-17],[5.837578312239709e-11,8.45581576546479e-16]],[[1.459282782329052e-11,5.418597707211417e-17],[5.837131129316208e-11,8.669762685830521e-16]],[[1.4591709019500966e-11,5.55238685632586e-17],[5.836683607800387e-11,8.883825711778287e-16]],[[1.459061657305347e-11,5.686259671304665e-17],[5.836246629221388e-11,9.098022612946463e-16]],[[1.4589510312414737e-11,5.820191234943723e-17],[5.835804124965895e-11,9.312313531687757e-16]],[[1.45883424291117e-11,5.967713516922788e-17],[5.83533697164468e-11,9.548349652991389e-16]],[[1.4587118057749813e-11,6.115344094437426e-17],[5.834847223099925e-11,9.784559071704639e-16]],[[1.458588514420359e-11,6.263086949807677e-17],[5.834354057681436e-11,1.0020948149487929e-15]],[[1.4584702728571113e-11,6.410913231598675e-17],[5.833881091428445e-11,1.0257470733857313e-15]],[[1.4583381134090265e-11,6.573760514702387e-17],[5.833352453636106e-11,1.0518026998858634e-15]],[[1.4581986004896954e-11,6.736711615602157e-17],[5.832794401958781e-11,1.0778749395983069e-15]],[[1.4580653034220764e-11,6.899832423311672e-17],[5.832261213688306e-11,1.1039743345354791e-15]],[[1.4579327505557444e-11,7.063069811238515e-17],[5.831731002222978e-11,1.1300923854571007e-15]],[[1.457790311660512e-11,7.242920501333329e-17],[5.831161246642047e-11,1.1588685751184255e-15]],[[1.4576383138421136e-11,7.422927410169833e-17],[5.830553255368454e-11,1.1876697623619642e-15]],[[1.4574873445509606e-11,7.603122361082841e-17],[5.829949378203843e-11,1.2165010404693706e-15]],[[1.4573273732303362e-11,7.783507310903884e-17],[5.829309492921345e-11,1.2453627217884211e-15]],[[1.457151039068721e-11,7.982262058012165e-17],[5.828604156274884e-11,1.2771635840379096e-15]],[[1.4569841713791434e-11,8.18125333769156e-17],[5.827936685516574e-11,1.3090022950054449e-15]],[[1.4568245430324066e-11,8.380442954562727e-17],[5.827298172129626e-11,1.340872745287022e-15]],[[1.45666443452958e-11,8.579888488725824e-17],[5.82665773811832e-11,1.3727841470378352e-15]],[[1.4564901765567924e-11,8.799666072578733e-17],[5.82596070622717e-11,1.407948694415874e-15]],[[1.4563155832430384e-11,9.019718200176418e-17],[5.825262332972153e-11,1.4431571740327038e-15]],[[1.4561254330036114e-11,9.24008793142618e-17],[5.824501732014445e-11,1.4784164767418393e-15]],[[1.4559362539165367e-11,9.460725305484866e-17],[5.823745015666147e-11,1.5137186086729249e-15]],[[1.4557290998693345e-11,9.703946050357126e-17],[5.822916399477338e-11,1.5526341023823041e-15]],[[1.455517725891091e-11,9.947468861610882e-17],[5.822070903564364e-11,1.5915979353111329e-15]],[[1.455302200291753e-11,1.0191391254657187e-16],[5.821208801167012e-11,1.6306257097881489e-15]],[[1.4551125532322442e-11,1.0435617210178406e-16],[5.820450212928977e-11,1.669702061231552e-15]],[[1.4549148895844006e-11,1.0704945966224853e-16],[5.8196595583376025e-11,1.7127948912111126e-15]],[[1.4547152159119676e-11,1.0974651241006185e-16],[5.8188608636478703e-11,1.7559479764584056e-15]],[[1.4545097997621589e-11,1.1244804682778945e-16],[5.8180391990486356e-11,1.7991727778614295e-15]],[[1.4542938127993539e-11,1.151539048847392e-16],[5.8171752511974155e-11,1.8424667695961947e-15]],[[1.4540236495272089e-11,1.1813602425201085e-16],[5.8160945981088356e-11,1.8901809812489215e-15]],[[1.4537313581300307e-11,1.2112465630424196e-16],[5.814925432520123e-11,1.937999410328396e-15]],[[1.4534452324239124e-11,1.241165048970344e-16],[5.8137809296956497e-11,1.9858693185766285e-15]],[[1.4532063298925217e-11,1.2711420659759523e-16],[5.812825319570087e-11,2.0338328897419585e-15]],[[1.4529617710386092e-11,1.3042038847904786e-16],[5.811847084154437e-11,2.0867321976229143e-15]],[[1.4527376129132462e-11,1.3373080488692207e-16],[5.810950451652985e-11,2.139699276519334e-15]],[[1.4525229687473149e-11,1.3704854238474197e-16],[5.8100918749892596e-11,2.192783512153741e-15]],[[1.4523131346031315e-11,1.4037118131018038e-16],[5.809252538412526e-11,2.2459461908028896e-15]],[[1.4520373178235782e-11,1.4403466820142338e-16],[5.808149271294313e-11,2.3045625031843937e-15]],[[1.45169002645522e-11,1.4770681812427355e-16],[5.80676010582088e-11,2.3633174495035864e-15]],[[1.4513215030107379e-11,1.5138264898810852e-16],[5.8052860120429515e-11,2.4221313179541554e-15]],[[1.4509923998985411e-11,1.5506641854898343e-16],[5.8039695995941645e-11,2.4810722267500014e-15]],[[1.4506507162310792e-11,1.591306873070369e-16],[5.802602864924317e-11,2.5461012159766416e-15]],[[1.4503035961481646e-11,1.6319933868837575e-16],[5.8012143845926585e-11,2.6112003591035774e-15]],[[1.4499709595510712e-11,1.6727840027531918e-16],[5.799883838204285e-11,2.6764660942238246e-15]],[[1.4497175411059821e-11,1.7136502756078035e-16],[5.7988701644239285e-11,2.7418529184365834e-15]],[[1.4495329966178855e-11,1.7586699814430864e-16],[5.798131986471542e-11,2.8138853503331167e-15]],[[1.4493365696577253e-11,1.803810314248567e-16],[5.7973462786309014e-11,2.8861108216017128e-15]],[[1.449069283270729e-11,1.849027039245853e-16],[5.796277133082916e-11,2.95845856998346e-15]],[[1.4487636918048757e-11,1.8942680876906333e-16],[5.795054767219503e-11,3.0308452748856637e-15]],[[1.4484077925488076e-11,1.9441961820347715e-16],[5.7936311701952304e-11,3.1107313997039008e-15]],[[1.4480131397836638e-11,1.9942181370736492e-16],[5.792052559134655e-11,3.1907677607684393e-15]],[[1.4475162911398302e-11,2.044263620019272e-16],[5.790065164559321e-11,3.270841816645193e-15]],[[1.4469153643973188e-11,2.0944294308516794e-16],[5.7876614575892754e-11,3.35110844481674e-15]],[[1.4462844041329299e-11,2.1497768814405352e-16],[5.7851376165317195e-11,3.439665898675931e-15]],[[1.4458886755694844e-11,2.2051202601991125e-16],[5.783554702277938e-11,3.5282169050101603e-15]],[[1.4457290291826059e-11,2.260551666316701e-16],[5.7829161167304235e-11,3.616908809885872e-15]],[[1.4456830822114248e-11,2.3161688767773127e-16],[5.782732328845699e-11,3.7058980722933576e-15]],[[1.4456348617826442e-11,2.3774256524095024e-16],[5.7825394471305767e-11,3.803910899443278e-15]],[[1.4455884210765993e-11,2.4386740918418996e-16],[5.782353684306397e-11,3.901910461513983e-15]],[[1.445568988286974e-11,2.5000765355466524e-16],[5.782275953147896e-11,4.000156499609623e-15]],[[1.4455803343392588e-11,2.561573874510389e-16],[5.782321337357035e-11,4.098554464731764e-15]],[[1.4454710158779806e-11,2.629194579238649e-16],[5.781884063511922e-11,4.206750133294166e-15]],[[1.4450063818773146e-11,2.6969101788806766e-16],[5.780025527509258e-11,4.315097709011779e-15]],[[1.4441263694303538e-11,2.7648234132088564e-16],[5.776505477721415e-11,4.4237615972972076e-15]],[[1.4431432915903863e-11,2.8327233729741257e-16],[5.772573166361545e-11,4.532404364811776e-15]],[[1.4422916149059624e-11,2.9072718169475525e-16],[5.7691664596238494e-11,4.651685097014321e-15]],[[1.4418264324796553e-11,2.981972999228339e-16],[5.767305729918621e-11,4.771210288590223e-15]],[[1.441626060170596e-11,3.056976842276192e-16],[5.766504240682384e-11,4.891219867388939e-15]],[[1.441570356388318e-11,3.131959066596635e-16],[5.766281425553272e-11,5.011195002046098e-15]],[[1.4416821714265112e-11,3.21431604639709e-16],[5.766728685706045e-11,5.142970227966562e-15]],[[1.4420347980325733e-11,3.296743397051712e-16],[5.768139192130293e-11,5.274858153226553e-15]],[[1.4428682179991857e-11,3.379426936945771e-16],[5.771472871996743e-11,5.407156132337955e-15]],[[1.4442757674843773e-11,3.4620166818849096e-16],[5.777103069937509e-11,5.539304217808492e-15]],[[1.4461665645161991e-11,3.5526643347551427e-16],[5.7846662580647966e-11,5.684345550649681e-15]],[[1.4476581411578571e-11,3.643479257431885e-16],[5.7906325646314284e-11,5.8296546139174765e-15]],[[1.4481723666121095e-11,3.7346811339510876e-16],[5.792689466448438e-11,5.9755829549066945e-15]],[[1.4477162930272765e-11,3.8257659111143606e-16],[5.790865172109106e-11,6.1213241548220234e-15]],[[1.4466701058011554e-11,3.925252884019941e-16],[5.786680423204622e-11,6.2805096202476905e-15]],[[1.4455865130144998e-11,4.0243938901313545e-16],[5.782346052057999e-11,6.439141611126256e-15]],[[1.4446678222839081e-11,4.123992095821509e-16],[5.7786712891356325e-11,6.59850520360854e-15]],[[1.443905300621103e-11,4.2239767000745463e-16],[5.775621202484412e-11,6.758487227531733e-15]],[[1.443142868681864e-11,4.333673252536599e-16],[5.772571474727456e-11,6.93400928699099e-15]],[[1.442476103353871e-11,4.442544261679298e-16],[5.769904413415484e-11,7.108210616141245e-15]],[[1.4421575827398263e-11,4.551037695359962e-16],[5.768630330959305e-11,7.281807847653832e-15]],[[1.442828090567725e-11,4.659867741949895e-16],[5.7713123622709e-11,7.455943744489013e-15]],[[1.4458059658492446e-11,4.779597254103746e-16],[5.783223863396978e-11,7.647519833951716e-15]],[[1.451711287728393e-11,4.898617914547236e-16],[5.806845150913572e-11,7.83796199767554e-15]],[[1.4599613914728436e-11,5.017072700883589e-16],[5.839845565891374e-11,8.02749882597308e-15]],[[1.4688734757043932e-11,5.136095978532335e-16],[5.875493902817573e-11,8.217945184143632e-15]],[[1.477352499896009e-11,5.268465703348137e-16],[5.909409999584036e-11,8.429746906363023e-15]],[[1.4831196690403562e-11,5.401281037170452e-16],[5.932478676161425e-11,8.642262021888123e-15]],[[1.48628311733136e-11,5.532427200206551e-16],[5.94513246932544e-11,8.8521069767722e-15]],[[1.4876344426242196e-11,5.661610542636093e-16],[5.950537770496878e-11,9.058811601250719e-15]],[[1.487986175229409e-11,5.803128706809512e-16],[5.951944700917636e-11,9.28525305141064e-15]],[[1.487770323971181e-11,5.945906296454297e-16],[5.951081295884724e-11,9.513709591260868e-15]],[[1.487289365189914e-11,6.090405596915818e-16],[5.949157460759656e-11,9.744921249706093e-15]],[[1.4865497730691666e-11,6.234877195019749e-16],[5.946199092276666e-11,9.976089239483198e-15]],[[1.485148748870595e-11,6.391411920839539e-16],[5.94059499548238e-11,1.0226560157519424e-14]],[[1.4829821320204742e-11,6.54460943493997e-16],[5.931928528081897e-11,1.0471691626355105e-14]],[[1.4802289697022344e-11,6.696647885635501e-16],[5.920915878808938e-11,1.0714968317503693e-14]],[[1.4785987983417073e-11,6.848832275604102e-16],[5.914395193366829e-11,1.0958478492314828e-14]],[[1.481068213706139e-11,7.016491087811049e-16],[5.924272854824556e-11,1.122674957637581e-14]],[[1.4912563080783528e-11,7.182415918273387e-16],[5.965025232313411e-11,1.1492246782028263e-14]],[[1.5106101652200133e-11,7.345680167960421e-16],[6.042440660880053e-11,1.1753487011138556e-14]],[[1.5379138015801518e-11,7.508002906948275e-16],[6.151655206320607e-11,1.2013219900683867e-14]],[[1.5727888674893698e-11,7.689563772792021e-16],[6.291155469957479e-11,1.230373391518873e-14]],[[1.6070901391090615e-11,7.87635531911605e-16],[6.428360556436246e-11,1.2602615828798245e-14]],[[1.6364964267652787e-11,8.066368509922814e-16],[6.545985707061115e-11,1.2906652341660972e-14]],[[1.659422885942006e-11,8.253397271642429e-16],[6.637691543768024e-11,1.3205914414323234e-14]],[[1.6772969525753867e-11,8.451271638707721e-16],[6.709187810301547e-11,1.3522531443913232e-14]],[[1.68933131105157e-11,8.639120084349277e-16],[6.75732524420628e-11,1.3823106134836622e-14]],[[1.6975498921553094e-11,8.822841460128546e-16],[6.790199568621238e-11,1.4117075258706653e-14]],[[1.7040209181407075e-11,9.010095885473932e-16],[6.81608367256283e-11,1.441669447474765e-14]],[[1.7104481272743203e-11,9.228463528732238e-16],[6.841792509097281e-11,1.4766093902305985e-14]],[[1.717180558044778e-11,9.45836834382523e-16],[6.868722232179112e-11,1.5133952357990373e-14]],[[1.724482020766334e-11,9.692232113460827e-16],[6.897928083065336e-11,1.550814567681096e-14]],[[1.731616479132589e-11,9.920655998615523e-16],[6.926465916530356e-11,1.5873635266150163e-14]],[[1.7372979688622953e-11,1.0159668662580379e-15],[6.949191875449181e-11,1.6256065906410375e-14]],[[1.7388572295361356e-11,1.0387302650973428e-15],[6.955428918144542e-11,1.662028654710226e-14]],[[1.735882695697194e-11,1.0608128891886807e-15],[6.943530782788776e-11,1.6973609838930575e-14]],[[1.7298876630350622e-11,1.0829709854407365e-15],[6.919550652140249e-11,1.7328136854489256e-14]],[[1.726073994897945e-11,1.1073214145595614e-15],[6.90429597959178e-11,1.7717739041198986e-14]],[[1.7330177505880474e-11,1.1317186538577397e-15],[6.93207100235219e-11,1.8108089434569442e-14]],[[1.7597347957504698e-11,1.155417471702735e-15],[7.038939183001879e-11,1.8487264612427884e-14]],[[1.8112040765400632e-11,1.1784622782829884e-15],[7.244816306160253e-11,1.8855971014932286e-14]],[[1.894040759065373e-11,1.2041009568909264e-15],[7.576163036261492e-11,1.926616967351487e-14]],[[1.996122441126354e-11,1.2312676056341123e-15],[7.984489764505416e-11,1.9700804375564356e-14]],[[2.1057222127363864e-11,1.2612757265941814e-15],[8.422888850945545e-11,2.018089287612277e-14]],[[2.2118764029671606e-11,1.2944692473465739e-15],[8.847505611868642e-11,2.0711943613198196e-14]],[[2.3154289304958657e-11,1.3334737828074817e-15],[9.261715721983463e-11,2.1335969030223224e-14]],[[2.399977196789659e-11,1.3728439315048586e-15],[9.599908787158636e-11,2.1965853382661896e-14]],[[2.465439563809253e-11,1.40943890582592e-15],[9.861758255237012e-11,2.2551345891205116e-14]],[[2.513314883033221e-11,1.4418840451480644e-15],[1.0053259532132884e-10,2.3070445986805776e-14]],[[2.5500499629637445e-11,1.4728805589655599e-15],[1.0200199851854978e-10,2.3566366816369566e-14]],[[2.5769407099237474e-11,1.500113132763523e-15],[1.030776283969499e-10,2.4002054976979992e-14]],[[2.5965944145755382e-11,1.5292185863045557e-15],[1.0386377658302153e-10,2.4467694349936767e-14]],[[2.6127252093092226e-11,1.5637670469875527e-15],[1.045090083723689e-10,2.5020414986688078e-14]],[[2.6313683117861826e-11,1.610184431867555e-15],[1.052547324714473e-10,2.5763030628483245e-14]],[[2.6521695557701828e-11,1.6666224937834006e-15],[1.0608678223080731e-10,2.6665988350348783e-14]],[[2.6768077489374358e-11,1.7295567033566422e-15],[1.0707230995749743e-10,2.767290601629756e-14]],[[2.7066082138714764e-11,1.7941027893241505e-15],[1.0826432855485905e-10,2.870563504514226e-14]],[[2.7443084326383576e-11,1.8611517610866862e-15],[1.097723373055343e-10,2.977842752030457e-14]],[[2.784319990554298e-11,1.919183126293258e-15],[1.1137279962217192e-10,3.070694358764893e-14]],[[2.8220932142711092e-11,1.9657943999266375e-15],[1.1288372857084437e-10,3.145273002006824e-14]],[[2.852321593068682e-11,2.001682061872455e-15],[1.1409286372274729e-10,3.202691954103533e-14]],[[2.8732459314099373e-11,2.03164895032963e-15],[1.1492983725639749e-10,3.250635456509691e-14]],[[2.8806314371931058e-11,2.0545510060197444e-15],[1.1522525748772423e-10,3.2872736005672354e-14]],[[2.8736258323068785e-11,2.07707923494146e-15],[1.1494503329227514e-10,3.3233128899042016e-14]],[[2.8590735669380342e-11,2.103043550441492e-15],[1.1436294267752137e-10,3.3648523554726125e-14]],[[2.85385666130156e-11,2.1322351313223034e-15],[1.141542664520624e-10,3.4115591187743104e-14]],[[2.875079630078587e-11,2.1640561864433474e-15],[1.1500318520314347e-10,3.4624755070700495e-14]],[[2.9345995672362454e-11,2.2001830782430147e-15],[1.1738398268944982e-10,3.5202840178188044e-14]],[[3.048464317673506e-11,2.233769185993099e-15],[1.2193857270694024e-10,3.574027961258116e-14]],[[3.2410237726843665e-11,2.266660849784819e-15],[1.2964095090737466e-10,3.626655976082542e-14]],[[3.489323820743057e-11,2.301368212672871e-15],[1.3957295282972227e-10,3.6821808338532795e-14]],[[3.7761207148529106e-11,2.3385660463199623e-15],[1.5104482859411642e-10,3.741681467579411e-14]],[[4.084410857411631e-11,2.3802628389969456e-15],[1.6337643429646523e-10,3.8083706318523444e-14]],[[4.426781072470628e-11,2.4374935451382205e-15],[1.7707124289882512e-10,3.899904456243813e-14]],[[4.752992924616051e-11,2.507542495934648e-15],[1.9011971698464204e-10,4.011948021025474e-14]],[[5.04990901325903e-11,2.5871429391859965e-15],[2.019963605303612e-10,4.139281732685143e-14]],[[5.309779322309364e-11,2.67051362814382e-15],[2.1239117289237455e-10,4.272661794574458e-14]],[[5.548633368589426e-11,2.7571013093543496e-15],[2.2194533474357703e-10,4.4112067350634594e-14]],[[5.737927496568171e-11,2.830216113347681e-15],[2.2951709986272685e-10,4.52821333403471e-14]],[[5.882910796031134e-11,2.88144769181971e-15],[2.3531643184124535e-10,4.6102206284947856e-14]],[[5.990114024046197e-11,2.9039888830949103e-15],[2.3960456096184787e-10,4.646325748163061e-14]],[[6.068670213949832e-11,2.904873448737868e-15],[2.427468085579933e-10,4.647765883707523e-14]],[[6.111861433106843e-11,2.9031848312639854e-15],[2.4447445732427374e-10,4.645050241771833e-14]],[[6.133567301421242e-11,2.9138854648179547e-15],[2.4534269205684967e-10,4.662100718576999e-14]],[[6.14555336217248e-11,2.957375964287586e-15],[2.458221344868992e-10,4.731535956816707e-14]],[[6.146715229026704e-11,3.0954857899525643e-15],[2.4586860916106816e-10,4.952251889854476e-14]],[[6.132054640234283e-11,3.3689841745760332e-15],[2.452821856093713e-10,5.389537271493489e-14]],[[6.111420592027902e-11,3.764143629253748e-15],[2.4445682368111606e-10,6.021482178767304e-14]],[[6.097116210270865e-11,4.251686528272311e-15],[2.438846484108346e-10,6.80126591939234e-14]],[[6.087172430028867e-11,4.879391013411176e-15],[2.434868972011547e-10,7.805329081410728e-14]],[[6.073098450313459e-11,5.578507777056817e-15],[2.4292393801253836e-10,8.92372436687464e-14]],[[6.0562177252874e-11,6.302985765844463e-15],[2.42248709011496e-10,1.0082770455980256e-13]],[[6.046934328164665e-11,7.0121678803178984e-15],[2.418773731265866e-10,1.1217402318836325e-13]],[[6.051497611703865e-11,7.751843900087729e-15],[2.420599044681546e-10,1.240087671074428e-13]],[[6.066947576298007e-11,8.43364838120848e-15],[2.426779030519203e-10,1.3491815790243066e-13]],[[6.088734444307594e-11,9.038794886318692e-15],[2.4354937777230374e-10,1.446015569901013e-13]],[[6.116621137716706e-11,9.55226569808493e-15],[2.4466484550866824e-10,1.5281855512653053e-13]],[[6.15391461254033e-11,1.0007215213267021e-14],[2.461565845016132e-10,1.6009968476771676e-13]],[[6.194481660794841e-11,1.0351162669857646e-14],[2.4777926643179363e-10,1.6560499321121626e-13]],[[6.233277135171626e-11,1.0591526277703303e-14],[2.4933108540686505e-10,1.6945301214284283e-13]],[[6.265462853993053e-11,1.0741787696158183e-14],[2.5061851415972213e-10,1.7185923349176672e-13]],[[6.289251273644163e-11,1.0829565064631154e-14],[2.515700509457665e-10,1.7326546825971925e-13]],[[6.299260909387654e-11,1.086936340330497e-14],[2.5197043637550616e-10,1.7390332916279325e-13]],[[6.295194416959694e-11,1.0894952093610097e-14],[2.5180777667838777e-10,1.743128751933427e-13]],[[6.275383422396041e-11,1.0944957055097885e-14],[2.5101533689584164e-10,1.7511186174928145e-13]],[[6.23476240853671e-11,1.1082064369430664e-14],[2.493904963414684e-10,1.773028201255622e-13]],[[6.186722091688234e-11,1.135236768211261e-14],[2.4746888366752936e-10,1.8162347342876629e-13]],[[6.159397568343742e-11,1.1772641388435593e-14],[2.463759027337497e-10,1.8834263956352704e-13]],[[6.18064993266414e-11,1.2336440675556802e-14],[2.472259973065656e-10,1.973575894533118e-13]],[[6.271724321907969e-11,1.3115958897516023e-14],[2.5086897287631874e-10,2.098231074357107e-13]],[[6.426774619803835e-11,1.4059843681473648e-14],[2.570709847921534e-10,2.2491864373284018e-13]],[[6.648255442802206e-11,1.5145870624253935e-14],[2.6593021771208825e-10,2.422892130073763e-13]],[[6.962385004991981e-11,1.6320199865905342e-14],[2.7849540019967923e-10,2.610737340053625e-13]],[[7.449457253345075e-11,1.764168340174619e-14],[2.97978290133803e-10,2.822134732037109e-13]],[[8.08373330803487e-11,1.8944826379227082e-14],[3.233493323213948e-10,3.0306073615197747e-13]],[[8.821760541424233e-11,2.0217189119125534e-14],[3.5287042165696933e-10,3.2341631273209206e-13]],[[9.612527889223972e-11,2.1457011979661565e-14],[3.845011155689589e-10,3.4325213330767397e-13]],[[1.0510582775123812e-10,2.2762080093594863e-14],[4.2042331100495247e-10,3.641329122367928e-13]],[[1.1433894618106322e-10,2.3961467938546985e-14],[4.573557847242529e-10,3.833239231393169e-13]],[[1.238740917818094e-10,2.5019624967346963e-14],[4.954963671272376e-10,4.002559568881312e-13]],[[1.3362149486353832e-10,2.5932326906489303e-14],[5.344859794541533e-10,4.148610061209279e-13]],[[1.4429645262062886e-10,2.679410671230522e-14],[5.771858104825154e-10,4.286516214844268e-13]],[[1.5456097577215763e-10,2.7534713866740634e-14],[6.182439030886305e-10,4.4050372524139666e-13]],[[1.6419312780603183e-10,2.8161919607065305e-14],[6.567725112241273e-10,4.5054182525983307e-13]],[[1.7314705904267118e-10,2.866478128438628e-14],[6.925882361706847e-10,4.585907831335955e-13]],[[1.8228119055168006e-10,2.9065998778197415e-14],[7.291247622067202e-10,4.650138064297819e-13]],[[1.9072214101006198e-10,2.9324045571884674e-14],[7.628885640402479e-10,4.691457063231314e-13]],[[1.9846277782342343e-10,2.947809421522857e-14],[7.938511112936937e-10,4.716130347199303e-13]],[[2.0544453513894996e-10,2.956797483251894e-14],[8.217781405557998e-10,4.730531847191078e-13]],[[2.1219296847711912e-10,2.96183243530092e-14],[8.487718739084765e-10,4.738607420655787e-13]],[[2.179587337581602e-10,2.9624897934696484e-14],[8.718349350326408e-10,4.739676463947542e-13]],[[2.2279314787753048e-10,2.9593696990154593e-14],[8.911725915101219e-10,4.734696597282927e-13]],[[2.26778916805437e-10,2.9547723896610593e-14],[9.07115667221748e-10,4.72734422798601e-13]],[[2.3028197072790533e-10,2.952618663302625e-14],[9.211278829116213e-10,4.723889157077052e-13]],[[2.3295386260007034e-10,2.958166272812668e-14],[9.318154504002814e-10,4.732744999183892e-13]],[[2.3488567340260967e-10,2.973478700086771e-14],[9.395426936104387e-10,4.75721865728512e-13]],[[2.361736780286486e-10,2.997672625712973e-14],[9.446947121145945e-10,4.795901020587008e-13]],[[2.369574006377571e-10,3.0323712108742555e-14],[9.478296025510284e-10,4.851385944391825e-13]],[[2.3719870805415476e-10,3.0749712828004824e-14],[9.48794832216619e-10,4.91950624408513e-13]],[[2.370147116790952e-10,3.1277522366995913e-14],[9.480588467163808e-10,5.003903938582193e-13]],[[2.3652014038757726e-10,3.193942421238672e-14],[9.46080561550309e-10,5.109744234678813e-13]],[[2.35755419180771e-10,3.2838336266774335e-14],[9.43021676723084e-10,5.253492462879134e-13]],[[2.3489188232854274e-10,3.388506912432573e-14],[9.39567529314171e-10,5.420894916867223e-13]],[[2.3404007847058983e-10,3.501221867922507e-14],[9.361603138823593e-10,5.601174134659069e-13]],[[2.332656816104823e-10,3.615254154638477e-14],[9.330627264419292e-10,5.783571064344924e-13]],[[2.3253594069774371e-10,3.738398474030657e-14],[9.301437627909749e-10,5.980545889070002e-13]],[[2.31947742816308e-10,3.8603880911634865e-14],[9.27790971265232e-10,6.175668190686881e-13]],[[2.3153534890256645e-10,3.9860200451020086e-14],[9.261413956102658e-10,6.376608924587629e-13]],[[2.3138534951599192e-10,4.119392981675806e-14],[9.255413980639677e-10,6.589930118269005e-13]],[[2.3166876199857659e-10,4.275130056298796e-14],[9.266750479943063e-10,6.839033029615617e-13]],[[2.3257392068809567e-10,4.4340066747772016e-14],[9.302956827523827e-10,7.093180450921779e-13]],[[2.341773793691935e-10,4.5862088715832715e-14],[9.36709517476774e-10,7.336677666223454e-13]],[[2.3642495783136556e-10,4.723201257249167e-14],[9.456998313254622e-10,7.555865435027917e-13]],[[2.394382324573047e-10,4.852271649964304e-14],[9.577529298292188e-10,7.7623954243654e-13]],[[2.427170435432671e-10,4.9624407174753216e-14],[9.708681741730684e-10,7.938683471843964e-13]],[[2.459941338638116e-10,5.064190750294489e-14],[9.839765354552464e-10,8.101486536267536e-13]],[[2.491280653272598e-10,5.169857681550676e-14],[9.965122613090392e-10,8.270537647903342e-13]],[[2.524362774073839e-10,5.3013078217188346e-14],[1.0097451096295357e-09,8.480827305495524e-13]],[[2.5578396202362145e-10,5.451051239275506e-14],[1.0231358480944858e-09,8.720393153705048e-13]],[[2.5943070386885123e-10,5.611930883932298e-14],[1.037722815475405e-09,8.977806101507229e-13]],[[2.6357874699272796e-10,5.77102986859864e-14],[1.0543149879709118e-09,9.232413312546103e-13]],[[2.687915398855488e-10,5.928290998693176e-14],[1.0751661595421952e-09,9.48413680561145e-13]],[[2.745258701452264e-10,6.055634894480431e-14],[1.0981034805809055e-09,9.68803389858738e-13]],[[2.8044489183663195e-10,6.15075974681401e-14],[1.1217795673465278e-09,9.840397982812288e-13]],[[2.861533819908982e-10,6.220558303184764e-14],[1.1446135279635928e-09,9.952230823617389e-13]],[[2.917846591565121e-10,6.283647402460882e-14],[1.1671386366260485e-09,1.0053307233351255e-12]],[[2.964761409876354e-10,6.351068246958059e-14],[1.1859045639505417e-09,1.0161261120230894e-12]],[[3.00192187723049e-10,6.437790581447063e-14],[1.200768750892196e-09,1.0300047038855514e-12]],[[3.030940177132524e-10,6.549695577969742e-14],[1.2123760708530095e-09,1.047909382000561e-12]],[[3.056942013471909e-10,6.696879297856742e-14],[1.2227768053887636e-09,1.0714581758873626e-12]],[[3.080743798033304e-10,6.853958677914626e-14],[1.2322975192133216e-09,1.0965928452999617e-12]],[[3.1056528853980624e-10,7.001142464737833e-14],[1.242261154159225e-09,1.1201485412720827e-12]],[[3.1333514257761973e-10,7.12095531939541e-14],[1.253340570310479e-09,1.1393292177240134e-12]],[[3.1667867785249096e-10,7.208454876261362e-14],[1.2667147114099638e-09,1.153343999664056e-12]],[[3.200963056196089e-10,7.246537819702762e-14],[1.2803852224784355e-09,1.1594521316077717e-12]],[[3.2323816641493913e-10,7.243195444931617e-14],[1.2929526656597565e-09,1.1589282970349368e-12]],[[3.2574810388800003e-10,7.214755822992011e-14],[1.3029924155520001e-09,1.1543813707349612e-12]],[[3.274537258245244e-10,7.17877773971477e-14],[1.3098149032980977e-09,1.1486170865014447e-12]],[[3.278757896506778e-10,7.163051021927377e-14],[1.3115031586027113e-09,1.1460803557419385e-12]],[[3.270357858827575e-10,7.186165509468198e-14],[1.30814314353103e-09,1.149747949357388e-12]],[[3.2513000963096525e-10,7.254712290972864e-14],[1.300520038523861e-09,1.1606792758907041e-12]],[[3.2217507348864776e-10,7.375819650854977e-14],[1.288700293954591e-09,1.1800172254693695e-12]],[[3.188035808046183e-10,7.525112459497968e-14],[1.2752143232184731e-09,1.2038718367140066e-12]],[[3.154718485233762e-10,7.676097413029018e-14],[1.2618873940935047e-09,1.2280081895200396e-12]],[[3.125461361984953e-10,7.803223988315355e-14],[1.2501845447939812e-09,1.248339255669209e-12]],[[3.110491252827669e-10,7.860434945230552e-14],[1.2441965011310676e-09,1.2574928507262803e-12]],[[3.098050745801803e-10,7.897742321213996e-14],[1.2392202983207213e-09,1.2634653038113397e-12]],[[3.0881344257871236e-10,7.913165875962441e-14],[1.2352537703148494e-09,1.2659389854321205e-12]],[[3.0805286239345156e-10,7.905740899158823e-14],[1.2322114495738062e-09,1.26475863041346e-12]],[[3.0758819875951246e-10,7.883755385202799e-14],[1.2303527950380498e-09,1.2612475991288564e-12]],[[3.072215806863201e-10,7.84814401457163e-14],[1.2288863227452803e-09,1.2555564029052258e-12]],[[3.0692837087530807e-10,7.799866574559165e-14],[1.2277134835012323e-09,1.247838107396687e-12]],[[3.0667924845841445e-10,7.74018132532983e-14],[1.2267169938336578e-09,1.2382935373662074e-12]],[[3.0607639646961195e-10,7.553102453405587e-14],[1.2243055858784478e-09,1.2083660637215525e-12]],[[3.0518432431492075e-10,7.335804580740104e-14],[1.220737297259683e-09,1.1735880026413108e-12]],[[3.037140817879068e-10,7.122993478809237e-14],[1.2148563271516272e-09,1.1395082064959966e-12]],[[3.0149416066824735e-10,6.949048475834601e-14],[1.2059766426729894e-09,1.1116267750710769e-12]],[[2.9815050306066893e-10,6.835978906794543e-14],[1.1926020122426757e-09,1.0934615611557e-12]],[[2.939786538257819e-10,6.826151009946248e-14],[1.1759146153031277e-09,1.0918054350080899e-12]],[[2.8921101039471025e-10,6.921547617462016e-14],[1.156844041578841e-09,1.1069884307711664e-12]],[[2.841557801083294e-10,7.106239220980798e-14],[1.1366231204333175e-09,1.1364728259233148e-12]],[[2.7864308928498047e-10,7.380250600070349e-14],[1.1145723571399219e-09,1.180265708693467e-12]],[[2.735719296325179e-10,7.69001380449506e-14],[1.0942877185300716e-09,1.229805936833915e-12]],[[2.6925441499460337e-10,8.000640704126524e-14],[1.0770176599784135e-09,1.2795088767753017e-12]],[[2.65885333289022e-10,8.286614911765569e-14],[1.063541333156088e-09,1.3252871024114167e-12]],[[2.6335046833469543e-10,8.554743397171628e-14],[1.0534018733387817e-09,1.3682284000165283e-12]],[[2.6196676408174157e-10,8.766568935073506e-14],[1.0478670563269663e-09,1.4021711039393795e-12]],[[2.6154187022359066e-10,8.924604751830773e-14],[1.0461674808943626e-09,1.4275107253522017e-12]],[[2.618036239562802e-10,9.03916373696975e-14],[1.0472144958251207e-09,1.4458917292905594e-12]],[[2.6204503816172475e-10,9.077159282969463e-14],[1.048180152646899e-09,1.451990516239745e-12]],[[2.623345266822402e-10,9.111504657470339e-14],[1.0493381067289609e-09,1.4575038742380237e-12]],[[2.626529050296694e-10,9.143396076761779e-14],[1.0506116201186776e-09,1.4626229986720025e-12]],[[2.6298520343871544e-10,9.174093487612045e-14],[1.0519408137548618e-09,1.46754933105672e-12]],[[2.6353135520930126e-10,9.226036087341353e-14],[1.054125420837205e-09,1.4758806026522097e-12]],[[2.640030262832196e-10,9.283441536680383e-14],[1.0560121051328784e-09,1.4850805728734492e-12]],[[2.643568382520223e-10,9.350909809488704e-14],[1.0574273530080892e-09,1.4958854052279331e-12]],[[2.6455629570374304e-10,9.432367753671594e-14],[1.0582251828149721e-09,1.508923884801382e-12]],[[2.6447473164555154e-10,9.617504864419951e-14],[1.0578989265822062e-09,1.5385461284710087e-12]],[[2.6381931718859626e-10,9.860946090488339e-14],[1.055277268754385e-09,1.5774907328538053e-12]],[[2.626372129409211e-10,1.0159671179829327e-13],[1.0505488517636844e-09,1.6252807379199954e-12]],[[2.610321212593371e-10,1.050319973130208e-13],[1.0441284850373484e-09,1.6802448376269757e-12]],[[2.5895428091543185e-10,1.0914879538475609e-13],[1.0358171236617274e-09,1.7461243228582514e-12]],[[2.567412779275945e-10,1.134009323939629e-13],[1.026965111710378e-09,1.8141838400879162e-12]],[[2.5458713605918467e-10,1.1757548620776648e-13],[1.0183485442367387e-09,1.881017293471879e-12]],[[2.5265650094474247e-10,1.214950674312362e-13],[1.0106260037789699e-09,1.9437853764872492e-12]],[[2.509288041512601e-10,1.2535385678640845e-13],[1.0037152166050404e-09,2.0056000077786957e-12]],[[2.49703547027546e-10,1.286208905328764e-13],[9.98814188110184e-10,2.0579571285602264e-12]],[[2.4900160821310604e-10,1.31236538455392e-13],[9.960064328524242e-10,2.0998983077457497e-12]],[[2.4878526720360034e-10,1.3319124814927474e-13],[9.951410688144014e-10,2.1312663695351994e-12]],[[2.4900776140506895e-10,1.3461535753630428e-13],[9.960310456202758e-10,2.154151435393902e-12]],[[2.4956747303194947e-10,1.3535874210876067e-13],[9.982698921277979e-10,2.166137266685896e-12]],[[2.5029194198057875e-10,1.3553537279541877e-13],[1.001167767922315e-09,2.169043288125177e-12]],[[2.510150099343549e-10,1.3527531436430112e-13],[1.0040600397374197e-09,2.1649473489529195e-12]],[[2.511539818955394e-10,1.3517587787378494e-13],[1.0046159275821575e-09,2.163368108123762e-12]],[[2.512860480233196e-10,1.350643702971698e-13],[1.0051441920932783e-09,2.161594930704805e-12]],[[2.5140773353376395e-10,1.3494178713608064e-13],[1.0056309341350558e-09,2.1596437282921223e-12]],[[2.5151941078035545e-10,1.348094916937093e-13],[1.0060776431214218e-09,2.157536311370717e-12]],[[2.5184006137681017e-10,1.3418831960372917e-13],[1.0073602455072407e-09,2.147627192697091e-12]],[[2.5188770191301966e-10,1.335133939387226e-13],[1.0075508076520786e-09,2.136843782204355e-12]],[[2.5160641778651907e-10,1.3286478805420484e-13],[1.0064256711460763e-09,2.1264678852869335e-12]],[[2.5096618646932364e-10,1.3231062023899922e-13],[1.0038647458772946e-09,2.117590675902532e-12]],[[2.4946542134407227e-10,1.318014831972998e-13],[9.97861685376289e-10,2.1094136217702507e-12]],[[2.4723730132654524e-10,1.3166315973918764e-13],[9.88949205306181e-10,2.1071561176720638e-12]],[[2.4430450996198346e-10,1.3193536818558115e-13],[9.772180398479338e-10,2.1114604029799e-12]],[[2.4072079975363136e-10,1.326154866166751e-13],[9.628831990145254e-10,2.1222912663431596e-12]],[[2.361181051004913e-10,1.3378556341429854e-13],[9.444724204019653e-10,2.1409634808828974e-12]],[[2.3093808656111637e-10,1.3530843005935341e-13],[9.237523462444655e-10,2.1652937970603004e-12]],[[2.2530207840006713e-10,1.370720441588027e-13],[9.012083136002685e-10,2.193493658166571e-12]],[[2.193339152050145e-10,1.3896185029672876e-13],[8.77335660820058e-10,2.223732199753814e-12]],[[2.125351024148e-10,1.410539334663758e-13],[8.501404096592e-10,2.2572303776588823e-12]],[[2.0565373320835538e-10,1.4303415605875154e-13],[8.226149328334215e-10,2.288961706472754e-12]],[[1.9882901671368347e-10,1.4479873921139345e-13],[7.953160668547339e-10,2.3172632629517497e-12]],[[1.9218847269524606e-10,1.462695206460309e-13],[7.687538907809842e-10,2.3408813399998775e-12]],[[1.8523727157551407e-10,1.4748210077641394e-13],[7.409490863020563e-10,2.3603930153521655e-12]],[[1.7877312672391683e-10,1.4822763932811228e-13],[7.150925068956673e-10,2.3724448428342894e-12]],[[1.728922256721949e-10,1.4848938807246013e-13],[6.915689026887796e-10,2.3767648709211216e-12]],[[1.6767252411852003e-10,1.4826896675927716e-13],[6.706900964740801e-10,2.3733755363983085e-12]],[[1.67576847094259e-10,1.4825990454170653e-13],[6.70307388377036e-10,2.3732332741508432e-12]],[[1.6748145574340057e-10,1.4825063222365364e-13],[6.699258229736023e-10,2.3730876506945807e-12]],[[1.6738634610940337e-10,1.4824118636897156e-13],[6.695453844376135e-10,2.3729392517625645e-12]],[[1.672913961873593e-10,1.482315368022395e-13],[6.691655847494372e-10,2.3727875948412795e-12]],[[1.672913961873593e-10,1.4823153673754288e-13],[6.691655847494372e-10,2.372787593802066e-12]],[[1.624939549105773e-10,1.4743257165964312e-13],[6.499758196423092e-10,2.3601552911414324e-12]],[[1.5853524064514217e-10,1.4612750411200987e-13],[6.341409625805687e-10,2.3394247360068522e-12]],[[1.554120543249971e-10,1.443616779931499e-13],[6.216482172999884e-10,2.3113189157210135e-12]],[[1.5308591037489262e-10,1.421875252879079e-13],[6.123436414995705e-10,2.2766748104088706e-12]],[[1.5136383737907045e-10,1.3933183565765877e-13],[6.054553495162818e-10,2.2311354695963953e-12]],[[1.5048974325530674e-10,1.3610311292515443e-13],[6.01958973021227e-10,2.179618008575359e-12]],[[1.5035388609067317e-10,1.3257388709419264e-13],[6.014155443626927e-10,2.12328195672832e-12]],[[1.5085137224311455e-10,1.288119071535176e-13],[6.034054889724582e-10,2.06321083231348e-12]],[[1.520066415084427e-10,1.2447937405136622e-13],[6.080265660337709e-10,1.994010099585859e-12]],[[1.5367324551030148e-10,1.2001603572357232e-13],[6.146929820412059e-10,1.922703156233501e-12]],[[1.5574186762674932e-10,1.1549038377946585e-13],[6.229674705069973e-10,1.850386298518002e-12]],[[1.5811432958408905e-10,1.109619923956214e-13],[6.324573183363562e-10,1.7780132970779985e-12]],[[1.6099272540593836e-10,1.0603389987868597e-13],[6.439709016237535e-10,1.6992399809241528e-12]],[[1.640650564102823e-10,1.0122323367492931e-13],[6.562602256411292e-10,1.6223326035833388e-12]],[[1.6726283632453838e-10,9.657389450619816e-14],[6.690513452981535e-10,1.5479946455465509e-12]],[[1.7053710723127252e-10,9.212922684086692e-14],[6.821484289250901e-10,1.4769207299266586e-12]],[[1.735601935765445e-10,8.828066833746226e-14],[6.94240774306178e-10,1.4153724417635404e-12]],[[1.7659654981881984e-10,8.46518358531266e-14],[7.063861992752794e-10,1.357332387349371e-12]],[[1.79630054493546e-10,8.125659226380302e-14],[7.18520217974184e-10,1.303022991710352e-12]],[[1.8264598651499139e-10,7.810936685593273e-14],[7.305839460599655e-10,1.2526755552687925e-12]],[[1.8264598651499139e-10,7.810936685581286e-14],[7.305839460599655e-10,1.2526755552783668e-12]],[[1.8326744788703784e-10,7.748946154206736e-14],[7.330697915481514e-10,1.2427580258000619e-12]],[[1.8388586378422277e-10,7.68799864247319e-14],[7.355434551368911e-10,1.2330071498223894e-12]],[[1.8450251612323532e-10,7.628249184247414e-14],[7.380100644929413e-10,1.2234477082680558e-12]],[[1.851192013745447e-10,7.569598408994145e-14],[7.404768054981788e-10,1.2140638247428762e-12]],[[1.890399921497363e-10,7.220198185877983e-14],[7.561599685989452e-10,1.1581558364031587e-12]],[[1.928828009813009e-10,6.918330091012695e-14],[7.715312039252036e-10,1.1098443011581453e-12]],[[1.9663383604758105e-10,6.663839002316711e-14],[7.865353441903242e-10,1.0691052003759174e-12]],[[2.0028867071670313e-10,6.45595788237441e-14],[8.011546828668125e-10,1.0358167502740669e-12]],[[2.0419156976116197e-10,6.279517067190013e-14],[8.167662790446479e-10,1.0075493311633006e-12]],[[2.0795905234700872e-10,6.155054370166601e-14],[8.318362093880349e-10,9.87593144424682e-13]],[[2.1158158748664602e-10,6.079032958553324e-14],[8.463263499465841e-10,9.753842513943937e-13]],[[2.1506485937186566e-10,6.046715091134341e-14],[8.602594374874626e-10,9.701667033184622e-13]],[[2.187213212141502e-10,6.05634443558019e-14],[8.748852848566008e-10,9.71657041579339e-13]],[[2.2219174905755624e-10,6.106667953360334e-14],[8.88766996230225e-10,9.79661748358681e-13]],[[2.2547079399954376e-10,6.191784652192541e-14],[9.01883175998175e-10,9.932385765439541e-13]],[[2.2856368019169995e-10,6.305246718743058e-14],[9.142547207667998e-10,1.011357147216235e-12]],[[2.3174376512578477e-10,6.456955026363906e-14],[9.269750605031391e-10,1.0355998627379672e-12]],[[2.3469475620139136e-10,6.63029041471923e-14],[9.387790248055654e-10,1.0633118701930934e-12]],[[2.3741203340301794e-10,6.820471977705478e-14],[9.496481336120718e-10,1.0937279226010575e-12]],[[2.3990269457823413e-10,7.022843566457213e-14],[9.596107783129365e-10,1.1261025112638531e-12]],[[2.4152025332811936e-10,7.171008669840711e-14],[9.660810133124774e-10,1.1498099572347071e-12]],[[2.430298356423809e-10,7.322158313816937e-14],[9.721193425695236e-10,1.1739983278844974e-12]],[[2.4442841272035116e-10,7.475717237906888e-14],[9.777136508814046e-10,1.1985752949390592e-12]],[[2.4572008549822983e-10,7.630897696265143e-14],[9.828803419929193e-10,1.2234144881609408e-12]],[[2.4639633583435367e-10,7.718107109884062e-14],[9.855853433374147e-10,1.2373748967200073e-12]],[[2.4703996531673356e-10,7.805438543232803e-14],[9.881598612669343e-10,1.2513555690672994e-12]],[[2.476518103601549e-10,7.892722818101497e-14],[9.906072414406197e-10,1.2653294263211372e-12]],[[2.4822937539597626e-10,7.979912091447287e-14],[9.92917501583905e-10,1.2792887599456505e-12]],[[2.498077800271356e-10,8.2456582554717e-14],[9.992311201085423e-10,1.321839466205059e-12]],[[2.510911453310561e-10,8.507087655601035e-14],[1.0043645813242243e-09,1.3637041144478226e-12]],[[2.520976713309051e-10,8.762540679073907e-14],[1.0083906853236205e-09,1.404616292449363e-12]],[[2.528374283098453e-10,9.010701947489605e-14],[1.0113497132393811e-09,1.4443645848079538e-12]],[[2.533556262294587e-10,9.273960329300288e-14],[1.0134225049178348e-09,1.486535097989702e-12]],[[2.535814362024698e-10,9.525632710658848e-14],[1.0143257448098793e-09,1.5268536156984776e-12]],[[2.5352566854407464e-10,9.764768859450024e-14],[1.0141026741762986e-09,1.5651672721408336e-12]],[[2.5321227602767575e-10,9.990524044221005e-14],[1.012849104110703e-09,1.6013402661400096e-12]],[[2.525768048062545e-10,1.0222950804402019e-13],[1.010307219225018e-09,1.6385857458739695e-12]],[[2.516658561592878e-10,1.0438087115662161e-13],[1.0066634246371512e-09,1.6730639188356742e-12]],[[2.5048875190462844e-10,1.0635288020332475e-13],[1.0019550076185137e-09,1.7046709784821216e-12]],[[2.4907391757407865e-10,1.0814726667894986e-13],[9.962956702963146e-10,1.7334341200409312e-12]],[[2.4725552752833054e-10,1.0991704034712287e-13],[9.890221101133221e-10,1.7618061394590593e-12]],[[2.451897683709751e-10,1.1146886743743795e-13],[9.807590734839003e-10,1.7866876644766252e-12]],[[2.428952376266835e-10,1.1281101106089794e-13],[9.71580950506734e-10,1.8082107889213526e-12]],[[2.403957468373236e-10,1.1394518569718294e-13],[9.615829873492943e-10,1.8264024897179263e-12]],[[2.390689343089636e-10,1.144381575795272e-13],[9.562757372358544e-10,1.8343110132460162e-12]],[[2.376967760292129e-10,1.1488029611418466e-13],[9.507871041168515e-10,1.8414050914747332e-12]],[[2.3628202286294596e-10,1.15272666910558e-13],[9.451280914517839e-10,1.8477018657348026e-12]],[[2.348265586211818e-10,1.1561628751335464e-13],[9.393062344847273e-10,1.8532175291323066e-12]],[[2.348265587033855e-10,1.1561628751335464e-13],[9.39306234813542e-10,1.8532175291323066e-12]],[[2.3304376551978735e-10,1.159646128266977e-13],[9.321750620791494e-10,1.8588103692751695e-12]],[[2.31208112000794e-10,1.1624580342041077e-13],[9.24832448003176e-10,1.863327508622379e-12]],[[2.2932737982969296e-10,1.1646248447609073e-13],[9.173095193187718e-10,1.866810862439312e-12]],[[2.2740211647486073e-10,1.166161625537643e-13],[9.096084658994429e-10,1.8692845629683326e-12]],[[2.2338478848760615e-10,1.1674118294303254e-13],[8.935391539504246e-10,1.871309863326335e-12]],[[2.1922199703110179e-10,1.1663118204687763e-13],[8.768879881244071e-10,1.869568235193694e-12]],[[2.1494020107510179e-10,1.1629871043270196e-13],[8.597608043004071e-10,1.8642604792152282e-12]],[[2.1056007621632974e-10,1.1575998348323197e-13],[8.42240304865319e-10,1.855646389950553e-12]],[[2.0564735757689833e-10,1.149450094647539e-13],[8.225894303075933e-10,1.8426057108489393e-12]],[[2.0066047452301706e-10,1.139161118168643e-13],[8.026418980920682e-10,1.8261349517007464e-12]],[[1.9562342040744916e-10,1.1269510761627082e-13],[7.824936816297967e-10,1.8065837249847718e-12]],[[1.9055464942030993e-10,1.1129802736050036e-13],[7.622185976812397e-10,1.7842088790010418e-12]],[[1.849592885293109e-10,1.0958017487859725e-13],[7.398371541172436e-10,1.7566924865025002e-12]],[[1.7936754045911137e-10,1.0769550201742976e-13],[7.174701618364455e-10,1.7265002753421288e-12]],[[1.7379819883030603e-10,1.0566484215310529e-13],[6.951927953212241e-10,1.6939661292993172e-12]],[[1.6826582913527698e-10,1.03509173030292e-13],[6.730633165411079e-10,1.659426242352936e-12]],[[1.6223908559296045e-10,1.010134497958145e-13],[6.489563423718418e-10,1.6194349178216664e-12]],[[1.56291087971109e-10,9.84127922611267e-14],[6.25164351884436e-10,1.577759300224346e-12]],[[1.5043953976139848e-10,9.572919281817674e-14],[6.017581590455939e-10,1.53475209918465e-12]],[[1.446953656308916e-10,9.298244631159536e-14],[5.787814625235664e-10,1.490730666794264e-12]],[[1.4297918826527597e-10,9.214112102918098e-14],[5.719167530611039e-10,1.4772465566271847e-12]],[[1.4127445240434016e-10,9.129591120418344e-14],[5.650978096173606e-10,1.4637000306177058e-12]],[[1.395808531030374e-10,9.04477663758241e-14],[5.583234124121496e-10,1.450106271908233e-12]],[[1.3789892445057834e-10,8.959689769260906e-14],[5.515956978023134e-10,1.43646868514534e-12]],[[1.3789892437891483e-10,8.959689828265647e-14],[5.515956975156593e-10,1.436468694597935e-12]],[[1.335203646102579e-10,8.734344113173693e-14],[5.340814584410316e-10,1.4003499186759453e-12]],[[1.292258401490062e-10,8.50800441329939e-14],[5.169033605960248e-10,1.3640708173395245e-12]],[[1.2501979367671274e-10,8.281477118527546e-14],[5.00079174706851e-10,1.3277606992066082e-12]],[[1.2090299248836096e-10,8.055289678635788e-14],[4.836119699534438e-10,1.291504176751084e-12]],[[1.1483082247362939e-10,7.713863316123624e-14],[4.5932328989451756e-10,1.2367740198508666e-12]],[[1.0897400232580204e-10,7.37635346437737e-14],[4.3589600930320815e-10,1.1826700231083832e-12]],[[1.0333724555572935e-10,7.044077721873421e-14],[4.133489822229174e-10,1.1294037016366923e-12]],[[9.79196248108823e-11,6.718368500496347e-14],[3.916784992435292e-10,1.0771887523225451e-12]],[[9.221191753789301e-11,6.368523880693918e-14],[3.6884767015157204e-10,1.0211033598402473e-12]],[[8.676801987823445e-11,6.028976298473833e-14],[3.470720795129378e-10,9.66667571423241e-13]],[[8.158473911831747e-11,5.700519051124596e-14],[3.2633895647326986e-10,9.1400876981959e-13]],[[7.665654588353727e-11,5.383693038263376e-14],[3.0662618353414907e-10,8.63213889617684e-13]],[[7.151959207103525e-11,5.0490005251942244e-14],[2.86078368284141e-10,8.095537087615657e-13]],[[6.66761069674032e-11,4.7293985937941545e-14],[2.667044278696128e-10,7.583121998384954e-13]],[[6.211490671565172e-11,4.424971934707114e-14],[2.4845962686260686e-10,7.095030999563219e-13]],[[5.7825999871866285e-11,4.135779305738705e-14],[2.3130399948746514e-10,6.631359723475924e-13]],[[5.340587920716127e-11,3.834904241110782e-14],[2.1362351682864508e-10,6.14895244555259e-13]],[[4.928651798468529e-11,3.551916426658531e-14],[1.9714607193874117e-10,5.695220550022263e-13]],[[4.545262943764507e-11,3.2864068221754636e-14],[1.8181051775058027e-10,5.269508933443453e-13]],[[4.1888496221374284e-11,3.037801371737039e-14],[1.6755398488549713e-10,4.870897992160118e-13]],[[4.152395647053306e-11,3.012275933810922e-14],[1.6609582588213225e-10,4.829970719568832e-13]],[[4.1162261555624536e-11,2.9869362275903083e-14],[1.6464904622249814e-10,4.78934119524631e-13]],[[4.0803431611874314e-11,2.9617777216099105e-14],[1.6321372644749726e-10,4.749002163236648e-13]],[[4.0447427761406694e-11,2.936805401021708e-14],[1.6178971104562678e-10,4.708961623335645e-13]],[[3.7260052136364194e-11,2.7124522490445666e-14],[1.4904020854545678e-10,4.3492334572978045e-13]],[[3.4303622670984696e-11,2.5032019625055227e-14],[1.3721449068393878e-10,4.0137195998304354e-13]],[[3.156373158016898e-11,2.308309243022393e-14],[1.2625492632067592e-10,3.701225401882847e-13]],[[2.902725475755979e-11,2.1270544064332617e-14],[1.1610901903023916e-10,3.4105974945170973e-13]],[[2.6191553995529458e-11,1.9235292059356088e-14],[1.0476621598211783e-10,3.084259549395783e-13]],[[2.36158708855964e-11,1.7378529621905456e-14],[9.44634835423856e-11,2.7865402120972286e-13]],[[2.1278869661883275e-11,1.5687014990867176e-14],[8.51154786475331e-11,2.515316631312651e-13]],[[1.9160676388091185e-11,1.4148513306172759e-14],[7.664270555236474e-11,2.268627218851973e-13]],[[1.7059809216091645e-11,1.2617691181301601e-14],[6.823923686436658e-11,2.0231688283818916e-13]],[[1.517838832377101e-11,1.1242665614306588e-14],[6.071355329508404e-11,1.8026913069343612e-13]],[[1.3495461951281934e-11,1.0009286870213782e-14],[5.3981847805127736e-11,1.6049258881436213e-13]],[[1.1991412774013271e-11,8.904438297103597e-15],[4.7965651096053085e-11,1.427769497858213e-13]],[[1.0521499087679551e-11,7.822234162209535e-15],[4.2085996350718204e-11,1.2542440054590035e-13]],[[9.22535834053534e-12,6.865932428848889e-15],[3.690143336214136e-11,1.1009063272793112e-13]],[[8.083476823698949e-12,6.021929609575191e-15],[3.2333907294795796e-11,9.6557522887003e-14]],[[7.078493880701385e-12,5.277856651512019e-15],[2.831397552280554e-11,8.462673931961678e-14]],[[6.1897274349443155e-12,4.618935487587557e-15],[2.4758909739777262e-11,7.406132188012979e-14]],[[5.409446116858601e-12,4.03965627648726e-15],[2.1637784467434403e-11,6.477292667143782e-14]],[[4.724903842680201e-12,3.530835844062304e-15],[1.8899615370720803e-11,5.661430391723409e-14]],[[4.1248042928184474e-12,3.08431619304248e-15],[1.649921717127379e-11,4.945464375112095e-14]],[[4.124804290758237e-12,3.0843162001138384e-15],[1.6499217163032948e-11,4.945464386332891e-14]],[[4.0722654682192525e-12,3.045204138529186e-15],[1.628906187287701e-11,4.882750701128563e-14]],[[4.020379848942665e-12,3.0065735103839477e-15],[1.608151939577066e-11,4.820808962141711e-14]],[[3.969136132896798e-12,2.968417461774046e-15],[1.587654453158719e-11,4.759628197686744e-14]],[[3.9185285218322244e-12,2.9307289097606537e-15],[1.5674114087328898e-11,4.699197043929987e-14]],[[3.3242595605992625e-12,2.4879222977872925e-15],[1.329703824239705e-11,3.989185841661774e-14]],[[2.818176672108934e-12,2.1104574091081612e-15],[1.1272706688435736e-11,3.383946588343179e-14]],[[2.3875839554636294e-12,1.7890124246354613e-15],[9.550335821854518e-12,2.86853210214508e-14]],[[2.0215379854701023e-12,1.5155159168214962e-15],[8.08615194188041e-12,2.430000272587399e-14]],[[1.6820247968288618e-12,1.2616575291444704e-15],[6.728099187315447e-12,2.022957383174688e-14]],[[1.3985924370062523e-12,1.049564101095789e-15],[5.594369748025009e-12,1.682882003312978e-14]],[[1.162174308725892e-12,8.7254197557087035e-16],[4.648697234903568e-12,1.3990411653153289e-14]],[[9.651292214646003e-13,7.24906937028194e-16],[3.860516885858401e-12,1.1623204794644471e-14]],[[7.861098522203848e-13,5.907020018142562e-16],[3.144439408881539e-12,9.471342165180159e-15]],[[6.398680641676988e-13,4.810063839267177e-16],[2.559472256670795e-12,7.712468271683428e-15]],[[5.20504629168227e-13,3.9142437546440346e-16],[2.082018516672908e-12,6.276100765056528e-15]],[[4.231517380825952e-13,3.1832595799908757e-16],[1.6926069523303809e-12,5.104034458069685e-15]],[[3.3668159417981297e-13,2.533718648946008e-16],[1.3467263767192519e-12,4.062556407672377e-15]],[[2.67707036019594e-13,2.0153443343144092e-16],[1.070828144078376e-12,3.23139300460074e-15]],[[2.127273715814079e-13,1.601973005596383e-16],[8.509094863256316e-13,2.5685926758030688e-15]],[[1.6893886257281313e-13,1.272605192612889e-16],[6.757554502912525e-13,2.0404844171614335e-15]],[[1.405126045293563e-13,1.0587168342351893e-16],[5.620504181174252e-13,1.6975362717888435e-15]],[[1.1682824843624173e-13,8.804608281766712e-17],[4.673129937449669e-13,1.4117212255735947e-15]],[[9.710318211590138e-14,7.319647129912422e-17],[3.884127284636055e-13,1.1736233021792666e-15]],[[8.06826539528282e-14,6.083097697407295e-17],[3.227306158113128e-13,9.753557689955094e-16]],[[8.068265390983299e-14,6.083097697233622e-17],[3.2273061563933196e-13,9.753557689677865e-16]],[[7.519220724289799e-14,5.669577928973016e-17],[3.0076882897159196e-13,9.090523148354314e-16]],[[7.007234610718453e-14,5.283921318931858e-17],[2.802893844287381e-13,8.472164400403655e-16]],[[6.529817610570072e-14,4.9242842117146204e-17],[2.611927044228029e-13,7.89552531121409e-16]],[[6.084669321206473e-14,4.588917096944914e-17],[2.433867728482589e-13,7.357800703783784e-16]],[[4.586422739711275e-14,3.459975568633966e-17],[1.83456909588451e-13,5.547667295852417e-16]],[[3.4548433021448825e-14,2.6070149033698006e-17],[1.381937320857953e-13,4.180040438220415e-16]],[[2.600842118902114e-14,1.963101259211111e-17],[1.0403368475608456e-13,3.1475980921146134e-16]],[[1.9567939479303468e-14,1.4773300948721286e-17],[7.827175791721387e-14,2.368720073671867e-16]],[[1.4297188531994663e-14,1.0796745690747557e-17],[5.718875412797865e-14,1.7311259805903626e-16]],[[1.0439383217878803e-14,7.885363796449974e-18],[4.1757532871515213e-14,1.2643204366274845e-16]],[[7.617864378403664e-15,5.7554684055040646e-18],[3.0471457513614655e-14,9.228173271881696e-17]],[[5.555646173119419e-15,4.1983562257204985e-18],[2.2222584692477675e-14,6.731533536722337e-17]],[[3.9224201009395605e-15,2.9648160141878865e-18],[1.5689680403758242e-14,4.753703874863698e-17]],[[2.7675330556658563e-15,2.0923245256438697e-18],[1.1070132222663425e-14,3.3547725826636096e-17]],[[1.951492798542073e-15,1.4756881516946657e-18],[7.805971194168292e-15,2.366073923583138e-17]],[[1.3752712218219448e-15,1.04016001829351e-18],[5.501084887287779e-15,1.6677600547536205e-17]],[[9.350332013019616e-16,7.073423112280795e-19],[3.7401328052078465e-15,1.1341297035539581e-17]],[[6.353132630979488e-16,4.807043082799106e-19],[2.5412530523917954e-15,7.707451434468177e-18]],[[4.314068412643094e-16,3.2648100068577723e-19],[1.7256273650572377e-15,5.2346832141422594e-18]],[[2.9277426960264247e-16,2.2160616462332394e-19],[1.1710970784105699e-15,3.553154199674809e-18]],[[2.3259491436108903e-16,1.7607304581678906e-19],[9.303796574443561e-16,2.823091409407397e-18]],[[1.847500314090408e-16,1.3986867990805243e-19],[7.390001256361632e-16,2.24260293234814e-18]],[[1.4672013027135577e-16,1.110878794496816e-19],[5.868805210854231e-16,1.781141570913078e-18]],[[1.1649769247116316e-16,8.821357263654183e-20],[4.659907698846526e-16,1.414383008924063e-18]],[[9.560210344598901e-17,7.239695460700515e-20],[3.8240841378395605e-16,1.1607850288406811e-18]],[[7.844466625391922e-17,5.940866489498671e-20],[3.1377866501567687e-16,9.525355103414358e-19]],[[6.435873111300625e-17,4.8744542365891464e-20],[2.57434924452025e-16,7.815508975495201e-19]],[[5.2795889547505234e-17,3.998980994980852e-20],[2.1118355819002094e-16,6.411807803001905e-19]],[[3.289937937369696e-17,2.4923525921351698e-20],[1.3159751749478784e-16,3.9961370823128947e-19]],[[2.0488005768246836e-17,1.552360792595613e-20],[8.195202307298734e-17,2.488990940492505e-19]],[[1.2751188536661787e-17,9.662961403382773e-21],[5.100475414664715e-17,1.5493183331214576e-19]],[[7.931476768976323e-18,6.011397753314112e-21],[3.172590707590529e-17,9.638415795892004e-20]],[[4.7002358849101474e-18,3.562926474399645e-21],[1.880094353964059e-17,5.712639497127385e-20]],[[2.783620008967422e-18,2.1103702322508622e-21],[1.1134480035869688e-17,3.38367305409253e-20]],[[1.647564705679086e-18,1.2492537184070013e-21],[6.590258822716344e-18,2.0029964308242626e-20]],[[9.74598283058592e-19,7.390800773297624e-22],[3.898393132234368e-18,1.1850067326208774e-20]],[[5.464830124764633e-19,4.1447812028324836e-22],[2.1859320499058533e-18,6.6455468029404616e-21]],[[3.0623553835763184e-19,2.3229343582252325e-22],[1.2249421534305274e-18,3.7244817309682724e-21]],[[1.7150446310495026e-19,1.3010979821974834e-22],[6.860178524198011e-19,2.086117283120046e-21]],[[9.599494733277908e-20,7.283382088451056e-23],[3.8397978933111633e-19,1.167781606666626e-21]],[[5.064893150070311e-20,3.8433459003930116e-23],[2.0259572600281245e-19,6.162228726885862e-22]],[[2.6706703818076302e-20,2.0268045652388902e-23],[1.0682681527230521e-19,3.249675748231671e-22]],[[1.4073860119326668e-20,1.0682045027507418e-23],[5.629544047730667e-20,1.7127042833688757e-22]],[[7.41239015928701e-21,5.626618026771686e-24],[2.964956063714804e-20,9.021427197133812e-23]],[[5.7649924878682305e-21,4.376286754884121e-24],[2.3059969951472922e-20,7.016709945271994e-23]],[[4.483370659995324e-21,3.40351968892233e-24],[1.7933482639981296e-20,5.457025211534487e-23]],[[3.486389046648234e-21,2.6467685919008065e-24],[1.3945556186592937e-20,4.243689555665756e-23]],[[2.7108948183638132e-21,2.0581122937552672e-24],[1.0843579273455253e-20,3.2998685726981595e-23]],[[2.7108948183696926e-21,2.0581122937631423e-24],[1.084357927347877e-20,3.2998685727145447e-23]],[[1.7191914239416654e-21,1.3052997944758008e-24],[6.876765695766661e-21,2.092848254612779e-23]],[[1.0900072725203931e-21,8.276451393391816e-25],[4.3600290900815725e-21,1.3270018729223616e-23]],[[6.909257361284519e-22,5.246550157120833e-25],[2.7637029445138076e-21,8.412035502410141e-24]],[[4.378571637686759e-22,3.325078649328412e-25],[1.7514286550747036e-21,5.331250608165785e-24]],[[2.0070553141993897e-22,1.524305260497816e-25],[8.028221256797559e-22,2.4439874312641684e-24]],[[9.194225748636829e-23,6.983437237881598e-26],[3.6776902994547316e-22,1.1196856346392111e-24]],[[4.209346577533841e-23,3.197482989931133e-26],[1.6837386310135364e-22,5.126665363080498e-25]],[[1.926057290485839e-23,1.4631923573571107e-26],[7.704229161943356e-23,2.346000046066058e-25]],[[8.14073827975985e-24,6.184945342751394e-27],[3.25629531190394e-23,9.916589095596236e-26]],[[3.438665712762789e-24,2.6127649602739424e-27],[1.3754662851051156e-23,4.189157213224149e-26]],[[1.4516404798989867e-24,1.103077009525327e-27],[5.806561919595947e-24,1.7686097702024723e-26]],[[6.124694228233084e-25,4.654427795308788e-28],[2.4498776912932337e-24,7.462637757844714e-27]],[[2.367572262577579e-25,1.7993755727611825e-28],[9.470289050310315e-25,2.8850128737166887e-27]],[[9.146478721508768e-26,6.951963394652643e-29],[3.658591488603507e-25,1.1146365739593836e-27]],[[3.53141313827047e-26,2.68432929553567e-29],[1.412565255308188e-25,4.303893212192077e-28]],[[1.362701411143704e-26,1.0359024794334347e-29],[5.450805644574816e-26,1.660903712961602e-28]],[[4.774656268722786e-27,3.629888307800974e-30],[1.9098625074891144e-26,5.819942935142095e-29]],[[1.671921787155378e-27,1.2711533927070594e-30],[6.687687148621512e-27,2.0380897915047152e-29]],[[5.851060283301351e-28,4.4488366807899625e-31],[2.3404241133205406e-27,7.132991578632693e-30]],[[2.0464912220917755e-28,1.556148631884718e-31],[8.185964888367102e-28,2.4950325865636885e-30]],[[1.6687751893840133e-28,1.2689492255070182e-31],[6.675100757536053e-28,2.034554714782781e-30]],[[1.3607466787187342e-28,1.0347347497873019e-31],[5.442986714874937e-28,1.659029638601321e-30]],[[1.1095537695879045e-28,8.437333904695384e-32],[4.438215078351618e-28,1.352789828011076e-30]],[[9.047128840067156e-29,6.879748541711626e-32],[3.6188515360268623e-28,1.1030561972195807e-30]],[[9.047128840063111e-29,6.879748541708075e-32],[3.6188515360252444e-28,1.1030561972177218e-30]],[[3.4879825142423407e-29,2.6525290435492476e-32],[1.3951930056969363e-28,4.252899661821242e-31]],[[1.3441915152304938e-29,1.0222783683603407e-32],[5.376766060921975e-29,1.63905708755933e-31]],[[5.178185152043196e-30,3.9382907228044604e-33],[2.0712740608172785e-29,6.314407515569937e-32]],[[1.9940268993704136e-30,1.5166404368113917e-33],[7.976107597481654e-30,2.431685412996223e-32]],[[5.566732095285151e-31,4.2342636763819665e-34],[2.2266928381140603e-30,6.78894923667793e-33]],[[1.5531101209469768e-31,1.1814218509583386e-34],[6.212440483787907e-31,1.8942163024205017e-33]],[[4.3306180803005797e-32,3.29440585769259e-35],[1.7322472321202319e-31,5.282038774488594e-34]],[[1.206855329333596e-32,9.181348249386081e-36],[4.827421317334384e-32,1.4720781324430254e-34]],[[2.955421242624673e-33,2.2485114935114382e-36],[1.1821684970498693e-32,3.605117531609956e-35]],[[7.232981831054906e-34,5.503210142940724e-37],[2.8931927324219624e-33,8.823488630921045e-36]],[[1.769138241898833e-34,1.346115721030267e-37],[7.076552967595332e-34,2.1582738711297947e-36]],[[4.324780454774331e-35,3.2908409355603193e-38],[1.7299121819097324e-34,5.2763180859048006e-37]],[[9.168434474243549e-36,6.976871790279142e-39],[3.6673737896974196e-35,1.1186255697694481e-37]],[[1.9425041824376126e-36,1.4782481026559963e-39],[7.77001672975045e-36,2.3701250344377975e-38]],[[4.113149720092881e-37,3.1302559425007613e-40],[1.6452598880371524e-36,5.018844102360474e-39]],[[8.704534619336353e-38,6.624754379336487e-41],[3.4818138477345412e-37,1.0621688749748055e-39]],[[1.5744851806331545e-38,1.1983513487775104e-41],[6.297940722532618e-38,1.9213562099707295e-40]],[[2.8462101888589968e-39,2.1663682319155812e-42],[1.1384840755435987e-38,3.4734090309467407e-41]],[[5.142127673909977e-40,3.914049303681971e-43],[2.0568510695639908e-39,6.275522304390135e-42]],[[9.284897813382524e-41,7.067714804142796e-44],[3.7139591253530095e-40,1.1331894905110658e-42]]],"time_difference":[[[0.0,0.0],[0.0,0.0]],[[1.3790173584545507e-27,2.439502309172511e-41],[5.516069433818203e-27,3.903203694676017e-40]],[[2.7580347169091013e-27,5.02820939989429e-41],[1.1032138867636405e-26,8.045135039830865e-40]],[[4.137052075363652e-27,6.550120130716665e-41],[1.654820830145461e-26,1.0480192209146665e-39]],[[5.516069433818203e-27,8.242981525860768e-41],[2.206427773527281e-26,1.318877044137723e-39]],[[1.2266425581504121e-24,2.391634028855124e-40],[4.9065702326016484e-24,3.8266144461681984e-39]],[[2.453320507512644e-24,4.620734703062553e-40],[9.813282030050576e-24,7.393175524900085e-39]],[[3.680002590810355e-24,6.971222780584761e-40],[1.472001036324142e-23,1.1153956448935617e-38]],[[4.9066857075659826e-24,9.38838468880305e-40],[1.962674283026393e-23,1.502141550208488e-38]],[[3.555189807546437e-22,2.6002066667312582e-39],[1.4220759230185748e-21,4.160330666770013e-38]],[[7.093820242109106e-22,5.1409269909278095e-39],[2.8375280968436424e-21,8.225483185484495e-38]],[[1.063362573807652e-21,7.798909115486203e-39],[4.253450295230608e-21,1.2478254584777925e-37]],[[1.4163289503722376e-21,1.0367678592397664e-38],[5.6653158014889505e-21,1.6588285747836263e-37]],[[1.0199318323190948e-20,3.4255426008161966e-38],[4.079727329276379e-20,5.4808681613059145e-37]],[[1.954769807839117e-20,6.166004967520237e-38],[7.819079231356469e-20,9.86560794803238e-37]],[[2.92664947598704e-20,9.772368940537658e-38],[1.170659790394816e-19,1.5635790304860253e-36]],[[3.8889216793036343e-20,1.0743998018507416e-37],[1.5555686717214537e-19,1.7190396829611865e-36]],[[1.0040136195882154e-19,4.5868525614753315e-37],[4.0160544783528618e-19,7.33896409836053e-36]],[[1.874227280948399e-19,6.325446612637658e-37],[7.496909123793596e-19,1.0120714580220252e-35]],[[2.7627513089769297e-19,9.357495585582891e-37],[1.1051005235907719e-18,1.4971992936932626e-35]],[[3.653570566373351e-19,1.2480565947588981e-36],[1.4614282265493405e-18,1.996890551614237e-35]],[[2.2838510021521538e-18,3.953876926972024e-36],[9.135404008608615e-18,6.326203083155239e-35]],[[3.699726549640033e-18,6.973252585758132e-36],[1.4798906198560132e-17,1.1157204137213012e-34]],[[4.9514203748050685e-18,9.61809689060568e-36],[1.9805681499220274e-17,1.5388955024969087e-34]],[[6.202052120504517e-18,1.3018544096217167e-35],[2.4808208482018067e-17,2.0829670553947467e-34]],[[2.3430519528698067e-17,8.417490138408535e-35],[9.372207811479227e-17,1.3467984221453657e-33]],[[4.5634322473125345e-17,2.353923881983277e-34],[1.8253728989250138e-16,3.766278211173243e-33]],[[6.834534363277945e-17,4.8410957453105335e-34],[2.733813745311178e-16,7.745753192496854e-33]],[[9.093772004849188e-17,8.34786016978229e-34],[3.637508801939675e-16,1.3356576271651663e-32]],[[9.395437672698067e-17,4.976123337012619e-33],[3.758175069079227e-16,7.96179733922019e-32]],[[1.0367816009939051e-16,1.0258581161142959e-32],[4.1471264039756204e-16,1.6413729857828735e-31]],[[1.182344597989189e-16,1.7936182658269387e-32],[4.729378391956756e-16,2.869789225323102e-31]],[[1.3624959518621808e-16,2.8640328242308715e-32],[5.449983807448723e-16,4.582452518769394e-31]],[[1.4755404096197462e-16,1.6464151407855089e-31],[5.902161638478985e-16,2.6342642252568142e-30]],[[1.5462079434119947e-16,3.263783239716786e-31],[6.184831773647979e-16,5.222053183546858e-30]],[[1.6415950893361448e-16,5.101147505672643e-31],[6.566380357344579e-16,8.161836009076229e-30]],[[1.7744190184686893e-16,7.126620068878918e-31],[7.097676073874757e-16,1.1402592110206269e-29]],[[1.8284184354192373e-16,3.5337277908646504e-30],[7.313673741676949e-16,5.653964465383441e-29]],[[1.9017513813001008e-16,6.937415708246171e-30],[7.607005525200403e-16,1.1099865133193873e-28]],[[1.9941185400594876e-16,1.075555128719959e-29],[7.97647416023795e-16,1.7208882059519344e-28]],[[2.0946144802506823e-16,1.491535411353898e-29],[8.378457921002729e-16,2.3864566581662367e-28]],[[2.1313487761001344e-16,6.341284548256635e-29],[8.525395104400538e-16,1.0146055277210615e-27]],[[2.152790237450171e-16,1.1538388289602508e-28],[8.611160949800684e-16,1.8461421263364013e-27]],[[2.228265404569831e-16,1.7013521357518274e-28],[8.913061618279325e-16,2.722163417202925e-27]],[[2.315156430594891e-16,2.289255926931303e-28],[9.260625722379564e-16,3.66280948309009e-27]],[[2.4247514460315034e-16,9.092363090677812e-28],[9.699005784126014e-16,1.4547780945084856e-26]],[[2.5268460913151616e-16,1.638905483941169e-27],[1.0107384365260647e-15,2.622248774079707e-26]],[[2.6492084642051674e-16,2.3794706858304324e-27],[1.059683385682067e-15,3.8071530973229464e-26]],[[2.7972593746379755e-16,3.1374917161006855e-27],[1.1189037498551902e-15,5.019986745353818e-26]],[[2.759460173628164e-16,1.1244727658595657e-26],[1.1037840694512656e-15,1.7991564256385005e-25]],[[2.726421671755574e-16,1.9580113597745737e-26],[1.0905686687022297e-15,3.132818175663816e-25]],[[2.618532594114643e-16,2.8006226488628246e-26],[1.0474130376458573e-15,4.480996237416635e-25]],[[2.5374786357259625e-16,3.6493813160839004e-26],[1.014991454290385e-15,5.8390101027315735e-25]],[[2.569068222836385e-16,1.223939148674323e-25],[1.027627289134554e-15,1.958302639619474e-24]],[[2.5882708069656767e-16,2.086886873518571e-25],[1.0353083227862707e-15,3.339018993319207e-24]],[[2.616916580461904e-16,2.9530404665073778e-25],[1.0467666321847616e-15,4.724864749763902e-24]],[[2.584406168227116e-16,3.8218027833266306e-25],[1.0337624672908464e-15,6.1148844589424704e-24]],[[2.6282551954419024e-16,1.2684142359398932e-24],[1.051302078176761e-15,2.0294627532054873e-23]],[[5.066926503263704e-16,1.890504735955181e-24],[2.0267706013054815e-15,3.024807514836341e-23]],[[1.0488315507967782e-15,4.232386131783318e-24],[4.195326203187113e-15,6.771817633729295e-23]],[[1.4788101180490648e-15,7.234810272979125e-24],[5.915240472196259e-15,1.157569643535336e-22]],[[1.4771544413755543e-15,7.325376144274517e-24],[5.908617765502217e-15,1.1720601887707497e-22]],[[1.4734432627123925e-15,7.399290551896823e-24],[5.89377305084957e-15,1.1838864775718078e-22]],[[1.463739380691165e-15,7.459004586545225e-24],[5.85495752276466e-15,1.1934407062481363e-22]],[[1.461907002409536e-15,7.507007226312013e-24],[5.847628009638144e-15,1.2011211625270414e-22]],[[1.4575025444999115e-15,7.549568100935249e-24],[5.830010177999646e-15,1.207930897103893e-22]],[[1.4584708430294308e-15,7.584721194847014e-24],[5.833883372117723e-15,1.2135553888146688e-22]],[[1.4566060296812704e-15,7.61550489405141e-24],[5.8264241187250814e-15,1.218480787694599e-22]],[[1.453826158952893e-15,7.644112585731867e-24],[5.815304635811572e-15,1.223058023701949e-22]],[[1.4539629648550252e-15,7.675039977063288e-24],[5.815851859420101e-15,1.2280063874831337e-22]],[[1.45462626065476e-15,7.706274481634457e-24],[5.81850504261904e-15,1.2330039386764087e-22]],[[1.453171335746527e-15,7.738199022081025e-24],[5.812685342986108e-15,1.2381118507737626e-22]],[[1.448966624481895e-15,7.771262825375975e-24],[5.79586649792758e-15,1.2434020553101748e-22]],[[1.4470192751638633e-15,7.808597556910627e-24],[5.788077100655453e-15,1.2493756040204844e-22]],[[1.4476677829050435e-15,7.846990188547961e-24],[5.790671131620174e-15,1.2555184791060227e-22]],[[1.445166590563543e-15,7.88609660297443e-24],[5.780666362254172e-15,1.261775458597629e-22]],[[1.44549283462189e-15,7.926391176402573e-24],[5.78197133848756e-15,1.2682226028550369e-22]],[[1.4471548159123557e-15,7.971976749095557e-24],[5.788619263649423e-15,1.2755162872464659e-22]],[[1.4436646307903621e-15,8.018912568495941e-24],[5.7746585231614485e-15,1.2830260203382716e-22]],[[1.4405964932802377e-15,8.067146012728257e-24],[5.762385973120951e-15,1.2907433190417766e-22]],[[1.4414436771219397e-15,8.116576404788005e-24],[5.765774708487759e-15,1.2986522189350684e-22]],[[1.4393236415203722e-15,8.172219613127075e-24],[5.757294566081489e-15,1.3075551370789153e-22]],[[1.4395625121351583e-15,8.229381445061413e-24],[5.758250048540633e-15,1.3167010609065815e-22]],[[1.4361626488922616e-15,8.287326662266178e-24],[5.744650595569046e-15,1.3259722615616404e-22]],[[1.4363292128174317e-15,8.346626922087408e-24],[5.745316851269727e-15,1.3354602447789867e-22]],[[1.4342565884563359e-15,8.413103009874268e-24],[5.7370263538253434e-15,1.3460965119444238e-22]],[[1.432899936586205e-15,8.481099382797354e-24],[5.73159974634482e-15,1.3569759535603253e-22]],[[1.4308338226193094e-15,8.55014449971301e-24],[5.723335290477238e-15,1.3680231071191274e-22]],[[1.4291075107356784e-15,8.620548512671567e-24],[5.7164300429427135e-15,1.3792877663206958e-22]],[[1.4237348097243565e-15,8.69890903038764e-24],[5.694939238897426e-15,1.391825441812778e-22]],[[1.4222853210719331e-15,8.779287723865489e-24],[5.6891412842877325e-15,1.4046860339545777e-22]],[[1.4165712076782832e-15,8.864192542809841e-24],[5.666284830713133e-15,1.4182707823207054e-22]],[[1.4164237485660271e-15,8.954078029649104e-24],[5.6656949942641086e-15,1.4326524850586914e-22]],[[1.4167662378333896e-15,9.05430476311749e-24],[5.6670649513335584e-15,1.4486887120760533e-22]],[[1.4164541915705818e-15,9.155583193490207e-24],[5.665816766282327e-15,1.4648932974221814e-22]],[[1.416010790193225e-15,9.25734875354249e-24],[5.6640431607729e-15,1.4811758045392285e-22]],[[1.4152958384458209e-15,9.36020687111445e-24],[5.6611833537832834e-15,1.497632915076148e-22]],[[1.415565238411871e-15,9.473380165342803e-24],[5.662260953647484e-15,1.5157407509712483e-22]],[[1.414390038840545e-15,9.587326492943226e-24],[5.65756015536218e-15,1.533972245193656e-22]],[[1.4147786453618591e-15,9.701696257445143e-24],[5.6591145814474364e-15,1.5522714395890406e-22]],[[1.4136927466173832e-15,9.816779375023719e-24],[5.654770986469533e-15,1.5706847734355478e-22]],[[1.4127847121020605e-15,9.942894785457664e-24],[5.651138848408242e-15,1.5908632085707854e-22]],[[1.4152383863577791e-15,1.0069644906354964e-23],[5.6609535454311164e-15,1.6111431980840355e-22]],[[1.4140259086890865e-15,1.0196969290158598e-23],[5.656103634756346e-15,1.6315150851001974e-22]],[[1.4140233060279473e-15,1.0324426462373926e-23],[5.656093224111789e-15,1.6519081892463048e-22]],[[1.4123987393535806e-15,1.0464061994648119e-23],[5.6495949574143225e-15,1.6742499298950123e-22]],[[1.4087222808093034e-15,1.0603417491599046e-23],[5.6348891232372135e-15,1.696546891948447e-22]],[[1.4079830659709019e-15,1.0743221518419006e-23],[5.6319322638836076e-15,1.7189154054325005e-22]],[[1.4075728631429948e-15,1.0883727411320453e-23],[5.630291452571979e-15,1.7413965729499846e-22]],[[1.411784593119945e-15,1.1037162392865827e-23],[5.64713837247978e-15,1.7659459556397161e-22]],[[1.409081139497734e-15,1.1190645818199824e-23],[5.636324557990936e-15,1.7905033556979827e-22]],[[1.4118164845247107e-15,1.1343159657714488e-23],[5.647265938098843e-15,1.814905513938747e-22]],[[1.4080798107452292e-15,1.1494868547996827e-23],[5.632319242980917e-15,1.839178960502847e-22]],[[1.4076154466056455e-15,1.1659531724104364e-23],[5.630461786422582e-15,1.8655251786877018e-22]],[[1.4061806551721324e-15,1.1823911619018765e-23],[5.6247226206885296e-15,1.8918260236251838e-22]],[[1.405364012374222e-15,1.1987875098543387e-23],[5.621456049496888e-15,1.9180600003798903e-22]],[[1.4049532833141976e-15,1.21514044752457e-23],[5.6198131332567905e-15,1.9442245601499207e-22]],[[1.4044173951804392e-15,1.2329391273480971e-23],[5.617669580721757e-15,1.9727025215096111e-22]],[[1.4033904402768427e-15,1.2507122545622945e-23],[5.613561761107371e-15,2.0011393822888875e-22]],[[1.4012459157848125e-15,1.2683840268968659e-23],[5.60498366313925e-15,2.0294145261765275e-22]],[[1.4114023094321793e-15,1.286137430770747e-23],[5.645609237728717e-15,2.057819815151118e-22]],[[1.4138760693911608e-15,1.3052324464313025e-23],[5.655504277564643e-15,2.0883716640360681e-22]],[[1.413294414048342e-15,1.3243135514315588e-23],[5.653177656193368e-15,2.1189019616829454e-22]],[[1.40946960543071e-15,1.3432932742729106e-23],[5.63787842172284e-15,2.1492695077007617e-22]],[[1.4092388874927663e-15,1.362214380451063e-23],[5.636955549971065e-15,2.179542778624938e-22]],[[1.4128475831122944e-15,1.3827464636427836e-23],[5.651390332449178e-15,2.2123942573713885e-22]],[[1.4105617192425936e-15,1.4031030157246052e-23],[5.6422468769703745e-15,2.2449647672131124e-22]],[[1.4101903406037851e-15,1.4233330056282666e-23],[5.6407613624151406e-15,2.2773327108497307e-22]],[[1.409907020357021e-15,1.443351291570799e-23],[5.639628081428084e-15,2.3093622694734716e-22]],[[1.4133522041013983e-15,1.4649147152469502e-23],[5.653408816405593e-15,2.343863654107848e-22]],[[1.412250944410944e-15,1.486215805798259e-23],[5.649003777643776e-15,2.3779450684188993e-22]],[[1.4150301828695048e-15,1.5073819942123252e-23],[5.660120731478019e-15,2.4118107828574766e-22]],[[1.413512587742261e-15,1.528181923261913e-23],[5.654050350969044e-15,2.4450913662389223e-22]],[[1.4199666293882099e-15,1.5509654097819477e-23],[5.6798665175528395e-15,2.481544470594833e-22]],[[1.4268449067578592e-15,1.5736177455180904e-23],[5.707379627031437e-15,2.51778862467506e-22]],[[1.432967752889315e-15,1.5960759369143554e-23],[5.73187101155726e-15,2.5537217114480176e-22]],[[1.439276915217837e-15,1.6182576551320763e-23],[5.757107660871348e-15,2.5892122794587695e-22]],[[1.446231312517809e-15,1.643165518282752e-23],[5.784925250071236e-15,2.6290651816145615e-22]],[[1.459215437234404e-15,1.6678843575234244e-23],[5.836861748937616e-15,2.6686148790517263e-22]],[[1.4714039996663604e-15,1.6923428102101492e-23],[5.885615998665442e-15,2.7077487547126956e-22]],[[1.4812242944691602e-15,1.7164028255228942e-23],[5.924897177876641e-15,2.746244505073873e-22]],[[1.5147744085278968e-15,1.7448944847017323e-23],[6.059097634111587e-15,2.791831068857133e-22]],[[1.5426362097492371e-15,1.7728620773682308e-23],[6.1705448389969486e-15,2.83657954314956e-22]],[[1.5767255511963365e-15,1.800458360703116e-23],[6.306902204785346e-15,2.8807333083853378e-22]],[[1.6047548662368154e-15,1.827710279381843e-23],[6.4190194649472615e-15,2.924335651553305e-22]],[[1.6753296213302731e-15,1.8628950715701027e-23],[6.7013184853210925e-15,2.9806313873188475e-22]],[[1.7434861670736055e-15,1.8975213135708082e-23],[6.973944668294422e-15,3.036034230507489e-22]],[[1.8092832010984903e-15,1.9316445980117732e-23],[7.237132804393961e-15,3.090631282486919e-22]],[[1.8743925017655717e-15,1.965250745349171e-23],[7.497570007062287e-15,3.144401499225251e-22]],[[1.892147348841879e-15,1.993494918843643e-23],[7.568589395367516e-15,3.189591818729044e-22]],[[2.035147857550716e-15,2.041785254682586e-23],[8.140591430202863e-15,3.2668566924696554e-22]],[[2.174509076943705e-15,2.0893680007274193e-23],[8.69803630777482e-15,3.342988690735298e-22]],[[2.298321797359052e-15,2.136152290637052e-23],[9.193287189436209e-15,3.4178434786927217e-22]],[[2.574790620704209e-15,2.2130421930833528e-23],[1.0299162482816836e-14,3.5408676416583033e-22]],[[2.8364452228378694e-15,2.2879063737862926e-23],[1.1345780891351477e-14,3.660650244551159e-22]],[[3.0829071897116374e-15,2.3608332566208534e-23],[1.233162875884655e-14,3.777332732024128e-22]],[[3.309629319144763e-15,2.4322220668011194e-23],[1.3238517276579052e-14,3.891555541516111e-22]],[[3.792565742911034e-15,2.561272778067255e-23],[1.5170262971644136e-14,4.0980358374468386e-22]],[[4.233929642164904e-15,2.6873761320063425e-23],[1.6935718568659616e-14,4.299801006990616e-22]],[[4.6415143220347365e-15,2.812891577505248e-23],[1.8566057288138946e-14,4.500626254457701e-22]],[[5.019692832450262e-15,2.942432323797993e-23],[2.007877132980105e-14,4.707891695060562e-22]],[[5.800467027983176e-15,3.1841723745778504e-23],[2.3201868111932704e-14,5.09467534944031e-22]],[[6.506621209820506e-15,3.437880334949255e-23],[2.6026484839282025e-14,5.500608667289576e-22]],[[7.148872427541407e-15,3.7226208879604224e-23],[2.859548971016563e-14,5.956193168874541e-22]],[[7.743538109541217e-15,4.0663144433035364e-23],[3.0974152438164866e-14,6.50610337068398e-22]],[[8.95304883805244e-15,4.646787694940911e-23],[3.581219535220976e-14,7.43486022690877e-22]],[[1.0023529438924989e-14,5.349297729467227e-23],[4.0094117755699957e-14,8.558876070272136e-22]],[[1.0994231736370875e-14,6.243580451354054e-23],[4.39769269454835e-14,9.989728746653162e-22]],[[1.187888983088828e-14,7.408629589994287e-23],[4.751555932355312e-14,1.185380686888298e-21]],[[1.3653394064147023e-14,9.070669853009639e-23],[5.461357625658809e-14,1.4513071172669569e-21]],[[1.5222230933735232e-14,1.1181616059458234e-22],[6.088892373494093e-14,1.7890585293075076e-21]],[[1.6628618850056478e-14,1.3870745129905786e-22],[6.651447540022591e-14,2.2193192182396614e-21]],[[1.789721878322546e-14,1.7269890748647306e-22],[7.158887513290184e-14,2.7631824573755338e-21]],[[2.0424773533122854e-14,2.1652039699874768e-22],[8.169909413249142e-14,3.46432635279763e-21]],[[2.2635245571051938e-14,2.7152442796048876e-22],[9.054098228420775e-14,4.3443907120463655e-21]],[[2.459398038439557e-14,3.398069755877035e-22],[9.837592153758228e-14,5.4369115885401216e-21]],[[2.6361770133902668e-14,4.23540948323032e-22],[1.0544708053561067e-13,6.77665515956587e-21]],[[2.984711709441269e-14,5.269783506379739e-22],[1.1938846837765077e-13,8.431653511656553e-21]],[[2.986782116711158e-14,6.726090192938813e-22],[1.1947128466844631e-13,1.0761744405552868e-20]],[[3.285892251090866e-14,8.272150876071691e-22],[1.3143569004363463e-13,1.3235441422053811e-20]],[[3.549519443603743e-14,1.0124406189411e-21],[1.4198077774414973e-13,1.619904992847039e-20]],[[4.054104727779058e-14,1.235400343792697e-21],[1.6216418911116233e-13,1.9766405531323895e-20]],[[4.480899662092243e-14,1.504878651856928e-21],[1.7923598648368973e-13,2.4078058382630963e-20]],[[4.849893962130742e-14,1.825602938480936e-21],[1.9399575848522968e-13,2.920964692754321e-20]],[[5.1749612980093474e-14,2.202320548725806e-21],[2.069984519203739e-13,3.5237128621623996e-20]],[[5.801461862346698e-14,2.6495876864766116e-21],[2.320584744938679e-13,4.239340417784425e-20]],[[6.329863863955073e-14,3.179504913498137e-21],[2.531945545582029e-13,5.0872079274314756e-20]],[[6.785655460879227e-14,3.7979605906311704e-21],[2.714262184351691e-13,6.076736878676549e-20]],[[7.185780360342245e-14,4.510387597934967e-21],[2.874312144136898e-13,7.21662016048365e-20]],[[7.958780401195253e-14,5.346128098498462e-21],[3.183512160478101e-13,8.553804977829338e-20]],[[8.607092164527764e-14,6.317271499184324e-21],[3.4428368658111056e-13,1.0107634465942346e-19]],[[9.163317767058693e-14,7.428686895536063e-21],[3.665327106823477e-13,1.1885899040253012e-19]],[[9.649771052198246e-14,8.685875204601437e-21],[3.8599084208792984e-13,1.389740048116941e-19]],[[1.0588204160189285e-13,1.014641888377397e-20],[4.235281664075714e-13,1.6234270184747917e-19]],[[1.136882069779724e-13,1.1810115546431337e-20],[4.547528279118896e-13,1.8896185129210903e-19]],[[1.2034550824416885e-13,1.367789186099328e-20],[4.813820329766754e-13,2.188462698483393e-19]],[[1.261414096859297e-13,1.5754196681410434e-20],[5.045656387437188e-13,2.5206714522139347e-19]],[[1.372938398049279e-13,1.81496385075338e-20],[5.491753592197116e-13,2.903942186452506e-19]],[[1.4648709439009088e-13,2.0826317384867424e-20],[5.859483775603635e-13,3.3322108039405764e-19]],[[1.5426155235961547e-13,2.3770542586573482e-20],[6.170462094384619e-13,3.8032868316741212e-19]],[[1.6099250446146374e-13,2.6982420782440678e-20],[6.43970017845855e-13,4.3171873499819666e-19]],[[1.7396919152840995e-13,3.0672290418674524e-20],[6.958767661136398e-13,4.907566514592912e-19]],[[1.8457981128961757e-13,3.4743280927586404e-20],[7.383192451584703e-13,5.558924962471746e-19]],[[1.9341932023569088e-13,3.9136657253223657e-20],[7.736772809427635e-13,6.26186517234707e-19]],[[2.009614255135769e-13,4.3812792899877806e-20],[8.038457020543076e-13,7.010046878940689e-19]],[[2.1555486207254453e-13,4.9097198527878153e-20],[8.622194482901781e-13,7.855551765188644e-19]],[[2.27583876012217e-13,5.486442310715915e-20],[9.10335504048868e-13,8.778307712149155e-19]],[[2.2678906751065721e-13,6.116857944892225e-20],[9.071562700426289e-13,9.786972721936413e-19]],[[2.368115844770519e-13,6.767376025608298e-20],[9.472463379082075e-13,1.0827801680146053e-18]],[[2.5491969257939364e-13,7.521117650489474e-20],[1.0196787703175746e-12,1.2033788287942867e-18]],[[2.6879924284985194e-13,8.28752419943759e-20],[1.0751969713994078e-12,1.3260038776659831e-18]],[[2.800860790451886e-13,9.069251005917612e-20],[1.1203443161807543e-12,1.451080164613612e-18]],[[2.897920330861256e-13,9.880366140281594e-20],[1.1591681323445025e-12,1.5808585902292444e-18]],[[3.089167868301179e-13,1.08415394987234e-19],[1.2356671473204717e-12,1.7346463249284891e-18]],[[3.243647551843376e-13,1.1884230953660493e-19],[1.2974590207373503e-12,1.9014769599652042e-18]],[[3.365530291918311e-13,1.2965024289274214e-19],[1.3462121167673244e-12,2.0744038919791688e-18]],[[3.460291281732407e-13,1.404213991437611e-19],[1.3841165126929629e-12,2.2467423917376906e-18]],[[3.6274607788071545e-13,1.5215792822747161e-19],[1.4509843115228618e-12,2.4345268562933525e-18]],[[3.7511228687768504e-13,1.6311573226666053e-19],[1.5004491475107401e-12,2.6098517196850607e-18]],[[3.854843184714526e-13,1.738271422826555e-19],[1.5419372738858104e-12,2.7812342819116516e-18]],[[3.9496886770351236e-13,1.8470303102124794e-19],[1.5798754708140494e-12,2.9552485039125564e-18]],[[4.1593609943539376e-13,1.98159908129226e-19],[1.663744397741575e-12,3.170558539322378e-18]],[[4.3427035933873737e-13,2.1314190181629682e-19],[1.7370814373549495e-12,3.4102704355417113e-18]],[[4.495198323084202e-13,2.28914427078462e-19],[1.7980793292336808e-12,3.662630842510994e-18]],[[4.616293583001851e-13,2.446775124045559e-19],[1.8465174332007403e-12,3.914840204660227e-18]],[[4.816546902842669e-13,2.6385567626686296e-19],[1.9266187611370675e-12,4.221690823261897e-18]],[[4.935570871346364e-13,2.8036525236356833e-19],[1.9742283485385456e-12,4.485844044832027e-18]],[[5.002517742573205e-13,2.942484133628247e-19],[2.001007097029282e-12,4.707974623693992e-18]],[[5.039475877066527e-13,3.0587031589713353e-19],[2.0157903508266108e-12,4.8939250601216526e-18]],[[5.116092389527669e-13,3.16380711065688e-19],[2.0464369558110676e-12,5.062091380710765e-18]],[[5.177102238275259e-13,3.252983058585288e-19],[2.0708408953101034e-12,5.204772897843859e-18]],[[5.242733121289996e-13,3.341541257018408e-19],[2.0970932485159986e-12,5.346466011799568e-18]],[[5.31638273816865e-13,3.436713742899356e-19],[2.12655309526746e-12,5.498741991355561e-18]],[[5.52395956392802e-13,3.592005886084198e-19],[2.209583825571208e-12,5.7472094212904446e-18]],[[5.729542695866284e-13,3.781091396866692e-19],[2.2918170783465136e-12,6.049746240879927e-18]],[[5.916612898002525e-13,3.987712976548418e-19],[2.36664515920101e-12,6.380340769127065e-18]],[[5.884791218680824e-13,4.085028626042326e-19],[2.3539164874723296e-12,6.536045805494816e-18]],[[6.236380962199168e-13,4.423438308379392e-19],[2.4945523848796674e-12,7.077501293975975e-18]],[[6.489378556553598e-13,4.7147298936221815e-19],[2.595751422621439e-12,7.543567830914505e-18]],[[6.660127001996679e-13,4.949330491489743e-19],[2.6640508007986718e-12,7.918928785350593e-18]],[[6.769016828768304e-13,5.129221659041669e-19],[2.7076067315073218e-12,8.206754655654914e-18]],[[6.919782438680229e-13,5.3372627627861e-19],[2.7679129754720917e-12,8.539620420674846e-18]],[[6.963789326965528e-13,5.447191112331048e-19],[2.785515730786211e-12,8.715505773624817e-18]],[[6.948480756835298e-13,5.492562173765255e-19],[2.779392302734119e-12,8.788099475146042e-18]],[[6.901386917160012e-13,5.496380057005923e-19],[2.760554766864005e-12,8.794208084355774e-18]],[[6.810984534080761e-13,5.4596396507192615e-19],[2.7243938136323045e-12,8.735423434663236e-18]],[[6.698947934861398e-13,5.393187290998317e-19],[2.6795791739445592e-12,8.629099659383264e-18]],[[6.58965080919648e-13,5.32298657377907e-19],[2.635860323678592e-12,8.516778510412241e-18]],[[6.490800778017145e-13,5.260037690638007e-19],[2.596320311206858e-12,8.416060299754019e-18]],[[6.367418816197129e-13,5.183417789382734e-19],[2.5469675264788517e-12,8.293468457572816e-18]],[[6.282398764869114e-13,5.144905693580503e-19],[2.5129595059476454e-12,8.231849104727561e-18]],[[6.225770464145867e-13,5.136935090856752e-19],[2.490308185658347e-12,8.219096140489245e-18]],[[6.189383910138132e-13,5.15003396591557e-19],[2.475753564055253e-12,8.240054339629583e-18]],[[6.205511479667567e-13,5.234086191723147e-19],[2.482204591867027e-12,8.374537900003286e-18]],[[6.248411862853274e-13,5.344166248109439e-19],[2.4993647451413098e-12,8.550665989764929e-18]],[[6.297903971094049e-13,5.458741704246893e-19],[2.5191615884376198e-12,8.733986718730546e-18]],[[6.33987174711083e-13,5.563755761843942e-19],[2.535948698844332e-12,8.902009209772613e-18]],[[6.469582667921314e-13,5.787885121743896e-19],[2.5878330671685254e-12,9.260616181255812e-18]],[[6.567120641856542e-13,5.973252967720301e-19],[2.6268482567426166e-12,9.557204735703804e-18]],[[6.631015782344858e-13,6.114689560112957e-19],[2.652406312937943e-12,9.783503278947612e-18]],[[6.660722265955363e-13,6.220175095255454e-19],[2.664288906382145e-12,9.952280133086476e-18]],[[6.853627561587263e-13,6.500909635651082e-19],[2.741451024634905e-12,1.0401455397228667e-17]],[[7.002135282909224e-13,6.718490308658881e-19],[2.8008541131636897e-12,1.0749584479710164e-17]],[[7.123644705350283e-13,6.891494411091772e-19],[2.849457882140113e-12,1.1026391041549217e-17]],[[7.230572580251063e-13,7.034993648681302e-19],[2.892229032100425e-12,1.1255989817491729e-17]],[[7.138529618508273e-13,6.957923737605809e-19],[2.8554118474033093e-12,1.1132677962102069e-17]],[[7.440156711889641e-13,7.295169233357239e-19],[2.9760626847558563e-12,1.16722707544706e-17]],[[7.641049767593752e-13,7.526831276029555e-19],[3.0564199070375007e-12,1.2042930022308815e-17]],[[7.764462557906284e-13,7.679063849252407e-19],[3.1057850231625138e-12,1.2286502139883684e-17]],[[7.956292333674831e-13,7.925344425382457e-19],[3.1825169334699323e-12,1.2680551058634534e-17]],[[8.011407592459972e-13,8.030875903689246e-19],[3.2045630369839887e-12,1.2849401426395381e-17]],[[7.970917303137227e-13,8.037422221334146e-19],[3.188366921254891e-12,1.2859875526123267e-17]],[[7.855919850778861e-13,7.967912122410607e-19],[3.1423679403115446e-12,1.2748659381931588e-17]],[[7.738907845251598e-13,7.91785225688486e-19],[3.0955631381006393e-12,1.2668563599511004e-17]],[[7.530458895940912e-13,7.771369069137515e-19],[3.0121835583763647e-12,1.243419047369453e-17]],[[7.262140815875113e-13,7.557194367857744e-19],[2.9048563263500453e-12,1.209151096916235e-17]],[[6.954547294015961e-13,7.290870723565734e-19],[2.7818189176063844e-12,1.1665393115698302e-17]],[[6.646878126829421e-13,7.028759075254087e-19],[2.6587512507317685e-12,1.1246014515246529e-17]],[[6.294635353689008e-13,6.715882710638686e-19],[2.517854141475603e-12,1.0745412327617506e-17]],[[5.9096821182234e-13,6.381793958699251e-19],[2.36387284728936e-12,1.0210870317874088e-17]],[[5.534282884688805e-13,6.01008139208104e-19],[2.213713153875522e-12,9.616130225936774e-18]],[[5.161863647697496e-13,5.672466789325939e-19],[2.0647454590789986e-12,9.075946868302353e-18]],[[4.779729162429655e-13,5.313157171582675e-19],[1.911891664971862e-12,8.501051420463343e-18]],[[4.4004323168138167e-13,4.947379986726722e-19],[1.7601729267255267e-12,7.915807947319041e-18]],[[4.040209388031844e-13,4.573834642829919e-19],[1.6160837552127376e-12,7.318135371614438e-18]],[[3.7037203888133203e-13,4.2454403661638218e-19],[1.4814881555253281e-12,6.792704592535002e-18]],[[3.3752110538318766e-13,3.908100820992205e-19],[1.3500844215327507e-12,6.2529613230875945e-18]],[[3.056483230119548e-13,3.579388576126443e-19],[1.2225932920478192e-12,5.727021676876972e-18]],[[2.7580161830060654e-13,3.255645675519307e-19],[1.1032064732024262e-12,5.20903309231007e-18]],[[2.4935870376739255e-13,2.9834082514850725e-19],[9.974348150695702e-13,4.773453204534509e-18]],[[2.2440668186231583e-13,2.6998056261140336e-19],[8.976267274492633e-13,4.319688955417966e-18]],[[1.993598369811366e-13,2.4363348458323963e-19],[7.974393479245464e-13,3.898135713680043e-18]],[[1.7644930230201716e-13,2.171550562456634e-19],[7.057972092080686e-13,3.474480851050739e-18]],[[1.5757744214769088e-13,1.9626027315929838e-19],[6.303097685907635e-13,3.1401643842652656e-18]],[[1.3081294449712853e-13,1.6365021016189796e-19],[5.232517779885141e-13,2.6184033747808026e-18]],[[1.1394144829553825e-13,1.4539920114892112e-19],[4.55765793182153e-13,2.3263872224883556e-18]],[[9.888179298799961e-14,1.2593689111535172e-19],[3.9552717195199844e-13,2.0149902277293853e-18]],[[8.817075586570903e-14,1.1362112422715995e-19],[3.5268302346283614e-13,1.817937960424224e-18]],[[7.639671057249642e-14,1.0026515779129474e-19],[3.055868422899857e-13,1.6042425387227665e-18]],[[6.541227739575645e-14,8.621498343202283e-20],[2.616491095830258e-13,1.3794397067885136e-18]],[[5.482989236702306e-14,7.328748951306234e-20],[2.1931956946809223e-13,1.1725998004288123e-18]],[[4.799057122945597e-14,6.506652381118569e-20],[1.9196228491782388e-13,1.0410643926216734e-18]],[[4.1078672846194905e-14,5.578018896739882e-20],[1.6431469138477962e-13,8.924830119924338e-19]],[[3.427514484204075e-14,4.700897192670112e-20],[1.37100579368163e-13,7.521435440885291e-19]],[[2.788234458678129e-14,3.925432907130315e-20],[1.1152937834712516e-13,6.280692727720073e-19]],[[2.4280229312754592e-14,3.41719245767311e-20],[9.712091725101837e-14,5.46750798658562e-19]],[[2.0242134497060176e-14,2.908804349340455e-20],[8.09685379882407e-14,4.654087028400948e-19]],[[1.6560019392244684e-14,2.4086943095979194e-20],[6.624007756897873e-14,3.8539107451355278e-19]],[[1.3295680922213233e-14,1.96109370382373e-20],[5.3182723688852934e-14,3.1377499623059976e-19]],[[1.1405212163351095e-14,1.7052531466097168e-20],[4.562084865340438e-14,2.7284049518916814e-19]],[[9.570240066214182e-15,1.409977233438822e-20],[3.828096026485673e-14,2.255963585529971e-19]],[[7.72965386512064e-15,1.1505551558679274e-20],[3.091861546048256e-14,1.840888175894443e-19]],[[6.158623223543525e-15,9.205672101636174e-21],[2.46344928941741e-14,1.4729074797960468e-19]],[[5.202627095158587e-15,8.069471992154211e-21],[2.0810508380634347e-14,1.2911155021035212e-19]],[[4.296186915198632e-15,6.667259859473234e-21],[1.7184747660794528e-14,1.0667615933486854e-19]],[[3.4502063502231324e-15,5.403589506878854e-21],[1.380082540089253e-14,8.645743115352273e-20]],[[2.7670470351908925e-15,4.2349020926571134e-21],[1.106818814076357e-14,6.775842950553802e-20]],[[2.3717653189416322e-15,3.664216141134249e-21],[9.487061275766529e-15,5.862745458390358e-20]],[[1.980896958446693e-15,3.003776045216871e-21],[7.923587833786772e-15,4.8060415248474505e-20]],[[1.5792380918577412e-15,2.4488725887514147e-21],[6.316952367430965e-15,3.918196157732444e-20]],[[1.291647628437863e-15,1.9056016722691746e-21],[5.166590513751452e-15,3.048962645496406e-20]],[[1.1157747661526135e-15,1.6703902932797563e-21],[4.463099064610454e-15,2.6726244508429793e-20]],[[9.607567329033405e-16,1.3646112614163989e-21],[3.843026931613362e-15,2.183377987866988e-20]],[[7.39903723070241e-16,9.80178196475243e-22],[2.959614892280964e-15,1.568284999242746e-20]],[[6.461460496301942e-16,8.045358775198352e-22],[2.584584198520777e-15,1.287257298827526e-20]],[[6.009637723881734e-16,7.162767567060544e-22],[2.4038550895526935e-15,1.1460428975005381e-20]],[[5.605159592763337e-16,6.124913030363309e-22],[2.242063837105335e-15,9.79986133368294e-21]],[[5.182276264540316e-16,5.159471471474948e-22],[2.0729105058161262e-15,8.255155141832752e-21]],[[4.856984365583139e-16,4.454983873817874e-22],[1.9427937462332557e-15,7.127974176123083e-21]],[[4.749239995331521e-16,4.1209018126483735e-22],[1.8996959981326085e-15,6.593441080033532e-21]],[[4.65007436728575e-16,3.768371774949748e-22],[1.8600297469143e-15,6.029395479952891e-21]],[[4.575857714533932e-16,3.42185886045936e-22],[1.8303430858135727e-15,5.474973178722519e-21]],[[4.532048965888764e-16,3.2009599183328244e-22],[1.8128195863555054e-15,5.121537923128859e-21]],[[4.4975276525538e-16,3.0928434575970844e-22],[1.79901106102152e-15,4.94854420638514e-21]],[[4.482306028557205e-16,3.0327232097640814e-22],[1.792922411422882e-15,4.852360236458284e-21]],[[4.525062385259595e-16,3.030210280759265e-22],[1.810024954103838e-15,4.8483402181085795e-21]],[[4.565702105914478e-16,3.068509434972661e-22],[1.826280842365791e-15,4.909607343011111e-21]],[[4.589309177945575e-16,3.119873063793898e-22],[1.83572367117823e-15,4.991796744313324e-21]],[[4.598305588426323e-16,3.182112226922221e-22],[1.8393222353705292e-15,5.0913804069683145e-21]],[[4.650545696711211e-16,3.2316737308946046e-22],[1.8602182786844845e-15,5.170675950830475e-21]],[[4.711322634237887e-16,3.2802209671116894e-22],[1.8845290536951547e-15,5.248356467058831e-21]],[[4.737692101121784e-16,3.3371356030207523e-22],[1.8950768404487137e-15,5.339407257785728e-21]],[[4.748651191849503e-16,3.3884795225733687e-22],[1.8994604767398014e-15,5.421571104306519e-21]],[[4.769008670346231e-16,3.456658223424387e-22],[1.9076034681384924e-15,5.530652495846691e-21]],[[4.771905748713762e-16,3.531485220905678e-22],[1.9087622994855048e-15,5.650369262210653e-21]],[[4.829045009166723e-16,3.5942639127385264e-22],[1.9316180036666894e-15,5.750817315414515e-21]],[[4.871127085177808e-16,3.6548384485349567e-22],[1.948450834071123e-15,5.8477409054314834e-21]],[[4.901603690630023e-16,3.7255188504007902e-22],[1.960641476252009e-15,5.960826206833286e-21]],[[4.943462136419157e-16,3.785667660545743e-22],[1.977384854567663e-15,6.05706675960884e-21]],[[5.003760839646374e-16,3.819782865072064e-22],[2.0015043358585496e-15,6.1116551756616154e-21]],[[5.095662836042753e-16,3.8757713662182315e-22],[2.038265134417101e-15,6.201239190012992e-21]],[[5.077244721386094e-16,3.927521571301847e-22],[2.0308978885544375e-15,6.284037662146119e-21]],[[5.146055097060443e-16,4.0310062241280576e-22],[2.0584220388241772e-15,6.4496141090451435e-21]],[[5.180390329421366e-16,4.121481346215888e-22],[2.0721561317685465e-15,6.594377783815089e-21]],[[5.183815055495802e-16,4.204003325740304e-22],[2.073526022198321e-15,6.726406585991662e-21]],[[5.254726306481745e-16,4.273778135817604e-22],[2.101890522592698e-15,6.838049908168299e-21]],[[5.239829048775368e-16,4.36856034389092e-22],[2.095931619510147e-15,6.989692318919e-21]],[[5.236484324281992e-16,4.488284259404105e-22],[2.0945937297127967e-15,7.181251907726045e-21]],[[5.33369854394713e-16,4.587165917901424e-22],[2.133479417578852e-15,7.339460361923465e-21]],[[5.387985020367108e-16,4.67670415046365e-22],[2.1551940081468434e-15,7.482727908526296e-21]],[[5.453512137890424e-16,4.7851461831060905e-22],[2.1814048551561694e-15,7.65623023328857e-21]],[[5.468195817561217e-16,4.892424029702355e-22],[2.1872783270244867e-15,7.827861393842623e-21]],[[5.475520060466133e-16,5.036644360519311e-22],[2.1902080241864534e-15,8.058614068539947e-21]],[[5.538086393016107e-16,5.188598290923903e-22],[2.2152345572064426e-15,8.301752083017023e-21]],[[5.546339020728343e-16,5.381255525441788e-22],[2.218535608291337e-15,8.610006785174672e-21]],[[5.579423865313346e-16,5.586570087030128e-22],[2.2317695461253385e-15,8.938535774227282e-21]],[[5.684690840264485e-16,5.778204510629069e-22],[2.273876336105794e-15,9.245139330316882e-21]],[[5.747238531107406e-16,5.967999304516322e-22],[2.2988954124429626e-15,9.548804937784994e-21]],[[5.816928121813599e-16,6.116722684049592e-22],[2.3267712487254397e-15,9.786743946886922e-21]],[[5.90327507827486e-16,6.273021628274375e-22],[2.361310031309944e-15,1.0036846233180885e-20]],[[5.971763610844771e-16,6.452695504756284e-22],[2.3887054443379084e-15,1.0324327276843557e-20]],[[6.031079497116189e-16,6.668586978743158e-22],[2.4124317988464756e-15,1.0669732727786973e-20]],[[6.070209829298079e-16,6.856846200917726e-22],[2.4280839317192315e-15,1.0970960857556259e-20]],[[6.16565450246456e-16,7.023636625626407e-22],[2.466261800985824e-15,1.1237819113556497e-20]],[[6.21802769561061e-16,7.164357752232887e-22],[2.487211078244244e-15,1.1462973458004425e-20]],[[6.291984776353599e-16,7.316511443341172e-22],[2.5167939105414395e-15,1.1706408764955824e-20]],[[6.245443512086598e-16,7.40394707605121e-22],[2.4981774048346393e-15,1.1846309273570074e-20]],[[6.196137933207442e-16,7.452930586271693e-22],[2.478455173282977e-15,1.1924696145944716e-20]],[[6.225235747744618e-16,7.594181306481154e-22],[2.490094299097847e-15,1.2150692116046093e-20]],[[6.20983739588605e-16,7.778828139757248e-22],[2.48393495835442e-15,1.2446125901062194e-20]],[[6.204165441567178e-16,7.8578414048897255e-22],[2.4816661766268712e-15,1.2572543630445118e-20]],[[6.233197651702771e-16,7.979891200715422e-22],[2.4932790606811084e-15,1.2767832940777719e-20]],[[6.283588485702985e-16,8.162534994206058e-22],[2.513435394281194e-15,1.3060026326526454e-20]],[[6.226879664344031e-16,8.30040511368688e-22],[2.4907518657376123e-15,1.3280659698426207e-20]],[[6.316546644864334e-16,8.505696508523232e-22],[2.5266186579457335e-15,1.360913428793806e-20]],[[6.362084902566192e-16,8.534801624013878e-22],[2.544833961026477e-15,1.3655680729326484e-20]],[[6.387970386950675e-16,8.614843167972273e-22],[2.55518815478027e-15,1.3783768150781824e-20]],[[6.495146513816978e-16,8.720195791420703e-22],[2.598058605526791e-15,1.3952318729337917e-20]],[[6.4846747835723e-16,8.851582221769573e-22],[2.59386991342892e-15,1.4162525921551257e-20]],[[6.628411959998146e-16,8.906764641925332e-22],[2.6513647839992582e-15,1.4250818409386602e-20]],[[6.730366103043885e-16,9.126247605035228e-22],[2.692146441217554e-15,1.4602019014347055e-20]],[[6.746565701053634e-16,9.375813489805573e-22],[2.6986262804214538e-15,1.500129077704889e-20]],[[6.750402587940851e-16,9.540197567206371e-22],[2.7001610351763403e-15,1.5264306414822366e-20]],[[6.7844099817994175e-16,9.784935626287864e-22],[2.713763992719767e-15,1.565590314115626e-20]],[[6.77899610047086e-16,1.0069484270230204e-21],[2.711598440188344e-15,1.611118080297794e-20]],[[6.780736317947728e-16,1.036946384448581e-21],[2.712294527179091e-15,1.659115443387215e-20]],[[6.75110982562111e-16,1.0649268827998477e-21],[2.700443930248444e-15,1.7038813905773467e-20]],[[6.91519506483778e-16,1.1070596213497774e-21],[2.766078025935112e-15,1.7712941897384632e-20]],[[6.915358630000174e-16,1.1454754625466078e-21],[2.7661434520000694e-15,1.8327573204345926e-20]],[[6.959311633784306e-16,1.1737637206867854e-21],[2.7837246535137223e-15,1.8780236084303436e-20]],[[7.238231503157558e-16,1.2136411585348938e-21],[2.895292601263023e-15,1.9418272697861295e-20]],[[7.203572523442766e-16,1.2471070311247963e-21],[2.8814290093771065e-15,1.9953702709685348e-20]],[[7.4400859210192865e-16,1.286159800207202e-21],[2.9760343684077146e-15,2.0578562539112842e-20]],[[7.458345642092274e-16,1.3180209078566965e-21],[2.9833382568369096e-15,2.1088324270775747e-20]],[[7.390141403168695e-16,1.3424349483553286e-21],[2.956056561267478e-15,2.1478968567685378e-20]],[[7.461352428752371e-16,1.369050208640549e-21],[2.9845409715009483e-15,2.190481894513034e-20]],[[7.541940447512142e-16,1.4005120534943921e-21],[3.0167761790048567e-15,2.240820495252466e-20]],[[7.70117371756793e-16,1.4136187507551398e-21],[3.080469487027172e-15,2.2617863830139783e-20]],[[7.970722894388171e-16,1.4288126139125866e-21],[3.1882891577552684e-15,2.2861014512984222e-20]],[[8.231472039393626e-16,1.438530621173108e-21],[3.2925888157574504e-15,2.3016471375743017e-20]],[[8.204996851188167e-16,1.4525663097697895e-21],[3.281998740475267e-15,2.3241062536267266e-20]],[[8.211499029792174e-16,1.4690319941724681e-21],[3.2845996119168695e-15,2.350450556758955e-20]],[[8.397747381674989e-16,1.5106496477208371e-21],[3.3590989526699955e-15,2.4170408567536953e-20]],[[8.498791460248974e-16,1.5557309895137868e-21],[3.3995165840995897e-15,2.4891692063898182e-20]],[[8.484289618401279e-16,1.5754253469968031e-21],[3.3937158473605115e-15,2.520678643378213e-20]],[[8.572492992717106e-16,1.6054442113816624e-21],[3.4289971970868424e-15,2.5687105300392644e-20]],[[8.716068011140672e-16,1.6449111288304932e-21],[3.4864272044562688e-15,2.6318593515564576e-20]],[[8.727862468680424e-16,1.68137545810869e-21],[3.4911449874721694e-15,2.6901998303408275e-20]],[[8.679372644395248e-16,1.731223105267237e-21],[3.4717490577580993e-15,2.7699592307658647e-20]],[[8.62397264276897e-16,1.7570445519772045e-21],[3.449589057107588e-15,2.811269396219171e-20]],[[8.656284464046243e-16,1.8182253179620695e-21],[3.4625137856184974e-15,2.909169865042637e-20]],[[8.803106246347556e-16,1.8595658610839243e-21],[3.5212424985390224e-15,2.9753029266355383e-20]],[[9.05328946001682e-16,1.9178615078993274e-21],[3.621315784006728e-15,3.068579055983802e-20]],[[9.051239294149956e-16,1.9671778158874373e-21],[3.6204957176599825e-15,3.147480266190628e-20]],[[9.223037311220274e-16,2.0346629915898707e-21],[3.6892149244881095e-15,3.2554624081671923e-20]],[[9.254694528370092e-16,2.0880422227857878e-21],[3.701877811348037e-15,3.340865185601555e-20]],[[9.354069973819384e-16,2.1607120396556904e-21],[3.7416279895277535e-15,3.457134330752602e-20]],[[9.432511039553057e-16,2.2510466419925408e-21],[3.773004415821223e-15,3.6016596252452015e-20]],[[9.507139662354787e-16,2.3233123262966473e-21],[3.802855864941915e-15,3.717309689560899e-20]],[[9.781134767935001e-16,2.3944724210477546e-21],[3.9124539071740005e-15,3.8311515849623865e-20]],[[9.809189081473617e-16,2.4398856192899015e-21],[3.923675632589447e-15,3.9038222149233527e-20]],[[9.890415307694978e-16,2.4977682408417685e-21],[3.956166123077991e-15,3.996421773052695e-20]],[[1.0002062448363043e-15,2.547181028627596e-21],[4.000824979345217e-15,4.0754826449274555e-20]],[[1.0085213319301947e-15,2.5754406488473558e-21],[4.034085327720779e-15,4.120704876714176e-20]],[[1.0123204764592846e-15,2.6212551700975138e-21],[4.049281905837138e-15,4.194008103888122e-20]],[[1.0183646419652164e-15,2.6527196669672765e-21],[4.0734585678608656e-15,4.244343115146842e-20]],[[1.0290380289490908e-15,2.7121081715242386e-21],[4.116152115796363e-15,4.339368155539767e-20]],[[1.04352288162193e-15,2.7163824262133257e-21],[4.17409152648772e-15,4.346215766888815e-20]],[[1.058997737535672e-15,2.741274461665862e-21],[4.235990950142688e-15,4.3860245609360887e-20]],[[1.0570240426826468e-15,2.7373537733990872e-21],[4.228096170730587e-15,4.379765527770592e-20]],[[1.065801189203832e-15,2.768219470467783e-21],[4.263204756815328e-15,4.429153171241278e-20]],[[1.0589951822918258e-15,2.7656808603440083e-21],[4.2359807291673034e-15,4.425088985945663e-20]],[[1.0676128892709135e-15,2.822163231616644e-21],[4.270451557083654e-15,4.515461452053496e-20]],[[1.0598171700858506e-15,2.87281497878143e-21],[4.239268680343402e-15,4.5965030530051957e-20]],[[1.0440206252409491e-15,2.9158946732711945e-21],[4.1760825009637965e-15,4.665449610575148e-20]],[[1.0474408666564665e-15,3.0293280759187184e-21],[4.189763466625866e-15,4.846922101521893e-20]],[[1.0717316333741205e-15,3.1305262916102303e-21],[4.286926533496482e-15,5.0088349907816826e-20]],[[1.0880353819504656e-15,3.186773014322942e-21],[4.352141527801862e-15,5.098838333098786e-20]],[[1.097936543250596e-15,3.2170692429040274e-21],[4.391746173002384e-15,5.147306997719071e-20]],[[1.0902530010120746e-15,3.3378629652957466e-21],[4.361012004048298e-15,5.3405840872619295e-20]],[[1.0843666784891964e-15,3.4235234755702396e-21],[4.3374667139567855e-15,5.477644935087569e-20]],[[1.120407090377643e-15,3.537151938176922e-21],[4.481628361510572e-15,5.659439995444017e-20]],[[1.1145427572510292e-15,3.637417055064597e-21],[4.458171029004117e-15,5.819866078251427e-20]],[[1.1090835917830785e-15,3.614145593989591e-21],[4.436334367132314e-15,5.782631905457139e-20]],[[1.1347564509279398e-15,3.687737902963578e-21],[4.539025803711759e-15,5.900372574599009e-20]],[[1.1385534427349247e-15,3.734646129480912e-21],[4.554213770939699e-15,5.975443450280199e-20]],[[1.157558777233532e-15,3.804607768015481e-21],[4.630235108934128e-15,6.087391403629665e-20]],[[1.1546206695015305e-15,3.9157915464902355e-21],[4.618482678006122e-15,6.265268467307385e-20]],[[1.1667255295200455e-15,4.037326908684358e-21],[4.666902118080182e-15,6.45971465865022e-20]],[[1.1679132987070884e-15,4.1143874553926115e-21],[4.671653194828354e-15,6.58303821501671e-20]],[[1.1780083293120252e-15,4.1786625390037564e-21],[4.712033317248101e-15,6.685869974249677e-20]],[[1.2095347868214637e-15,4.35496473490092e-21],[4.838139147285855e-15,6.967946534057754e-20]],[[1.206162699451933e-15,4.554993226656779e-21],[4.824650797807732e-15,7.287969161772268e-20]],[[1.2214630950585877e-15,4.7189374899125564e-21],[4.885852380234351e-15,7.550290224206881e-20]],[[1.2457408620691268e-15,4.8875102494256455e-21],[4.982963448276507e-15,7.820038530900443e-20]],[[1.235135582362409e-15,5.0404961492847136e-21],[4.940542329449636e-15,8.06480735186331e-20]],[[1.2334146786685994e-15,5.162015767954175e-21],[4.933658714674398e-15,8.259239677085287e-20]],[[1.2231654520783343e-15,5.272544465350574e-21],[4.892661808313337e-15,8.436084921378834e-20]],[[1.2640259911110247e-15,5.320810432595512e-21],[5.056103964444099e-15,8.513293764554567e-20]],[[1.2629509810187476e-15,5.432681137355726e-21],[5.05180392407499e-15,8.692272446474214e-20]],[[1.2562865485264157e-15,5.568990551960934e-21],[5.025146194105663e-15,8.910388440071736e-20]],[[1.2954857173137025e-15,5.7334222943961505e-21],[5.18194286925481e-15,9.173503888434983e-20]],[[1.308392312044088e-15,5.80622255313158e-21],[5.233569248176352e-15,9.289951804389434e-20]],[[1.291360812292797e-15,5.9547792454051114e-21],[5.165443249171188e-15,9.52766022634133e-20]],[[1.2860156553521865e-15,6.175313857417875e-21],[5.144062621408746e-15,9.880532714538958e-20]],[[1.297876436562679e-15,6.2695356973408455e-21],[5.191505746250716e-15,1.0031239749688613e-19]],[[1.2860408787696887e-15,6.3648622945187335e-21],[5.144163515078755e-15,1.0183764147854595e-19]],[[1.2990900697393181e-15,6.465990984671398e-21],[5.1963602789572725e-15,1.0345557418864687e-19]],[[1.3165011908236329e-15,6.523170463133305e-21],[5.2660047632945315e-15,1.0437106123031041e-19]],[[1.3477405215220448e-15,6.669062277454675e-21],[5.390962086088179e-15,1.0670498841143598e-19]],[[1.3380744329178798e-15,6.626233242771214e-21],[5.352297731671519e-15,1.0601978229187675e-19]],[[1.395236107063307e-15,6.745431075345866e-21],[5.580944428253228e-15,1.0792657245774465e-19]],[[1.3833706131709957e-15,6.936909937918054e-21],[5.533482452683983e-15,1.109903108078769e-19]],[[1.398346333941989e-15,7.167800468939848e-21],[5.593385335767956e-15,1.1468433084658218e-19]],[[1.4598870851648562e-15,7.271265206781761e-21],[5.839548340659425e-15,1.163403119923038e-19]],[[1.5200440095966903e-15,7.40913081652487e-21],[6.080176038386761e-15,1.1854593292972243e-19]],[[1.5311986631666874e-15,7.382229847585973e-21],[6.12479465266675e-15,1.1811576587140375e-19]],[[1.561840086159879e-15,7.575618418225875e-21],[6.247360344639516e-15,1.2120951290884473e-19]],[[1.568352628876958e-15,7.63589497524205e-21],[6.273410515507832e-15,1.2217433005249344e-19]],[[1.6086699453317911e-15,7.771906734664365e-21],[6.4346797813271645e-15,1.2435040156447214e-19]],[[1.5694654006599321e-15,7.711718057085135e-21],[6.2778616026397285e-15,1.2338751337685731e-19]],[[1.5676294412610382e-15,7.847413459046987e-21],[6.270517765044153e-15,1.2555889619027037e-19]],[[1.556269014092061e-15,8.082031693176785e-21],[6.225076056368244e-15,1.2931236488004514e-19]],[[1.5583000359038079e-15,8.304311932113727e-21],[6.2332001436152316e-15,1.3286983625770012e-19]],[[1.5565528328260355e-15,8.584152842042854e-21],[6.226211331304142e-15,1.3734616148144447e-19]],[[1.576760903887429e-15,8.638348294974309e-21],[6.307043615549716e-15,1.3821361256415827e-19]],[[1.5581652779992623e-15,8.935570180457386e-21],[6.232661111997049e-15,1.4296905927838284e-19]],[[1.5418372671537801e-15,9.032364500440004e-21],[6.1673490686151205e-15,1.445180564222763e-19]],[[1.597489515989539e-15,9.153568215047716e-21],[6.389958063958156e-15,1.4645666834422635e-19]],[[1.5974549690409227e-15,9.334283235048665e-21],[6.389819876163691e-15,1.4934893146238044e-19]],[[1.6138365849439235e-15,9.595389474211274e-21],[6.455346339775694e-15,1.5352638952645908e-19]],[[1.642482772718791e-15,9.843270629140266e-21],[6.569931090875164e-15,1.5749190423147e-19]],[[1.6541175399908104e-15,1.0031471440920981e-20],[6.6164701599632414e-15,1.6050392435024597e-19]],[[1.6037968462294692e-15,1.004714539380808e-20],[6.415187384917877e-15,1.6075524765500275e-19]],[[1.6106108239743804e-15,1.0373058539150506e-20],[6.442443295897522e-15,1.659691304520621e-19]],[[1.6282346264692862e-15,1.1044637477676463e-20],[6.512938505877145e-15,1.7671350464995002e-19]],[[1.6890116244804472e-15,1.1652857222907832e-20],[6.756046497921789e-15,1.864458501587243e-19]],[[1.7220850717527523e-15,1.23785714639688e-20],[6.888340287011009e-15,1.9805691366200382e-19]],[[1.769627744734663e-15,1.2762048909059984e-20],[7.078510978938652e-15,2.0419321920764174e-19]],[[1.7630775649095984e-15,1.3087929740975015e-20],[7.052310259638394e-15,2.0940757257996535e-19]],[[1.8193873299103048e-15,1.3448558671833024e-20],[7.277549319641219e-15,2.1517777517756393e-19]],[[1.7755122807086972e-15,1.3494797587138299e-20],[7.102049122834789e-15,2.159175060143768e-19]],[[1.7886326027707374e-15,1.3570835074178783e-20],[7.15453041108295e-15,2.1713350413282437e-19]],[[1.7547722307529688e-15,1.3880545838947564e-20],[7.019088923011875e-15,2.220874172881895e-19]],[[1.783910501567989e-15,1.4018721769107933e-20],[7.135642006271956e-15,2.242993527516271e-19]],[[1.7846684285718846e-15,1.3887618270039788e-20],[7.138673714287539e-15,2.2220240883403565e-19]],[[1.8195129900715387e-15,1.4338202618158358e-20],[7.278051960286155e-15,2.294099696994314e-19]],[[1.8360853021439515e-15,1.470911631631628e-20],[7.344341208575806e-15,2.353463184998246e-19]],[[1.8595895046575835e-15,1.4749746634177055e-20],[7.438358018630334e-15,2.359967089345254e-19]],[[1.7586640559972518e-15,1.455751575100532e-20],[7.0346562239890074e-15,2.3292082251545757e-19]],[[1.7565954822906207e-15,1.4246098082057674e-20],[7.026381929162483e-15,2.2793753875614645e-19]],[[1.8564702983706144e-15,1.4497165592521822e-20],[7.425881193482458e-15,2.3195452768249895e-19]],[[1.8590444970501354e-15,1.4694604477143538e-20],[7.436177988200542e-15,2.351151592176537e-19]],[[1.8592429936410416e-15,1.488384252837865e-20],[7.436971974564166e-15,2.3814065157668876e-19]],[[1.9007583664753013e-15,1.5682431703675915e-20],[7.603033465901205e-15,2.509174952784529e-19]],[[1.929008012521012e-15,1.6507231451404868e-20],[7.716032050084047e-15,2.641159763851195e-19]],[[1.987747207820978e-15,1.7096447953621638e-20],[7.950988831283913e-15,2.7354231524454134e-19]],[[1.965105389677534e-15,1.746780266169052e-20],[7.860421558710136e-15,2.7948438494749023e-19]],[[1.9267668532382584e-15,1.770580657499006e-20],[7.707067412953033e-15,2.8329338239825706e-19]],[[1.9089776221263672e-15,1.787819287064182e-20],[7.635910488505469e-15,2.8605292438224725e-19]],[[1.9606582267672607e-15,1.7904295720389472e-20],[7.842632907069043e-15,2.8646677930320373e-19]],[[1.9423610066255517e-15,1.8385367436987643e-20],[7.769444026502207e-15,2.941676878304532e-19]],[[1.9788611989702456e-15,1.864726056749438e-20],[7.915444795880982e-15,2.9835782926401547e-19]],[[2.028372287678061e-15,1.9366954482181774e-20],[8.113489150712245e-15,3.098718976863349e-19]],[[2.1091232491306434e-15,2.0167048136129516e-20],[8.436492996522574e-15,3.2267184081225247e-19]],[[2.0988985990517455e-15,2.0620073051184202e-20],[8.395594396206982e-15,3.299206880747281e-19]],[[2.225612213396006e-15,2.05429796777105e-20],[8.902448853584023e-15,3.28687758683822e-19]],[[2.216198722889986e-15,2.1264075222161704e-20],[8.864794891559943e-15,3.402236188125982e-19]],[[2.147270745026905e-15,2.1651044271191462e-20],[8.58908298010762e-15,3.464183414340951e-19]],[[2.065160226454254e-15,2.169423779975088e-20],[8.260640905817015e-15,3.471082867695528e-19]],[[2.0998834441934188e-15,2.1759336627631674e-20],[8.399533776773675e-15,3.4814827811031027e-19]],[[2.1211458243327615e-15,2.2176649792514672e-20],[8.484583297331046e-15,3.5482555611789425e-19]],[[2.201492698031079e-15,2.346524239422675e-20],[8.805970792124316e-15,3.7544472481867143e-19]],[[2.1418176902103464e-15,2.309333781065793e-20],[8.567270760841386e-15,3.694950900921218e-19]],[[2.2614381798036938e-15,2.351816423094305e-20],[9.045752719214775e-15,3.7629141629300853e-19]],[[2.2675938312481877e-15,2.3999424201336343e-20],[9.070375324992751e-15,3.8398981389843492e-19]],[[2.260962483715967e-15,2.5101012184103126e-20],[9.043849934863868e-15,4.016186283262068e-19]],[[2.2222478213106575e-15,2.5766807449235395e-20],[8.88899128524263e-15,4.1227064551003707e-19]],[[2.140447427699446e-15,2.6221995341997545e-20],[8.561789710797784e-15,4.195545582109805e-19]],[[2.210849021624776e-15,2.6481635242214122e-20],[8.843396086499104e-15,4.237060138034887e-19]],[[2.143815020564401e-15,2.5122002003772572e-20],[8.575260082257604e-15,4.0195254070809258e-19]],[[2.1987351327341024e-15,2.514633255951873e-20],[8.79494053093641e-15,4.0234197426214756e-19]],[[2.1705423243714423e-15,2.6501054936000758e-20],[8.682169297485769e-15,4.2401775326683317e-19]],[[2.2132610696756218e-15,2.6620486321958413e-20],[8.853044278702487e-15,4.259282510713948e-19]],[[2.3022615661902027e-15,2.6417956823586442e-20],[9.209046264760811e-15,4.226888411686353e-19]],[[2.3516367797182294e-15,2.7074823650490723e-20],[9.406547118872918e-15,4.331976599353714e-19]],[[2.3907245206882763e-15,2.71207866600349e-20],[9.562898082753105e-15,4.339303275091207e-19]],[[2.4941554474248006e-15,2.7596108282946864e-20],[9.976621789699202e-15,4.415359487573302e-19]],[[2.4854682908425e-15,2.810782739578383e-20],[9.94187316337e-15,4.49727001376855e-19]],[[2.387481794476264e-15,2.9928179138496114e-20],[9.549927177905057e-15,4.788520666818863e-19]],[[2.412386643608794e-15,3.1350450009965875e-20],[9.649546574435176e-15,5.016068840994518e-19]],[[2.3986804709948132e-15,3.241176173987391e-20],[9.594721883979253e-15,5.18590159820369e-19]],[[2.4270369270150634e-15,3.156841578500099e-20],[9.708147708060254e-15,5.050920691729507e-19]],[[2.5032524135468012e-15,3.2468870958616676e-20],[1.0013009654187205e-14,5.194990802216256e-19]],[[2.511822504924134e-15,3.27605666757143e-20],[1.0047290019696535e-14,5.241632376903924e-19]],[[2.388754423365802e-15,3.181588318182161e-20],[9.555017693463208e-15,5.090534502610508e-19]],[[2.165085224616199e-15,3.133541349996402e-20],[8.660340898464796e-15,5.01366016461566e-19]],[[2.264201661561051e-15,3.2358556072200853e-20],[9.056806646244204e-15,5.177385776392804e-19]],[[2.2903408165264623e-15,3.2376558470098136e-20],[9.16136326610585e-15,5.180245217798706e-19]],[[2.3183138333198056e-15,3.206279743202288e-20],[9.273255333279223e-15,5.130064956789013e-19]],[[2.36170700052212e-15,3.2638967252877845e-20],[9.44682800208848e-15,5.222260826428515e-19]],[[2.2799663458176947e-15,3.295041908678293e-20],[9.119865383270779e-15,5.272074783562784e-19]],[[2.1717165824886916e-15,3.1578087900031785e-20],[8.686866329954766e-15,5.052509297043279e-19]],[[2.268823985988619e-15,3.2295187902819566e-20],[9.075295943954477e-15,5.167236006933993e-19]],[[2.2989184398912533e-15,3.325772632658346e-20],[9.195673759565013e-15,5.321210150652092e-19]],[[2.3821601478769726e-15,3.4793626405629486e-20],[9.52864059150789e-15,5.566976970890226e-19]],[[2.604416501328231e-15,3.7928177438657743e-20],[1.0417666005312923e-14,6.068477357713194e-19]],[[2.5644183112593465e-15,3.89082660016768e-20],[1.0257673245037386e-14,6.225284070293429e-19]],[[2.6722130052315432e-15,4.0384816320769065e-20],[1.0688852020926173e-14,6.461551987450008e-19]],[[2.6863278879791648e-15,4.0553568526699347e-20],[1.0745311551916659e-14,6.488544872684266e-19]],[[2.753047393393423e-15,3.9649456412962564e-20],[1.1012189573573692e-14,6.343869298240068e-19]],[[2.729748713783128e-15,4.020394419133337e-20],[1.0918994855132512e-14,6.432617256593704e-19]],[[2.9859008460820226e-15,4.1645396047293515e-20],[1.194360338432809e-14,6.663256641957327e-19]],[[2.8982833199791887e-15,4.5964428882299535e-20],[1.1593133279916755e-14,7.35430186515051e-19]],[[2.8220421599568675e-15,5.0937281343632856e-20],[1.128816863982747e-14,8.149961227201862e-19]],[[3.002759268383488e-15,5.287710454144533e-20],[1.2011037073533952e-14,8.460257994073273e-19]],[[3.279301450848304e-15,5.3245442257329995e-20],[1.3117205803393216e-14,8.51920888673229e-19]],[[3.1622559265738688e-15,5.517551706547434e-20],[1.2649023706295475e-14,8.828033479548983e-19]],[[3.0674532944811224e-15,5.609485569087842e-20],[1.226981317792449e-14,8.975100095754527e-19]],[[3.1981685536104916e-15,5.94207071582895e-20],[1.2792674214441967e-14,9.507298224053257e-19]],[[3.2175350899488612e-15,6.043437470336315e-20],[1.2870140359795445e-14,9.669480920087284e-19]],[[3.1901643148922792e-15,5.946191337117076e-20],[1.2760657259569117e-14,9.513938751701631e-19]],[[3.126230545203604e-15,6.026855393371135e-20],[1.2504922180814416e-14,9.642936889867989e-19]],[[3.0631851943795073e-15,6.349933753524442e-20],[1.225274077751803e-14,1.0159869281086259e-18]],[[2.9522703606817076e-15,6.636971108638745e-20],[1.180908144272683e-14,1.061901550975378e-18]],[[2.9780215815937676e-15,6.830578677806025e-20],[1.191208632637507e-14,1.0928855922303704e-18]],[[3.0103193363565214e-15,6.922311413576592e-20],[1.2041277345426085e-14,1.1075636914787745e-18]],[[2.856984522716207e-15,6.600298703336971e-20],[1.1427938090864829e-14,1.0560489141889437e-18]],[[2.777568748499639e-15,6.820738094565472e-20],[1.1110274993998557e-14,1.0913127147562557e-18]],[[2.744288912207394e-15,6.775094974688071e-20],[1.0977155648829575e-14,1.0840202816912072e-18]],[[2.79332419839355e-15,6.74689996338601e-20],[1.11732967935742e-14,1.079497789658336e-18]],[[2.80432246076624e-15,6.415736820164941e-20],[1.121728984306496e-14,1.0265181508238893e-18]],[[2.905842363094105e-15,7.007222202742143e-20],[1.162336945237642e-14,1.1211640997692741e-18]],[[2.9329269277294365e-15,7.561717883967512e-20],[1.1731707710917746e-14,1.209887480563645e-18]],[[3.1702829826867172e-15,7.305043467063401e-20],[1.2681131930746869e-14,1.1688140704862796e-18]],[[3.1638136617805227e-15,7.314143198439771e-20],[1.2655254647122091e-14,1.1702707547809985e-18]],[[2.964774650267963e-15,7.308944680071815e-20],[1.1859098601071851e-14,1.1694227170756323e-18]],[[3.1384194415892344e-15,7.4538824727933e-20],[1.2553677766356938e-14,1.1926186468568272e-18]],[[3.3001469243783113e-15,7.819934490461532e-20],[1.3200587697513245e-14,1.2511869515159186e-18]],[[3.3755407560644273e-15,8.330471822139573e-20],[1.3502163024257709e-14,1.3328658975319033e-18]],[[3.568789831976354e-15,8.374918277677357e-20],[1.4275159327905416e-14,1.3399998430432226e-18]],[[3.3851920192915383e-15,8.883144084074332e-20],[1.3540768077166153e-14,1.4213044810519203e-18]],[[3.4874326494773125e-15,8.961253369684618e-20],[1.394973059790925e-14,1.4338091057114738e-18]],[[3.473854926672093e-15,9.292893499721317e-20],[1.3895419706688372e-14,1.4868887443179216e-18]],[[3.2505827695725742e-15,8.660200083083753e-20],[1.3002331078290297e-14,1.3856440570147745e-18]],[[3.2388318565660454e-15,8.813127229289252e-20],[1.2955327426264181e-14,1.4101446963527166e-18]],[[3.3218457859789276e-15,9.640746432273157e-20],[1.328738314391571e-14,1.5425397033966915e-18]],[[3.722810634932493e-15,1.0436943897718353e-19],[1.4891242539729973e-14,1.669951502539137e-18]],[[4.170143955371505e-15,1.1252414170432794e-19],[1.668057582148602e-14,1.8004347541937033e-18]],[[3.9018572152574065e-15,1.2078377999308916e-19],[1.5607428861029626e-14,1.9325816888669457e-18]],[[3.9447550206182926e-15,1.3407544435536983e-19],[1.577902008247317e-14,2.145281473548304e-18]],[[3.997258083131435e-15,1.4524044516177125e-19],[1.598903233252574e-14,2.3239093403017916e-18]],[[4.339676225874169e-15,1.5943311510636292e-19],[1.7358704903496677e-14,2.550984465495625e-18]],[[4.399434479556683e-15,1.8771442706783208e-19],[1.759773791822673e-14,3.0034371683882403e-18]],[[4.6898483915233635e-15,2.092773855522734e-19],[1.8759393566093454e-14,3.348488681698611e-18]],[[5.146925282725084e-15,2.4227174481022713e-19],[2.0587701130900336e-14,3.876355927393599e-18]],[[5.6560380083290166e-15,2.857358106445503e-19],[2.2624152033316066e-14,4.5717436269936185e-18]],[[6.370404028581893e-15,3.2809727356848455e-19],[2.548161611432757e-14,5.2494701108813e-18]],[[6.641157704806008e-15,3.5259240383287082e-19],[2.656463081922403e-14,5.641379209811871e-18]],[[7.227091324716345e-15,4.37804912736909e-19],[2.890836529886538e-14,7.004629844489383e-18]],[[8.293304833140772e-15,5.441236409911568e-19],[3.317321933256309e-14,8.705603014066668e-18]],[[9.152297598186461e-15,6.608704767501e-19],[3.6609190392745845e-14,1.0573382534028003e-17]],[[1.0071695430589971e-14,7.232585853244872e-19],[4.0286781722359884e-14,1.157146628496731e-17]],[[1.2180810082085452e-14,9.174975164036126e-19],[4.872324032834181e-14,1.4679009569221525e-17]],[[1.3931754145262545e-14,1.1510774288335948e-18],[5.572701658105018e-14,1.8415996738582433e-17]],[[1.6374345130501428e-14,1.4184206616182505e-18],[6.549738052200571e-14,2.269312668691822e-17]],[[1.6085599498762023e-14,1.4377222497547074e-18],[6.434239799504809e-14,2.3001973448701886e-17]],[[1.9111321728966646e-14,1.7490803810507114e-18],[7.644528691586658e-14,2.7983445354877765e-17]],[[2.2770229019848968e-14,2.099526446255135e-18],[9.108091607939587e-14,3.3590276740358755e-17]],[[2.5269785873798083e-14,2.3075720639905995e-18],[1.0107914349519233e-13,3.691923877152475e-17]],[[3.031206695471809e-14,2.8005571618241972e-18],[1.2124826781887236e-13,4.4807168032733645e-17]],[[3.737659976073683e-14,3.490454541839648e-18],[1.4950639904294731e-13,5.584624691904237e-17]],[[4.387880433430706e-14,4.299907153860054e-18],[1.7551521733722823e-13,6.879839903911977e-17]],[[5.373161961427052e-14,5.5663943509662896e-18],[2.1492647845708208e-13,8.906294327618817e-17]],[[6.641424026115802e-14,7.2948837646531e-18],[2.6565696104463207e-13,1.1671980536470747e-16]],[[6.857525887961303e-14,7.922106037727897e-18],[2.7430103551845213e-13,1.2675626322884478e-16]],[[8.52085107843062e-14,1.0374525109447767e-17],[3.408340431372248e-13,1.659961931359146e-16]],[[1.0615180543215149e-13,1.3493292407078507e-17],[4.2460722172860595e-13,2.158973559990933e-16]],[[1.0666266059753381e-13,1.3857469822706634e-17],[4.2665064239013524e-13,2.2172297998781687e-16]],[[1.3580840082902767e-13,1.7997378137434858e-17],[5.432336033161107e-13,2.8795864674875597e-16]],[[1.3805712943801283e-13,1.8373089134894334e-17],[5.522285177520513e-13,2.939636270542848e-16]],[[1.7630892299727527e-13,2.3433753581208666e-17],[7.052356919891011e-13,3.7492100770143677e-16]],[[1.9371133016433072e-13,2.5658960580059463e-17],[7.748453206573229e-13,4.105070764214456e-16]],[[2.383632997622452e-13,3.1768774822485485e-17],[9.534531990489808e-13,5.082361932604329e-16]],[[2.9579912650772106e-13,3.981608339617181e-17],[1.1831965060308842e-12,6.369587041832015e-16]],[[2.8939932218965036e-13,3.9592543213861826e-17],[1.1575972887586014e-12,6.333761371082155e-16]],[[3.761212385729189e-13,5.26452554913387e-17],[1.5044849542916756e-12,8.421874415242632e-16]],[[3.94717082986494e-13,5.616600692384798e-17],[1.578868331945976e-12,8.985181394013589e-16]],[[5.184732065672724e-13,7.576716220085341e-17],[2.0738928262690895e-12,1.2120988351438682e-15]],[[4.988821163784928e-13,7.573332784265336e-17],[1.995528465513971e-12,1.2115722165413402e-15]],[[6.815317914852264e-13,1.0950508026932185e-16],[2.7261271659409055e-12,1.7518744711028102e-15]],[[7.972977227307724e-13,1.3855378465299213e-16],[3.1891908909230896e-12,2.2166294586859163e-15]],[[1.019956507709694e-12,1.9263948478882127e-16],[4.079826030838776e-12,3.0819397120344358e-15]],[[1.2175280359182498e-12,2.457227686769543e-16],[4.870112143672999e-12,3.9312233703170615e-15]],[[1.0690308710250404e-12,2.2448472708639943e-16],[4.2761234841001614e-12,3.591474803820243e-15]],[[1.3151301903866963e-12,2.825627384132558e-16],[5.260520761546785e-12,4.520696215556954e-15]],[[1.0967592750823964e-12,2.3727037913163517e-16],[4.387037100329586e-12,3.796083006605788e-15]],[[1.442590879001002e-12,3.1334330900089166e-16],[5.770363516004008e-12,5.01318144473303e-15]],[[1.5106075820610546e-12,3.319236468653847e-16],[6.0424303282442184e-12,5.310476136391181e-15]],[[1.3022695260811121e-12,2.9598328809539625e-16],[5.2090781043244485e-12,4.735501159177111e-15]],[[1.7664557988530231e-12,4.181955579868353e-16],[7.0658231954120925e-12,6.690805852842825e-15]],[[1.574483102091649e-12,3.8580282930898843e-16],[6.297932408366596e-12,6.172435937041277e-15]],[[1.4056778208642838e-12,3.5229338739928976e-16],[5.622711283457135e-12,5.636069021491487e-15]],[[2.0764047484578985e-12,5.386578873015962e-16],[8.305618993831594e-12,8.617014717654316e-15]],[[1.8648383989595722e-12,5.125064685018177e-16],[7.459353595838289e-12,8.198289420615346e-15]],[[1.6146086501555043e-12,4.741936123003672e-16],[6.458434600622017e-12,7.58532964843759e-15]],[[2.4972268652332746e-12,7.750086665890283e-16],[9.988907460933098e-12,1.2397414370611182e-14]],[[2.9805683086973594e-12,9.654549447511614e-16],[1.1922273234789437e-11,1.5444365871762596e-14]],[[2.3839152467142773e-12,7.980561417109006e-16],[9.53566098685711e-12,1.2767002473609126e-14]],[[2.2266454763853504e-12,7.776679471627746e-16],[8.906581905541402e-12,1.2441373604093619e-14]],[[3.0665396693435316e-12,1.1246585671985463e-15],[1.2266158677374126e-11,1.799333546384362e-14]],[[3.0380248155749918e-12,1.1786432587031846e-15],[1.2152099262299967e-11,1.8857561221275394e-14]],[[2.2786143093693457e-12,9.249044881864475e-16],[9.114457237477383e-12,1.4797837800740203e-14]],[[1.7794245244889596e-12,7.520342972717822e-16],[7.117698097955838e-12,1.2031604903705493e-14]],[[1.8390931843939556e-12,8.146337415714118e-16],[7.356372737575822e-12,1.3032357897305646e-14]],[[2.2726079245757197e-12,1.0540599364877765e-15],[9.090431698302879e-12,1.686178382696281e-14]],[[1.9635337522544755e-12,9.488569908048097e-16],[7.854135009017902e-12,1.5178404564069725e-14]],[[1.5499080877125443e-12,7.764377216797791e-16],[6.199632350850177e-12,1.2420163687011605e-14]],[[1.2151248379510426e-12,6.342470604254083e-16],[4.86049935180417e-12,1.014576378323926e-14]],[[1.0046962060147085e-12,5.52848166704782e-16],[4.018784824058834e-12,8.844048891660071e-15]],[[1.0269251913924373e-12,5.882307620675815e-16],[4.107700765569749e-12,9.410558087945298e-15]],[[1.0122449799710336e-12,5.917741612286696e-16],[4.048979919884134e-12,9.467707055361005e-15]],[[7.808923039700719e-13,4.692528040201553e-16],[3.1235692158802874e-12,7.507702451918117e-15]],[[5.263081010784039e-13,3.345053834833054e-16],[2.1052324043136157e-12,5.351811079216044e-15]],[[3.5699121889598074e-13,2.39733142359241e-16],[1.427964875583923e-12,3.8352960316617494e-15]],[[2.4859545208397025e-13,1.7679605742349765e-16],[9.94381808335881e-13,2.8281775062161874e-15]],[[1.8084106836235476e-13,1.3415764529209431e-16],[7.23364273449419e-13,2.14600546537903e-15]],[[1.306723445313913e-13,9.89791112480896e-17],[5.226893781255652e-13,1.583315980082045e-15]],[[9.378238862052737e-14,7.168944147458075e-17],[3.751295544821095e-13,1.146840509665288e-15]],[[6.548683308988828e-14,5.096770035733507e-17],[2.619473323595531e-13,8.154041133249865e-16]],[[4.496981470094057e-14,3.547813950438516e-17],[1.7987925880376228e-13,5.676249495485598e-16]],[[2.8993548505966224e-14,2.3312683501025013e-17],[1.159741940238649e-13,3.729851219365154e-16]],[[1.9829166966450744e-14,1.569684715573076e-17],[7.931666786580297e-14,2.511217130449219e-16]],[[1.57149603373961e-14,1.113962563605515e-17],[6.28598413495844e-14,1.782017004876642e-16]],[[1.2950285773281008e-14,8.026521326868236e-18],[5.180114309312403e-14,1.283980391169232e-16]],[[1.2984764536842326e-14,5.595092425394221e-18],[5.1939058147369305e-14,8.950633405061312e-17]],[[1.1398193707362872e-14,3.946722586213702e-18],[4.559277482945149e-14,6.314176323369031e-17]],[[9.906182656867195e-15,2.8821656873495052e-18],[3.962473062746878e-14,4.6111641890165825e-17]],[[7.803810629744156e-15,2.02198866255225e-18],[3.1215242518976623e-14,3.235071925653686e-17]],[[7.25259303520128e-15,1.5100814507733259e-18],[2.901037214080512e-14,2.4159948471474407e-17]],[[8.476260140588342e-15,1.3658071004446415e-18],[3.390504056235337e-14,2.185156537997153e-17]],[[8.476492769298543e-15,1.2402601691347474e-18],[3.390597107719417e-14,1.984435430958391e-17]],[[9.301489871859699e-15,1.1074764070748325e-18],[3.7205959487438796e-14,1.772016830326008e-17]],[[9.844327612457462e-15,9.452943835924072e-19],[3.937731044982985e-14,1.5125295585609372e-17]],[[9.037322979765466e-15,9.25461753650845e-19],[3.6149291919061865e-14,1.480774089779674e-17]],[[7.897859528998336e-15,9.343582398949246e-19],[3.1591438115993345e-14,1.4951334889875934e-17]],[[7.69840182568127e-15,1.109508396819943e-18],[3.079360730272508e-14,1.77524900455684e-17]],[[8.565822047894894e-15,1.1116523307236515e-18],[3.426328819157958e-14,1.7786649961353532e-17]],[[8.362375469331758e-15,1.0149355017892878e-18],[3.344950187732703e-14,1.6239540707298554e-17]],[[8.194775131375285e-15,9.851003275106741e-19],[3.277910052550114e-14,1.5762127051523043e-17]],[[7.476978836116769e-15,8.981586688585248e-19],[2.9907915344467075e-14,1.4372622252129694e-17]],[[9.272771239597059e-15,9.921980126140712e-19],[3.7091084958388234e-14,1.5874186699267278e-17]],[[9.986515480182436e-15,1.1866769766753893e-18],[3.9946061920729745e-14,1.8987339146963315e-17]],[[1.003909315741088e-14,1.0487191053483298e-18],[4.015637262964352e-14,1.6779290195803227e-17]],[[9.327691533268226e-15,1.1882365969864045e-18],[3.7310766133072904e-14,1.9012255131915817e-17]],[[8.616074213655765e-15,1.2707901096287414e-18],[3.446429685462306e-14,2.0333972342466195e-17]],[[9.509837115414711e-15,1.4940759043011412e-18],[3.8039348461658844e-14,2.3905570285053387e-17]],[[9.024679044738961e-15,1.4714964343057523e-18],[3.6098716178955844e-14,2.3544900526766364e-17]],[[9.98067258763218e-15,1.5714521930195458e-18],[3.992269035052872e-14,2.5144647063308184e-17]],[[9.74698771938531e-15,1.7281683865735917e-18],[3.898795087754124e-14,2.7651848957068922e-17]],[[9.584209613617804e-15,1.5835633889468133e-18],[3.8336838454471217e-14,2.5340420625623916e-17]],[[1.012691244565681e-14,1.5575831719863074e-18],[4.050764978262724e-14,2.4924266838118783e-17]],[[9.279805225640529e-15,1.6030579866779992e-18],[3.7119220902562115e-14,2.5650889263480544e-17]],[[1.1806150558873593e-14,1.581199512084641e-18],[4.722460223549437e-14,2.529916240029931e-17]],[[1.3358379242989476e-14,1.8351652969686717e-18],[5.3433516971957904e-14,2.936308049297281e-17]],[[1.2888603632196687e-14,2.060574662152394e-18],[5.155441452878675e-14,3.2969049936308154e-17]],[[1.2105822444569101e-14,1.7263100248003558e-18],[4.8423289778276403e-14,2.7624608283796463e-17]],[[1.1295124383347631e-14,1.7455853604339185e-18],[4.5180497533390524e-14,2.793608090472405e-17]],[[1.0006864473429897e-14,1.7517160009913343e-18],[4.002745789371959e-14,2.80308954500864e-17]],[[8.819493817360156e-15,1.5669541592610756e-18],[3.5277975269440624e-14,2.5078858200569452e-17]],[[8.817053944324197e-15,1.6118850733353032e-18],[3.526821577729679e-14,2.579533103819297e-17]],[[1.0235142390836654e-14,1.7190996635554134e-18],[4.094056956334662e-14,2.7510259211572132e-17]],[[1.0599955009846973e-14,1.6794826305601553e-18],[4.239982003938789e-14,2.6876189890643042e-17]],[[9.794493687588842e-15,2.2189698306608242e-18],[3.917797475035537e-14,3.550145742721913e-17]],[[1.03332165259384e-14,2.2924884508747442e-18],[4.13328661037536e-14,3.667864458471533e-17]],[[8.96520302286338e-15,1.9658377531789215e-18],[3.586081209145352e-14,3.144977536147865e-17]],[[1.1828038648161886e-14,2.1221964651311542e-18],[4.7312154592647544e-14,3.394709783188345e-17]],[[1.144869838353036e-14,1.9517641250466917e-18],[4.579479353412144e-14,3.1223604065677664e-17]],[[1.0878381169769638e-14,1.9155625927040264e-18],[4.351352467907855e-14,3.0644090833733995e-17]],[[1.0782944892947644e-14,1.7119037233570006e-18],[4.3131779571790577e-14,2.738999168831669e-17]],[[9.211054147111963e-15,1.5649436822974363e-18],[3.6844216588447853e-14,2.503691208012928e-17]],[[8.585468196967194e-15,2.0031211651626047e-18],[3.4341872787868776e-14,3.204731127893825e-17]],[[9.397402335295826e-15,1.7708689192506825e-18],[3.75896093411833e-14,2.83320159245661e-17]],[[9.951220288506359e-15,1.7233369117059375e-18],[3.9804881154025436e-14,2.757121886996304e-17]],[[9.470699347604865e-15,1.7065445161313065e-18],[3.788279739041946e-14,2.7302455611049167e-17]],[[1.0124086950437078e-14,1.830474157387242e-18],[4.049634780174831e-14,2.928490365832724e-17]],[[1.0227008483454717e-14,1.8503181057909846e-18],[4.090803393381887e-14,2.9602184239993535e-17]],[[1.2578803170158401e-14,1.836566532373676e-18],[5.0315212680633604e-14,2.9385108990796316e-17]],[[1.1374456092029202e-14,1.8253908207924114e-18],[4.5497824368116807e-14,2.9205838426061056e-17]],[[1.3172513830348089e-14,1.9612406710462536e-18],[5.2690055321392355e-14,3.137894843270903e-17]],[[1.3124294601920845e-14,2.167940339007024e-18],[5.249717840768338e-14,3.46797415219578e-17]],[[1.2940834820597699e-14,1.8532143712481517e-18],[5.1763339282390794e-14,2.965181922340762e-17]],[[1.2702437578427638e-14,1.7352187036282252e-18],[5.080975031371055e-14,2.7769869694950266e-17]],[[1.1648189029487807e-14,1.4751948933585438e-18],[4.659275611795123e-14,2.360682303312392e-17]],[[1.1850231764736405e-14,1.863949574404478e-18],[4.740092705894562e-14,2.9823567371917014e-17]],[[1.0359907961817992e-14,1.4349318358539784e-18],[4.143963184727197e-14,2.2961302382200243e-17]],[[8.900495956378211e-15,1.6661315948314323e-18],[3.5601983825512844e-14,2.6661486192280908e-17]],[[8.211867613233852e-15,1.752968256068516e-18],[3.284747045293541e-14,2.8047529286375984e-17]],[[9.314541316040563e-15,1.5661014524677338e-18],[3.7258165264162254e-14,2.5063617805955406e-17]],[[9.934355561892236e-15,1.6700303225570847e-18],[3.9737422247568944e-14,2.6722355999565494e-17]],[[8.946562742688928e-15,2.158002378906353e-18],[3.578625097075571e-14,3.4528985068974486e-17]],[[1.0249689668824966e-14,1.862494557737229e-18],[4.0998758675299864e-14,2.9796347338621094e-17]],[[9.179189485183716e-15,1.8608375095758677e-18],[3.6716757940734865e-14,2.977091074075037e-17]],[[9.145739448091481e-15,2.029668205305621e-18],[3.6582957792365926e-14,3.247239724805583e-17]],[[9.155150967813364e-15,2.206590818747796e-18],[3.6620603871253455e-14,3.530351713805814e-17]],[[8.83330054512402e-15,2.1287290882026786e-18],[3.533320218049608e-14,3.405668726897366e-17]],[[9.10561563864077e-15,2.058618680761444e-18],[3.642246255456308e-14,3.29351956481426e-17]],[[1.2552995365675947e-14,1.8110317338786923e-18],[5.021198146270379e-14,2.8967976459577114e-17]],[[1.1760075544089034e-14,1.8776349007499742e-18],[4.704030217635614e-14,3.0032739016303256e-17]],[[1.1918297406920565e-14,1.7895877462685777e-18],[4.767318962768226e-14,2.862951189843706e-17]],[[1.1512070776150393e-14,1.832640094079768e-18],[4.604828310460157e-14,2.932060699893006e-17]],[[1.0980369048625453e-14,1.8615950134553138e-18],[4.392147619450181e-14,2.97913189482147e-17]],[[1.1578698062326989e-14,2.2224651522684815e-18],[4.6314792249307955e-14,3.55709446676229e-17]],[[1.3223879852619614e-14,1.9859059486381683e-18],[5.289551941047846e-14,3.178949476397786e-17]],[[1.0591407228485035e-14,2.168998549177353e-18],[4.236562891394014e-14,3.470937969770812e-17]],[[1.244582408428797e-14,1.980944135040116e-18],[4.978329633715188e-14,3.169411785082089e-17]],[[1.2095512787427537e-14,2.3198192787769856e-18],[4.838205114971015e-14,3.711280351546821e-17]],[[1.3455897405378363e-14,2.123053721122613e-18],[5.382358962151345e-14,3.396542372467392e-17]],[[1.4127058899431798e-14,1.832627467615509e-18],[5.650823559772719e-14,2.9323561794616566e-17]],[[1.5042622552974745e-14,1.7821945890673724e-18],[6.017049021189898e-14,2.850945172957187e-17]],[[1.630244554626142e-14,1.828063895545277e-18],[6.520978218504569e-14,2.925362013488413e-17]],[[1.5984352312904285e-14,1.9830074298733185e-18],[6.393740925161714e-14,3.1726819684821465e-17]],[[1.4406930032159915e-14,2.4957923161381273e-18],[5.762772012863966e-14,3.992482251148903e-17]],[[1.3758492630580207e-14,2.3976234796675173e-18],[5.503397052232083e-14,3.8365814886068446e-17]],[[1.4533536084171954e-14,2.0987106649164815e-18],[5.813414433668782e-14,3.357889376455105e-17]],[[1.388912941471543e-14,2.390429667655485e-18],[5.555651765886172e-14,3.824478591430487e-17]],[[1.2912416059688885e-14,2.4982073300228324e-18],[5.164966423875554e-14,3.998168086526681e-17]],[[1.1754539665781756e-14,2.2400613080779476e-18],[4.7018158663127024e-14,3.584623807882639e-17]],[[1.2167772792002058e-14,2.2932816484488483e-18],[4.8671091168008233e-14,3.6697174478777426e-17]],[[1.1366358442559611e-14,2.300861020531476e-18],[4.5465433770238445e-14,3.681602250280419e-17]],[[1.1496732075863308e-14,2.18507094094281e-18],[4.598692830345323e-14,3.496481090168313e-17]],[[1.0562673401936661e-14,2.1764928665934492e-18],[4.2250693607746644e-14,3.4812079955374694e-17]],[[9.81782914742109e-15,2.3614025478878813e-18],[3.927131658968436e-14,3.7769248177697845e-17]],[[7.711633815113166e-15,2.4837702345677053e-18],[3.0846535260452666e-14,3.973160230386416e-17]],[[1.0778672222005335e-14,2.4941517076874126e-18],[4.311468888802134e-14,3.9899377857394154e-17]],[[1.2429836231285868e-14,2.2262725067130956e-18],[4.9719344925143474e-14,3.561891502504718e-17]],[[1.4986246142691595e-14,3.06636026370427e-18],[5.994498457076638e-14,4.907610669717529e-17]],[[1.2750326706918464e-14,2.600179531888338e-18],[5.1001306827673855e-14,4.160876632339877e-17]],[[8.759266814247151e-15,2.385817724714902e-18],[3.5037067256988605e-14,3.816619041041079e-17]],[[9.895464702887528e-15,2.23550315979519e-18],[3.958185881155011e-14,3.5773937079185675e-17]],[[1.3181243950123282e-14,2.8536327436598842e-18],[5.272497580049313e-14,4.5659480574416593e-17]],[[1.4184104468352813e-14,2.969302302655679e-18],[5.673641787341125e-14,4.7523877670388456e-17]],[[1.2745535447492181e-14,3.713814319220459e-18],[5.0982141789968725e-14,5.943890588100343e-17]],[[1.0371838733797346e-14,4.004727459732992e-18],[4.148735493518938e-14,6.407532941179408e-17]],[[1.0895875257651473e-14,3.557894254320012e-18],[4.3583501030605894e-14,5.693386555565714e-17]],[[1.0791124195495655e-14,3.47721751710863e-18],[4.316449678198262e-14,5.566251308836364e-17]],[[8.999168281129888e-15,4.1204841371301955e-18],[3.599667312451955e-14,6.592478977399019e-17]],[[1.0397553470302789e-14,3.763872352510673e-18],[4.1590213881211156e-14,6.022234090020105e-17]],[[1.0775231201752599e-14,3.1919406188861908e-18],[4.3100924807010397e-14,5.1076283054146344e-17]],[[1.0170949721061884e-14,2.9174128368315757e-18],[4.068379888424754e-14,4.6673893061248844e-17]],[[1.2656902617761565e-14,3.446621720727294e-18],[5.062761047104626e-14,5.514472679375841e-17]],[[1.2723992654536495e-14,3.4564736142657833e-18],[5.089597061814598e-14,5.530290485255229e-17]],[[1.2782697827234013e-14,3.4507098355719755e-18],[5.113079130893605e-14,5.521108172280925e-17]],[[1.2850084027553005e-14,3.4458235744751947e-18],[5.140033611021202e-14,5.5132844844545697e-17]],[[1.2822054870254046e-14,3.41269136132684e-18],[5.1288219481016186e-14,5.460328386450827e-17]],[[1.282205487027347e-14,3.41268434960814e-18],[5.128821948109388e-14,5.4603179970410896e-17]],[[1.2839008541130558e-14,4.078424888800434e-18],[5.135603416452223e-14,6.525056823494103e-17]],[[1.0508116481596619e-14,4.1143062471676675e-18],[4.2032465926386475e-14,6.583375834662223e-17]],[[1.1866904857313576e-14,3.301274312638899e-18],[4.7467619429254305e-14,5.283389839065852e-17]],[[1.059337123571126e-14,2.916836083534067e-18],[4.237348494284504e-14,4.669481121634016e-17]],[[9.692877538713581e-15,3.219622321477722e-18],[3.8771510154854325e-14,5.15218725239863e-17]],[[9.923296898698403e-15,3.745748491035658e-18],[3.969318759479361e-14,5.993657209383496e-17]],[[9.422662362910076e-15,3.289823312628516e-18],[3.7690649451640303e-14,5.263023846238245e-17]],[[9.058794137126935e-15,2.560764008631561e-18],[3.623517654850774e-14,4.096309351076372e-17]],[[1.0395582424221645e-14,3.7275907731914864e-18],[4.158232969688658e-14,5.961828702393785e-17]],[[1.0887853097596222e-14,3.530590457059056e-18],[4.355141239038489e-14,5.647153410602977e-17]],[[1.1086106440523676e-14,3.024087249854279e-18],[4.4344425762094705e-14,4.838836049746111e-17]],[[8.123516001039044e-15,3.17635574773491e-18],[3.2494064004156176e-14,5.0810956967925775e-17]],[[9.135293925214501e-15,2.448076666223793e-18],[3.6541175700858004e-14,3.9173811492736964e-17]],[[1.3170997624833082e-14,4.468602359274848e-18],[5.268399049933233e-14,7.150018888110001e-17]],[[1.4282413140742733e-14,4.18052084074609e-18],[5.712965256297093e-14,6.688027607018184e-17]],[[1.1830129856620635e-14,3.693767839498424e-18],[4.732051942648254e-14,5.910671439471758e-17]],[[9.432671742810728e-15,2.71421071188664e-18],[3.773068697124291e-14,4.342376041498696e-17]],[[7.623430148183674e-15,3.0767228482584078e-18],[3.0493720592734696e-14,4.9239639850322983e-17]],[[8.516832316965181e-15,3.598258940127582e-18],[3.4067329267860726e-14,5.763726144771319e-17]],[[9.226128239833049e-15,4.55595133518473e-18],[3.6904512959332195e-14,7.293129238535101e-17]],[[9.226128239832654e-15,4.55594875630235e-18],[3.690451295933062e-14,7.293126449281289e-17]],[[9.936938435042297e-15,4.307850870430891e-18],[3.974775374016919e-14,6.896141903118606e-17]],[[9.12817197615703e-15,3.543665988890021e-18],[3.651268790462812e-14,5.675089653346989e-17]],[[8.73174450558202e-15,3.6005424536221435e-18],[3.492697802232808e-14,5.765972905736699e-17]],[[9.287835988990397e-15,3.2578880101984272e-18],[3.715134395596159e-14,5.218194726995569e-17]],[[8.997552420038354e-15,3.373543420963987e-18],[3.599020968015342e-14,5.3994331990461984e-17]],[[1.0808995441685049e-14,4.3580603971729555e-18],[4.3235981766740196e-14,6.976471587070137e-17]],[[1.0495315596001624e-14,5.432724123506439e-18],[4.1981262384006496e-14,8.694999834237006e-17]],[[1.0691852614109204e-14,5.010250839332532e-18],[4.2767410456436816e-14,8.015196560215324e-17]],[[1.1578406964950313e-14,4.851362442467585e-18],[4.631362785980125e-14,7.761372238095268e-17]],[[1.0217831739431525e-14,4.032872268854143e-18],[4.08713269577261e-14,6.453001166068907e-17]],[[8.337804762854012e-15,4.8971839619506645e-18],[3.335121905141605e-14,7.836440267328718e-17]],[[1.2050944821017462e-14,4.378831418126079e-18],[4.820377928406985e-14,7.007446105228133e-17]],[[1.0803872420975952e-14,5.11098905825571e-18],[4.321548968390381e-14,8.181703233735498e-17]],[[1.1570148357853628e-14,4.411469951521203e-18],[4.628059343141451e-14,7.06077831416346e-17]],[[9.119065624199825e-15,5.685529736977635e-18],[3.64762624967993e-14,9.097493198952515e-17]],[[1.0193291660262419e-14,5.288129728331554e-18],[4.0773166641049675e-14,8.459285899600046e-17]],[[8.726757003357463e-15,5.941151176961756e-18],[3.490702801342985e-14,9.503502852265098e-17]],[[9.629550078190495e-15,4.636975954639107e-18],[3.851820031276198e-14,7.420633847299005e-17]],[[8.883826996909699e-15,5.1189883862889034e-18],[3.5535307987638794e-14,8.193009084388041e-17]],[[9.160172231606403e-15,4.2288349374100556e-18],[3.664068892642561e-14,6.769449034699939e-17]],[[6.708126437519018e-15,4.859413523218556e-18],[2.683250575007607e-14,7.776690512671957e-17]],[[7.779464673976983e-15,3.851613214095068e-18],[3.1117858695907934e-14,6.16508782508502e-17]],[[7.232766840154737e-15,3.947346590627613e-18],[2.8931067360618946e-14,6.319361333597573e-17]],[[7.0696342744294765e-15,6.188062299562998e-18],[2.8278537097717906e-14,9.903141224043543e-17]],[[6.568667477717984e-15,6.1446676134992816e-18],[2.6274669910871936e-14,9.833234599308102e-17]],[[6.359736892079876e-15,6.363513238301775e-18],[2.5438947568319504e-14,1.0181429757343703e-16]],[[6.9552384318567175e-15,6.5634017003854566e-18],[2.782095372742687e-14,1.0502365380775672e-16]],[[5.876953277754795e-15,6.496188573480157e-18],[2.350781311101918e-14,1.0396520874122178e-16]],[[6.980504871532712e-15,7.743748004587027e-18],[2.792201948613085e-14,1.2392023847537142e-16]],[[4.8603038519538016e-15,7.333188858184715e-18],[1.9441215407815206e-14,1.1733746029014574e-16]],[[4.3148090235642635e-15,5.4808622542710156e-18],[1.7259236094257054e-14,8.772999784505851e-17]],[[5.487332082239548e-15,4.515032234461701e-18],[2.1949328328958192e-14,7.222274292746307e-17]],[[4.503234345616874e-15,4.1355462677759684e-18],[1.8012937382467495e-14,6.6120344622289e-17]],[[5.821728333416172e-15,3.821792890082869e-18],[2.3286913333664688e-14,6.111983727842606e-17]],[[4.107536431456152e-15,3.9847522904443035e-18],[1.643014572582461e-14,6.372386587687467e-17]],[[7.072061552917774e-15,3.93361671611335e-18],[2.8288246211671095e-14,6.285856523521643e-17]],[[5.140126313352335e-15,4.202629046302489e-18],[2.056050525340934e-14,6.716433000921318e-17]],[[6.346036474656788e-15,5.780284093508502e-18],[2.538414589862715e-14,9.24517534677193e-17]],[[3.8694800351130666e-15,4.51659815568228e-18],[1.5477920140452266e-14,7.2264528860505e-17]],[[5.3298349370795935e-15,4.50291710260416e-18],[2.1319339748318374e-14,7.206516484190421e-17]],[[4.261080392223912e-15,5.4387872618247195e-18],[1.7044321568895647e-14,8.708215923119518e-17]],[[4.266160448074342e-15,3.950214368049691e-18],[1.706464179229737e-14,6.318834298899533e-17]],[[4.071750475094337e-15,4.650497335987943e-18],[1.628700190037735e-14,7.443960107592144e-17]],[[4.909453146872373e-15,4.8523086920251915e-18],[1.963781258748949e-14,7.770926714138906e-17]],[[4.93400239477811e-15,4.763436270282461e-18],[1.973600957911244e-14,7.627062286200573e-17]],[[4.83544825848124e-15,5.1164955975409896e-18],[1.934179303392496e-14,8.188928383305321e-17]],[[4.491311430369936e-15,4.546210891574981e-18],[1.7965245721479744e-14,7.277653299608148e-17]],[[3.597943781965489e-15,4.0316990645741095e-18],[1.4391775127861956e-14,6.454423949263842e-17]],[[3.597705626521415e-15,4.03169906457347e-18],[1.439082250608566e-14,6.454423949262614e-17]],[[4.491377584084306e-15,4.275312925073351e-18],[1.7965510336337223e-14,6.840733995870949e-17]],[[3.4435766797600293e-15,3.789206841385262e-18],[1.3774306719040117e-14,6.064459432184349e-17]],[[3.853946968976641e-15,3.4229121138876644e-18],[1.5415787875906563e-14,5.478333877437277e-17]],[[4.042936515107705e-15,3.0711143998550834e-18],[1.617174606043082e-14,4.91749441227915e-17]],[[5.748937067916169e-15,1.9646607402533608e-18],[2.2995748271664676e-14,3.1436862675559956e-17]],[[4.572219735088673e-15,2.354210434350517e-18],[1.828887894035469e-14,3.769020013901348e-17]],[[4.856293355324455e-15,2.7987883942908067e-18],[1.942517342129782e-14,4.4742410915250916e-17]],[[5.001011362885976e-15,2.9927346152551178e-18],[2.0004045451543904e-14,4.792985031158437e-17]],[[4.444562655335763e-15,3.4561247448731386e-18],[1.7778250621343052e-14,5.5393558087315e-17]],[[3.2882936167074356e-15,2.203585278447313e-18],[1.3153174466829742e-14,3.530439155384072e-17]],[[3.085861574403029e-15,2.438888954540926e-18],[1.2343446297612115e-14,3.907458457233167e-17]],[[3.2527312588719396e-15,1.6809166055402365e-18],[1.3010925035487759e-14,2.6960866587747394e-17]],[[2.749631250212281e-15,1.6490630297341255e-18],[1.0998525000849125e-14,2.6412511019164565e-17]],[[3.2045589817641753e-15,1.8642287543313824e-18],[1.2818235927056701e-14,2.9855753175930604e-17]],[[3.5308408325399486e-15,2.0074796020342453e-18],[1.4123363330159794e-14,3.213723276282665e-17]],[[2.9755879538969854e-15,2.3902863275596996e-18],[1.1902351815587941e-14,3.822138046428084e-17]],[[3.132879110974873e-15,1.8414303960644594e-18],[1.2531516443899492e-14,2.948391652056409e-17]],[[1.8647059008605106e-15,1.3471672678632464e-18],[7.458823603442042e-15,2.1550142518729033e-17]],[[1.9623595016679177e-15,1.7050779473719373e-18],[7.84943800667167e-15,2.7284583188813193e-17]],[[2.1492835141757936e-15,1.761220487743079e-18],[8.597134056703175e-15,2.819248566674697e-17]],[[1.7893172705875725e-15,1.48338399936576e-18],[7.15726908235029e-15,2.3743263315230695e-17]],[[1.847771953855487e-15,1.0074068162304296e-18],[7.391087815421949e-15,1.6129680795609683e-17]],[[1.724880885673721e-15,8.071005765322615e-19],[6.899523542694884e-15,1.2915556601249402e-17]],[[1.7439263406497887e-15,7.832557111534441e-19],[6.975705362599155e-15,1.2513777395274283e-17]],[[1.743260524656632e-15,7.827181821089497e-19],[6.973042098626528e-15,1.2505131895075931e-17]],[[2.082184705887193e-15,1.2600243152852335e-18],[8.328738823548772e-15,2.0161174112159347e-17]],[[1.7052141969506728e-15,9.112539733270307e-19],[6.820856787802691e-15,1.4588605092618857e-17]],[[1.937949860035628e-15,9.455472676816003e-19],[7.751799440142512e-15,1.5153650460891e-17]],[[1.4424641437078212e-15,9.092212544323561e-19],[5.769856574831285e-15,1.457727635141558e-17]],[[2.135119623595583e-15,7.581311468510304e-19],[8.540478494382332e-15,1.2161466579694765e-17]],[[1.7181390839884964e-15,1.1655843759602187e-18],[6.872556335953986e-15,1.8671690190752222e-17]],[[1.7225006475191306e-15,1.006099634286079e-18],[6.8900025900765225e-15,1.6131179431764477e-17]],[[1.1512020892583846e-15,1.2485336231998979e-18],[4.6048083570335385e-15,2.0018975896029082e-17]],[[1.0969953252310869e-15,6.830048407639543e-19],[4.3879813009243475e-15,1.0943617855620497e-17]],[[1.0380267250942831e-15,8.036634129396041e-19],[4.1521069003771324e-15,1.2871625047896268e-17]],[[1.15198746959921e-15,1.0321824058881842e-18],[4.60794987839684e-15,1.6526729759331355e-17]],[[9.29859956726218e-16,9.564848120605699e-19],[3.719439826904872e-15,1.5326582119279478e-17]],[[6.893399772002814e-16,7.170686780008474e-19],[2.7573599088011254e-15,1.1483915473134422e-17]],[[6.774962010106755e-16,8.241060961085244e-19],[2.709984804042702e-15,1.3196701538331981e-17]],[[5.133433657958209e-16,7.601226012580549e-19],[2.0533734631832836e-15,1.2167083515215012e-17]],[[6.361716461876116e-16,6.539429784733966e-19],[2.5446865847504464e-15,1.046785954041884e-17]],[[4.672323745847431e-16,7.617770330357049e-19],[1.8689294983389724e-15,1.2187248999729325e-17]],[[3.451117023049938e-16,5.206024301864498e-19],[1.3804468092199753e-15,8.332527196497727e-18]],[[4.0652692824264873e-16,4.395717999238836e-19],[1.626107712970595e-15,7.042974248441323e-18]],[[3.3130827034416894e-16,4.140644735868008e-19],[1.3252330813766758e-15,6.631554299984713e-18]],[[3.262533071529685e-16,3.870584991443686e-19],[1.305013228611874e-15,6.202313566195299e-18]],[[2.939124683740165e-16,3.7671005854479137e-19],[1.175649873496066e-15,6.037311016652211e-18]],[[2.751913508779182e-16,3.5410119777776483e-19],[1.1007654035116729e-15,5.673940947929206e-18]],[[2.341868144481964e-16,3.621909368702152e-19],[9.367472577927855e-16,5.803173004217421e-18]],[[2.1281784346485698e-16,2.108322889526191e-19],[8.512713738594279e-16,3.3775965693991567e-18]],[[2.858674439900916e-16,3.099894842303498e-19],[1.1434697759603664e-15,4.964750015406961e-18]],[[2.580453151592333e-16,2.208784035273831e-19],[1.0321812606369331e-15,3.5340104716273504e-18]],[[3.5649327176899697e-16,1.679183859651615e-19],[1.4259730870759879e-15,2.6931538727902073e-18]],[[2.592607146035248e-16,1.1930385594979054e-19],[1.0370428584140991e-15,1.9108063112849562e-18]],[[1.8501913945318036e-16,1.8253755147044394e-19],[7.400765578127214e-16,2.9230455606247293e-18]],[[1.8925000066809633e-16,1.0541121505798502e-19],[7.570000026723853e-16,1.6882790520514892e-18]],[[2.260546060582589e-16,8.073659352248736e-20],[9.042184242330355e-16,1.2916500322405846e-18]],[[1.5130394437949768e-16,1.0151657598527868e-19],[6.052157775179907e-16,1.6230269510689994e-18]],[[5.785951199584328e-17,9.122479125539318e-20],[2.314380479833731e-16,1.4612781158600886e-18]],[[9.100276386532034e-17,7.785988699213136e-20],[3.6401105546128137e-16,1.2467316740453002e-18]],[[8.452354161695743e-17,9.946850717122901e-20],[3.380941664678297e-16,1.5930784477961804e-18]],[[5.3285131133094716e-17,8.578754249285983e-20],[2.1314052453237886e-16,1.3725108850477024e-18]],[[5.85749773008666e-17,4.49025112233611e-20],[2.342999092034664e-16,7.182808739297351e-19]],[[4.9472319949014213e-17,4.39027519083679e-20],[1.9788927979605685e-16,7.033670632278892e-19]],[[6.206988976075813e-17,2.8934321345247394e-20],[2.4827955904303253e-16,4.632790394058948e-19]],[[2.8404655679944036e-17,3.065021622627072e-20],[1.1361862271977614e-16,4.898112089947406e-19]],[[3.2218466934655814e-17,4.549881791532914e-20],[1.2887386773862326e-16,7.269691697078648e-19]],[[3.470664778302955e-17,2.1657729902565713e-20],[1.388265911321182e-16,3.453313444353498e-19]],[[3.2891513294840115e-17,1.8322023457165978e-20],[1.3156605317936046e-16,2.9235941305250764e-19]],[[3.289294339491168e-17,1.8332319767579788e-20],[1.3157177357964673e-16,2.9252386956743935e-19]],[[3.088901963232455e-17,1.891647909127288e-20],[1.235560785292982e-16,3.019453712633552e-19]],[[3.1121197708913887e-17,1.9604518815850262e-20],[1.2448479083565555e-16,3.129498333040389e-19]],[[3.1823891301777465e-17,2.061571914661817e-20],[1.2729556520710986e-16,3.2915624610953954e-19]],[[3.1947467961144894e-17,1.8076383420105177e-20],[1.2778987184457958e-16,2.8851149885808485e-19]],[[4.348811383474576e-17,1.9362751942499587e-20],[1.7395245533898304e-16,3.0969280746721757e-19]],[[3.318020368744194e-17,2.0889252156286484e-20],[1.3272081474976777e-16,3.3452613986363016e-19]],[[2.221376297717989e-17,2.2192562649669503e-20],[8.885505190871956e-17,3.552814622497707e-19]],[[1.853546098048326e-17,1.2033822923359992e-20],[7.414184392193304e-17,1.924274625184624e-19]],[[1.5546576695651636e-17,1.189057110803881e-20],[6.218630678260655e-17,1.9028378936830902e-19]],[[1.8069059282800175e-17,5.057491504789562e-21],[7.22762371312007e-17,8.094345608533109e-20]],[[1.4723445937105253e-17,6.839704970106766e-21],[5.889378374842101e-17,1.0967816931251157e-19]],[[1.1190436827494435e-17,4.998669073423199e-21],[4.476174730997774e-17,7.999030391698554e-20]],[[7.196617488469352e-18,3.422770148419681e-21],[2.8786469953877407e-17,5.487941267258093e-20]],[[4.708507003621675e-18,2.9923048369433127e-21],[1.88340280144867e-17,4.795130486821696e-20]],[[4.655591785420903e-18,2.6457465918330455e-21],[1.8622367141683612e-17,4.2485003235797927e-20]],[[4.1317060390029875e-18,2.4696889254383688e-21],[1.652682415601195e-17,3.9621280955017565e-20]],[[7.500937060290466e-19,2.3953289816753534e-21],[3.0003748241161863e-18,3.841519365689279e-20]],[[1.9862594140353463e-18,2.7588348738001314e-21],[7.945037656141385e-18,4.422548783749529e-20]],[[1.011838579444367e-18,1.7419153510199035e-21],[4.047354317777468e-18,2.793892850513175e-20]],[[1.1027595097853482e-18,1.0675109344771286e-21],[4.411038039141393e-18,1.714403676582489e-20]],[[1.1294229336960074e-18,8.414247066483929e-22],[4.5176917347840295e-18,1.3509378821131961e-20]],[[6.536133005945233e-19,8.649854948780398e-22],[2.6144532023780933e-18,1.3886551534125735e-20]],[[2.740095478111712e-19,7.071588892061753e-22],[1.0960381912446849e-18,1.1347616746481632e-20]],[[3.5707211238095826e-19,4.62781150732842e-22],[1.428288449523833e-18,7.423514964663072e-21]],[[3.5701945433158627e-19,4.627785734636836e-22],[1.428077817326345e-18,7.42347162989237e-21]],[[2.6932885210835156e-19,4.19431981479681e-22],[1.0773154084334062e-18,6.724898968618168e-21]],[[2.9123098237525494e-19,2.7574470713187834e-22],[1.1649239295010198e-18,4.421019949389352e-21]],[[2.8615932582038067e-19,2.698610719388683e-22],[1.1446373032815227e-18,4.32802360084894e-21]],[[3.125584640517627e-19,2.6069814760194117e-22],[1.2502338562070507e-18,4.181735802060587e-21]],[[1.8992073224485002e-19,3.6528245981145295e-22],[7.596829289794001e-19,5.856812788975652e-21]],[[8.252156695100496e-20,1.856886231816669e-22],[3.3008626780401983e-19,2.9818896940942253e-21]],[[8.559803181374723e-20,2.224504578848901e-22],[3.4239212725498894e-19,3.5675350269799434e-21]],[[1.3593502098339158e-19,1.3304951022860746e-22],[5.437400839335663e-19,2.133482385619213e-21]],[[9.603992750545159e-20,8.602346737319223e-23],[3.8415971002180636e-19,1.3783361637370106e-21]],[[5.199034686461203e-20,5.383305921263409e-23],[2.0796138745844812e-19,8.603344489235764e-22]],[[6.206015745946966e-20,5.852707973341666e-23],[2.4824062983787864e-19,9.357639777966954e-22]],[[2.603525976302993e-20,4.1987788237207833e-23],[1.0414103905211972e-19,6.720136550397191e-22]],[[2.80340699234638e-20,3.659265227687284e-23],[1.121362796938552e-19,5.860252193552866e-22]],[[1.4423326435501893e-20,1.049094541223688e-23],[5.769330574200757e-20,1.6769123368751603e-22]],[[1.4453931915735283e-20,1.259234615641401e-23],[5.781572766294113e-20,2.0155065231445975e-22]],[[1.1230237919160631e-20,5.908022097139309e-24],[4.4920951676642525e-20,9.442240355282404e-23]],[[5.367495618226921e-21,5.058038043319016e-24],[2.1469982472907684e-20,8.078060429621803e-23]],[[2.8410402712174945e-21,4.7995246282852846e-24],[1.1364161084869978e-20,7.669918655893323e-23]],[[3.0066354948585597e-21,3.3957375483861304e-24],[1.2026541979434239e-20,5.425647356308266e-23]],[[1.1284788410512104e-21,2.339941337735263e-24],[4.5139153642048415e-21,3.738964909933855e-23]],[[1.0877463430075221e-21,1.7259051170232212e-24],[4.3509853720300884e-21,2.7583520606383426e-23]],[[5.847600263220924e-22,1.2914402341809943e-24],[2.3390401052883695e-21,2.0626439169084585e-23]],[[3.9790223792245915e-22,9.949592337341002e-25],[1.5916089516898366e-21,1.58887274886051e-23]],[[3.0312280192906944e-22,9.507303560498051e-25],[1.2124912077162778e-21,1.5190394850840185e-23]],[[2.2169464525687247e-22,8.418989996740503e-25],[8.867785810274899e-22,1.3455779897344019e-23]],[[1.1715703022272112e-22,6.458632974999493e-25],[4.686281208908845e-22,1.0319929032323173e-23]],[[1.627895355893274e-22,5.611422812726068e-25],[6.511581423573096e-22,8.967488580579096e-24]],[[2.547958281865996e-22,4.684546807723316e-25],[1.0191833127463984e-21,7.486115808871193e-24]],[[1.9952154334002655e-22,2.945603118050881e-25],[7.980861733601062e-22,4.70830007653442e-24]],[[8.930810162486108e-23,2.2666019237794058e-25],[3.5723240649944434e-22,3.626756260124102e-24]],[[4.7248916193890605e-23,1.2981790720492163e-25],[1.8899566477556242e-22,2.0767293878251647e-24]],[[5.123014560437727e-23,7.31733246715524e-26],[2.0492058241750907e-22,1.1712292397912376e-24]],[[3.005606753567222e-23,4.9892553357365476e-26],[1.202242701426889e-22,7.988160406831074e-25]],[[6.319995029312695e-24,1.5019050471221812e-26],[2.527998011725078e-23,2.40713456194213e-25]],[[9.447335795991174e-24,1.1710770454475887e-26],[3.7789343183964697e-23,1.8761735781228666e-25]],[[5.4312470812664714e-24,7.802227395539584e-27],[2.1724988325065886e-23,1.2499130383694268e-25]],[[3.857276277456915e-24,4.175612396925228e-27],[1.542910510982766e-23,6.691786391575944e-26]],[[2.5599897593881733e-24,2.4190957504858793e-27],[1.0239959037552693e-23,3.878558050271565e-26]],[[1.5486706854899134e-24,1.5125463743236593e-27],[6.1946827419596536e-24,2.424308297662642e-26]],[[1.0282914995910874e-24,7.950677611307601e-28],[4.1131659983643495e-24,1.2750423667772836e-26]],[[5.639215676254518e-25,3.7821902271875355e-28],[2.2556862705018073e-24,6.066539184257425e-27]],[[2.422436000766949e-25,1.7591842382706646e-28],[9.689744003067796e-25,2.822335287904121e-27]],[[1.495753557094788e-25,1.1342910610359095e-28],[5.983014228379152e-25,1.8184989672804184e-27]],[[5.1436439799039523e-26,6.286816456203994e-29],[2.057457591961581e-25,1.0083362770168592e-27]],[[3.3998022704775945e-26,4.926056760152826e-29],[1.3599209081910378e-25,7.8994069912661935e-28]],[[2.605871804357342e-26,3.654449443525565e-29],[1.0423487217429367e-25,5.862139726216932e-28]],[[2.213124775393232e-26,2.939087909197845e-29],[8.852499101572928e-26,4.716781527956823e-28]],[[1.6592353834475327e-26,2.2523000669735132e-29],[6.636941533790131e-26,3.615746734764905e-28]],[[1.6592583530032168e-26,2.252317042396797e-29],[6.637033412012867e-26,3.6157751366964265e-28]],[[1.0239245773904373e-26,1.4295113113000212e-29],[4.0956983095617493e-26,2.294339617056949e-28]],[[7.015263001445902e-27,9.480416169370092e-30],[2.806105200578361e-26,1.520585637893092e-28]],[[5.263668002473453e-27,6.268699928656451e-30],[2.1054672009893813e-26,1.0049811415380984e-28]],[[1.9740194599473762e-27,3.845589875425321e-30],[7.896077839789505e-27,6.168494839334155e-29]],[[1.3683304656805727e-27,2.1552189762427515e-30],[5.473321862722291e-27,3.456463668886394e-29]],[[5.328800299780682e-28,9.171613242085146e-31],[2.1315201199122726e-27,1.470934229828516e-29]],[[2.7510431227008947e-28,4.494030914615805e-31],[1.1004172490803579e-27,7.2046150512917e-30]],[[1.2893883265155324e-28,2.402375669931445e-31],[5.15755330606213e-28,3.8523571317039975e-30]],[[5.858280258875675e-29,9.320831014864767e-32],[2.34331210355027e-28,1.4952902284028691e-30]],[[3.30481920007444e-29,4.1687609086758775e-32],[1.321927680029776e-28,6.686487455344956e-31]],[[1.5306720851494047e-29,1.6473229780004583e-32],[6.122688340597619e-29,2.642162079809786e-31]],[[6.512773333662402e-30,7.773666210083753e-33],[2.605109333464961e-29,1.2464074194282524e-31]],[[2.3630064312012433e-30,3.108623077734864e-33],[9.452025724804973e-30,4.982601527676334e-32]],[[1.0153678005001609e-30,1.2784611123444323e-33],[4.0614712020006435e-30,2.04903828386649e-32]],[[3.6086749238488856e-31,5.089482861668289e-34],[1.4434699695395543e-30,8.15760072656879e-33]],[[1.6104774785358253e-31,1.9832041463960473e-34],[6.441909914143301e-31,3.178077683202077e-33]],[[6.101775147114835e-32,7.247208848432859e-35],[2.440710058845934e-31,1.1611067999415218e-33]],[[2.140987818781729e-32,2.385797210034892e-35],[8.563951275126915e-32,3.821613452927515e-34]],[[7.709133162488564e-33,7.519203080169622e-36],[3.0836532649954256e-32,1.2046448793908962e-34]],[[2.920309963424996e-33,2.7776257902120687e-36],[1.1681239853699984e-32,4.4497486028164787e-35]],[[2.2303431706312854e-33,2.126220851631962e-36],[8.921372682525142e-33,3.4064242025410684e-35]],[[1.768246036630049e-33,1.7282325981354226e-36],[7.072984146520196e-33,2.7690647605106837e-35]],[[1.510452515103056e-33,1.4119752610334894e-36],[6.041810060412224e-33,2.2624215609349836e-35]],[[1.2158263881482746e-33,1.0780079346640029e-36],[4.8633055525930985e-33,1.7273274860253474e-35]],[[1.2158241785933696e-33,1.0780071703101475e-36],[4.863296714373478e-33,1.72732627944845e-35]],[[5.087813073409741e-34,4.819216457584927e-37],[2.0351252293638964e-33,7.722660226973026e-36]],[[2.055055291699337e-34,1.8762375459490987e-37],[8.220221166797348e-34,3.006935257265749e-36]],[[7.569951814065485e-35,6.908131027037111e-38],[3.027980725626194e-34,1.1077144834591787e-36]],[[2.7984384450163254e-35,2.7159645029759086e-38],[1.1193753780065301e-34,4.355142274991377e-37]],[[9.482858216205831e-36,7.523420454784123e-39],[3.7931432864823323e-35,1.2064202023220115e-37]],[[2.769486714964277e-36,2.0019376335798697e-39],[1.1077946859857108e-35,3.210156233198672e-38]],[[7.2962783992409675e-37,5.905458181805541e-40],[2.918511359696387e-36,9.468981966883928e-39]],[[2.1339976373745294e-37,1.6682322230521225e-40],[8.535990549498117e-37,2.675495487335342e-39]],[[5.35664744129224e-38,4.130318365024055e-41],[2.142658976516896e-37,6.625455258314201e-40]],[[1.439476702024433e-38,9.827952288135377e-42],[5.757906808097732e-38,1.5767742340522684e-40]],[[3.634282033617291e-39,2.3398387246403986e-42],[1.4537128134469164e-38,3.755462232870368e-41]],[[8.777124213747838e-40,6.3675989491041365e-43],[3.510849685499135e-39,1.0217206055794132e-41]],[[1.7304568400541563e-40,1.3427146906364573e-43],[6.921827360216625e-40,2.1543115484637474e-42]],[[4.0896403210714805e-41,2.6884303942788253e-44],[1.6358561284285922e-40,4.314832814356498e-43]],[[8.90438599884155e-42,5.3232133897463626e-45],[3.56175439953662e-41,8.547263686498513e-44]],[[1.8688274415922202e-42,1.0855265594923955e-45],[7.475309766368881e-42,1.743360787901578e-44]],[[2.977578597556942e-43,2.01802594211082e-46],[1.1910314390227768e-42,3.24119044940336e-45]],[[5.487973438617968e-44,3.7691092239734535e-47],[2.195189375447187e-43,6.052863379592764e-46]],[[1.0576282470733684e-44,6.896769181097581e-48],[4.2305129882934737e-44,1.107494209249055e-46]],[[1.8907742226506866e-45,1.310443501416741e-48],[7.563096890602747e-45,2.103713003111322e-47]]],"values":[[[2.3389236264504404e-06,0.0],[9.355694505801762e-06,0.0]],[[2.3389236264505607e-06,2.141811356449575e-30],[9.355694505802243e-06,3.42689817031932e-29]],[[2.3389236264505607e-06,4.283622712899182e-30],[9.355694505802243e-06,6.853796340638691e-29]],[[2.3389236264505607e-06,6.425434069344127e-30],[9.355694505802243e-06,1.0280694510950603e-28]],[[2.3389236264505607e-06,8.567245425795061e-30],[9.355694505802243e-06,1.3707592681272098e-28]],[[2.3389236264505607e-06,2.784354763383406e-29],[9.355694505802243e-06,4.45496762141345e-28]],[[2.3389236264505607e-06,4.7119849841872625e-29],[9.355694505802243e-06,7.53917597469962e-28]],[[2.3389236264505607e-06,6.639615204991223e-29],[9.355694505802243e-06,1.0623384327985956e-27]],[[2.3389236264505607e-06,8.56724542579515e-29],[9.355694505802243e-06,1.370759268127224e-27]],[[2.3389236264505607e-06,2.7843547633909107e-28],[9.355694505802243e-06,4.454967621425457e-27]],[[2.3389236264505607e-06,4.711984984202319e-28],[9.355694505802243e-06,7.53917597472371e-27]],[[2.3389236264505607e-06,6.639615205013817e-28],[9.355694505802243e-06,1.0623384328022107e-26]],[[2.3389236264505607e-06,8.567245425825754e-28],[9.355694505802243e-06,1.3707592681321206e-26]],[[2.338923626450561e-06,2.784354763393269e-27],[9.355694505802244e-06,4.4549676214292303e-26]],[[2.338923626450561e-06,4.7119849841887516e-27],[9.355694505802244e-06,7.539175974702003e-26]],[[2.3389236264505615e-06,6.639615204984552e-27],[9.355694505802246e-06,1.0623384327975284e-25]],[[2.3389236264505615e-06,8.567245425792871e-27],[9.355694505802246e-06,1.3707592681268593e-25]],[[2.3389236264505653e-06,2.784354763391837e-26],[9.355694505802261e-06,4.454967621426939e-25]],[[2.3389236264505674e-06,4.711984984205167e-26],[9.35569450580227e-06,7.539175974728267e-25]],[[2.338923626450568e-06,6.639615205014064e-26],[9.355694505802271e-06,1.0623384328022503e-24]],[[2.338923626450573e-06,8.567245425825798e-26],[9.355694505802292e-06,1.3707592681321277e-24]],[[2.3389236264505653e-06,2.7843547633899453e-25],[9.355694505802261e-06,4.4549676214239124e-24]],[[2.33892362645055e-06,4.711984984196072e-25],[9.3556945058022e-06,7.539175974713716e-24]],[[2.3389236264505492e-06,6.6396152050027e-25],[9.355694505802197e-06,1.062338432800432e-23]],[[2.338923626450534e-06,8.567245425809794e-25],[9.355694505802136e-06,1.370759268129567e-23]],[[2.3389236264506064e-06,2.7843547633811268e-24],[9.355694505802426e-06,4.454967621409803e-23]],[[2.3389236264506437e-06,4.711984984183943e-24],[9.355694505802575e-06,7.539175974694309e-23]],[[2.338923626450691e-06,6.639615204983953e-24],[9.355694505802764e-06,1.0623384327974325e-22]],[[2.3389236264507584e-06,8.567245425788438e-24],[9.355694505803034e-06,1.37075926812615e-22]],[[2.3389236264508495e-06,2.784354763381515e-23],[9.355694505803398e-06,4.454967621410424e-22]],[[2.338923626451021e-06,4.7119849841863254e-23],[9.355694505804084e-06,7.539175974698121e-22]],[[2.3389236264511197e-06,6.639615204988487e-23],[9.355694505804479e-06,1.062338432798158e-21]],[[2.3389236264511896e-06,8.567245425792758e-23],[9.355694505804758e-06,1.3707592681268412e-21]],[[2.3389236264524953e-06,2.7843547633799334e-22],[9.355694505809981e-06,4.4549676214078934e-21]],[[2.3389236264538484e-06,4.711984984175084e-22],[9.355694505815394e-06,7.539175974680134e-21]],[[2.338923626455082e-06,6.639615204967838e-22],[9.355694505820328e-06,1.062338432794854e-20]],[[2.3389236264564077e-06,8.56724542575734e-22],[9.355694505825631e-06,1.3707592681211744e-20]],[[2.338923626469675e-06,2.784354763352057e-21],[9.3556945058787e-06,4.454967621363291e-20]],[[2.33892362648285e-06,4.711984984102024e-21],[9.3556945059314e-06,7.53917597456324e-20]],[[2.338923626496081e-06,6.639615204817747e-21],[9.355694505984324e-06,1.0623384327708397e-19]],[[2.3389236265093507e-06,8.567245425500348e-21],[9.355694506037403e-06,1.3707592680800559e-19]],[[2.338923626641678e-06,2.7843547630654425e-20],[9.355694506566712e-06,4.454967620904711e-19]],[[2.338923626773959e-06,4.711984983275532e-20],[9.355694507095836e-06,7.539175973240858e-19]],[[2.3389236269062872e-06,6.639615203180366e-20],[9.355694507625149e-06,1.0623384325088598e-18]],[[2.3389236270385896e-06,8.567245422778202e-20],[9.355694508154358e-06,1.3707592676445148e-18]],[[2.33892362836212e-06,2.7843547602097585e-19],[9.35569451344848e-06,4.4549676163356375e-18]],[[2.3389236296853867e-06,4.7119849751017135e-19],[9.355694518741547e-06,7.539175960162811e-18]],[[2.338923631008859e-06,6.639615186956824e-19],[9.355694524035437e-06,1.0623384299131059e-17]],[[2.338923632332407e-06,8.567245395772895e-19],[9.355694529329628e-06,1.3707592633236862e-17]],[[2.3389236455670706e-06,2.7843547316741854e-18],[9.355694582268283e-06,4.454967570678938e-17]],[[2.338923658803213e-06,4.71198489337826e-18],[9.355694635212853e-06,7.53917582940591e-17]],[[2.3389236720412654e-06,6.639615024681666e-18],[9.355694688165062e-06,1.0623384039492044e-16]],[[2.3389236852810714e-06,8.567245125587659e-18],[9.355694741124286e-06,1.370759220094255e-16]],[[2.3389238177786313e-06,2.7843544462622167e-17],[9.355695271114525e-06,4.454967114021969e-16]],[[2.338923950456039e-06,4.711984075952987e-17],[9.355695801824157e-06,7.539174521531719e-16]],[[2.338924083313127e-06,6.639613401593502e-17],[9.355696333252508e-06,1.0623381442563382e-15]],[[2.338924216350074e-06,8.567242423163278e-17],[9.355696865400296e-06,1.3707587877084187e-15]],[[2.3389255566097e-06,2.7843515908201166e-16],[9.3557022264388e-06,4.4549625453364354e-15]],[[2.338926914847838e-06,4.711975895316607e-16],[9.355707659391351e-06,7.539161432576061e-15]],[[2.3389282910654494e-06,6.639597152839387e-16],[9.355713164261798e-06,1.0623355444681082e-14]],[[2.3389296852630492e-06,8.56721536043336e-16],[9.355718741052197e-06,1.370754457692338e-14]],[[2.3389298423675723e-06,8.782881746047257e-16],[9.355719369470289e-06,1.405261079391736e-14]],[[2.3389299996970597e-06,8.998548093442502e-16],[9.355719998788239e-06,1.439767694976179e-14]],[[2.338930157251919e-06,9.214214402614007e-16],[9.355720629007675e-06,1.4742743044448526e-14]],[[2.3389303150317236e-06,9.42988067355766e-16],[9.355721260126895e-06,1.5087809077970992e-14]],[[2.338930488959371e-06,9.66726323672079e-16],[9.355721955837484e-06,1.5467621179046234e-14]],[[2.338930663159559e-06,9.90464575356003e-16],[9.355722652638236e-06,1.5847433206003602e-14]],[[2.3389308376321395e-06,1.014202822406958e-15],[9.355723350528558e-06,1.6227245158833828e-14]],[[2.3389310123774332e-06,1.0379410648243655e-15],[9.355724049509733e-06,1.6607057037527648e-14]],[[2.3389312050339836e-06,1.0640696045315297e-15],[9.355724820135934e-06,1.7025113672859525e-14]],[[2.338931398020681e-06,1.0901981386235734e-15],[9.355725592082724e-06,1.744317021834991e-14]],[[2.3389315913377587e-06,1.1163266670998783e-15],[9.355726365351035e-06,1.78612266739889e-14]],[[2.338931784985204e-06,1.1424551899596674e-15],[9.355727139940817e-06,1.8279283039764072e-14]],[[2.3389319985137403e-06,1.171214696280633e-15],[9.355727994054961e-06,1.8739435140920432e-14]],[[2.33893221244242e-06,1.1999741957951762e-15],[9.35572884976968e-06,1.9199587133174556e-14]],[[2.3389324267713847e-06,1.2287336885023076e-15],[9.355729707085539e-06,1.9659739016510614e-14]],[[2.338932641500489e-06,1.2574931744009685e-15],[9.355730566001957e-06,2.011989079091167e-14]],[[2.3389328783143524e-06,1.2891485650255351e-15],[9.35573151325741e-06,2.0626377040930088e-14]],[[2.3389331156128916e-06,1.3208039473990394e-15],[9.355732462451566e-06,2.1132863158932137e-14]],[[2.338933353396571e-06,1.3524593215202012e-15],[9.355733413586284e-06,2.1639349144897343e-14]],[[2.3389335916649845e-06,1.384114687387608e-15],[9.355734366659938e-06,2.2145834998803103e-14]],[[2.338933854486194e-06,1.4189575545429144e-15],[9.355735417944776e-06,2.2703320873318732e-14]],[[2.338934117894833e-06,1.453800411695351e-15],[9.355736471579331e-06,2.326080658778922e-14]],[[2.338934381890904e-06,1.4886432588430498e-15],[9.355737527563616e-06,2.3818292142184666e-14]],[[2.338934646474468e-06,1.523486095984334e-15],[9.355738585897872e-06,2.4375777536478256e-14]],[[2.3389349383790744e-06,1.5618373921651615e-15],[9.355739753516298e-06,2.4989398275408748e-14]],[[2.338935230995265e-06,1.6001886762184912e-15],[9.35574092398106e-06,2.5603018820300214e-14]],[[2.3389355243231544e-06,1.6385399481419732e-15],[9.355742097292617e-06,2.6216639171115047e-14]],[[2.338935818362883e-06,1.676891207933252e-15],[9.355743273451533e-06,2.6830259327815562e-14]],[[2.3389361428333396e-06,1.719104202016945e-15],[9.355744571333358e-06,2.7505667233199822e-14]],[[2.3389364681660306e-06,1.761317181396294e-15],[9.355745872664123e-06,2.8181074903315704e-14]],[[2.3389367943610165e-06,1.8035301460681444e-15],[9.355747177444066e-06,2.885648233811275e-14]],[[2.3389371214180227e-06,1.8457430960294593e-15],[9.35574848567209e-06,2.9531889537542356e-14]],[[2.338937482404655e-06,1.892206626992561e-15],[9.35574992961862e-06,3.027530603300676e-14]],[[2.338937844436011e-06,1.9386701401256083e-15],[9.355751377744043e-06,3.1018722243191655e-14]],[[2.338938207511865e-06,1.985133635424327e-15],[9.35575283004746e-06,3.176213816802866e-14]],[[2.3389385716321204e-06,2.031597112884595e-15],[9.355754286528481e-06,3.2505553807451855e-14]],[[2.3389389736249295e-06,2.082739171072844e-15],[9.355755894499718e-06,3.332382673853025e-14]],[[2.338939376883174e-06,2.1338812076388234e-15],[9.355757507532696e-06,3.4142099323654005e-14]],[[2.3389397814069e-06,2.185023222576803e-15],[9.3557591256276e-06,3.496037156273143e-14]],[[2.338940187196383e-06,2.236165215881408e-15],[9.355760748785531e-06,3.5778643455676526e-14]],[[2.3389406353094392e-06,2.292456884801024e-15],[9.355762541237757e-06,3.667931015847092e-14]],[[2.338941084955758e-06,2.348748527497176e-15],[9.355764339823031e-06,3.757997644169192e-14]],[[2.338941536135315e-06,2.4050401439623317e-15],[9.35576614454126e-06,3.848064230521901e-14]],[[2.3389419888479787e-06,2.4613317341894026e-15],[9.355767955391915e-06,3.9381307748938766e-14]],[[2.338942488918773e-06,2.5232915290994326e-15],[9.355769955675092e-06,4.0372664467596925e-14]],[[2.3389429908470487e-06,2.5852512922024536e-15],[9.355771963388195e-06,4.136402067734541e-14]],[[2.338943494632725e-06,2.64721102348863e-15],[9.3557739785309e-06,4.235537637802684e-14]],[[2.3389440002758622e-06,2.7091707229482415e-15],[9.355776001103449e-06,4.334673156948569e-14]],[[2.3389445589819397e-06,2.777369366189361e-15],[9.355778235927759e-06,4.4437909861462105e-14]],[[2.338945119938394e-06,2.845567970846591e-15],[9.355780479753576e-06,4.552908753609926e-14]],[[2.3389456831451327e-06,2.9137665369069255e-15],[9.355782732580531e-06,4.6620264593189073e-14]],[[2.3389462486020492e-06,2.9819650643570065e-15],[9.355784994408197e-06,4.7711441032517823e-14]],[[2.3389468735990707e-06,3.057030741356115e-15],[9.355787494396283e-06,4.891249186464731e-14]],[[2.3389475013223024e-06,3.1320963715445703e-15],[9.35579000528921e-06,5.0113541947809966e-14]],[[2.3389481317717994e-06,3.207161954904992e-15],[9.355792527087198e-06,5.131459128172772e-14]],[[2.3389487649476965e-06,3.28222749141979e-15],[9.355795059790786e-06,5.251563986611913e-14]],[[2.3389494650327322e-06,3.364851635743601e-15],[9.355797860130929e-06,5.3837626175474515e-14]],[[2.338950168420646e-06,3.447475723268574e-15],[9.355800673682584e-06,5.515961157605289e-14]],[[2.3389508751116196e-06,3.530099753971154e-15],[9.355803500446479e-06,5.6481596067477407e-14]],[[2.338951585105624e-06,3.6127237278287655e-15],[9.355806340422497e-06,5.780357964938684e-14]],[[2.3389523704104423e-06,3.703667388511945e-15],[9.35580948164177e-06,5.925867822052934e-14]],[[2.3389531597168355e-06,3.794610980265765e-15],[9.355812638867342e-06,6.071377568880745e-14]],[[2.3389539530247597e-06,3.8855545030593866e-15],[9.355815812099039e-06,6.216887205372774e-14]],[[2.338954750334194e-06,3.976497956861623e-15],[9.355819001336775e-06,6.362396731479126e-14]],[[2.33895563255432e-06,4.076598806576653e-15],[9.35582253021728e-06,6.52255809104886e-14]],[[2.338956519622268e-06,4.176699572627531e-15],[9.355826078489072e-06,6.682719316756602e-14]],[[2.33895741153826e-06,4.2768002549728e-15],[9.35582964615304e-06,6.84288040853602e-14]],[[2.3389583083021417e-06,4.3769008535711485e-15],[9.355833233208567e-06,7.003041366321018e-14]],[[2.338959300969503e-06,4.487080902116281e-15],[9.355837203878012e-06,7.17932944402441e-14]],[[2.3389602995102646e-06,4.597260849094433e-15],[9.355841198041058e-06,7.355617359221424e-14]],[[2.3389613039242073e-06,4.707440694450034e-15],[9.355845215696829e-06,7.531905111823151e-14]],[[2.3389623142114604e-06,4.817620438128707e-15],[9.355849256845841e-06,7.708192701742585e-14]],[[2.3389634330187133e-06,4.9388945221700704e-15],[9.355853732074853e-06,7.90223123624662e-14]],[[2.3389645589413805e-06,5.060168482885578e-15],[9.355858235765522e-06,8.09626957343025e-14]],[[2.338965691979569e-06,5.181442320201569e-15],[9.355862767918277e-06,8.29030771317562e-14]],[[2.33896683213299e-06,5.302716034044524e-15],[9.35586732853196e-06,8.484345655365095e-14]],[[2.3389680953195033e-06,5.436201161160741e-15],[9.355872381278013e-06,8.697921858797012e-14]],[[2.338969367126435e-06,5.569686138498843e-15],[9.35587746850574e-06,8.911497822585115e-14]],[[2.3389706475535935e-06,5.7031709659608394e-15],[9.355882590214374e-06,9.125073546572626e-14]],[[2.338971936601011e-06,5.836655643448319e-15],[9.355887746404045e-06,9.338649030602084e-14]],[[2.3389733654140443e-06,5.9835812764042015e-15],[9.355893461656177e-06,9.573730043387332e-14]],[[2.3389748046705033e-06,6.1305067274117475e-15],[9.355899218682013e-06,9.808810765056667e-14]],[[2.3389762543703567e-06,6.277431996339846e-15],[9.355905017481427e-06,1.0043891195400319e-13]],[[2.3389777145134737e-06,6.424357083058026e-15],[9.355910858053895e-06,1.027897133420953e-13]],[[2.3389793337582362e-06,6.586076458808988e-15],[9.355917335032945e-06,1.0537722335478907e-13]],[[2.3389809656551375e-06,6.7477956134737006e-15],[9.35592386262055e-06,1.0796472983012023e-13]],[[2.3389826102041042e-06,6.9095145468777474e-15],[9.355930440816417e-06,1.1055223276529816e-13]],[[2.3389842674050556e-06,7.071233258846706e-15],[9.355937069620222e-06,1.1313973215753212e-13]],[[2.338986106103411e-06,7.249235846281246e-15],[9.355944424413644e-06,1.1598777355730914e-13]],[[2.338987960129549e-06,7.427238164997207e-15],[9.355951840518196e-06,1.188358106576101e-13]],[[2.3389898294835464e-06,7.605240214760822e-15],[9.355959317934185e-06,1.2168384345469474e-13]],[[2.3389917141651513e-06,7.783241995341094e-15],[9.355966856660605e-06,1.2453187194486725e-13]],[[2.3389938063435063e-06,7.979167206211815e-15],[9.355975225374025e-06,1.2766667531980093e-13]],[[2.3389959170911504e-06,8.175092090363986e-15],[9.355983668364601e-06,1.3080147346726366e-13]],[[2.3389980464081067e-06,8.371016647488612e-15],[9.355992185632427e-06,1.339362663823116e-13]],[[2.339000194293913e-06,8.566940877275697e-15],[9.356000777175651e-06,1.3707105405998482e-13]],[[2.339002579927114e-06,8.782593156199833e-15],[9.356010319708456e-06,1.4052149052398965e-13]],[[2.339004988056585e-06,8.998245037752969e-15],[9.35601995222634e-06,1.4397192063009001e-13]],[[2.3390074186821846e-06,9.213896521523058e-15],[9.356029674728739e-06,1.4742234437169326e-13]],[[2.3390098718035364e-06,9.4295476070967e-15],[9.356039487214146e-06,1.5087276174218502e-13]],[[2.339012597947289e-06,9.66691303915736e-15],[9.356050391789155e-06,1.54670608656638e-13]],[[2.3390153513442955e-06,9.904277987737172e-15],[9.356061405377182e-06,1.5846844783543597e-13]],[[2.3390181319947506e-06,1.0141642452283496e-14],[9.356072527979002e-06,1.6226627926973676e-13]],[[2.3390209398978255e-06,1.0379006432244582e-14],[9.356083759591302e-06,1.6606410295071238e-13]],[[2.339024062047623e-06,1.0640271020562074e-14],[9.356096248190492e-06,1.702443363655963e-13]],[[2.3390272172134264e-06,1.0901535020388195e-14],[9.356108868853706e-06,1.7442456036466537e-13]],[[2.3390304053954323e-06,1.116279843098414e-14],[9.35612162158173e-06,1.7860477493609878e-13]],[[2.3390336265933756e-06,1.1424061251616398e-14],[9.356134506373502e-06,1.8278498006816053e-13]],[[2.3390372103161047e-06,1.1711631032509131e-14],[9.356148841264419e-06,1.873860965646406e-13]],[[2.339040834036634e-06,1.1999200096769993e-14],[9.356163336146535e-06,1.919872015950683e-13]],[[2.3390444977541676e-06,1.2286768443419534e-14],[9.35617799101667e-06,1.965882951437726e-13]],[[2.3390482014688474e-06,1.2574336071474517e-14],[9.35619280587539e-06,2.0118937719502182e-13]],[[2.3390523243660318e-06,1.2890859251568663e-14],[9.356209297464127e-06,2.0625374807920336e-13]],[[2.3390564957177457e-06,1.3207381558568701e-14],[9.356225982870983e-06,2.113181049939496e-13]],[[2.3390607155250593e-06,1.3523902991169202e-14],[9.356242862100237e-06,2.16382447918374e-13]],[[2.3390649837829887e-06,1.3840423548058543e-14],[9.356259935131955e-06,2.2144677683149058e-13]],[[2.3390697378489794e-06,1.4188814866123796e-14],[9.356278951395918e-06,2.2702103792379475e-13]],[[2.339074550614079e-06,1.4537205119913577e-14],[9.356298202456316e-06,2.325952819877777e-13]],[[2.3390794220775695e-06,1.4885594307675577e-14],[9.356317688310278e-06,2.3816950899540266e-13]],[[2.3390843522405275e-06,1.5233982427674242e-14],[9.35633740896211e-06,2.437437189189012e-13]],[[2.339089846702621e-06,1.5617449964153083e-14],[9.356359386810484e-06,2.498791995065376e-13]],[[2.33909541227029e-06,1.6000916202558645e-14],[9.35638164908116e-06,2.560146593251076e-13]],[[2.339101048950593e-06,1.638438114055667e-14],[9.356404195802372e-06,2.62150098337263e-13]],[[2.3391067567396102e-06,1.6767844775856846e-14],[9.356427026958441e-06,2.6828551650635963e-13]],[[2.339113121471284e-06,1.718991945521355e-14],[9.356452485885135e-06,2.7503871138091654e-13]],[[2.3391195723503515e-06,1.761199255037266e-14],[9.356478289401406e-06,2.8179188090844194e-13]],[[2.3391261093657276e-06,1.803406405824797e-14],[9.35650443746291e-06,2.885450250395569e-13]],[[2.3391327325288475e-06,1.8456133975732193e-14],[9.35653093011539e-06,2.9529814372454547e-13]],[[2.3391401221896005e-06,1.892070203132349e-14],[9.356560488758402e-06,3.027312326199268e-13]],[[2.3391476162032567e-06,1.938526815224427e-14],[9.356590464813027e-06,3.1016429056073963e-13]],[[2.3391552145639125e-06,1.984983233421778e-14],[9.35662085825565e-06,3.1759731747855645e-13]],[[2.339162917279524e-06,2.0314394573370938e-14],[9.356651669118095e-06,3.2503031331140865e-13]],[[2.3391715162310134e-06,2.0825733270754234e-14],[9.356686064924054e-06,3.332117324767744e-13]],[[2.33918024161476e-06,2.1337069603707253e-14],[9.35672096645904e-06,3.4139311381145235e-13]],[[2.339189093403636e-06,2.1848403566614608e-14],[9.356756373614544e-06,3.49574457225597e-13]],[[2.3391980715745673e-06,2.2359735154057065e-14],[9.35679228629827e-06,3.577557626325015e-13]],[[2.3392080999429127e-06,2.2922552098768474e-14],[9.35683239977165e-06,3.6676083375672725e-13]],[[2.3392182814571493e-06,2.3485366151585158e-14],[9.356873125828597e-06,3.757658586108796e-13]],[[2.339228616083075e-06,2.404817730486441e-14],[9.3569144643323e-06,3.847708370726762e-13]],[[2.339239103831033e-06,2.4610985551456568e-14],[9.356956415324132e-06,3.937757690277237e-13]],[[2.339250824635797e-06,2.523046193900642e-14],[9.357003298543188e-06,4.0368739123934203e-13]],[[2.339262730951794e-06,2.5849934785733637e-14],[9.357050923807176e-06,4.13598956798097e-13]],[[2.3392748227325456e-06,2.646940408275253e-14],[9.357099290930182e-06,4.2351046556181893e-13]],[[2.339287099997529e-06,2.7088869820195416e-14],[9.357148399990117e-06,4.334219173726264e-13]],[[2.3393008279552104e-06,2.77707080181495e-14],[9.357203311820842e-06,4.4433132855314376e-13]],[[2.3393147805600857e-06,2.8452541878826634e-14],[9.357259122240343e-06,4.552406703375991e-13]],[[2.339328957868861e-06,2.913437138827663e-14],[9.357315831475444e-06,4.661499425027913e-13]],[[2.3393433598526056e-06,2.9816196534073344e-14],[9.357373439410422e-06,4.770591448499039e-13]],[[2.33935947176471e-06,3.0566672435904956e-14],[9.35743788705884e-06,4.890667592954551e-13]],[[2.339375855791075e-06,3.131714301965819e-14],[9.3575034231643e-06,5.010742886522089e-13]],[[2.339392511979244e-06,3.2067608262859596e-14],[9.357570047916975e-06,5.130817325605926e-13]],[[2.339409440329606e-06,3.281806815367973e-14],[9.357637761318423e-06,5.250890908313382e-13]],[[2.3394283878906646e-06,3.364408876741551e-14],[9.357713551562658e-06,5.383054206710457e-13]],[[2.3394476650587028e-06,3.4470102848040447e-14],[9.357790660234811e-06,5.515216459815457e-13]],[[2.3394672718356816e-06,3.5296110373192227e-14],[9.357869087342726e-06,5.647377664050449e-13]],[[2.33948720826956e-06,3.612211131884491e-14],[9.35794883307824e-06,5.779537815571314e-13]],[[2.3395095331721573e-06,3.703127811752438e-14],[9.35803813268863e-06,5.925004503604925e-13]],[[2.339532257400975e-06,3.794043688003683e-14],[9.3581290296039e-06,6.07046990585884e-13]],[[2.339555380930178e-06,3.884958758430636e-14],[9.358221523720712e-06,6.215934018800965e-13]],[[2.339578903576535e-06,3.9758730197957394e-14],[9.35831561430614e-06,6.36139683725125e-13]],[[2.339605256407622e-06,4.0759408780217893e-14],[9.358421025630488e-06,6.521505410714131e-13]],[[2.3396320928576467e-06,4.1760077480572374e-14],[9.358528371430587e-06,6.681612403080792e-13]],[[2.3396594127412465e-06,4.276073626322399e-14],[9.358637650964986e-06,6.841717808623797e-13]],[[2.339687216239386e-06,4.3761385078542846e-14],[9.358748864957544e-06,7.001821619402426e-13]],[[2.3397183783257864e-06,4.4862781828883904e-14],[9.358873513303146e-06,7.178045099827916e-13]],[[2.3397501261043512e-06,4.596416639853911e-14],[9.359000504417405e-06,7.354266631354559e-13]],[[2.339782459635524e-06,4.706553874381888e-14],[9.359129838542097e-06,7.530486206992109e-13]],[[2.3398153785247705e-06,4.816689880019126e-14],[9.359261514099082e-06,7.706703816415534e-13]],[[2.339852289175598e-06,4.937914511135207e-14],[9.359409156702391e-06,7.900663226658648e-13]],[[2.3398899090821787e-06,5.059137640230299e-14],[9.359559636328715e-06,8.094620233681782e-13]],[[2.3399282384736523e-06,5.18035926106185e-14],[9.35971295389461e-06,8.288574827496957e-13]],[[2.3399672767062424e-06,5.301579362260199e-14],[9.35986910682497e-06,8.482526989912825e-13]],[[2.3400110657054898e-06,5.4350038587144283e-14],[9.360044262821959e-06,8.6960061848044e-13]],[[2.3400557138357784e-06,5.5684265008961136e-14],[9.360222855343114e-06,8.909482412876922e-13]],[[2.340101220560201e-06,5.701847273399726e-14],[9.360404882240804e-06,9.12295564948168e-13]],[[2.3401475861907098e-06,5.835266171019753e-14],[9.360590344762839e-06,9.336425886290005e-13]],[[2.340199613286115e-06,5.982117392766772e-14],[9.36079845314446e-06,9.571387841783749e-13]],[[2.340252680280149e-06,6.128966315922555e-14],[9.361010721120596e-06,9.80634611955284e-13]],[[2.3403067875682604e-06,6.275812928688169e-14],[9.361227150273042e-06,1.004130070071918e-12]],[[2.340361934331863e-06,6.422657216646951e-14],[9.361447737327452e-06,1.0276251562216305e-12]],[[2.3404238362561704e-06,6.5842851666998e-14],[9.361695345024682e-06,1.0534856283166096e-12]],[[2.3404869974209136e-06,6.745910265915108e-14],[9.361947989683654e-06,1.0793456442802617e-12]],[[2.3405514179686672e-06,6.907532501706616e-14],[9.362205671874669e-06,1.105205202098811e-12]],[[2.3406170971878975e-06,7.069151851822642e-14],[9.36246838875159e-06,1.131064298212013e-12]],[[2.3406908454627168e-06,7.247041973271713e-14],[9.362763381850867e-06,1.1595267177512191e-12]],[[2.3407661183595996e-06,7.42492855906639e-14],[9.363064473438398e-06,1.1879885715890958e-12]],[[2.3408429157825496e-06,7.602811581601098e-14],[9.363371663130199e-06,1.2164498553087834e-12]],[[2.3409212373953918e-06,7.780691024922581e-14],[9.363684949581567e-06,1.2449105663577968e-12]],[[2.34100920711887e-06,7.976477715711843e-14],[9.36403682847548e-06,1.2762364370175128e-12]],[[2.3410990228149033e-06,8.172260002735447e-14],[9.364396091259613e-06,1.3075616030789791e-12]],[[2.341190683874363e-06,8.368037863366889e-14],[9.364762735497453e-06,1.338886060922001e-12]],[[2.3412841899588054e-06,8.563811265231191e-14],[9.365136759835221e-06,1.370209805366627e-12]],[[2.341389244176369e-06,8.779292702325948e-14],[9.365556976705475e-06,1.4046868354679405e-12]],[[2.341496532632247e-06,8.99476866161117e-14],[9.365986130528988e-06,1.4391629891251106e-12]],[[2.341606054728827e-06,9.210239091392366e-14],[9.366424218915307e-06,1.4736382580670769e-12]],[[2.3417178100069334e-06,9.42570395025357e-14],[9.366871240027733e-06,1.508112635667349e-12]],[[2.341843399463642e-06,9.662858387548593e-14],[9.367373597854567e-06,1.546057345841839e-12]],[[2.3419716930189023e-06,9.900005972808815e-14],[9.367886772075609e-06,1.584000959697583e-12]],[[2.3421026897357513e-06,1.0137146655579525e-13],[9.368410758943005e-06,1.6219434691619033e-12]],[[2.3422363889793527e-06,1.0374280379932185e-13],[9.36894555591741e-06,1.6598848652863199e-12]],[[2.3423866744030347e-06,1.0635283977071624e-13],[9.369546697612139e-06,1.7016454410877454e-12]],[[2.342540231941349e-06,1.0896279007074058e-13],[9.370160927765397e-06,1.7434046461559124e-12]],[[2.3426970606176496e-06,1.1157265397598923e-13],[9.370788242470598e-06,1.7851624689164425e-12]],[[2.3428571592105052e-06,1.1418243068197773e-13],[9.371428636842021e-06,1.826918896497686e-12]],[[2.343037157818623e-06,1.1705489515134548e-13],[9.372148631274492e-06,1.8728783283321317e-12]],[[2.3432211153315824e-06,1.199272520999246e-13],[9.37288446132633e-06,1.9188360398449884e-12]],[[2.3434090301553838e-06,1.2279950074670133e-13],[9.373636120621535e-06,1.96479201854018e-12]],[[2.3436009007398356e-06,1.2567163997890179e-13],[9.374403602959342e-06,2.010746246613466e-12]],[[2.3438166630264362e-06,1.2883285930441344e-13],[9.375266652105745e-06,2.06132575622904e-12]],[[2.3440372139902655e-06,1.3199394369020071e-13],[9.376148855961062e-06,2.1119031068230975e-12]],[[2.344262551469242e-06,1.3515489178505877e-13],[9.377050205876967e-06,2.1624782767765506e-12]],[[2.344492673376029e-06,1.383157023779131e-13],[9.377970693504116e-06,2.2130512467123978e-12]],[[2.344751495909861e-06,1.417946276252826e-13],[9.379005983639444e-06,2.2687140511827546e-12]],[[2.3450161093518214e-06,1.4527338295055498e-13],[9.380064437407285e-06,2.324374136917553e-12]],[[2.3452865109193825e-06,1.4875196664817892e-13],[9.38114604367753e-06,2.3800314766282246e-12]],[[2.3455626975047187e-06,1.522303769638874e-13],[9.382250790018875e-06,2.4356860422467503e-12]],[[2.345873379099781e-06,1.560588405191255e-13],[9.383493516399123e-06,2.496941459776556e-12]],[[2.3461910618117936e-06,1.5988708968874787e-13],[9.384764247247174e-06,2.5581934471595704e-12]],[[2.3465157415788146e-06,1.6371512219558408e-13],[9.386062966315258e-06,2.6194419679614034e-12]],[[2.346847414352626e-06,1.675429357572888e-13],[9.387389657410505e-06,2.6806869856648677e-12]],[[2.3472205642863973e-06,1.7175593202634525e-13],[9.38888225714559e-06,2.7480949267859188e-12]],[[2.347602175744262e-06,1.7596865721770063e-13],[9.390408702977049e-06,2.8154985306933652e-12]],[[2.347992243071652e-06,1.8018110833253062e-13],[9.391968972286608e-06,2.8828977494064673e-12]],[[2.348390760498859e-06,1.843932823116409e-13],[9.393563041995436e-06,2.950292533978564e-12]],[[2.3488391686333554e-06,1.8902927367021438e-13],[9.395356674533422e-06,3.0244683967491437e-12]],[[2.349297799428063e-06,1.9366492156415744e-13],[9.397191197712253e-06,3.09863876412374e-12]],[[2.34976664495599e-06,1.9830022197575475e-13],[9.39906657982396e-06,3.1728035718195067e-12]],[[2.3502456972108973e-06,2.02935170866225e-13],[9.400982788843589e-06,3.24696275521654e-12]],[[2.350784777582213e-06,2.0803642087437338e-13],[9.403139110328852e-06,3.3285827566583155e-12]],[[2.3513362028004496e-06,2.131372347704376e-13],[9.405344811201798e-06,3.4101957803558726e-12]],[[2.3518999617056988e-06,2.1823760716250302e-13],[9.407599846822795e-06,3.491801740039369e-12]],[[2.3524760430737282e-06,2.2333753271481105e-13],[9.409904172294913e-06,3.5734005503374606e-12]],[[2.3531243649217424e-06,2.2895046804617165e-13],[9.41249745968697e-06,3.663207517307101e-12]],[[2.3537875865399165e-06,2.3456284840404785e-13],[9.415150346159666e-06,3.753005604764446e-12]],[[2.3544656923283038e-06,2.4017466666452374e-13],[9.417862769313215e-06,3.842794698727896e-12]],[[2.355158666522755e-06,2.4578591571570297e-13],[9.42063466609102e-06,3.932574685408161e-12]],[[2.3559385897161595e-06,2.5196151829184835e-13],[9.423754358864638e-06,4.031384328752374e-12]],[[2.3567364856934277e-06,2.581364132028474e-13],[9.42694594277371e-06,4.130182649536349e-12]],[[2.357552332802296e-06,2.643105909836776e-13],[9.430209331209184e-06,4.228969496321132e-12]],[[2.358386109201847e-06,2.7048404222351925e-13],[9.433544436807389e-06,4.3277447185349985e-12]],[[2.3593245438467774e-06,2.7727827279445494e-13],[9.43729817538711e-06,4.436452410385487e-12]],[[2.360284643845877e-06,2.840715991812809e-13],[9.441138575383509e-06,4.5451456353966326e-12]],[[2.361266379146501e-06,2.9086400886346253e-13],[9.445065516586004e-06,4.6538241932417386e-12]],[[2.362269719394191e-06,2.97655489339459e-13],[9.449078877576764e-06,4.762487883898006e-12]],[[2.3633990312043108e-06,3.051297431464128e-13],[9.453596124817243e-06,4.88207594828526e-12]],[[2.3645544394280635e-06,3.126028394658378e-13],[9.458217757712254e-06,5.001645493010177e-12]],[[2.3657359021030853e-06,3.2007476173306306e-13],[9.462943608412341e-06,5.1211962530404816e-12]],[[2.366943376674063e-06,3.27545493392341e-13],[9.467773506696251e-06,5.240727963486669e-12]],[[2.3683024579252782e-06,3.357670879874919e-13],[9.473209831701113e-06,5.372273481467601e-12]],[[2.3696929424788425e-06,3.4398719815693575e-13],[9.47877176991537e-06,5.503795248816749e-12]],[[2.3711147707776254e-06,3.522058019782215e-13],[9.484459083110502e-06,5.635292914778154e-12]],[[2.3725678821663362e-06,3.604228775716342e-13],[9.490271528665345e-06,5.766766129279622e-12]],[[2.3742034062293265e-06,3.694655719103365e-13],[9.496813624917306e-06,5.911449244428837e-12]],[[2.375876671609704e-06,3.785063593089648e-13],[9.503506686438815e-06,6.056101848770494e-12]],[[2.3775875923915636e-06,3.875452108133874e-13],[9.510350369566255e-06,6.200723479042791e-12]],[[2.379336080846276e-06,3.965820975627641e-13],[9.517344323385104e-06,6.345313673476577e-12]],[[2.3813039572629125e-06,4.0652664026738445e-13],[9.52521582905165e-06,6.5044263641282645e-12]],[[2.3833171176106954e-06,4.1646872947887597e-13],[9.533268470442781e-06,6.663499799194231e-12]],[[2.3853754375801517e-06,4.264083270485969e-13],[9.541501750320607e-06,6.822533368301888e-12]],[[2.3874787905208706e-06,4.3634539495400063e-13],[9.549915162083482e-06,6.981526463096151e-12]],[[2.3898458479242882e-06,4.472800978333696e-13],[9.559383391697153e-06,7.15648171868211e-12]],[[2.392267133210501e-06,4.58211639699875e-13],[9.569068532842003e-06,7.331386398459044e-12]],[[2.3947424690095286e-06,4.691399704059884e-13],[9.578969876038114e-06,7.506239700073979e-12]],[[2.39727167553805e-06,4.800650399902344e-13],[9.5890867021522e-06,7.681040824150752e-12]],[[2.4001176215644848e-06,4.920863707169949e-13],[9.600470486257939e-06,7.87338212807295e-12]],[[2.40302836807163e-06,5.041036241185048e-13],[9.61211347228652e-06,8.065658195308791e-12]],[[2.4060036680276197e-06,5.161167344061274e-13],[9.624014672110479e-06,8.257867973249907e-12]],[[2.4090432728936308e-06,5.281256360848462e-13],[9.636173091574523e-06,8.450010413985808e-12]],[[2.412462993618075e-06,5.41338820663114e-13],[9.6498519744723e-06,8.661421383144502e-12]],[[2.4159599854812132e-06,5.545467409727259e-13],[9.663839941924853e-06,8.872748124680291e-12]],[[2.41953391449557e-06,5.677493111245582e-13],[9.67813565798228e-06,9.083989264380036e-12]],[[2.4231844468694684e-06,5.809464457408364e-13],[9.692737787477873e-06,9.295143436212133e-12]],[[2.4272907306082265e-06,5.954660693632451e-13],[9.709162922432906e-06,9.527457434777826e-12]],[[2.431488975621852e-06,6.099788923169776e-13],[9.725955902487408e-06,9.759662623526493e-12]],[[2.4357787423322713e-06,6.244848029110401e-13],[9.743114969329085e-06,9.99175721541898e-12]],[[2.440159594709159e-06,6.38983690194056e-13],[9.760638378836636e-06,1.0223739435249903e-11]],[[2.4450863625740486e-06,6.549342794720071e-13],[9.780345450296194e-06,1.0478948890424032e-11]],[[2.450122390484499e-06,6.708760803862304e-13],[9.800489561937997e-06,1.07340177329292e-11]],[[2.4552671156841848e-06,6.868089481985277e-13],[9.821068462736739e-06,1.0988943646975958e-11]],[[2.4605199821539925e-06,7.027327391981768e-13],[9.84207992861597e-06,1.1243724333214304e-11]],[[2.466426148325964e-06,7.202492992613124e-13],[9.865704593303856e-06,1.1523989328919706e-11]],[[2.47246193978938e-06,7.377545023583609e-13],[9.88984775915752e-06,1.1804072614668372e-11]],[[2.478626638498322e-06,7.552481626405877e-13],[9.914506553993288e-06,1.2083971216908546e-11]],[[2.484919531642889e-06,7.727300960029705e-13],[9.939678126571556e-06,1.2363682189987606e-11]],[[2.4919934418273634e-06,7.91958582663215e-13],[9.967973767309454e-06,1.2671338021619965e-11]],[[2.499220859996721e-06,8.111724002613491e-13],[9.996883439986885e-06,1.297875915021362e-11]],[[2.5066008426469406e-06,8.303713117391177e-13],[1.0026403370587763e-05,1.3285941782872251e-11]],[[2.514132444494916e-06,8.495550836132121e-13],[1.0056529777979664e-05,1.3592882183898268e-11]],[[2.5225965891466273e-06,8.706527702783417e-13],[1.009038635658651e-05,1.3930445229104548e-11]],[[2.5312420006310636e-06,8.917315292713071e-13],[1.0124968002524254e-05,1.4267705434099212e-11]],[[2.5400673923517075e-06,9.127910595372741e-13],[1.016026956940683e-05,1.4604657982050078e-11]],[[2.549071461366889e-06,9.338310674044553e-13],[1.0196285845467556e-05,1.4941298174252994e-11]],[[2.559187176395516e-06,9.569667700242676e-13],[1.0236748705582065e-05,1.5311469492272797e-11]],[[2.56951596053282e-06,9.800781004324926e-13],[1.027806384213128e-05,1.5681250858207413e-11]],[[2.580055971393412e-06,1.0031646896212683e-12],[1.0320223885573647e-05,1.605063636798756e-11]],[[2.590805318939736e-06,1.026226177833437e-12],[1.0363221275758944e-05,1.6419620265553948e-11]],[[2.6028767598622543e-06,1.0515803879190888e-12],[1.0411507039449017e-05,1.6825287725782385e-11]],[[2.6151968088385904e-06,1.0769033113693645e-12],[1.0460787235354362e-05,1.7230454604115087e-11]],[[2.6277627355919177e-06,1.1021945002601937e-12],[1.0511050942367671e-05,1.7635113733836043e-11]],[[2.640571740226016e-06,1.127453520700516e-12],[1.0562286960904064e-05,1.8039258172755076e-11]],[[2.6549481364002573e-06,1.1552182940091899e-12],[1.0619792545601029e-05,1.848349467400456e-11]],[[2.6696116475785843e-06,1.1829430609130727e-12],[1.0678446590314337e-05,1.8927091078279443e-11]],[[2.6845582759120394e-06,1.2106272953236278e-12],[1.0738233103648158e-05,1.937003896824544e-11]],[[2.6997839337964016e-06,1.2382704821184346e-12],[1.0799135735185606e-05,1.981233010202297e-11]],[[2.7168603225782737e-06,1.2686491209742753e-12],[1.0867441290313095e-05,2.029838849002279e-11]],[[2.7342640090167687e-06,1.2989767656804518e-12],[1.0937056036067075e-05,2.078363097867986e-11]],[[2.751989176031918e-06,1.329252797490975e-12],[1.1007956704127672e-05,2.1268047668150404e-11]],[[2.7700298886569725e-06,1.3594766554412826e-12],[1.108011955462789e-05,2.175162958308873e-11]],[[2.7902447719269673e-06,1.3926829624576716e-12],[1.116097908770787e-05,2.2282930710447693e-11]],[[2.8108263989807834e-06,1.4258248325443561e-12],[1.1243305595923133e-05,2.2813200855900662e-11]],[[2.8317663838188516e-06,1.4589016473184086e-12],[1.1327065535275406e-05,2.3342430125422812e-11]],[[2.853056163131776e-06,1.4919127876792575e-12],[1.1412224652527104e-05,2.3870608613498566e-11]],[[2.876883651484612e-06,1.5281713208078017e-12],[1.1507534605938449e-05,2.445074542095234e-11]],[[2.901112435569906e-06,1.5643488881455733e-12],[1.1604449742279625e-05,2.5029586787057163e-11]],[[2.9257303890245748e-06,1.6004450320361718e-12],[1.1702921556098299e-05,2.5607125389396095e-11]],[[2.950725196020013e-06,1.6364594742913453e-12],[1.1802900784080053e-05,2.61833567770404e-11]],[[2.978657598614038e-06,1.676005606530417e-12],[1.1914630394456152e-05,2.6816095249159204e-11]],[[3.007014595015243e-06,1.7154520267690448e-12],[1.2028058380060972e-05,2.7447238343359866e-11]],[[3.035779157288895e-06,1.754798247581453e-12],[1.214311662915558e-05,2.8076778260891637e-11]],[[3.064934124159469e-06,1.794043937605888e-12],[1.2259736496637876e-05,2.8704709699990012e-11]],[[3.0974556000462474e-06,1.837125283009647e-12],[1.238982240018499e-05,2.9394011681690564e-11]],[[3.1304062599466958e-06,1.880085372503087e-12],[1.2521625039786783e-05,3.008137358599623e-11]],[[3.1637632454204007e-06,1.9229247301464713e-12],[1.2655052981681603e-05,3.076680379786614e-11]],[[3.1975038079735833e-06,1.9656438483908585e-12],[1.2790015231894333e-05,3.145031019647033e-11]],[[3.2350582719185413e-06,2.0125264372099057e-12],[1.2940233087674165e-05,3.22004321949497e-11]],[[3.2730200696798376e-06,2.0592661011880112e-12],[1.309208027871935e-05,3.2948267416382016e-11]],[[3.3113594982835888e-06,2.105865413828004e-12],[1.3245437993134355e-05,3.369385703662236e-11]],[[3.3500470826768674e-06,2.1523271222581074e-12],[1.340018833070747e-05,3.443724500954081e-11]],[[3.3929977853161706e-06,2.2033115301925345e-12],[1.3571991141264682e-05,3.5252996261656613e-11]],[[3.4362959471584916e-06,2.2541367238626917e-12],[1.3745183788633966e-05,3.606620010914891e-11]],[[3.479902935777717e-06,2.3048068869779626e-12],[1.3919611743110868e-05,3.687692349094406e-11]],[[3.5237803675042464e-06,2.355326327459195e-12],[1.4095121470016986e-05,3.768523533324518e-11]],[[3.572343160278864e-06,2.4107645770171728e-12],[1.4289372641115456e-05,3.857224822620618e-11]],[[3.6211373998767585e-06,2.466033902493481e-12],[1.4484549599507034e-05,3.9456558359634e-11]],[[3.670114052723835e-06,2.5211424238937773e-12],[1.468045621089534e-05,4.0338295652579437e-11]],[[3.719225176199815e-06,2.5761004170212058e-12],[1.487690070479926e-05,4.1217624516566175e-11]],[[3.773381608071957e-06,2.6364347383102523e-12],[1.5093526432287828e-05,4.218297475458135e-11]],[[3.827585710904002e-06,2.6966246618828543e-12],[1.531034284361601e-05,4.314601465404807e-11]],[[3.88178109373589e-06,2.7566928948966394e-12],[1.552712437494356e-05,4.410710752779789e-11]],[[3.935913951915366e-06,2.816662947773395e-12],[1.5743655807661463e-05,4.506662954075987e-11]],[[3.995364220692187e-06,2.8825862366621892e-12],[1.5981456882768748e-05,4.612140346991377e-11]],[[4.05461149366465e-06,2.9484477353631735e-12],[1.62184459746586e-05,4.7175188777216616e-11]],[[4.113593095998886e-06,3.0142710596358553e-12],[1.6454372383995546e-05,4.822836331203134e-11]],[[4.17224833942884e-06,3.0800769266397335e-12],[1.668899335771536e-05,4.9281258545299677e-11]],[[4.236362603817244e-06,3.1525165845838778e-12],[1.6945450415268977e-05,5.044029458240219e-11]],[[4.299936076159871e-06,3.2250020706564933e-12],[1.7199744304639483e-05,5.1600063875632386e-11]],[[4.362898549312688e-06,3.2975826507626606e-12],[1.7451594197250752e-05,5.27613546730311e-11]],[[4.425184942408463e-06,3.3703195858016426e-12],[1.7700739769633853e-05,5.39251471427022e-11]],[[4.492891552891431e-06,3.45064673014121e-12],[1.7971566211565723e-05,5.5210383098901615e-11]],[[4.559638593990889e-06,3.5313453209546773e-12],[1.8238554375963555e-05,5.650156217834293e-11]],[[4.625364616011167e-06,3.612497439475345e-12],[1.8501458464044666e-05,5.779999767578456e-11]],[[4.690014937272338e-06,3.694168779448688e-12],[1.8760059749089353e-05,5.910674068485589e-11]],[[4.759873206879871e-06,3.784731434986918e-12],[1.9039492827519484e-05,6.055574485416647e-11]],[[4.828310055317608e-06,3.876066982703945e-12],[1.9313240221270433e-05,6.201711523538739e-11]],[[4.8952729311706845e-06,3.968266065283847e-12],[1.9581091724682738e-05,6.349230209537173e-11]],[[4.960717592343361e-06,4.061442876917646e-12],[1.9842870369373444e-05,6.498313252549137e-11]],[[5.030955613292577e-06,4.165285932425816e-12],[2.0123822453170307e-05,6.664462287912411e-11]],[[5.0992778098474276e-06,4.2706266164428545e-12],[2.039711123938971e-05,6.83300751499818e-11]],[[5.16566016608282e-06,4.377587089782493e-12],[2.066264066433128e-05,7.004144390389471e-11]],[[5.230087428249285e-06,4.486274543833196e-12],[2.092034971299714e-05,7.178044419120229e-11]],[[5.298731417106885e-06,4.608061441541726e-12],[2.119492566842754e-05,7.372903547761505e-11]],[[5.364991836337483e-06,4.732317415569505e-12],[2.1459967345349933e-05,7.571713175780194e-11]],[[5.428874272905545e-06,4.859235428956405e-12],[2.171549709162218e-05,7.774782043957183e-11]],[[5.490391731381914e-06,4.9889291031342715e-12],[2.1961566925527657e-05,7.982291947010543e-11]],[[5.555381003982245e-06,5.1349758340859805e-12],[2.222152401592898e-05,8.215966716526068e-11]],[[5.617517057846946e-06,5.284626970112907e-12],[2.2470068231387784e-05,8.45540850354513e-11]],[[5.6767959495012665e-06,5.438138662635949e-12],[2.2707183798005066e-05,8.701027148928273e-11]],[[5.733220476375415e-06,5.595776854707966e-12],[2.293288190550166e-05,8.953248163134231e-11]],[[5.792029926701478e-06,5.774276544787288e-12],[2.3168119706805912e-05,9.238847533417716e-11]],[[5.847364634516122e-06,5.958143892116531e-12],[2.338945853806449e-05,9.533035125275954e-11]],[[5.899166883907989e-06,6.1475254872226105e-12],[2.3596667535631957e-05,9.836045483760875e-11]],[[5.94734893086309e-06,6.3426311761212315e-12],[2.378939572345236e-05,1.0148214361290609e-10]],[[5.996071816328795e-06,6.564318459515787e-12],[2.398428726531518e-05,1.0502913730521883e-10]],[[6.040124541395814e-06,6.7936522742811485e-12],[2.4160498165583257e-05,1.0869847511930564e-10]],[[6.079329812887021e-06,7.031017125623594e-12],[2.4317319251548084e-05,1.1249630916586443e-10]],[[6.113491443386672e-06,7.276739506224873e-12],[2.4453965773546687e-05,1.1642786337024412e-10]],[[6.145007513730256e-06,7.557148805987257e-12],[2.4580030054921024e-05,1.2091440757891855e-10]],[[6.169851397833572e-06,7.848203554761816e-12],[2.4679405591334287e-05,1.255712786761616e-10]],[[6.187714871853444e-06,8.150117829179246e-12],[2.4750859487413774e-05,1.3040190191275556e-10]],[[6.198321003452449e-06,8.46305703964944e-12],[2.4793284013809796e-05,1.3540892391918805e-10]],[[6.201345466184767e-06,8.820198446773346e-12],[2.480538186473907e-05,1.4112318045989394e-10]],[[6.1951040633038835e-06,9.190084871335516e-12],[2.4780416253215534e-05,1.4704135747001529e-10]],[[6.17945742290898e-06,9.571589791299156e-12],[2.471782969163592e-05,1.531454308994329e-10]],[[6.154342505710423e-06,9.963184610808286e-12],[2.461737002284169e-05,1.5941094349452823e-10]],[[6.115808224884123e-06,1.0403789267550554e-11],[2.4463232899536492e-05,1.6646061423054665e-10]],[[6.066103046484363e-06,1.0851956012555563e-11],[2.426441218593745e-05,1.7363127997546775e-10]],[[6.005658802808359e-06,1.1304819131967063e-11],[2.4022635211233437e-05,1.8087708967392288e-10]],[[5.935045129707176e-06,1.1759191157361607e-11],[2.3740180518828706e-05,1.881470441544913e-10]],[[5.846356828881916e-06,1.2257171445630262e-11],[2.3385427315527662e-05,1.9611473391190295e-10]],[[5.7471428352461665e-06,1.2749205242291633e-11],[2.2988571340984666e-05,2.03987282774024e-10]],[[5.638513021510453e-06,1.3232557588924724e-11],[2.2554052086041814e-05,2.1172093111048364e-10]],[[5.5216666841196e-06,1.3705813931010464e-11],[2.20866667364784e-05,2.1929304556448686e-10]],[[5.385003083577848e-06,1.421485549574746e-11],[2.1540012334311392e-05,2.2743772672550376e-10]],[[5.2413741795457534e-06,1.4712617685464022e-11],[2.0965496718183014e-05,2.354019390385557e-10]],[[5.092154360953252e-06,1.5201479430100415e-11],[2.036861744381301e-05,2.4322374468643873e-10]],[[4.938603132911933e-06,1.5684688169365556e-11],[1.9754412531647732e-05,2.509551022919543e-10]],[[4.766008440266707e-06,1.6214145294039233e-11],[1.9064033761066827e-05,2.5942643603022894e-10]],[[4.5911428768250195e-06,1.674440716282188e-11],[1.8364571507300078e-05,2.679106469260078e-10]],[[4.415494847816317e-06,1.7276056480665638e-11],[1.7661979391265268e-05,2.764170604172583e-10]],[[4.240602954833256e-06,1.7805498847064435e-11],[1.6962411819333024e-05,2.8488816915063885e-10]],[[4.051081385347342e-06,1.8375802956156777e-11],[1.6204325541389367e-05,2.9401308050687676e-10]],[[3.867474606775114e-06,1.891704049792201e-11],[1.5469898427100457e-05,3.026729430094772e-10]],[[3.693300381613661e-06,1.9409536993854492e-11],[1.4773201526454643e-05,3.1055296735578547e-10]],[[3.532684678491004e-06,1.9834280178930078e-11],[1.4130738713964016e-05,3.1734895656303645e-10]],[[3.3770283562405984e-06,2.020746096927178e-11],[1.3508113424962394e-05,3.2331997251677585e-10]],[[3.249522896563811e-06,2.0477940524927637e-11],[1.2998091586255244e-05,3.2764777436311003e-10]],[[3.155657526224896e-06,2.0659173431813616e-11],[1.2622630104899585e-05,3.305476229414057e-10]],[[3.099269778920529e-06,2.0780145525039053e-11],[1.2397079115682116e-05,3.324832811725729e-10]],[[3.0823766865441334e-06,2.0886671347014393e-11],[1.2329506746176534e-05,3.341877848235306e-10]],[[3.111912295581166e-06,2.100423719785339e-11],[1.2447649182324663e-05,3.360689093213879e-10]],[[3.184653087893887e-06,2.1149458608786762e-11],[1.2738612351575548e-05,3.3839251967358503e-10]],[[3.2956983264416562e-06,2.1309557446825753e-11],[1.3182793305766625e-05,3.4095418514720054e-10]],[[3.4544490000397265e-06,2.1461898405828486e-11],[1.3817796000158906e-05,3.433917678990548e-10]],[[3.6409897813563015e-06,2.153918464859802e-11],[1.4563959125425206e-05,3.4462851416320686e-10]],[[3.8431774782503335e-06,2.1507121982824672e-11],[1.5372709913001334e-05,3.441157040464498e-10]],[[4.049397831953017e-06,2.136130772375628e-11],[1.619759132781207e-05,3.417828725883015e-10]],[[4.2703260534845265e-06,2.1097745376883376e-11],[1.7081304213938106e-05,3.3756606936684646e-10]],[[4.4781703589652525e-06,2.0776389620932524e-11],[1.791268143586101e-05,3.324245279858283e-10]],[[4.670453304964722e-06,2.0446389689781345e-11],[1.8681813219858887e-05,3.271446286744373e-10]],[[4.847166779655992e-06,2.013773295122991e-11],[1.938866711862397e-05,3.222061727257377e-10]],[[5.023837332374538e-06,1.9832272844905165e-11],[2.0095349329498152e-05,3.173188200259423e-10]],[[5.1802205078279145e-06,1.955898215615497e-11],[2.0720882031311658e-05,3.1294612650555107e-10]],[[5.312348451773485e-06,1.9321737527053006e-11],[2.124939380709394e-05,3.0915010203874533e-10]],[[5.414692558779946e-06,1.9149153421590718e-11],[2.1658770235119783e-05,3.063885497047477e-10]],[[5.486458015117717e-06,1.9102015080190146e-11],[2.1945832060470868e-05,3.056339638325478e-10]],[[5.510959111997157e-06,1.9300424931258406e-11],[2.2043836447988627e-05,3.088079826641823e-10]],[[5.487642572763092e-06,1.9837966179060467e-11],[2.1950570291052366e-05,3.1740796406351866e-10]],[[5.419536677262693e-06,2.0772947414826064e-11],[2.1678146709050773e-05,3.323669155177996e-10]],[[5.298556658407219e-06,2.226680033050666e-11],[2.1194226633628877e-05,3.562677674835888e-10]],[[5.136158897340413e-06,2.4185463257465417e-11],[2.054463558936165e-05,3.8696571581166063e-10]],[[4.940514956009473e-06,2.6417434710741195e-11],[1.9762059824037893e-05,4.226768067139458e-10]],[[4.722648771423279e-06,2.883146502980955e-11],[1.8890595085693115e-05,4.6130107597284436e-10]],[[4.474383647154051e-06,3.154340888154428e-11],[1.7897534588616204e-05,5.046922179714274e-10]],[[4.239152574139631e-06,3.415851944451306e-11],[1.6956610296558524e-05,5.465343058749475e-10]],[[4.041255508559356e-06,3.653604737774144e-11],[1.6165022034237423e-05,5.845753281551563e-10]],[[3.90434885581539e-06,3.855471401864769e-11],[1.561739542326156e-05,6.168747981947934e-10]],[[3.845740692110592e-06,4.024330549044883e-11],[1.538296276844237e-05,6.43893369379412e-10]],[[3.890651126893487e-06,4.127924239019336e-11],[1.5562604507573946e-05,6.604696467828084e-10]],[[4.024897480630816e-06,4.160836801571927e-11],[1.6099589922523265e-05,6.65737055314613e-10]],[[4.218944697760149e-06,4.1225855461496337e-11],[1.6875778791040595e-05,6.59618282799677e-10]],[[4.461707499924012e-06,4.00434305871712e-11],[1.784682999969605e-05,6.407009723884521e-10]],[[4.696763505340839e-06,3.821244437857026e-11],[1.8787054021363356e-05,6.114064323726981e-10]],[[4.894052732791448e-06,3.5983137999182284e-11],[1.957621093116579e-05,5.757383147259331e-10]],[[5.03479729932216e-06,3.371094370207211e-11],[2.013918919728864e-05,5.393832870775515e-10]],[[5.114932851264749e-06,3.169534424666115e-11],[2.0459731405058997e-05,5.071326875889398e-10]],[[5.116949056010659e-06,3.0792373230205396e-11],[2.0467796224042637e-05,4.926829186507835e-10]],[[5.048664146939024e-06,3.142299905984328e-11],[2.0194656587756096e-05,5.027699300550816e-10]],[[4.924793781632045e-06,3.358068038943061e-11],[1.969917512652818e-05,5.372899299977576e-10]],[[4.7492905410294106e-06,3.72332532006906e-11],[1.8997162164117642e-05,5.957288531109654e-10]],[[4.564506538308047e-06,4.150045227457324e-11],[1.825802615323219e-05,6.640030912555135e-10]],[[4.403238722257213e-06,4.571007126166195e-11],[1.761295488902885e-05,7.313572498870951e-10]],[[4.294464985139117e-06,4.935286600601087e-11],[1.717785994055647e-05,7.89643202950374e-10]],[[4.258416506271709e-06,5.22995574812263e-11],[1.7033666025086835e-05,8.367924824778647e-10]],[[4.31302933478806e-06,5.388462944118129e-11],[1.725211733915224e-05,8.621564470120596e-10]],[[4.4367637690180035e-06,5.403395667699567e-11],[1.7747055076072014e-05,8.64548768473242e-10]],[[4.5931837274197864e-06,5.286228915667315e-11],[1.8372734909679146e-05,8.45805078697011e-10]],[[4.758647975494719e-06,5.0415942871266026e-11],[1.9034591901978874e-05,8.066661951939856e-10]],[[4.878597827485589e-06,4.74424119123913e-11],[1.9514391309942355e-05,7.590909984791485e-10]],[[4.927529755164212e-06,4.4929210647654996e-11],[1.9710119020656848e-05,7.188790018470903e-10]],[[4.897423846548405e-06,4.393931299885113e-11],[1.958969538619362e-05,7.030375491358321e-10]],[[4.786624670259872e-06,4.542873814201371e-11],[1.914649868103949e-05,7.268633603925999e-10]],[[4.6327124420724185e-06,4.942873911616532e-11],[1.8530849768289674e-05,7.908589844181823e-10]],[[4.489354471692553e-06,5.479180128810625e-11],[1.7957417886770212e-05,8.766658313730664e-10]],[[4.406263851410003e-06,6.016949874078679e-11],[1.762505540564001e-05,9.627094072694008e-10]],[[4.41705581579106e-06,6.481644912519955e-11],[1.766822326316424e-05,1.0370635642299432e-09]],[[4.526865274587916e-06,6.727159883575477e-11],[1.8107461098351664e-05,1.0763506404322003e-09]],[[4.686265819367351e-06,6.729505306760328e-11],[1.8745063277469403e-05,1.076731209124716e-09]],[[4.830118780558245e-06,6.529046865550441e-11],[1.932047512223298e-05,1.0446624850377476e-09]],[[4.9095883078114495e-06,6.200268249603479e-11],[1.9638353231245798e-05,9.920603913418312e-10]],[[4.881384122889462e-06,5.970189916452044e-11],[1.9525536491557847e-05,9.552458957589517e-10]],[[4.76942010285623e-06,6.043710271626824e-11],[1.907768041142492e-05,9.670031543330688e-10]],[[4.6382788367811965e-06,6.464636180524919e-11],[1.8553115347124786e-05,1.0343447273051208e-09]],[[4.5597167973319924e-06,7.161821334409772e-11],[1.823886718932797e-05,1.145890676431525e-09]],[[4.601304513217826e-06,7.836627204896409e-11],[1.8405218052871302e-05,1.253861148177972e-09]],[[4.738120997198535e-06,8.266961168514505e-11],[1.895248398879414e-05,1.3227202570867978e-09]],[[4.889343461414493e-06,8.366101971409467e-11],[1.9557373845657972e-05,1.3385902225721183e-09]],[[4.977744651479926e-06,8.183250548003798e-11],[1.9910978605919706e-05,1.3093407315741184e-09]],[[4.941527005517248e-06,7.956773732699898e-11],[1.9766108022068992e-05,1.2731060950176173e-09]],[[4.812032201293458e-06,7.996457794708415e-11],[1.9248128805173832e-05,1.2794508719330664e-09]],[[4.675713524315244e-06,8.440167487279172e-11],[1.8702854097260976e-05,1.3504372137460687e-09]],[[4.627685295288691e-06,9.195817983388119e-11],[1.8510741181154765e-05,1.471337500205035e-09]],[[4.722402019064552e-06,9.824037537820196e-11],[1.8889608076258208e-05,1.5718560902132256e-09]],[[4.878231310868995e-06,1.0055405132766904e-10],[1.951292524347598e-05,1.6088830861354052e-09]],[[4.978601719976834e-06,9.943615926980904e-11],[1.9914406879907336e-05,1.591004573872606e-09]],[[4.96814654271595e-06,9.818750151525098e-11],[1.98725861708638e-05,1.5710282350741437e-09]],[[4.888807240022158e-06,1.0132434578089827e-10],[1.9555228960088632e-05,1.6212124766152993e-09]],[[4.847156940738489e-06,1.0896507355137774e-10],[1.9388627762953956e-05,1.7434585020569883e-09]],[[4.884154188666644e-06,1.1676309781121847e-10],[1.9536616754666575e-05,1.8682274422468885e-09]],[[4.9474665171397e-06,1.2052119784564866e-10],[1.97898660685588e-05,1.9283640536285516e-09]],[[4.950532671557728e-06,1.1889467192005397e-10],[1.980213068623091e-05,1.902346184193878e-09]],[[4.915573224058603e-06,1.1764430664026484e-10],[1.9662292896234412e-05,1.8823395604575393e-09]],[[4.939432086809029e-06,1.231344942660491e-10],[1.9757728347236117e-05,1.9701774664002593e-09]],[[5.0541594706352065e-06,1.3499454795611205e-10],[2.0216637882540826e-05,2.1599399223714875e-09]],[[5.118969118607061e-06,1.4346885856996034e-10],[2.0475876474428245e-05,2.2955393082072417e-09]],[[5.019078242505661e-06,1.43714383066873e-10],[2.0076312970022645e-05,2.2994752410550113e-09]],[[4.863940050788709e-06,1.4089353052431068e-10],[1.9455760203154837e-05,2.254336355036493e-09]],[[4.907175449320876e-06,1.4513621306736107e-10],[1.9628701797283504e-05,2.3222087885868465e-09]],[[5.1679200447100385e-06,1.5707053709670238e-10],[2.0671680178840154e-05,2.513165456273427e-09]],[[5.292772787586613e-06,1.6545291596610042e-10],[2.117109115034645e-05,2.6473026951733844e-09]],[[5.113649419040777e-06,1.6575487432227024e-10],[2.045459767616311e-05,2.652137935586402e-09]],[[4.904038714183832e-06,1.6585416548154508e-10],[1.9616154856735328e-05,2.653705325740986e-09]],[[5.076511402885755e-06,1.7451591794929015e-10],[2.030604561154302e-05,2.7922878129183917e-09]],[[5.32675754135801e-06,1.8371466891836607e-10],[2.130703016543204e-05,2.939499005530774e-09]],[[5.24975969470482e-06,1.84363083055432e-10],[2.099903877881928e-05,2.949894563508865e-09]],[[5.030997901062273e-06,1.8469281175455468e-10],[2.012399160424909e-05,2.955138869717042e-09]],[[5.152207322928284e-06,1.9557341704572725e-10],[2.0608829291713137e-05,3.1292083399232528e-09]],[[5.3267437106466755e-06,2.0357049171775432e-10],[2.1306974842586702e-05,3.257205693390206e-09]],[[5.167608206623315e-06,2.0050027384578484e-10],[2.067043282649326e-05,3.2081113839285545e-09]],[[5.043647178724571e-06,2.0384111975784972e-10],[2.0174588714898283e-05,3.261515499293692e-09]],[[5.275039629422819e-06,2.1846054375726617e-10],[2.1100158517691277e-05,3.4954184536942732e-09]],[[5.2172461611834265e-06,2.2041598018959595e-10],[2.0868984644733706e-05,3.5267708881148614e-09]],[[4.980260230952894e-06,2.1517440861247506e-10],[1.9921040923811575e-05,3.442901349956322e-09]],[[5.270902913361192e-06,2.2763017681207616e-10],[2.108361165344477e-05,3.6421328843180475e-09]],[[5.349276822366294e-06,2.3663949684668795e-10],[2.1397107289465176e-05,3.786334861890731e-09]],[[4.955242261661019e-06,2.2944862953332798e-10],[1.9820969046644076e-05,3.671314941523963e-09]],[[5.232688181738532e-06,2.3742951427538796e-10],[2.093075272695413e-05,3.798944025476626e-09]],[[5.43722887798103e-06,2.498553741938529e-10],[2.174891551192412e-05,3.997799351292642e-09]],[[5.000197558264091e-06,2.429311368878705e-10],[2.0000790233056365e-05,3.887048572509977e-09]],[[5.313443051911328e-06,2.549991395585775e-10],[2.1253772207645312e-05,4.08006792220665e-09]],[[5.3687330059114525e-06,2.639918347007231e-10],[2.147493202364581e-05,4.224005554790242e-09]],[[4.801517617259157e-06,2.5761612414549414e-10],[1.9206070469036628e-05,4.122006813460149e-09]],[[5.187867938029498e-06,2.759320798097547e-10],[2.0751471752117993e-05,4.4150198969892e-09]],[[5.10843435671716e-06,2.7270985146064166e-10],[2.043373742686864e-05,4.363545982816015e-09]],[[4.972239418943801e-06,2.733374323041601e-10],[1.9888957675775202e-05,4.373531485712254e-09]],[[5.174251647052846e-06,2.893899565836141e-10],[2.0697006588211383e-05,4.630404290080973e-09]],[[4.994879630692566e-06,2.822664263455587e-10],[1.9979518522770263e-05,4.516442501024294e-09]],[[5.034070960300963e-06,3.029546447275011e-10],[2.0136283841203852e-05,4.847422073484919e-09]],[[4.832819439230079e-06,2.970677269541022e-10],[1.9331277756920317e-05,4.753305797510429e-09]],[[5.0194393058882465e-06,3.0805060882492833e-10],[2.0077757223552986e-05,4.9289739598285756e-09]],[[4.787040142290592e-06,3.0739212150987696e-10],[1.9148160569162367e-05,4.918517260351626e-09]],[[5.080225438754009e-06,3.1032403333982153e-10],[2.0320901755016035e-05,4.965365856940322e-09]],[[4.876090816842608e-06,3.205395460028952e-10],[1.9504363267370434e-05,5.128876051320764e-09]],[[5.1205031866294055e-06,3.219507499727017e-10],[2.0482012746517622e-05,5.151412717920335e-09]],[[4.8965981127601585e-06,3.3508536847150824e-10],[1.9586392451040634e-05,5.361619859390823e-09]],[[5.170589371802504e-06,3.360485452041299e-10],[2.0682357487210017e-05,5.377005633406673e-09]],[[4.971920924671419e-06,3.448292220058644e-10],[1.9887683698685677e-05,5.517540136822938e-09]],[[5.270616045353482e-06,3.4435331395945754e-10],[2.1082464181413927e-05,5.509903689986029e-09]],[[4.988719802920242e-06,3.539099897188181e-10],[1.9954879211680967e-05,5.6628418933180905e-09]],[[5.198854074894741e-06,3.5506906576566243e-10],[2.0795416299578963e-05,5.68136202046238e-09]],[[4.899482771914199e-06,3.689787146659994e-10],[1.9597931087656796e-05,5.903943230056386e-09]],[[4.856470622371346e-06,3.7095735374653794e-10],[1.9425882489485386e-05,5.935582711289627e-09]],[[4.793259212829141e-06,3.827823261812758e-10],[1.9173036851316565e-05,6.124823649459905e-09]],[[4.569869879741779e-06,3.8856549004985206e-10],[1.8279479518967115e-05,6.217332773694261e-09]],[[4.6826943888137425e-06,3.8755487456372393e-10],[1.873077755525497e-05,6.201198613427372e-09]],[[4.67892865724552e-06,3.980600049717895e-10],[1.871571462898208e-05,6.369274329357117e-09]],[[4.641569645933331e-06,4.0168814543896696e-10],[1.8566278583733323e-05,6.427310823614959e-09]],[[4.6999225344955154e-06,4.0763320310728505e-10],[1.8799690137982062e-05,6.522433484090484e-09]],[[4.676424615154271e-06,4.1698627811566586e-10],[1.8705698460617083e-05,6.672081219149522e-09]],[[4.539214480484997e-06,4.292401644881094e-10],[1.815685792193999e-05,6.868159580866407e-09]],[[4.419727721136261e-06,4.3691619611322043e-10],[1.7678910884545043e-05,6.990958738546685e-09]],[[4.405640504053184e-06,4.376134002553451e-10],[1.7622562016212735e-05,7.002100277039727e-09]],[[4.354794848888632e-06,4.4205634791437177e-10],[1.7419179395554527e-05,7.0732356026198e-09]],[[4.325563594121577e-06,4.487276019736481e-10],[1.7302254376486307e-05,7.179995649409694e-09]],[[4.338264084826319e-06,4.538567325983781e-10],[1.7353056339305276e-05,7.26202727292939e-09]],[[4.350480354479908e-06,4.57277993929545e-10],[1.7401921417919633e-05,7.316707879089759e-09]],[[4.383089221791582e-06,4.6041827806010263e-10],[1.753235688716633e-05,7.366923382200715e-09]],[[4.412645371661865e-06,4.681893700233132e-10],[1.765058148664746e-05,7.491258715974923e-09]],[[4.4190106687360535e-06,4.778183486110359e-10],[1.7676042674944214e-05,7.645330847855816e-09]],[[4.39309038359882e-06,4.886223110719925e-10],[1.757236153439528e-05,7.818205411886498e-09]],[[4.3660285447944995e-06,4.984973265232444e-10],[1.7464114179177998e-05,7.976208750107804e-09]],[[4.378320986175699e-06,5.050602709097168e-10],[1.7513283944702796e-05,8.08120237612141e-09]],[[4.408093552226306e-06,5.10468352647097e-10],[1.7632374208905223e-05,8.167711417955378e-09]],[[4.437259460515999e-06,5.153668024374478e-10],[1.7749037842063995e-05,8.246060608702944e-09]],[[4.452005311764872e-06,5.20133622634537e-10],[1.7808021247059487e-05,8.32229761564669e-09]],[[4.436407049842504e-06,5.252817870298701e-10],[1.7745628199370016e-05,8.40463109294941e-09]],[[4.374126062701578e-06,5.325212296525565e-10],[1.7496504250806312e-05,8.52042642688235e-09]],[[4.286244565918125e-06,5.413925346195561e-10],[1.71449782636725e-05,8.66233632542958e-09]],[[4.1915652609219306e-06,5.509130631352319e-10],[1.6766261043687722e-05,8.814636270815862e-09]],[[4.083043432731284e-06,5.620307412694751e-10],[1.6332173730925136e-05,8.992486420540082e-09]],[[3.968425290945607e-06,5.719183494646313e-10],[1.587370116378243e-05,9.150683870890135e-09]],[[3.8582954629769185e-06,5.785689118434639e-10],[1.5433181851907674e-05,9.257097499114377e-09]],[[3.777180369661309e-06,5.834299795684715e-10],[1.5108721478645236e-05,9.334849716259359e-09]],[[3.748433775322087e-06,5.890920484474172e-10],[1.4993735101288348e-05,9.425398788763155e-09]],[[3.7677774309034545e-06,5.915396572509146e-10],[1.5071109723613818e-05,9.464550621869165e-09]],[[3.772667971899512e-06,5.967665006473798e-10],[1.5090671887598048e-05,9.548117726883803e-09]],[[3.778641049042143e-06,6.050882064210501e-10],[1.5114564196168572e-05,9.681224050760275e-09]],[[3.7769558959448388e-06,6.107164921378655e-10],[1.5107823583779355e-05,9.771249708514364e-09]],[[3.7504260445481105e-06,6.210418619330162e-10],[1.5001704178192442e-05,9.936415687561181e-09]],[[3.7012494073315478e-06,6.275153194021804e-10],[1.4804997629326191e-05,1.0039969702011594e-08]],[[3.625352089700584e-06,6.375867172699256e-10],[1.4501408358802337e-05,1.0201103210363785e-08]],[[3.533509251430401e-06,6.436919958675056e-10],[1.4134037005721604e-05,1.0298777628192048e-08]],[[3.4531263190476527e-06,6.48620466392599e-10],[1.381250527619061e-05,1.0377658832777011e-08]],[[3.3676401668995125e-06,6.536175466536787e-10],[1.347056066759805e-05,1.0457609713607e-08]],[[3.3020483599345138e-06,6.545438961075227e-10],[1.3208193439738055e-05,1.047242756283206e-08]],[[3.2394029602002043e-06,6.550060133765235e-10],[1.2957611840800817e-05,1.0479827149085013e-08]],[[3.193380938938125e-06,6.536483976936043e-10],[1.27735237557525e-05,1.0458100642313987e-08]],[[3.1699499644129263e-06,6.506620026164669e-10],[1.2679799857651705e-05,1.0410298619400287e-08]],[[3.1626180474957234e-06,6.475266974622895e-10],[1.2650472189982894e-05,1.036009514870141e-08]],[[3.1626533522455764e-06,6.454376386350165e-10],[1.2650613408982306e-05,1.0326619072702106e-08]],[[3.1588721679963376e-06,6.46203823723288e-10],[1.263548867198535e-05,1.0338825306421557e-08]],[[3.151996168882939e-06,6.493203586449571e-10],[1.2607984675531755e-05,1.0388644791477868e-08]],[[3.1456189749918692e-06,6.536523978510514e-10],[1.2582475899967477e-05,1.0457921497283413e-08]],[[3.1413274844506178e-06,6.586023639873269e-10],[1.2565309937802471e-05,1.053708966375765e-08]],[[3.1352226384223736e-06,6.63675339950158e-10],[1.2540890553689495e-05,1.0618231259526746e-08]],[[3.123410219992781e-06,6.686065324834741e-10],[1.2493640879971124e-05,1.0697116699967699e-08]],[[3.1052821201655218e-06,6.726915911775387e-10],[1.2421128480662087e-05,1.0762480069277607e-08]],[[3.082586742998168e-06,6.752245123139016e-10],[1.2330346971992672e-05,1.0803026407299446e-08]],[[3.0637361881075177e-06,6.745802623166271e-10],[1.225494475243007e-05,1.0792757980109185e-08]],[[3.0529018473399982e-06,6.70832703357142e-10],[1.2211607389359993e-05,1.0732840154465639e-08]],[[3.05143307806845e-06,6.648586065636194e-10],[1.22057323122738e-05,1.063729889107594e-08]],[[3.053511198073741e-06,6.567394714296804e-10],[1.2214044792294963e-05,1.0507432519588482e-08]],[[3.0557864361267407e-06,6.481233276117607e-10],[1.2223145744506963e-05,1.036960848302486e-08]],[[3.0552501722343794e-06,6.39364285866829e-10],[1.2221000688937518e-05,1.02294864129254e-08]],[[3.0499798504762705e-06,6.302834779455857e-10],[1.2199919401905082e-05,1.0084205646095361e-08]],[[3.0379022725531315e-06,6.198443807649984e-10],[1.2151609090212526e-05,9.917179601803732e-09]],[[3.0167224372796816e-06,6.093244892508327e-10],[1.2066889749118727e-05,9.748842193557249e-09]],[[2.984379582561189e-06,5.99598194416968e-10],[1.1937518330244756e-05,9.59318393637453e-09]],[[2.9411392598033395e-06,5.915308914166556e-10],[1.1764557039213358e-05,9.46405629182552e-09]],[[2.884912809678551e-06,5.850655446228994e-10],[1.1539651238714205e-05,9.360549492148867e-09]],[[2.826515339809804e-06,5.808255632989593e-10],[1.1306061359239216e-05,9.292653917723021e-09]],[[2.7719460868035647e-06,5.782039956568461e-10],[1.1087784347214259e-05,9.250662752743934e-09]],[[2.7241373427956236e-06,5.766413909458608e-10],[1.0896549371182494e-05,9.225625904105131e-09]],[[2.6791752971951324e-06,5.756978413594686e-10],[1.071670118878053e-05,9.210501641859672e-09]],[[2.6398040969368393e-06,5.753672611391926e-10],[1.0559216387747357e-05,9.205193170629347e-09]],[[2.6031553582787454e-06,5.75547632086532e-10],[1.0412621433114982e-05,9.208067416008137e-09]],[[2.567360392561388e-06,5.761136750540547e-10],[1.0269441570245552e-05,9.217119722132722e-09]],[[2.5291793265394165e-06,5.768426434006182e-10],[1.0116717306157666e-05,9.228787671603174e-09]],[[2.495413961193969e-06,5.770675723011574e-10],[9.981655844775875e-06,9.232400999646728e-09]],[[2.4705966970288926e-06,5.760940022959078e-10],[9.88238678811557e-06,9.216845550852488e-09]],[[2.457513335574959e-06,5.735108799774348e-10],[9.830053342299837e-06,9.175538711348358e-09]],[[2.4554368413525304e-06,5.689188715964772e-10],[9.821747365410122e-06,9.102086337766958e-09]],[[2.460881837126079e-06,5.631589716353245e-10],[9.843527348504315e-06,9.009937268960454e-09]],[[2.4676688409024134e-06,5.570266839167194e-10],[9.870675363609654e-06,8.911820887865558e-09]],[[2.472028065323654e-06,5.510340981712251e-10],[9.888112261294616e-06,8.815935321236928e-09]],[[2.4731507782016225e-06,5.44732432882507e-10],[9.89260311280649e-06,8.715105075928734e-09]],[[2.4716764809356387e-06,5.38528209265115e-10],[9.886705923742555e-06,8.615839159635576e-09]],[[2.4690014528664556e-06,5.321026169450111e-10],[9.876005811465822e-06,8.513038319686135e-09]],[[2.465574825506645e-06,5.251761823948874e-10],[9.86229930202658e-06,8.402230953724599e-09]],[[2.4604304236261713e-06,5.16751407187363e-10],[9.841721694504685e-06,8.267458030819571e-09]],[[2.4527777695223243e-06,5.074275751868211e-10],[9.811111078089297e-06,8.118303097988807e-09]],[[2.4413731481376387e-06,4.974050631381083e-10],[9.765492592550555e-06,7.957967058685341e-09]],[[2.424994544533107e-06,4.871489653300868e-10],[9.699978178132428e-06,7.793886780674155e-09]],[[2.400034840851277e-06,4.763016090433972e-10],[9.600139363405108e-06,7.620337347733483e-09]],[[2.367266904145375e-06,4.665694822914392e-10],[9.4690676165815e-06,7.464620855547985e-09]],[[2.3272162117567617e-06,4.582750211462281e-10],[9.308864847027047e-06,7.331899008810883e-09]],[[2.2814276878957484e-06,4.51363365331599e-10],[9.125710751582994e-06,7.221296500187239e-09]],[[2.22689652399332e-06,4.4502724269846677e-10],[8.90758609597328e-06,7.119895377848606e-09]],[[2.1706641913300134e-06,4.3964637763420165e-10],[8.682656765320054e-06,7.033771821525512e-09]],[[2.1147690443452252e-06,4.3495550524815806e-10],[8.459076177380901e-06,6.958680989626674e-09]],[[2.0603855504138625e-06,4.3080622535961643e-10],[8.24154220165545e-06,6.892249580328288e-09]],[[2.0028229083886808e-06,4.2673257391069095e-10],[8.011291633554723e-06,6.8270202968726795e-09]],[[1.9477235658614514e-06,4.2302074530979735e-10],[7.790894263445806e-06,6.7675806980178256e-09]],[[1.8949646715633298e-06,4.195300304814616e-10],[7.579858686253319e-06,6.711682705367862e-09]],[[1.8445061851248859e-06,4.162083830045734e-10],[7.3780247404995435e-06,6.658495119030903e-09]],[[1.7918613156951327e-06,4.12816018582055e-10],[7.167445262780531e-06,6.60417896631069e-09]],[[1.7428614587404174e-06,4.098297196377081e-10],[6.9714458349616694e-06,6.556369048018056e-09]],[[1.6983882347533187e-06,4.07299026095177e-10],[6.793552939013275e-06,6.515861500578952e-09]],[[1.659301604190355e-06,4.0510604787501524e-10],[6.63720641676142e-06,6.4807741342354656e-09]],[[1.6231173732493013e-06,4.027981180008778e-10],[6.492469492997205e-06,6.443869640660705e-09]],[[1.5940444828326716e-06,4.0033587801529043e-10],[6.3761779313306865e-06,6.404517519421861e-09]],[[1.5713464233835721e-06,3.976974470351885e-10],[6.2853856935342886e-06,6.3623607234627475e-09]],[[1.5539675090284377e-06,3.951886179174356e-10],[6.215870036113751e-06,6.322282192866441e-09]],[[1.5398998497451961e-06,3.9320107353064157e-10],[6.1595993989807845e-06,6.290545431970795e-09]],[[1.530530563036189e-06,3.926638315148837e-10],[6.122122252144756e-06,6.282002387821874e-09]],[[1.5258098738792337e-06,3.9387984395922385e-10],[6.103239495516935e-06,6.301501394512578e-09]],[[1.5259013733154474e-06,3.9666344410706483e-10],[6.10360549326179e-06,6.346077436782869e-09]],[[1.5314598196127581e-06,4.0088074401900947e-10],[6.125839278451033e-06,6.413597999395327e-09]],[[1.5419420909603833e-06,4.054895691681959e-10],[6.167768363841533e-06,6.487386316120933e-09]],[[1.5559064711635306e-06,4.0989451764891927e-10],[6.223625884654122e-06,6.557911519318662e-09]],[[1.5717295087299535e-06,4.139015674220665e-10],[6.286918034919814e-06,6.622061559705421e-09]],[[1.5897749847591843e-06,4.179999909943939e-10],[6.359099939036737e-06,6.687660038759696e-09]],[[1.6077222757416081e-06,4.2203704752491577e-10],[6.430889102966433e-06,6.7522582204314036e-09]],[[1.6257022194256057e-06,4.2607452300881176e-10],[6.502808877702423e-06,6.816853221981011e-09]],[[1.6443645734182664e-06,4.298010340816981e-10],[6.5774582936730654e-06,6.876476804084742e-09]],[[1.6664003049358432e-06,4.3280287978838e-10],[6.665601219743373e-06,6.924525857352227e-09]],[[1.6900620907951355e-06,4.33755554821388e-10],[6.760248363180542e-06,6.9398179166031456e-09]],[[1.714435239918096e-06,4.3199726276986965e-10],[6.857740959672384e-06,6.911761533064826e-09]],[[1.7378282288767393e-06,4.273851531160378e-10],[6.951312915506957e-06,6.8380582231030355e-09]],[[1.7601172632159023e-06,4.1955007205508977e-10],[7.040469052863609e-06,6.712790738591854e-09]],[[1.7766995289681657e-06,4.1003335132868917e-10],[7.106798115872663e-06,6.560587565255253e-09]],[[1.78646602585902e-06,4.003824376043485e-10],[7.14586410343608e-06,6.406192172232857e-09]],[[1.7895845270409728e-06,3.920049236160356e-10],[7.158338108163891e-06,6.272124825168304e-09]],[[1.7869100027997823e-06,3.8527918405592075e-10],[7.147640011199129e-06,6.164446899927294e-09]],[[1.7805068222252186e-06,3.8128193463198314e-10],[7.122027288900874e-06,6.100419026637576e-09]],[[1.7733813156966972e-06,3.792002064762999e-10],[7.093525262786789e-06,6.06706745269604e-09]],[[1.7680551328099962e-06,3.7770356264525767e-10],[7.072220531239985e-06,6.043127303474036e-09]],[[1.7660513692275838e-06,3.75149235993746e-10],[7.064205476910335e-06,6.002328837484695e-09]],[[1.7684129822352572e-06,3.7046510569472436e-10],[7.073651928941029e-06,5.9275074672891215e-09]],[[1.7740302283661995e-06,3.632519830203088e-10],[7.096120913464798e-06,5.812249324714608e-09]],[[1.7809126295645298e-06,3.5394383272855515e-10],[7.123650518258119e-06,5.663465142009606e-09]],[[1.7873452406585347e-06,3.4259328433741133e-10],[7.149380962634139e-06,5.4819729036540095e-09]],[[1.7902734635243795e-06,3.319976963533502e-10],[7.161093854097518e-06,5.31248214661844e-09]],[[1.7883171985813977e-06,3.241297505749437e-10],[7.153268794325591e-06,5.1865422573646744e-09]],[[1.7812302515734186e-06,3.2042052136885896e-10],[7.124921006293674e-06,5.127061853606208e-09]],[[1.7683904148484215e-06,3.217095328564748e-10],[7.073561659393686e-06,5.1474879394785535e-09]],[[1.7521025704112763e-06,3.279040141996403e-10],[7.008410281645105e-06,5.246401950167969e-09]],[[1.7346173086240767e-06,3.373012996345044e-10],[6.938469234496307e-06,5.39660642719096e-09]],[[1.7180235061129828e-06,3.4790571733117253e-10],[6.872094024451931e-06,5.566191878863943e-09]],[[1.7089719111013932e-06,3.542419391484799e-10],[6.835887644405573e-06,5.667552459071371e-09]],[[1.701057231207337e-06,3.6006587780354206e-10],[6.804228924829348e-06,5.760738294962668e-09]],[[1.6943734680092264e-06,3.6516140244838104e-10],[6.777493872036906e-06,5.842286686624152e-09]],[[1.6889031436909448e-06,3.693982138578936e-10],[6.755612574763779e-06,5.910107459390959e-09]],[[1.685351169185173e-06,3.72113768191774e-10],[6.741404676740692e-06,5.953586157915165e-09]],[[1.6823979478855586e-06,3.742618950208824e-10],[6.729591791542234e-06,5.9879869436368565e-09]],[[1.6799244094161658e-06,3.758742675089348e-10],[6.719697637664663e-06,6.013813773674996e-09]],[[1.67779403950643e-06,3.770039006990788e-10],[6.71117615802572e-06,6.03191222210906e-09]],[[1.6730230022490928e-06,3.782122741078432e-10],[6.692092008996371e-06,6.051271675773182e-09]],[[1.6672096902783542e-06,3.783032789053717e-10],[6.668838761113417e-06,6.052681241716257e-09]],[[1.6584393043503472e-06,3.788589230536302e-10],[6.633757217401389e-06,6.061439202867521e-09]],[[1.6454188293460894e-06,3.813109648067283e-10],[6.5816753173843575e-06,6.100458649560135e-09]],[[1.6255109729964607e-06,3.873788010198532e-10],[6.502043891985843e-06,6.197243622751669e-09]],[[1.599958561871829e-06,3.974368735708472e-10],[6.399834247487316e-06,6.357848708991666e-09]],[[1.5697419555491497e-06,4.1111558706033005e-10],[6.278967822196599e-06,6.5764082690182685e-09]],[[1.5363757519286635e-06,4.27418122712456e-10],[6.145503007714654e-06,6.837009498055316e-09]],[[1.4981317622884684e-06,4.468510072485718e-10],[5.992527049153874e-06,7.147764666565344e-09]],[[1.4605893866614276e-06,4.66186093598282e-10],[5.84235754664571e-06,7.457055524115117e-09]],[[1.4257958083746181e-06,4.839991386436013e-10],[5.7031832334984725e-06,7.742082924031336e-09]],[[1.3952417470580755e-06,4.992806535738802e-10],[5.580966988232302e-06,7.986675445238243e-09]],[[1.3674593109539578e-06,5.124938655984312e-10],[5.469837243815831e-06,8.198236973253033e-09]],[[1.3459012918882962e-06,5.217127226289731e-10],[5.383605167553185e-06,8.345914161970327e-09]],[[1.3298389246450642e-06,5.271664345752419e-10],[5.319355698580257e-06,8.433345396859651e-09]],[[1.3179618035458568e-06,5.294317691803732e-10],[5.271847214183427e-06,8.469733877235032e-09]],[[1.313915609771461e-06,5.2962198216349e-10],[5.255662439085844e-06,8.472823062357038e-09]],[[1.310195170743455e-06,5.294716740330199e-10],[5.24078068297382e-06,8.470454494713846e-09]],[[1.306687947128502e-06,5.290479844374187e-10],[5.226751788514008e-06,8.463701519569495e-09]],[[1.3032862043970001e-06,5.284193396906536e-10],[5.2131448175880005e-06,8.453658280891174e-09]],[[1.297565849479629e-06,5.270985859877751e-10],[5.190263397918516e-06,8.432525779316408e-09]],[[1.291440894034814e-06,5.257081637494879e-10],[5.165763576139256e-06,8.410246096097816e-09]],[[1.284564162410699e-06,5.245384318614153e-10],[5.138256649642796e-06,8.391466156217266e-09]],[[1.2766662853776318e-06,5.238465599013748e-10],[5.106665141510527e-06,8.380303654919418e-09]],[[1.2597501274726535e-06,5.244108558949958e-10],[5.039000509890614e-06,8.389115607141484e-09]],[[1.2386109345515056e-06,5.278616187349964e-10],[4.9544437382060226e-06,8.44407233596988e-09]],[[1.213331134205127e-06,5.344458801375908e-10],[4.853324536820508e-06,8.549165702320992e-09]],[[1.1844473419837995e-06,5.439319241542358e-10],[4.737789367935198e-06,8.70072513371381e-09]],[[1.149515756172897e-06,5.570152915168699e-10],[4.598063024691588e-06,8.909896871319574e-09]],[[1.1126592709892377e-06,5.718270504605223e-10],[4.450637083956951e-06,9.1468247445891e-09]],[[1.075391540717258e-06,5.872213930425414e-10],[4.301566162869032e-06,9.393182455468747e-09]],[[1.0391924141083092e-06,6.021397079648003e-10],[4.156769656433237e-06,9.63202687232495e-09]],[[1.0021620109455964e-06,6.169702325856802e-10],[4.008648043782386e-06,9.869585313807499e-09]],[[9.694461757131603e-07,6.29311887611485e-10],[3.877784702852641e-06,1.00674075508026e-08]],[[9.419956655789627e-07,6.38634259439781e-10],[3.7679826623158507e-06,1.0216981362982138e-08]],[[9.202455773139971e-07,6.446990970350885e-10],[3.6809823092559883e-06,1.0314469225322031e-08]],[[9.028032553448914e-07,6.476218274623635e-10],[3.6112130213795656e-06,1.0361740089849495e-08]],[[8.914989179456825e-07,6.468851558713243e-10],[3.56599567178273e-06,1.0350444548139286e-08]],[[8.852169693025511e-07,6.429723768241558e-10],[3.5408678772102045e-06,1.0288290500820243e-08]],[[8.826192582758562e-07,6.365061228639003e-10],[3.5304770331034248e-06,1.0185219729649131e-08]],[[8.824092623362547e-07,6.348558356782597e-10],[3.5296370493450186e-06,1.0158888978268959e-08]],[[8.82292027761012e-07,6.331277498701577e-10],[3.529168111044048e-06,1.0131309792915975e-08]],[[8.822548270483529e-07,6.313290920323422e-10],[3.5290193081934117e-06,1.0102597687878039e-08]],[[8.822852763251204e-07,6.294671067099961e-10],[3.5291411053004817e-06,1.0072868475877752e-08]],[[8.828767865237488e-07,6.212431825303995e-10],[3.531507146094995e-06,9.941501752539143e-09]],[[8.836607065231337e-07,6.125623855227185e-10],[3.5346428260925347e-06,9.802753388871988e-09]],[[8.840065554401134e-07,6.039018640095394e-10],[3.5360262217604537e-06,9.664257103340705e-09]],[[8.834286094054514e-07,5.956924454078163e-10],[3.5337144376218055e-06,9.532909026514028e-09]],[[8.805334586028249e-07,5.858597958338035e-10],[3.5221338344112995e-06,9.375489929190554e-09]],[[8.747515490266147e-07,5.782600193308445e-10],[3.499006196106459e-06,9.253704535032738e-09]],[[8.659010811135973e-07,5.733149310274065e-10],[3.4636043244543893e-06,9.174334787002838e-09]],[[8.540634869445495e-07,5.711559084979284e-10],[3.416253947778198e-06,9.139519075604786e-09]],[[8.379090543439232e-07,5.718418648940455e-10],[3.3516362173756928e-06,9.150210877288516e-09]],[[8.190068139070946e-07,5.752961945849932e-10],[3.2760272556283785e-06,9.2052503260627e-09]],[[7.98008756850259e-07,5.80884664662354e-10],[3.192035027401036e-06,9.294517250133359e-09]],[[7.75619936428158e-07,5.87894643873322e-10],[3.102479745712632e-06,9.406624643568914e-09]],[[7.50220480282373e-07,5.964140742974206e-10],[3.000881921129492e-06,9.54299401589408e-09]],[[7.249128374662414e-07,6.049610396389227e-10],[2.8996513498649655e-06,9.679919521825934e-09]],[[7.005311109102038e-07,6.128406617104812e-10],[2.8021244436408152e-06,9.80626946598362e-09]],[[6.777986135192976e-07,6.19521639582779e-10],[2.7111944540771905e-06,9.913525421539786e-09]],[[6.553825245398185e-07,6.250466822987283e-10],[2.621530098159274e-06,1.0002397567078627e-08]],[[6.362460817746991e-07,6.283630028742864e-10],[2.5449843270987964e-06,1.0055984736272281e-08]],[[6.207256081863066e-07,6.293318624133481e-10],[2.4829024327452263e-06,1.0072044451892024e-08]],[[6.089253656990125e-07,6.279454119557571e-10],[2.43570146279605e-06,1.005043114709095e-08]],[[6.087303502556096e-07,6.278950466479855e-10],[2.4349214010224385e-06,1.0049636500597018e-08]],[[6.085367344307199e-07,6.278438054487472e-10],[2.4341469377228795e-06,1.0048827837626137e-08]],[[6.083445165967432e-07,6.27791689394316e-10],[2.4333780663869726e-06,1.0048005174640356e-08]],[[6.081536951104259e-07,6.277386995130037e-10],[2.4326147804417036e-06,1.0047168527974887e-08]],[[6.081536951104259e-07,6.277386995130156e-10],[2.4326147804417036e-06,1.0047168527975078e-08]],[[5.997499952031435e-07,6.235112999270296e-10],[2.398999980812574e-06,9.980138745116181e-09]],[[5.951740354752215e-07,6.168614045881475e-10],[2.380696141900886e-06,9.874323824616263e-09]],[[5.93892792843306e-07,6.080618107132399e-10],[2.375571171373224e-06,9.734074206916497e-09]],[[5.952890317354529e-07,5.974219408240262e-10],[2.3811561269418117e-06,9.564329379567085e-09]],[[5.992512596686472e-07,5.837156438414573e-10],[2.397005038674589e-06,9.345510302753497e-09]],[[6.049363081339642e-07,5.685744403223408e-10],[2.419745232535857e-06,9.103649403978043e-09]],[[6.116057050890813e-07,5.524523705055763e-10],[2.4464228203563253e-06,8.846005651285852e-09]],[[6.18650172256293e-07,5.357800100449776e-10],[2.474600689025172e-06,8.579465232804749e-09]],[[6.262709700339278e-07,5.172681643902134e-10],[2.505083880135711e-06,8.283407817438337e-09]],[[6.333032808110084e-07,4.990514605335693e-10],[2.5332131232440336e-06,7.99196252906399e-09]],[[6.394316803231515e-07,4.815484525134738e-10],[2.557726721292606e-06,7.71183133206894e-09]],[[6.444632728641249e-07,4.65112559273407e-10],[2.5778530914564996e-06,7.44867694297248e-09]],[[6.486188874327837e-07,4.4859410400465066e-10],[2.5944755497311347e-06,7.184084304204662e-09]],[[6.512969497981931e-07,4.339946756244132e-10],[2.6051877991927724e-06,6.95010995163376e-09]],[[6.525396739276072e-07,4.214928288956582e-10],[2.6101586957104288e-06,6.749632271636491e-09]],[[6.524391458879887e-07,4.111662738090584e-10],[2.6097565835519548e-06,6.583918384444378e-09]],[[6.51280730858467e-07,4.0363333305226495e-10],[2.605122923433868e-06,6.462930508128578e-09]],[[6.492152147476685e-07,3.9782491296852497e-10],[2.596860858990674e-06,6.369539325810698e-09]],[[6.46356157139768e-07,3.9362188430566346e-10],[2.585424628559072e-06,6.301854987234674e-09]],[[6.428187140255639e-07,3.9086964174909994e-10],[2.5712748561022556e-06,6.257417432515013e-09]],[[6.428187140255639e-07,3.908696417490997e-10],[2.5712748561022556e-06,6.257417432515009e-09]],[[6.420123594945287e-07,3.9046516293687953e-10],[2.568049437978115e-06,6.2508679380031036e-09]],[[6.411828069000922e-07,3.901135712917493e-10],[2.564731227600369e-06,6.245166639606739e-09]],[[6.403310348559714e-07,3.8981318341119635e-10],[2.5613241394238857e-06,6.240286672069581e-09]],[[6.394580131406352e-07,3.8956230216993034e-10],[2.557832052562541e-06,6.236200944460722e-09]],[[6.334111671981577e-07,3.890163781457191e-10],[2.533644668792631e-06,6.2270604668438775e-09]],[[6.26769329414799e-07,3.899903300431576e-10],[2.507077317659196e-06,6.242337079345781e-09]],[[6.197532702581353e-07,3.920563731596172e-10],[2.479013081032541e-06,6.275187529082807e-09]],[[6.125596244006171e-07,3.948292930816164e-10],[2.4502384976024683e-06,6.319443548001513e-09]],[[6.046405609417226e-07,3.983041472316278e-10],[2.4185622437668905e-06,6.37501926544844e-09]],[[5.969075063536506e-07,4.018719802743252e-10],[2.3876300254146025e-06,6.432173194292924e-09]],[[5.895189068241198e-07,4.0524905067919033e-10],[2.358075627296479e-06,6.4863500327126705e-09]],[[5.82599859536033e-07,4.0822202193534984e-10],[2.330399438144132e-06,6.534121424802434e-09]],[[5.756387599755429e-07,4.1084515090494194e-10],[2.3025550399021717e-06,6.576369017338638e-09]],[[5.69446937501309e-07,4.1265675177536275e-10],[2.277787750005236e-06,6.605672274144204e-09]],[[5.640750476090956e-07,4.1357623679288235e-10],[2.2563001904363824e-06,6.6207280715930796e-09]],[[5.595426955755196e-07,4.1356601116403054e-10],[2.2381707823020783e-06,6.620923459224643e-09]],[[5.555162555209749e-07,4.124741321137253e-10],[2.2220650220838997e-06,6.60385468118885e-09]],[[5.524609970740299e-07,4.1027493007894473e-10],[2.2098439882961197e-06,6.569065498745126e-09]],[[5.503156567561245e-07,4.0701740889510497e-10],[2.201262627024498e-06,6.5173321341817355e-09]],[[5.49002237049023e-07,4.027663419308452e-10],[2.196008948196092e-06,6.44968493481527e-09]],[[5.485283187691474e-07,3.9921097344418815e-10],[2.1941132750765894e-06,6.393047096689167e-09]],[[5.483910872578465e-07,3.9522633243200016e-10],[2.193564349031386e-06,6.3295288853067004e-09]],[[5.485568217816735e-07,3.908410885454857e-10],[2.194227287126694e-06,6.259588050143346e-09]],[[5.48991766685928e-07,3.8608420035613043e-10],[2.195967066743712e-06,6.1836871844075194e-09]],[[5.493409679073507e-07,3.8326523675074403e-10],[2.197363871629403e-06,6.138694927659874e-09]],[[5.497585755836845e-07,3.803435778280866e-10],[2.199034302334738e-06,6.092054980413697e-09]],[[5.502389475350678e-07,3.773242293399343e-10],[2.2009557901402713e-06,6.043847374853713e-09]],[[5.50776567456656e-07,3.742121394781097e-10],[2.203106269826624e-06,5.994151235682373e-09]],[[5.527244454492675e-07,3.641509093206239e-10],[2.21089778179707e-06,5.833440275204839e-09]],[[5.550149776229297e-07,3.5340024051685587e-10],[2.220059910491719e-06,5.661653819775731e-09]],[[5.575181265521785e-07,3.420881158655942e-10],[2.230072506208714e-06,5.4808399682259204e-09]],[[5.601198576613821e-07,3.303340347114275e-10],[2.2404794306455286e-06,5.292911641603971e-09]],[[5.629806936247349e-07,3.1701758066699536e-10],[2.2519227744989395e-06,5.079950833275475e-09]],[[5.657324991470919e-07,3.034355337919124e-10],[2.2629299965883677e-06,4.862692020768476e-09]],[[5.682857038219346e-07,2.8971169645142924e-10],[2.2731428152877382e-06,4.643118457011559e-09]],[[5.705688440217187e-07,2.7595870738984666e-10],[2.282275376086875e-06,4.423034906737822e-09]],[[5.72703625906746e-07,2.6090928912821613e-10],[2.290814503626984e-06,4.182157613290733e-09]],[[5.743889540332304e-07,2.460722847594421e-10],[2.2975558161329215e-06,3.944632670729993e-09]],[[5.755864400610718e-07,2.3155975416518218e-10],[2.302345760244287e-06,3.7122562697666597e-09]],[[5.762715681734778e-07,2.174736578538096e-10],[2.3050862726939113e-06,3.4866628084692584e-09]],[[5.764178780576434e-07,2.0257360182604793e-10],[2.3056715122305736e-06,3.2479813371885264e-09]],[[5.759228022422997e-07,1.8841792950201113e-10],[2.3036912089691988e-06,3.021168364380865e-09]],[[5.747919885821383e-07,1.7511271020998104e-10],[2.299167954328553e-06,2.807924229949527e-09]],[[5.73039190751208e-07,1.6275652696167986e-10],[2.292156763004832e-06,2.609829497229448e-09]],[[5.719304536746067e-07,1.569385748849373e-10],[2.287721814698427e-06,2.516531340808792e-09]],[[5.706727945534039e-07,1.513938779666326e-10],[2.2826911782136155e-06,2.427597812309605e-09]],[[5.69269439925987e-07,1.4613261315439362e-10],[2.277077759703948e-06,2.343192339232995e-09]],[[5.677238203337586e-07,1.4116423536693786e-10],[2.2708952813350344e-06,2.2634668910700084e-09]],[[5.677238203337586e-07,1.4116423536693786e-10],[2.2708952813350344e-06,2.2634668910700084e-09]],[[5.657008249659106e-07,1.3563700400755124e-10],[2.2628032998636424e-06,2.174748459744176e-09]],[[5.634872070963171e-07,1.3055055086831152e-10],[2.2539488283852685e-06,2.0930764923426113e-09]],[[5.610895346954495e-07,1.2591484637872472e-10],[2.244358138781798e-06,2.0186124482991395e-09]],[[5.585145342657561e-07,1.217367192034616e-10],[2.2340581370630243e-06,1.951467849377741e-09]],[[5.527876123335278e-07,1.1468833238649324e-10],[2.211150449334111e-06,1.8381028214798018e-09]],[[5.464195070185788e-07,1.0949377373160839e-10],[2.1856780280743153e-06,1.7544268986047797e-09]],[[5.394675113710393e-07,1.0604363231459946e-10],[2.157870045484157e-06,1.6987147292519613e-09]],[[5.319880216050576e-07,1.0415238689495102e-10],[2.1279520864202302e-06,1.6680192092056206e-09]],[[5.232110435520967e-07,1.0358252632686374e-10],[2.0928441742083867e-06,1.658523185437622e-09]],[[5.139317546725602e-07,1.042476995814891e-10],[2.055727018690241e-06,1.6688971022726016e-09]],[[5.042170831405372e-07,1.057941927322584e-10],[2.0168683325621487e-06,1.6934733660980342e-09]],[[4.941302334941304e-07,1.0790716299231531e-10],[1.9765209339765215e-06,1.7271992185949531e-09]],[[4.826681746329669e-07,1.105786792001972e-10],[1.9306726985318675e-06,1.769931829174624e-09]],[[4.7090055011079826e-07,1.1335503089862658e-10],[1.883602200443193e-06,1.8144020761207998e-09]],[[4.5889515588620114e-07,1.1604293944811652e-10],[1.8355806235448046e-06,1.8574984418550968e-09]],[[4.467141447803353e-07,1.1850943269576244e-10],[1.7868565791213412e-06,1.8970782748072195e-09]],[[4.3317114563123487e-07,1.208659520199346e-10],[1.7326845825249395e-06,1.934926779875765e-09]],[[4.1955231263368704e-07,1.22782314446331e-10],[1.6782092505347482e-06,1.9657394400438123e-09]],[[4.0591877270428446e-07,1.242266314848599e-10],[1.6236750908171378e-06,1.988998257256243e-09]],[[3.923248973426679e-07,1.2519182360788778e-10],[1.5692995893706716e-06,2.0045846626948227e-09]],[[3.882262804325697e-07,1.253906181331257e-10],[1.5529051217302788e-06,2.007806921456719e-09]],[[3.841369646641368e-07,1.25546850383169e-10],[1.5365478586565473e-06,2.010347198078026e-09]],[[3.800581270663151e-07,1.2566110036277233e-10],[1.5202325082652605e-06,2.0122147121333403e-09]],[[3.759908982227351e-07,1.2573401791484136e-10],[1.5039635928909404e-06,2.013419809487422e-09]],[[3.7599089822278713e-07,1.257340179147925e-10],[1.5039635928911485e-06,2.0134198094866406e-09]],[[3.6532864068739656e-07,1.2573350982517691e-10],[1.4613145627495862e-06,2.0135074233947138e-09]],[[3.547729682831504e-07,1.2546524743988626e-10],[1.4190918731326017e-06,2.0093024811639713e-09]],[[3.443403426044348e-07,1.249454775907416e-10],[1.3773613704177393e-06,2.001064630648688e-09]],[[3.340453645270239e-07,1.2419144691049947e-10],[1.3361814581080957e-06,1.9890697253145395e-09]],[[3.1870827227175263e-07,1.2263881256578287e-10],[1.2748330890870105e-06,1.9643164203837364e-09]],[[3.0375576049927117e-07,1.2064936788564105e-10],[1.2150230419970847e-06,1.932554587360324e-09]],[[2.89218348082679e-07,1.182837194030205e-10],[1.156873392330716e-06,1.8947550620016994e-09]],[[2.7511984157635615e-07,1.1559953148089581e-10],[1.1004793663054246e-06,1.8518418486614655e-09]],[[2.601303407471557e-07,1.1234106988789887e-10],[1.0405213629886228e-06,1.7997257370594134e-09]],[[2.4571078842094143e-07,1.0882784915926986e-10],[9.828431536837657e-07,1.743516702652927e-09]],[[2.3187125926871068e-07,1.0511936828652915e-10],[9.274850370748427e-07,1.6841687787349796e-09]],[[2.1861621160351627e-07,1.0126869157795965e-10],[8.744648464140651e-07,1.622532968210161e-09]],[[2.047016825598101e-07,9.692167852037782e-11],[8.188067302392404e-07,1.552940737061036e-09]],[[1.9148879318816217e-07,9.251328291421001e-11],[7.659551727526487e-07,1.482355481648262e-09]],[[1.7896668422124057e-07,8.808979689148743e-11],[7.158667368849623e-07,1.4115199577408923e-09]],[[1.6712057164800062e-07,8.369025866918034e-11],[6.684822865920025e-07,1.3410606410825725e-09]],[[1.5484167468450113e-07,7.89140697376268e-11],[6.193666987380045e-07,1.2645621191544934e-09]],[[1.4333276727489992e-07,7.424142081323149e-11],[5.733310690995997e-07,1.1897157211787533e-09]],[[1.3256397246259275e-07,6.970012962560216e-11],[5.30255889850371e-07,1.116968170377682e-09]],[[1.225035855110293e-07,6.531158188549772e-11],[4.900143420441172e-07,1.0466630241463921e-09]],[[1.2147191657081545e-07,6.485362602344615e-11],[4.858876662832618e-07,1.0393262739122393e-09]],[[1.2044787937315187e-07,6.439760522427182e-11],[4.817915174926075e-07,1.03202048235274e-09]],[[1.194314335296525e-07,6.394353472187407e-11],[4.7772573411861e-07,1.024745894443363e-09]],[[1.1842253857594473e-07,6.349142921651721e-11],[4.736901543037789e-07,1.0175027465940932e-09]],[[1.0936709502923238e-07,5.937082616845274e-11],[4.374683801169295e-07,9.514850598998546e-10]],[[1.0093223354475594e-07,5.5431382696903627e-11],[4.037289341790238e-07,8.883668841905741e-10]],[[9.308497069069205e-08,5.16787989434501e-11],[3.723398827627682e-07,8.282401177474481e-10]],[[8.579266670111932e-08,4.8115800333346946e-11],[3.4317066680447727e-07,7.711489198020274e-10]],[[7.7609533409808e-08,4.403017902050894e-11],[3.10438133639232e-07,7.056811553023416e-10]],[[7.014678619288889e-08,4.02229912713818e-11],[2.8058714477155555e-07,6.446728000821112e-10]],[[6.335032782905877e-08,3.668743878261572e-11],[2.5340131131623506e-07,5.880154545876468e-10]],[[5.716856265061477e-08,3.34142110055353e-11],[2.2867425060245907e-07,5.355603674413816e-10]],[[5.101663047409058e-08,3.010134444029093e-11],[2.0406652189636233e-07,4.824686185358008e-10]],[[4.54889351946593e-08,2.7076294944894115e-11],[1.819557407786372e-07,4.33988174470734e-10]],[[4.0528353798020875e-08,2.4321496481724877e-11],[1.621134151920835e-07,3.898378572490938e-10]],[[3.608190678413466e-08,2.1818903349399635e-11],[1.4432762713653863e-07,3.4972873427573295e-10]],[[3.172377916432289e-08,1.9334294968079766e-11],[1.2689511665729155e-07,3.099070790620901e-10]],[[2.7869567157613616e-08,1.7109674055861855e-11],[1.1147826863045446e-07,2.742516730586621e-10]],[[2.446494807493905e-08,1.512220285617295e-11],[9.78597922997562e-08,2.4239668424713746e-10]],[[2.1460733522207426e-08,1.3350143048155592e-11],[8.58429340888297e-08,2.1399385754922495e-10]],[[1.87977470622932e-08,1.1764184677101046e-11],[7.51909882491728e-08,1.8857353941898798e-10]],[[1.64543569443036e-08,1.0356060245377336e-11],[6.58174277772144e-08,1.6600332195125447e-10]],[[1.439408099486013e-08,9.107773351051857e-12],[5.757632397944052e-08,1.459948382655846e-10]],[[1.258426697763836e-08,8.002768480557592e-12],[5.033706791055344e-08,1.2828279708815235e-10]],[[1.2584266977637911e-08,8.002768480558012e-12],[5.0337067910551644e-08,1.282827970881591e-10]],[[1.2425645410214831e-08,7.905524050672089e-12],[4.9702581640859325e-08,1.2672406453511223e-10]],[[1.2268961644957253e-08,7.809403183192308e-12],[4.907584657982901e-08,1.2518334015894804e-10]],[[1.2114193080033164e-08,7.714393961097735e-12],[4.8456772320132657e-08,1.2366043298477024e-10]],[[1.196131735870179e-08,7.620484574589718e-12],[4.784526943480716e-08,1.2215515375533163e-10]],[[1.0163954806858091e-08,6.511609091941355e-12],[4.0655819227432365e-08,1.0438081641444827e-10]],[[8.63005666674064e-09,5.557887212413741e-12],[3.452022666696256e-08,8.909329864357896e-11]],[[7.3223311863971396e-09,4.738912106342359e-12],[2.9289324745588558e-08,7.596555344774186e-11]],[[6.208491953249491e-09,4.036675484900542e-12],[2.4833967812997964e-08,6.470896511434306e-11]],[[5.173435966705324e-09,3.379841447825316e-12],[2.0693743866821295e-08,5.418007253409714e-11]],[[4.307710307665965e-09,2.826951355654954e-12],[1.723084123066386e-08,4.531730271744922e-11]],[[3.5843086556159777e-09,2.3622084793499496e-12],[1.4337234622463911e-08,3.7867466223044805e-11]],[[2.980379421179195e-09,1.972067153872045e-12],[1.192151768471678e-08,3.1613449422166026e-11]],[[2.430791002817662e-09,1.6151046693476143e-12],[9.723164011270648e-09,2.589125432415394e-11]],[[1.9810917465411447e-09,1.3214659175327059e-12],[7.924366986164579e-09,2.1184122350332386e-11]],[[1.613463046727417e-09,1.080222593994693e-12],[6.453852186909668e-09,1.7316883307378618e-11]],[[1.31318596072332e-09,8.822586098281296e-13],[5.25274384289328e-09,1.4143413130088538e-11]],[[1.0460993230081196e-09,7.053717892220338e-13],[4.1843972920324786e-09,1.1307805285934227e-11]],[[8.327339330880377e-10,5.634275763004058e-13],[3.330935732352151e-09,9.032336976099276e-12]],[[6.624336536552336e-10,4.496551208180293e-13],[2.6497346146209342e-09,7.208472873133751e-12]],[[5.266186299468436e-10,3.5856175892817943e-13],[2.1064745197873744e-09,5.7481658569004075e-12]],[[4.383528339195791e-10,2.991598274732468e-13],[1.7534113356783163e-09,4.795896533945656e-12]],[[3.647431975961251e-10,2.494809010845717e-13],[1.4589727903845004e-09,3.999493476972542e-12]],[[3.033839182355381e-10,2.079575706455986e-13],[1.2135356729421525e-09,3.3338306364269372e-12]],[[2.522584544943314e-10,1.732701292591733e-13],[1.0090338179773257e-09,2.7777525862370093e-12]],[[2.5225845449433794e-10,1.7327012925917324e-13],[1.0090338179773517e-09,2.777752586237009e-12]],[[2.3515417153355323e-10,1.6164488571252573e-13],[9.40616686134213e-10,2.591386681849237e-12]],[[2.1919909896169338e-10,1.5079069169755637e-13],[8.767963958467735e-10,2.417381387406794e-12]],[[2.043168800843695e-10,1.406571409365438e-13],[8.17267520337478e-10,2.2549286615132656e-12]],[[1.9043616126512927e-10,1.311970613819204e-13],[7.617446450605171e-10,2.103272307965717e-12]],[[1.4368520729763934e-10,9.926825031512022e-14],[5.747408291905573e-10,1.5914141210879132e-12]],[[1.0833556784051566e-10,7.504585060640197e-14],[4.3334227136206264e-10,1.2030976718644952e-12]],[[8.162850593679541e-11,5.668834242584725e-14],[3.2651402374718164e-10,9.088019424546134e-13]],[[6.146652778359236e-11,4.278884755048477e-14],[2.4586611113436943e-10,6.859734310436657e-13]],[[4.494990159565333e-11,3.136933819222386e-14],[1.7979960638261333e-10,5.029019597991008e-13]],[[3.2848782454275285e-11,2.2978549249148972e-14],[1.3139512981710114e-10,3.683848601655069e-13]],[[2.3989731520591507e-11,1.6819070596279143e-14],[9.595892608236603e-11,2.696387414834403e-13]],[[1.7508989213163055e-11,1.2301599755923496e-14],[7.003595685265222e-11,1.9721637036638732e-13]],[[1.2371667766065587e-11,8.711501438484978e-15],[4.948667106426235e-11,1.3966111238217033e-13]],[[8.735737294647083e-12,6.164212530361623e-15],[3.4942949178588334e-11,9.882370729572701e-14]],[[6.1643865883931715e-12,4.358470896367156e-15],[2.4657546353572686e-11,6.987449563698865e-14]],[[4.347232902776209e-12,3.079498168335328e-15],[1.7388931611104836e-11,4.9370261960054866e-14]],[[2.9578027708136964e-12,2.0994009701732484e-15],[1.1831211083254786e-11,3.36575004814632e-14]],[[2.0110967054623525e-12,1.4301226778948387e-15],[8.04438682184941e-12,2.292771067763614e-14]],[[1.3665286451204701e-12,9.734904492317787e-16],[5.4661145804818804e-12,1.5607019659749826e-14]],[[9.279831768407078e-13,6.6219703886338e-16],[3.711932707362831e-12,1.0616377537038972e-14]],[[7.37503587323186e-13,5.2678035852361515e-16],[2.950014349292744e-12,8.445379508811217e-15]],[[5.860060807419556e-13,4.189612702004355e-16],[2.3440243229678224e-12,6.7168235060870924e-15]],[[4.655393859875428e-13,3.331371182413905e-16],[1.862157543950171e-12,5.34088876315654e-15]],[[3.697680061068236e-13,2.6483767587872257e-16],[1.4790720244272944e-12,4.245909297488254e-15]],[[3.0353010974191224e-13,2.175567401449453e-16],[1.214120438967649e-12,3.4878986012682024e-15]],[[2.4912507511807706e-13,1.7869033775459353e-16],[9.965003004723082e-13,2.8647896088763953e-15]],[[2.0444552002028428e-13,1.4674620625597598e-16],[8.177820800811371e-13,2.352658501576525e-15]],[[1.6775809242282273e-13,1.2049567537212297e-16],[6.710323696912909e-13,1.931807323640505e-15]],[[1.0460048254855787e-13,7.525018860248597e-17],[4.184019301942315e-13,1.2064260797953319e-15]],[[6.517738914631508e-14,4.6959281294478e-17],[2.6070955658526033e-13,7.528618676845094e-16]],[[4.0587050040184936e-14,2.928396390043027e-17],[1.6234820016073974e-13,4.694879167309567e-16]],[[2.5259132783134718e-14,1.8249393022549558e-17],[1.0103653113253887e-13,2.9257933121394756e-16]],[[1.497697121574792e-14,1.0835983770211021e-17],[5.990788486299168e-14,1.737257741583642e-16]],[[8.874522844699376e-15,6.429427157657055e-18],[3.5498091378797504e-14,1.030786792010418e-16]],[[5.255275707387543e-15,3.8122081068151866e-18],[2.1021102829550173e-14,6.111865476888204e-17]],[[3.110201203985599e-15,2.2588970593012903e-18],[1.2440804815942397e-14,3.6215477583787746e-17]],[[1.7448549737936067e-15,1.268873469760981e-18],[6.979419895174427e-15,2.0343080166134228e-17]],[[9.782453685127764e-16,7.122456034613219e-19],[3.912981474051106e-15,1.1419017941241059e-17]],[[5.481100220318371e-16,3.9952758475489877e-19],[2.1924400881273485e-15,6.405400702807588e-18]],[[3.069248353828772e-16,2.23967007325092e-19],[1.2276993415315089e-15,3.590741224449445e-18]],[[1.6201552742469678e-16,1.1835959921298858e-19],[6.480621096987871e-16,1.897597493535736e-18]],[[8.546746127476435e-17,6.250538713313439e-20],[3.418698450990574e-16,1.0021173571323258e-18]],[[4.5058657726559047e-17,3.298690075439752e-20],[1.8023463090623619e-16,5.28862952694037e-19]],[[2.374114820550044e-17,1.7397630163202866e-20],[9.496459282200176e-17,2.7892805479225203e-19]],[[1.8467584443668254e-17,1.3538155331351605e-20],[7.387033777467302e-17,2.1705099203805464e-19]],[[1.4364218034716526e-17,1.0533905793008507e-20],[5.74568721388661e-17,1.688853148446648e-19]],[[1.1171669106960886e-17,8.195598000871225e-21],[4.4686676427843544e-17,1.313963428482589e-19]],[[8.687982966921274e-18,6.375787982686892e-21],[3.47519318676851e-17,1.0222018568806132e-19]],[[8.687982966921105e-18,6.375787982686737e-21],[3.475193186768442e-17,1.0222018568805883e-19]],[[5.511174033991282e-18,4.046948913417045e-21],[2.204469613596513e-17,6.488298452604194e-20]],[[3.495100879831536e-18,2.5680498220424134e-21],[1.3980403519326144e-17,4.117246126970261e-20]],[[2.2159968022073047e-18,1.629164121372727e-21],[8.863987208829219e-18,2.611971901391804e-20]],[[1.4046742170250067e-18,1.033274041800174e-21],[5.618696868100027e-18,1.6566068494659956e-20]],[[6.441306594140387e-19,4.742575129464461e-22],[2.5765226376561547e-18,7.603588333196787e-21]],[[2.9518563784403042e-19,2.1752829295601887e-22],[1.1807425513761217e-18,3.487550844846037e-21]],[[1.3519257857593122e-19,9.97091631690264e-23],[5.407703143037249e-19,1.5986016857532173e-21]],[[6.188129312702781e-20,4.567578633281437e-23],[2.4752517250811124e-19,7.323043395135341e-22]],[[2.616462807602863e-20,1.9328663169645437e-23],[1.0465851230411452e-19,3.098901628197759e-22]],[[1.1055899203142661e-20,8.17379852258488e-24],[4.4223596812570645e-20,1.310479639679475e-22]],[[4.66886458484009e-21,3.454355744969356e-24],[1.867545833936036e-20,5.538265466468678e-23]],[[1.9705098910335943e-21,1.458964874686297e-24],[7.882039564134377e-21,2.3391166767430672e-23]],[[7.619869988364439e-22,5.6459736557333565e-25],[3.0479479953457757e-21,9.05203560466461e-24]],[[2.9447071697085806e-22,2.1834452570909936e-25],[1.1778828678834322e-21,3.5006609740757046e-24]],[[1.1373013819716892e-22,8.438586058073935e-26],[4.549205527886757e-22,1.352937552289225e-24]],[[4.389957020717297e-23,3.25937543088411e-26],[1.755982808286919e-22,5.225679400800749e-25]],[[1.5386597132195613e-23,1.1431677302442143e-26],[6.154638852878245e-23,1.8328150912701472e-25]],[[5.389539683331922e-24,4.0068009876496596e-27],[2.1558158733327687e-23,6.424018350497675e-26]],[[1.886690874983293e-24,1.403498960902808e-27],[7.546763499933172e-24,2.250201377918295e-26]],[[6.600883684037666e-25,4.913219337975168e-28],[2.6403534736150666e-24,7.877269784878393e-27]],[[5.382874327336504e-25,4.007061496819075e-28],[2.1531497309346015e-24,6.4244451696787895e-27]],[[4.389525476304244e-25,3.267959023536213e-28],[1.7558101905216975e-24,5.2394569129423094e-27]],[[3.579415868855549e-25,2.665127689989614e-28],[1.4317663475422197e-24,4.272949337479575e-27]],[[2.9187579058530127e-25,2.1734534796682643e-28],[1.1675031623412051e-24,3.484657686453103e-27]],[[2.91875790585301e-25,2.173453479668251e-28],[1.167503162341204e-24,3.484657686453082e-27]],[[1.1255595769165457e-25,8.38555931806203e-29],[4.502238307666183e-25,1.3444419000399536e-27]],[[4.33869479553625e-26,3.233891171954867e-29],[1.7354779182145e-25,5.184843184198561e-28]],[[1.6717718704098952e-26,1.246631366609533e-29],[6.687087481639581e-26,1.9987040265632498e-28]],[[6.439155488569386e-27,4.803713923312896e-30],[2.5756621954277543e-26,7.701720919020135e-29]],[[1.798143320856466e-27,1.342182742186851e-30],[7.192573283425864e-27,2.151902314004337e-29]],[[5.018205961355451e-28,3.7476857872339424e-31],[2.0072823845421803e-27,6.008614225186897e-30]],[[1.3996340846579412e-28,1.0457927175084931e-31],[5.598536338631765e-28,1.6767063104421276e-30]],[[3.9015262246111483e-29,2.9165665300383783e-32],[1.5606104898444593e-28,4.676096851513398e-31]],[[9.556976420801388e-30,7.147826154076164e-33],[3.822790568320555e-29,1.146003189878904e-31]],[[2.3395705613292984e-30,1.750632980328101e-33],[9.358282245317193e-30,2.8067722532330665e-32]],[[5.723931584287536e-31,4.284982260086088e-34],[2.2895726337150143e-30,6.870072332142075e-33]],[[1.399611362687785e-31,1.048210551941021e-34],[5.59844545075114e-31,1.68058704408801e-33]],[[2.9679532037363445e-32,2.2237887244247656e-35],[1.1871812814945378e-31,3.565383250767511e-34]],[[6.28980338826877e-33,4.71475763675651e-36],[2.515921355307508e-32,7.559137939889733e-35]],[[1.332172518298874e-33,9.989867053977588e-37],[5.328690073195496e-33,1.6016691050004234e-35]],[[2.8199362213515664e-34,2.115471560389997e-37],[1.1279744885406266e-33,3.391723683321761e-36]],[[5.102094436225631e-35,3.829068754059574e-38],[2.0408377744902525e-34,6.139127158371808e-37]],[[9.225477197900621e-36,6.926305291839313e-39],[3.6901908791602484e-35,1.110491597154082e-37]],[[1.667144422711874e-36,1.2521204383433239e-39],[6.668577690847496e-36,2.0075202031752645e-38]],[[3.0110199719400037e-37,2.2622424137159627e-40],[1.2044079887760015e-36,3.6270465199095887e-39]]],"times":[0.0,2.5e-25,5e-25,7.499999999999999e-25,1e-24,3.25e-24,5.5e-24,7.75e-24,1e-23,3.25e-23,5.5e-23,7.75e-23,1e-22,3.2499999999999997e-22,5.5e-22,7.750000000000001e-22,1e-21,3.2499999999999996e-21,5.5e-21,7.75e-21,1e-20,3.25e-20,5.5e-20,7.75e-20,1e-19,3.25e-19,5.5e-19,7.750000000000001e-19,1e-18,3.2500000000000004e-18,5.500000000000001e-18,7.750000000000001e-18,1e-17,3.25e-17,5.5e-17,7.75e-17,1e-16,3.25e-16,5.500000000000001e-16,7.75e-16,1e-15,3.25e-15,5.5e-15,7.75e-15,1e-14,3.25e-14,5.5000000000000005e-14,7.75e-14,1e-13,3.2500000000000003e-13,5.5e-13,7.75e-13,1e-12,3.25e-12,5.4999999999999996e-12,7.749999999999999e-12,1e-11,3.25e-11,5.5e-11,7.75e-11,1e-10,1.025173542813052e-10,1.0503470856261041e-10,1.0755206284391561e-10,1.100694171252208e-10,1.1284025430963035e-10,1.1561109149403991e-10,1.1838192867844946e-10,1.21152765862859e-10,1.2420261020122736e-10,1.272524545395957e-10,1.3030229887796405e-10,1.333521432163324e-10,1.36709089102801e-10,1.4006603498926959e-10,1.4342298087573815e-10,1.4677992676220674e-10,1.5047489753265197e-10,1.5416986830309717e-10,1.578648390735424e-10,1.6155980984398763e-10,1.6562684263396378e-10,1.6969387542393994e-10,1.7376090821391613e-10,1.778279410038923e-10,1.8230450029011066e-10,1.8678105957632902e-10,1.912576188625474e-10,1.9573417814876577e-10,2.0066150086237148e-10,2.0558882357597722e-10,2.1051614628958295e-10,2.1544346900318867e-10,2.2086694439393288e-10,2.262904197846771e-10,2.317138951754213e-10,2.371373705661655e-10,2.4310695831668746e-10,2.4907654606720945e-10,2.550461338177314e-10,2.6101572156825333e-10,2.675864120100317e-10,2.741571024518101e-10,2.8072779289358847e-10,2.8729848333536685e-10,2.945308040057346e-10,3.017631246761024e-10,3.089954453464702e-10,3.1622776601683795e-10,3.241883392233386e-10,3.3214891242983926e-10,3.401094856363399e-10,3.480700588428406e-10,3.5683221537106277e-10,3.6559437189928496e-10,3.743565284275071e-10,3.831186849557293e-10,3.9276313957394256e-10,4.0240759419215577e-10,4.12052048810369e-10,4.2169650342858224e-10,4.32312098411756e-10,4.4292769339492975e-10,4.535432883781035e-10,4.6415888336127727e-10,4.758434068836313e-10,4.875279304059854e-10,4.992124539283395e-10,5.108969774506935e-10,5.237580643856074e-10,5.366191513205214e-10,5.494802382554352e-10,5.623413251903491e-10,5.764974486155768e-10,5.906535720408044e-10,6.04809695466032e-10,6.189658188912597e-10,6.345473814329353e-10,6.50128943974611e-10,6.657105065162866e-10,6.812920690579622e-10,6.984426041265856e-10,7.15593139195209e-10,7.327436742638324e-10,7.498942093324559e-10,7.687717033163462e-10,7.876491973002366e-10,8.065266912841269e-10,8.254041852680173e-10,8.46182532863935e-10,8.669608804598527e-10,8.877392280557703e-10,9.085175756516881e-10,9.31388181738766e-10,9.54258787825844e-10,9.771293939129221e-10,1e-09,1.025173542813052e-09,1.0503470856261041e-09,1.0755206284391562e-09,1.1006941712522082e-09,1.1284025430963036e-09,1.1561109149403993e-09,1.1838192867844947e-09,1.2115276586285901e-09,1.2420261020122737e-09,1.272524545395957e-09,1.3030229887796404e-09,1.333521432163324e-09,1.3670908910280098e-09,1.4006603498926958e-09,1.4342298087573817e-09,1.4677992676220676e-09,1.5047489753265197e-09,1.5416986830309718e-09,1.5786483907354241e-09,1.6155980984398763e-09,1.6562684263396378e-09,1.6969387542393996e-09,1.7376090821391612e-09,1.7782794100389228e-09,1.8230450029011065e-09,1.8678105957632903e-09,1.912576188625474e-09,1.9573417814876577e-09,2.006615008623715e-09,2.055888235759772e-09,2.105161462895829e-09,2.1544346900318866e-09,2.2086694439393285e-09,2.262904197846771e-09,2.3171389517542133e-09,2.3713737056616553e-09,2.4310695831668748e-09,2.4907654606720943e-09,2.550461338177314e-09,2.6101572156825333e-09,2.6758641201003172e-09,2.741571024518101e-09,2.8072779289358846e-09,2.8729848333536685e-09,2.9453080400573464e-09,3.017631246761024e-09,3.0899544534647017e-09,3.1622776601683795e-09,3.241883392233386e-09,3.3214891242983924e-09,3.4010948563633993e-09,3.4807005884284058e-09,3.5683221537106274e-09,3.6559437189928494e-09,3.743565284275071e-09,3.831186849557293e-09,3.927631395739425e-09,4.024075941921558e-09,4.1205204881036906e-09,4.216965034285823e-09,4.3231209841175604e-09,4.429276933949297e-09,4.535432883781035e-09,4.641588833612773e-09,4.7584340688363134e-09,4.875279304059854e-09,4.992124539283394e-09,5.1089697745069345e-09,5.237580643856074e-09,5.366191513205213e-09,5.494802382554352e-09,5.623413251903491e-09,5.7649744861557676e-09,5.906535720408044e-09,6.048096954660321e-09,6.189658188912597e-09,6.3454738143293535e-09,6.50128943974611e-09,6.657105065162866e-09,6.812920690579622e-09,6.984426041265856e-09,7.1559313919520895e-09,7.327436742638324e-09,7.498942093324558e-09,7.687717033163462e-09,7.876491973002365e-09,8.065266912841268e-09,8.254041852680173e-09,8.461825328639349e-09,8.669608804598527e-09,8.877392280557704e-09,9.08517575651688e-09,9.31388181738766e-09,9.54258787825844e-09,9.771293939129221e-09,1e-08,1.025173542813052e-08,1.050347085626104e-08,1.075520628439156e-08,1.100694171252208e-08,1.128402543096303e-08,1.1561109149403978e-08,1.1838192867844927e-08,1.2115276586285877e-08,1.2420261020122717e-08,1.2725245453959558e-08,1.30302298877964e-08,1.333521432163324e-08,1.36709089102801e-08,1.4006603498926957e-08,1.4342298087573816e-08,1.4677992676220675e-08,1.504748975326519e-08,1.5416986830309702e-08,1.5786483907354215e-08,1.6155980984398728e-08,1.6562684263396352e-08,1.696938754239398e-08,1.7376090821391604e-08,1.7782794100389228e-08,1.8230450029011067e-08,1.8678105957632902e-08,1.9125761886254737e-08,1.9573417814876575e-08,2.0066150086237136e-08,2.0558882357597697e-08,2.105161462895826e-08,2.1544346900318822e-08,2.2086694439393255e-08,2.2629041978467685e-08,2.3171389517542118e-08,2.371373705661655e-08,2.4310695831668746e-08,2.490765460672094e-08,2.5504613381773136e-08,2.610157215682533e-08,2.6758641201003155e-08,2.7415710245180978e-08,2.8072779289358805e-08,2.8729848333536628e-08,2.945308040057342e-08,3.017631246761021e-08,3.0899544534647003e-08,3.162277660168379e-08,3.2418833922333856e-08,3.3214891242983926e-08,3.4010948563633996e-08,3.480700588428406e-08,3.5683221537106256e-08,3.655943718992845e-08,3.743565284275065e-08,3.831186849557285e-08,3.927631395739419e-08,4.024075941921554e-08,4.120520488103688e-08,4.2169650342858225e-08,4.32312098411756e-08,4.4292769339492977e-08,4.5354328837810356e-08,4.641588833612773e-08,4.758434068836311e-08,4.8752793040598484e-08,4.992124539283386e-08,5.108969774506924e-08,5.2375806438560655e-08,5.366191513205207e-08,5.494802382554349e-08,5.6234132519034905e-08,5.764974486155767e-08,5.9065357204080443e-08,6.04809695466032e-08,6.189658188912598e-08,6.34547381432935e-08,6.501289439746103e-08,6.657105065162855e-08,6.812920690579608e-08,6.984426041265845e-08,7.155931391952083e-08,7.327436742638321e-08,7.498942093324559e-08,7.687717033163462e-08,7.876491973002366e-08,8.06526691284127e-08,8.254041852680173e-08,8.461825328639345e-08,8.669608804598518e-08,8.87739228055769e-08,9.085175756516862e-08,9.313881817387646e-08,9.54258787825843e-08,9.771293939129215e-08,1e-07,1.025173542813052e-07,1.050347085626104e-07,1.075520628439156e-07,1.100694171252208e-07,1.1284025430963029e-07,1.1561109149403979e-07,1.1838192867844929e-07,1.2115276586285877e-07,1.242026102012272e-07,1.272524545395956e-07,1.30302298877964e-07,1.333521432163324e-07,1.36709089102801e-07,1.4006603498926957e-07,1.4342298087573816e-07,1.4677992676220674e-07,1.5047489753265188e-07,1.5416986830309704e-07,1.5786483907354217e-07,1.615598098439873e-07,1.6562684263396354e-07,1.6969387542393979e-07,1.7376090821391603e-07,1.7782794100389227e-07,1.8230450029011064e-07,1.86781059576329e-07,1.9125761886254738e-07,1.9573417814876575e-07,2.0066150086237138e-07,2.05588823575977e-07,2.105161462895826e-07,2.1544346900318822e-07,2.2086694439393255e-07,2.2629041978467688e-07,2.317138951754212e-07,2.3713737056616554e-07,2.431069583166875e-07,2.4907654606720944e-07,2.550461338177314e-07,2.610157215682533e-07,2.6758641201003155e-07,2.741571024518098e-07,2.8072779289358803e-07,2.8729848333536627e-07,2.945308040057342e-07,3.017631246761021e-07,3.0899544534647e-07,3.162277660168379e-07,3.241883392233386e-07,3.3214891242983925e-07,3.401094856363399e-07,3.480700588428406e-07,3.5683221537106257e-07,3.6559437189928456e-07,3.743565284275065e-07,3.831186849557285e-07,3.9276313957394194e-07,4.024075941921554e-07,4.120520488103688e-07,4.2169650342858225e-07,4.32312098411756e-07,4.4292769339492975e-07,4.5354328837810353e-07,4.6415888336127725e-07,4.7584340688363104e-07,4.875279304059849e-07,4.992124539283387e-07,5.108969774506925e-07,5.237580643856066e-07,5.366191513205207e-07,5.494802382554349e-07,5.62341325190349e-07,5.764974486155767e-07,5.906535720408044e-07,6.048096954660321e-07,6.189658188912597e-07,6.34547381432935e-07,6.501289439746103e-07,6.657105065162856e-07,6.812920690579608e-07,6.984426041265845e-07,7.155931391952083e-07,7.327436742638322e-07,7.498942093324558e-07,7.687717033163462e-07,7.876491973002366e-07,8.06526691284127e-07,8.254041852680173e-07,8.461825328639345e-07,8.669608804598517e-07,8.87739228055769e-07,9.085175756516862e-07,9.313881817387647e-07,9.542587878258432e-07,9.771293939129215e-07,1e-06,1.025173542813052e-06,1.050347085626104e-06,1.075520628439156e-06,1.1006941712522081e-06,1.128402543096303e-06,1.1561109149403978e-06,1.1838192867844926e-06,1.2115276586285875e-06,1.2420261020122716e-06,1.2725245453959558e-06,1.30302298877964e-06,1.333521432163324e-06,1.36709089102801e-06,1.4006603498926957e-06,1.4342298087573816e-06,1.4677992676220675e-06,1.5047489753265188e-06,1.54169868303097e-06,1.5786483907354215e-06,1.6155980984398728e-06,1.6562684263396354e-06,1.6969387542393977e-06,1.7376090821391603e-06,1.778279410038923e-06,1.8230450029011066e-06,1.8678105957632903e-06,1.9125761886254743e-06,1.9573417814876578e-06,2.0066150086237138e-06,2.0558882357597698e-06,2.1051614628958262e-06,2.1544346900318822e-06,2.2086694439393256e-06,2.2629041978467685e-06,2.317138951754212e-06,2.3713737056616552e-06,2.4310695831668746e-06,2.490765460672094e-06,2.5504613381773138e-06,2.610157215682533e-06,2.6758641201003153e-06,2.741571024518098e-06,2.8072779289358805e-06,2.8729848333536627e-06,2.945308040057342e-06,3.0176312467610207e-06,3.0899544534647e-06,3.162277660168379e-06,3.2418833922333857e-06,3.3214891242983926e-06,3.4010948563633995e-06,3.480700588428406e-06,3.5683221537106255e-06,3.6559437189928454e-06,3.7435652842750654e-06,3.831186849557285e-06,3.927631395739419e-06,4.024075941921553e-06,4.120520488103688e-06,4.216965034285822e-06,4.32312098411756e-06,4.429276933949298e-06,4.535432883781035e-06,4.641588833612773e-06,4.758434068836311e-06,4.875279304059849e-06,4.992124539283386e-06,5.108969774506924e-06,5.237580643856066e-06,5.366191513205208e-06,5.494802382554349e-06,5.623413251903491e-06,5.7649744861557675e-06,5.906535720408045e-06,6.048096954660321e-06,6.189658188912597e-06,6.34547381432935e-06,6.5012894397461024e-06,6.657105065162856e-06,6.8129206905796085e-06,6.984426041265846e-06,7.155931391952083e-06,7.327436742638321e-06,7.498942093324558e-06,7.687717033163462e-06,7.876491973002366e-06,8.065266912841269e-06,8.254041852680173e-06,8.461825328639345e-06,8.669608804598519e-06,8.87739228055769e-06,9.085175756516862e-06,9.313881817387647e-06,9.54258787825843e-06,9.771293939129217e-06,1e-05,1.025173542813052e-05,1.050347085626104e-05,1.075520628439156e-05,1.100694171252208e-05,1.1284025430963029e-05,1.1561109149403979e-05,1.1838192867844927e-05,1.2115276586285876e-05,1.2420261020122716e-05,1.2725245453959557e-05,1.30302298877964e-05,1.333521432163324e-05,1.36709089102801e-05,1.4006603498926957e-05,1.4342298087573816e-05,1.4677992676220675e-05,1.5047489753265188e-05,1.54169868303097e-05,1.5786483907354214e-05,1.6155980984398728e-05,1.6562684263396353e-05,1.696938754239398e-05,1.7376090821391604e-05,1.778279410038923e-05,1.8230450029011066e-05,1.8678105957632902e-05,1.912576188625474e-05,1.9573417814876576e-05,2.0066150086237137e-05,2.05588823575977e-05,2.1051614628958262e-05,2.1544346900318823e-05,2.2086694439393256e-05,2.262904197846769e-05,2.317138951754212e-05,2.3713737056616554e-05,2.431069583166875e-05,2.4907654606720945e-05,2.5504613381773137e-05,2.6101572156825332e-05,2.6758641201003155e-05,2.741571024518098e-05,2.8072779289358804e-05,2.8729848333536626e-05,2.9453080400573417e-05,3.017631246761021e-05,3.0899544534647005e-05,3.1622776601683795e-05,3.2418833922333864e-05,3.3214891242983925e-05,3.401094856363399e-05,3.480700588428406e-05,3.5683221537106257e-05,3.655943718992845e-05,3.7435652842750654e-05,3.831186849557285e-05,3.927631395739419e-05,4.0240759419215536e-05,4.120520488103688e-05,4.216965034285822e-05,4.32312098411756e-05,4.429276933949297e-05,4.535432883781035e-05,4.641588833612772e-05,4.7584340688363104e-05,4.875279304059848e-05,4.992124539283386e-05,5.108969774506924e-05,5.237580643856066e-05,5.3661915132052074e-05,5.494802382554349e-05,5.623413251903491e-05,5.764974486155768e-05,5.906535720408044e-05,6.04809695466032e-05,6.189658188912597e-05,6.34547381432935e-05,6.501289439746102e-05,6.657105065162856e-05,6.812920690579608e-05,6.984426041265846e-05,7.155931391952084e-05,7.327436742638321e-05,7.498942093324559e-05,7.687717033163462e-05,7.876491973002366e-05,8.06526691284127e-05,8.254041852680174e-05,8.461825328639345e-05,8.669608804598517e-05,8.877392280557689e-05,9.085175756516861e-05,9.313881817387646e-05,9.54258787825843e-05,9.771293939129216e-05,0.0001,0.0001025173542813052,0.00010503470856261041,0.00010755206284391561,0.0001100694171252208,0.00011284025430963029,0.00011561109149403978,0.00011838192867844928,0.00012115276586285876,0.00012420261020122718,0.00012725245453959559,0.000130302298877964,0.0001333521432163324,0.00013670908910280098,0.00014006603498926956,0.00014342298087573817,0.00014677992676220676,0.00015047489753265187,0.00015416986830309702,0.00015786483907354217,0.00016155980984398728,0.00016562684263396352,0.00016969387542393978,0.00017376090821391604,0.00017782794100389227,0.00018230450029011066,0.00018678105957632902,0.00019125761886254738,0.00019573417814876577,0.0002006615008623714,0.00020558882357597699,0.0002105161462895826,0.00021544346900318823,0.00022086694439393256,0.00022629041978467689,0.0002317138951754212,0.00023713737056616554,0.0002431069583166875,0.00024907654606720945,0.00025504613381773135,0.0002610157215682533,0.00026758641201003156,0.00027415710245180976,0.000280727792893588,0.00028729848333536626,0.00029453080400573416,0.0003017631246761021,0.00030899544534647005,0.00031622776601683794,0.0003241883392233386,0.00033214891242983925,0.00034010948563633996,0.0003480700588428406,0.0003568322153710626,0.0003655943718992846,0.00037435652842750656,0.00038311868495572853,0.00039276313957394194,0.00040240759419215536,0.0004120520488103688,0.00042169650342858224,0.000432312098411756,0.00044292769339492977,0.0004535432883781035,0.00046415888336127724,0.00047584340688363105,0.0004875279304059848,0.0004992124539283386,0.0005108969774506924,0.0005237580643856066,0.0005366191513205207,0.0005494802382554349,0.0005623413251903491,0.0005764974486155768,0.0005906535720408044,0.000604809695466032,0.0006189658188912597,0.000634547381432935,0.0006501289439746103,0.0006657105065162855,0.0006812920690579609,0.0006984426041265846,0.0007155931391952084,0.0007327436742638322,0.0007498942093324559,0.0007687717033163463,0.0007876491973002366,0.0008065266912841268,0.0008254041852680173,0.0008461825328639345,0.0008669608804598517,0.000887739228055769,0.0009085175756516862,0.0009313881817387647,0.0009542587878258431,0.0009771293939129216,0.001,0.001025173542813052,0.001050347085626104,0.0010755206284391561,0.001100694171252208,0.0011284025430963029,0.0011561109149403979,0.0011838192867844929,0.0012115276586285877,0.0012420261020122717,0.001272524545395956,0.00130302298877964,0.001333521432163324,0.00136709089102801,0.0014006603498926957,0.0014342298087573818,0.0014677992676220676,0.0014883985356697244,0.0015089978037173815,0.0015295970717650383,0.0015501963398126951,0.0015665467794694896,0.0015828972191262842,0.0015992476587830785,0.001615598098439873,0.0016562684263396355,0.0016969387542393978,0.0017376090821391603,0.0017782794100389228,0.0018230450029011066,0.0018678105957632902,0.0019125761886254738,0.0019573417814876576,0.0020066150086237135,0.00205588823575977,0.002105161462895826,0.002154434690031882,0.0022086694439393253,0.002262904197846769,0.002317138951754212,0.0023713737056616554,0.0023937261043902227,0.00241607850311879,0.0024384309018473573,0.0024607833005759246,0.0024981267793525767,0.0025354702581292287,0.002572813736905881,0.002610157215682533,0.0026758641201003156,0.002741571024518098,0.0028072779289358804,0.002872984833353663,0.0029453080400573418,0.003017631246761021,0.0030899544534647005,0.0031622776601683794,0.003241883392233386,0.0033214891242983927,0.0034010948563633994,0.003480700588428406,0.003568322153710626,0.0036559437189928453,0.003743565284275065,0.003831186849557285,0.003849952637167964,0.003868718424778643,0.003887484212389322,0.003906250000000001,0.003983928758571457,0.004061607517142912,0.004139286275714367,0.004216965034285823,0.004323120984117561,0.0044292769339492975,0.004535432883781035,0.004641588833612773,0.0047584340688363105,0.004875279304059848,0.004992124539283387,0.005108969774506924,0.005237580643856066,0.005366191513205208,0.005494802382554349,0.005623413251903491,0.0057649744861557675,0.005906535720408044,0.006048096954660321,0.006189658188912597,0.006192439981497143,0.006195221774081688,0.006198003566666234,0.00620078535925078,0.0062007853592507805,0.006353819192082988,0.006506853024915195,0.006659886857747401,0.006812920690579608,0.006984426041265846,0.007155931391952083,0.00732743674263832,0.007498942093324558,0.007687717033163462,0.007876491973002366,0.00806526691284127,0.008254041852680173,0.008461825328639346,0.008669608804598519,0.00887739228055769,0.009085175756516862,0.00927466511796357,0.00946415447941028,0.009653643840856988,0.009843133202303697,0.009843133202303699,0.009882349901727774,0.00992156660115185,0.009960783300575924,0.01,0.01025173542813052,0.01050347085626104,0.01075520628439156,0.01100694171252208,0.011284025430963024,0.011561109149403965,0.011838192867844908,0.012115276586285851,0.012420261020122699,0.012725245453959547,0.013030229887796393,0.01333521432163324,0.0136709089102801,0.014006603498926958,0.014342298087573816,0.014677992676220676,0.014914744507165508,0.015151496338110339,0.015388248169055171,0.015625000000000003,0.015757745246099675,0.01589049049219935,0.016023235738299023,0.016155980984398695,0.016562684263396327,0.016969387542393962,0.017376090821391597,0.01778279410038923,0.018230450029011067,0.018678105957632904,0.019125761886254738,0.019573417814876575,0.020066150086237126,0.020558882357597674,0.021051614628958226,0.021544346900318777,0.02208669443939322,0.022629041978467664,0.02317138951754211,0.023713737056616554,0.023986088151713193,0.024258439246809836,0.02453079034190648,0.02480314143700312,0.024803141437003122,0.025127749116958677,0.025452356796914228,0.02577696447686978,0.026101572156825334,0.026758641201003144,0.02741571024518095,0.02807277928935876,0.02872984833353657,0.029453080400573373,0.03017631246761018,0.030899544534646987,0.03162277660168379,0.032418833922333856,0.03321489124298392,0.03401094856363399,0.03480700588428406,0.035683221537106236,0.03655943718992841,0.03743565284275059,0.03831186849557277,0.038577034573983274,0.03884220065239378,0.03910736673080428,0.03937253280921479,0.039372532809214794,0.04007181219262565,0.040771091576036506,0.04147037095944737,0.042169650342858224,0.0432312098411756,0.04429276933949297,0.04535432883781035,0.046415888336127725,0.04758434068836308,0.04875279304059843,0.04992124539283378,0.051089697745069135,0.05237580643856058,0.05366191513205203,0.054948023825543466,0.05623413251903491,0.057649744861557675,0.059065357204080446,0.06048096954660321,0.06189658188912597,0.06204743641684449,0.062198290944562994,0.0623491454722815,0.06250000000000001,0.063907301726449,0.06531460345289797,0.06672190517934695,0.06812920690579594,0.06984426041265834,0.07155931391952075,0.07327436742638317,0.07498942093324558,0.07687717033163462,0.07876491973002366,0.0806526691284127,0.08254041852680173,0.08461825328639341,0.08669608804598508,0.08877392280557675,0.09085175756516843,0.09294195961087945,0.09503216165659045,0.09712236370230146,0.09921256574801247,0.09921256574801249,0.09940942431100937,0.09960628287400625,0.09980314143700313,0.1,0.1025173542813052,0.10503470856261041,0.10755206284391561,0.11006941712522081,0.11284025430963024,0.11561109149403967,0.11838192867844909,0.12115276586285852,0.12420261020122698,0.12725245453959547,0.13030229887796393,0.1333521432163324,0.136709089102801,0.14006603498926956,0.14342298087573815,0.14677992676220675,0.14945747788086985,0.15213502899953296,0.15481258011819604,0.15749013123685915,0.15749013123685918,0.15850755088864113,0.15952497054042308,0.160542390192205,0.16155980984398696,0.1656268426339633,0.16969387542393963,0.17376090821391596,0.1778279410038923,0.18230450029011067,0.186781059576329,0.19125761886254738,0.19573417814876576,0.20066150086237128,0.20558882357597677,0.21051614628958226,0.21544346900318778,0.22086694439393223,0.22629041978467665,0.23171389517542107,0.23713737056616552,0.24035302792462415,0.2435686852830828,0.24678434264154142,0.25000000000000006,0.2527539303920634,0.2555078607841267,0.25826179117618997,0.2610157215682533,0.2675864120100314,0.27415710245180946,0.28072779289358757,0.2872984833353657,0.2945308040057337,0.3017631246761018,0.3089954453464699,0.31622776601683794,0.3241883392233386,0.33214891242983924,0.3401094856363399,0.3480700588428406,0.35683221537106236,0.3655943718992841,0.37435652842750594,0.3831186849557277,0.3865515794648082,0.3899844739738888,0.3934173684829694,0.3968502629920499,0.39685026299204995,0.403061823101183,0.4092733832103161,0.4154849433194492,0.4216965034285822,0.432312098411756,0.44292769339492977,0.4535432883781035,0.46415888336127725,0.4758434068836308,0.4875279304059843,0.49921245392833785,0.5108969774506914,0.5237580643856058,0.5366191513205203,0.5494802382554347,0.5623413251903491,0.5764974486155767,0.5906535720408044,0.604809695466032,0.6189658188912597,0.6217144954053039,0.6244631719193481,0.6272118484333924,0.6299605249474366,0.6299605249474367,0.6427934109750674,0.655626297002698,0.6684591830303288,0.6812920690579595,0.6984426041265835,0.7155931391952077,0.7327436742638318,0.7498942093324559,0.7687717033163463,0.7876491973002366,0.8065266912841269,0.8254041852680173,0.8461825328639341,0.8669608804598508,0.8877392280557675,0.9085175756516843,0.9313881817387633,0.9542587878258422,0.9771293939129211,1.0],"epsilons":[0.03125,0.125],"quantities":["linear","ordering"]}


==> anc/computations/support/ball_training/analysis/D1_N64_l3/errors_N64.json <==
{"accepted_local":[[[true,true],[true,true]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[true,false],[true,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[true,false],[true,false]],[[false,false],[false,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]]],"reference_bound":[[[0.0,0.0],[0.0,0.0]],[[2.1701127112837936e-13,9.462884532070552e-36],[8.680450845135174e-13,1.5140615251312883e-34]],[[2.170112711283874e-13,1.8925769080976573e-35],[8.680450845135496e-13,3.0281230529562517e-34]],[[2.1701127112838963e-13,2.8388634271003894e-35],[8.680450845135585e-13,4.542181483360623e-34]],[[2.1701127112839263e-13,3.785150279544441e-35],[8.680450845135705e-13,6.056240447271106e-34]],[[2.1701127113184777e-13,1.2301734131374194e-34],[8.680450845273911e-13,1.968277461019871e-33]],[[2.1701127113441781e-13,2.0818329496395894e-34],[8.680450845376713e-13,3.330932719423343e-33]],[[2.1701127113674583e-13,2.933492581651144e-34],[8.680450845469833e-13,4.6935881306418304e-33]],[[2.1701127113888665e-13,3.785152236310294e-34],[8.680450845555466e-13,6.056243578096471e-33]],[[2.170112716961601e-13,1.2301739278063055e-33],[8.680450867846404e-13,1.9682782844900889e-32]],[[2.1701127226288922e-13,2.0818339988779842e-33],[8.680450890515569e-13,3.3309343982047747e-32]],[[2.1701127281810336e-13,2.9334941844175613e-33],[8.680450912724134e-13,4.693590695068098e-32]],[[2.1701127337816285e-13,3.785154401561043e-33],[8.680450935126514e-13,6.056247042497668e-32]],[[2.170112877256093e-13,1.230173814535103e-32],[8.680451509024372e-13,1.9682781032561649e-31]],[[2.1701130410916708e-13,2.0818321313926187e-32],[8.680452164366683e-13,3.33093141022819e-31]],[[2.1701132059801603e-13,2.9334913977934435e-32],[8.680452823920641e-13,4.69358623646951e-31]],[[2.1701133712151362e-13,3.7851493589693165e-32],[8.680453484860545e-13,6.056238974350906e-31]],[[2.1701146311696982e-13,1.2301736047686014e-31],[8.680458524678793e-13,1.968277767629762e-30]],[[2.1701164011749815e-13,2.0818319284334242e-31],[8.680465604699926e-13,3.330931085493479e-30]],[[2.1701181857891396e-13,2.9334909988534877e-31],[8.680472743156558e-13,4.69358559816558e-30]],[[2.1701199766805405e-13,3.785149719526617e-31],[8.680479906722162e-13,6.056239551242587e-30]],[[2.1701330432780726e-13,1.2301732960421811e-30],[8.68053217311229e-13,1.9682772736674898e-29]],[[2.1701516853065197e-13,2.0818316826741103e-30],[8.680606741226079e-13,3.3309306922785765e-29]],[[2.1701708672216084e-13,2.9334906106916877e-30],[8.680683468886433e-13,4.6935849771067003e-29]],[[2.1701901600964187e-13,3.785149820503945e-30],[8.680760640385675e-13,6.056239712806312e-29]],[[2.1703769319149237e-13,1.230179912345193e-29],[8.681507727659695e-13,1.9682878597523087e-28]],[[2.1706282607756719e-13,2.081858548681904e-29],[8.682513043102687e-13,3.3309736778910462e-28]],[[2.1708835835339653e-13,2.9335531669798553e-29],[8.683534334135861e-13,4.693685067167769e-28]],[[2.1711398515925762e-13,3.7852637471636314e-29],[8.684559406370305e-13,6.05642199546181e-28]],[[2.1711637123531733e-13,1.2302460793360103e-28],[8.684654849412693e-13,1.9683937269376164e-27]],[[2.171262297860339e-13,2.081984967450204e-28],[8.685049191441356e-13,3.331175947920326e-27]],[[2.171419532628523e-13,2.933764643683284e-28],[8.685678130514092e-13,4.6940234298932544e-27]],[[2.171616318772289e-13,3.785595020068139e-28],[8.686465275089156e-13,6.0569520321090225e-27]],[[2.1716959639025128e-13,1.2304325533525784e-27],[8.686783855610051e-13,1.9686920853641255e-26]],[[2.171726459573812e-13,2.08234997968342e-27],[8.686905838295248e-13,3.331759967493472e-26]],[[2.17177778414066e-13,2.9343365026377582e-27],[8.68711113656264e-13,4.694938404220413e-26]],[[2.171869933189173e-13,3.786402450609811e-27],[8.687479732756692e-13,6.058243920975698e-26]],[[2.1718788468294885e-13,1.2308294585983684e-26],[8.687515387317954e-13,1.9693271337573894e-25]],[[2.171897031291592e-13,2.0830854515913116e-26],[8.687588125166368e-13,3.3329367225460985e-25]],[[2.171930152972963e-13,2.9353876288422035e-26],[8.687720611891852e-13,4.6966202061475145e-25]],[[2.1719725399883403e-13,3.787728026166923e-26],[8.687890159953361e-13,6.060364841867015e-25]],[[2.1721154558190602e-13,1.2312075320978572e-25],[8.688461823276241e-13,1.9699320513565716e-24]],[[2.172248427131683e-13,2.0836784040892618e-25],[8.688993708526732e-13,3.333885446542837e-24]],[[2.1724913204151374e-13,2.936173020379072e-25],[8.689965281660549e-13,4.697876832606532e-24]],[[2.1727930454910152e-13,3.7887070494713693e-25],[8.691172181964061e-13,6.061931279154287e-24]],[[2.1789404167750542e-13,1.2315100440885184e-24],[8.715761667100217e-13,1.9704160705416432e-23]],[[2.1914281281116316e-13,2.084189731158402e-24],[8.765712512446527e-13,3.334703569853197e-23]],[[2.2101908126250003e-13,2.9368573707476638e-24],[8.840763250500001e-13,4.698971793196964e-23]],[[2.2351035128942342e-13,3.7895197896500284e-24],[8.940414051576937e-13,6.063231663441203e-23]],[[2.7643924297725084e-13,1.2315564796837397e-23],[1.1057569719090034e-12,1.9704903674947447e-22]],[[3.617633546792134e-13,2.083979720314142e-23],[1.4470534187168535e-12,3.334367552505399e-22]],[[4.618323146959023e-13,2.9362204645818e-23],[1.847329258783609e-12,4.697952743355293e-22]],[[5.688848497065406e-13,3.788318220826914e-23],[2.2755393988261623e-12,6.061309153320286e-22]],[[1.7170423728264368e-12,1.2312673002954083e-22],[6.868169491305747e-12,1.9700276804750704e-21]],[[2.8738578827055736e-12,2.0871888699188294e-22],[1.1495431530822294e-11,3.3395021918606862e-21]],[[4.01086844060338e-12,2.950927657537994e-22],[1.604347376241352e-11,4.721484252059493e-21]],[[5.120049569898473e-12,3.82683674063089e-22],[2.0480198279593892e-11,6.1229387850009066e-21]],[[1.4205963037323697e-11,1.385655954132349e-21],[5.682385214929479e-11,2.2170495265383106e-20]],[[1.9600869845732338e-11,2.6466544223779134e-21],[7.840347938292935e-11,4.234647075729172e-20]],[[2.2256743177328737e-11,4.030031500204118e-21],[8.902697270931495e-11,6.448050400813874e-20]],[[2.3346732727062293e-11,5.384391958921219e-21],[9.338693090824917e-11,8.615027136279303e-20]],[[2.3411959118745893e-11,5.5533348019793056e-21],[9.364783647498357e-11,8.885335685285662e-20]],[[2.3469793133795544e-11,5.72956791070228e-21],[9.387917253518218e-11,9.167308659354973e-20]],[[2.3521264921773907e-11,5.913207141972066e-21],[9.408505968709563e-11,9.461131429245557e-20]],[[2.3567362118646417e-11,6.10419488663804e-21],[9.426944847458567e-11,9.766711820984215e-20]],[[2.361300071014672e-11,6.3229559864927766e-21],[9.445200284058688e-11,1.011672958109528e-19]],[[2.3654379368371336e-11,6.551004397237193e-21],[9.461751747348534e-11,1.0481607038166264e-19]],[[2.3692439215662872e-11,6.788680724162588e-21],[9.476975686265149e-11,1.0861889161507216e-19]],[[2.3727873116121862e-11,7.036208077564328e-21],[9.491149246448745e-11,1.1257932927024366e-19]],[[2.3764274787688095e-11,7.320228280824498e-21],[9.505709915075238e-11,1.171236525249112e-19]],[[2.3797914712632295e-11,7.616398712351954e-21],[9.519165885052918e-11,1.2186237943094762e-19]],[[2.3828192413299048e-11,7.924939391622408e-21],[9.531276965319619e-11,1.2679903029605395e-19]],[[2.385401368806201e-11,8.246257635375288e-21],[9.541605475224804e-11,1.3194012219348195e-19]],[[2.3875662063461247e-11,8.615438754051083e-21],[9.550264825384499e-11,1.3784702009724337e-19]],[[2.3888661352947725e-11,9.001690808448451e-21],[9.55546454117909e-11,1.4402705296725652e-19]],[[2.3892342604039303e-11,9.405648102561166e-21],[9.556937041615721e-11,1.5049036966609341e-19]],[[2.3887566251797073e-11,9.82759845888742e-21],[9.555026500718829e-11,1.5724157536575877e-19]],[[2.387539073516421e-11,1.0312827910798064e-20],[9.550156294065685e-11,1.650052465915884e-19]],[[2.3859795418877564e-11,1.0819985946655395e-20],[9.543918167551026e-11,1.731197751599786e-19]],[[2.3843398810037988e-11,1.1348270500300643e-20],[9.537359524015195e-11,1.8157232801128247e-19]],[[2.3826323258944852e-11,1.1896934122915151e-20],[9.530529303577941e-11,1.903509459740491e-19]],[[2.3805140024430617e-11,1.2524006046161562e-20],[9.522056009772247e-11,2.0038409674229667e-19]],[[2.3780145160008726e-11,1.3174557200762422e-20],[9.51205806400349e-11,2.107929152144417e-19]],[[2.3750877533790313e-11,1.384761116778553e-20],[9.500351013516125e-11,2.215617786779308e-19]],[[2.3717094269676492e-11,1.4541932701997007e-20],[9.486837707870597e-11,2.326709232139563e-19]],[[2.3674338823957397e-11,1.5330135754645815e-20],[9.469735529582959e-11,2.4528217206539307e-19]],[[2.3625286029247497e-11,1.6140956247168143e-20],[9.450114411698999e-11,2.582552999288522e-19]],[[2.356938705717258e-11,1.6973600667579788e-20],[9.427754822869032e-11,2.7157761065303203e-19]],[[2.3506043680746346e-11,1.782556096354599e-20],[9.402417472298538e-11,2.852089753787979e-19]],[[2.3426935094016668e-11,1.878369563681058e-20],[9.370774037606667e-11,3.005391301723599e-19]],[[2.333704987052247e-11,1.9760048107674486e-20],[9.334819948208988e-11,3.1616076969466183e-19]],[[2.323537737279532e-11,2.0751755839958894e-20],[9.294150949118129e-11,3.32028093409004e-19]],[[2.3120877378586432e-11,2.175521359159858e-20],[9.248350951434573e-11,3.480834174490179e-19]],[[2.2978751286551637e-11,2.2868662093674234e-20],[9.191500514620655e-11,3.6589859348275486e-19]],[[2.2818388499039296e-11,2.398607859503237e-20],[9.127355399615719e-11,3.8377725751938316e-19]],[[2.2638410057458148e-11,2.510117042685618e-20],[9.055364022983259e-11,4.016187268505105e-19]],[[2.2437509159234296e-11,2.6207050708497837e-20],[8.975003663693718e-11,4.193128113575534e-19]],[[2.2190778142548115e-11,2.740456617547059e-20],[8.876311257019246e-11,4.384730588679132e-19]],[[2.1915933226453212e-11,2.8570415934049775e-20],[8.766373290581285e-11,4.57126655035267e-19]],[[2.1612007078357358e-11,2.969226274428708e-20],[8.644802831342943e-11,4.750762040603753e-19]],[[2.127852288697272e-11,3.075681320990133e-20],[8.511409154789088e-11,4.921090115563903e-19]],[[2.087751478954443e-11,3.1845339149902927e-20],[8.351005915817772e-11,5.095254266506783e-19]],[[2.044232468740257e-11,3.2827442072203e-20],[8.176929874961028e-11,5.252390734682424e-19]],[[1.9975938251871407e-11,3.3682748789530816e-20],[7.990375300748563e-11,5.389239810188928e-19]],[[1.9483330617435863e-11,3.4391316728312293e-20],[7.793332246974345e-11,5.502610681131249e-19]],[[1.891977381961261e-11,3.4979362073329766e-20],[7.567909527845044e-11,5.596697937405088e-19]],[[1.834763109560299e-11,3.5346095502386093e-20],[7.339052438241197e-11,5.65537528698044e-19]],[[1.778610815188697e-11,3.5477574405726657e-20],[7.114443260754787e-11,5.676411912249775e-19]],[[1.7260012889320528e-11,3.5370127399159276e-20],[6.904005155728211e-11,5.659220392135719e-19]],[[1.675817914393698e-11,3.498982869500822e-20],[6.703271657574792e-11,5.598372599952048e-19]],[[1.6381945056286737e-11,3.437710201931197e-20],[6.552778022514695e-11,5.500336332283138e-19]],[[1.6178315831959997e-11,3.361085351170808e-20],[6.471326332783999e-11,5.377736570843475e-19]],[[1.61871845125236e-11,3.281016458500941e-20],[6.47487380500944e-11,5.249626342313791e-19]],[[1.6468989165721668e-11,3.207359651809389e-20],[6.587595666288667e-11,5.131775450612645e-19]],[[1.7029199444038425e-11,3.1704280933396254e-20],[6.81167977761537e-11,5.072684955544435e-19]],[[1.7820054619609065e-11,3.187724706261455e-20],[7.128021847843626e-11,5.100359534113836e-19]],[[1.8758531064935168e-11,3.2640913458970533e-20],[7.503412425974067e-11,5.222546155952554e-19]],[[1.9836302186245664e-11,3.4014708007997833e-20],[7.934520874498266e-11,5.442353283316872e-19]],[[2.0816390767929448e-11,3.560097891295652e-20],[8.326556307171779e-11,5.696156628402263e-19]],[[2.1563085888966967e-11,3.698198059736281e-20],[8.625234355586787e-11,5.917116899634108e-19]],[[2.197815394918058e-11,3.783373398458394e-20],[8.791261579672232e-11,6.05339744343287e-19]],[[2.2010590264113572e-11,3.803282300387391e-20],[8.804236105645429e-11,6.085251687965339e-19]],[[2.1664732586429916e-11,3.765416549073914e-20],[8.665893034571966e-11,6.024666486989872e-19]],[[2.112237464615625e-11,3.711552832428504e-20],[8.4489498584625e-11,5.938484540422909e-19]],[[2.06141389791219e-11,3.676158335587884e-20],[8.24565559164876e-11,5.881853344390353e-19]],[[2.0277183743005685e-11,3.6653746877581907e-20],[8.110873497202274e-11,5.864599507245658e-19]],[[2.0164789812870498e-11,3.667782291012571e-20],[8.065915925148199e-11,5.868451672534945e-19]],[[2.0147121431627705e-11,3.671788386295221e-20],[8.058848572651082e-11,5.874861424752246e-19]],[[2.0140610388418613e-11,3.675892901027395e-20],[8.056244155367445e-11,5.881428648899434e-19]],[[2.0132157652806833e-11,3.6807454607059723e-20],[8.052863061122733e-11,5.889192744081295e-19]],[[2.0124046701481087e-11,3.6859165566909156e-20],[8.049618680592435e-11,5.897466497739205e-19]],[[2.0116038741045427e-11,3.691419920710477e-20],[8.046415496418171e-11,5.90627187937661e-19]],[[2.010812761642851e-11,3.697240996369586e-20],[8.043251046571403e-11,5.915585601667447e-19]],[[2.0099505064515305e-11,3.7040253560035004e-20],[8.039802025806122e-11,5.92644057612708e-19]],[[2.0090964733339608e-11,3.711198092975446e-20],[8.036385893335843e-11,5.937916955601484e-19]],[[2.0082522306963063e-11,3.718756677933472e-20],[8.033008922785225e-11,5.950010691697272e-19]],[[2.0074220991202826e-11,3.7266956596110823e-20],[8.02968839648113e-11,5.962713062149203e-19]],[[2.006533568308604e-11,3.7358792589445264e-20],[8.026134273234416e-11,5.977406821895706e-19]],[[2.0056830672408365e-11,3.7455341080321514e-20],[8.022732268963346e-11,5.99285457923326e-19]],[[2.004888301127126e-11,3.755663344631288e-20],[8.019553204508504e-11,6.009061358250908e-19]],[[2.004168912280794e-11,3.7662978714998396e-20],[8.016675649123176e-11,6.026076601042033e-19]],[[2.0034879126080607e-11,3.778580512778093e-20],[8.013951650432243e-11,6.045728826920628e-19]],[[2.002929197265967e-11,3.7915327286606606e-20],[8.011716789063868e-11,6.066452373341757e-19]],[[2.002468617055759e-11,3.805363899594688e-20],[8.009874468223037e-11,6.088582245044435e-19]],[[2.0020505863971858e-11,3.82061620817906e-20],[8.008202345588743e-11,6.112985938723593e-19]],[[2.0016101590447176e-11,3.839709729346163e-20],[8.00644063617887e-11,6.143535573017657e-19]],[[2.0012801596705174e-11,3.859912209348464e-20],[8.00512063868207e-11,6.175859540897478e-19]],[[2.0011187605384243e-11,3.880142044229802e-20],[8.004475042153697e-11,6.208227277140704e-19]],[[2.0010015281636525e-11,3.9028535673221263e-20],[8.00400611265461e-11,6.244565714619009e-19]],[[2.0008672641386576e-11,3.9291856826446607e-20],[8.00346905655463e-11,6.286697099108146e-19]],[[2.000745667993893e-11,3.955959729293874e-20],[8.002982671975572e-11,6.329535573951648e-19]],[[2.0006232386652695e-11,3.983210418139263e-20],[8.002492954661078e-11,6.373136675965414e-19]],[[2.0005000821256745e-11,4.0109262494150225e-20],[8.002000328502698e-11,6.417482005185094e-19]],[[2.000378497765506e-11,4.0419924538099876e-20],[8.001513991062024e-11,6.467187932393819e-19]],[[2.000254819390966e-11,4.073591509007798e-20],[8.001019277563864e-11,6.517746421007074e-19]],[[2.0001295342318974e-11,4.1057105274270257e-20],[8.00051813692759e-11,6.569136849896643e-19]],[[2.000002681902457e-11,4.138341710925224e-20],[8.000010727609828e-11,6.621346743879937e-19]],[[1.9998861139723553e-11,4.174902129431186e-20],[7.999544455889421e-11,6.679843412359543e-19]],[[1.999765422953481e-11,4.212045803435735e-20],[7.999061691813923e-11,6.739273291566558e-19]],[[1.999641361373381e-11,4.249760645989101e-20],[7.998565445493523e-11,6.799617039462224e-19]],[[1.999514343235243e-11,4.288035118645159e-20],[7.998057372940972e-11,6.860856195949297e-19]],[[1.9994111465669858e-11,4.330901495719184e-20],[7.997644586267943e-11,6.929442398914652e-19]],[[1.999300273858092e-11,4.3744083756411626e-20],[7.997201095432368e-11,6.999053408693467e-19]],[[1.9991831268447878e-11,4.418559368640204e-20],[7.996732507379151e-11,7.069694996341826e-19]],[[1.9990609200893058e-11,4.463367172257836e-20],[7.996243680357223e-11,7.141387482664523e-19]],[[1.998981664376298e-11,4.513562365008915e-20],[7.995926657505192e-11,7.221699790379395e-19]],[[1.9988892867901735e-11,4.564562067155886e-20],[7.995557147160694e-11,7.30329931357069e-19]],[[1.9987863678896957e-11,4.6164180490115177e-20],[7.995145471558783e-11,7.386268885047093e-19]],[[1.9986749598941585e-11,4.6691887453754204e-20],[7.994699839576634e-11,7.470701997933735e-19]],[[1.9986329940757455e-11,4.7283702660348666e-20],[7.994531976302982e-11,7.565392430027345e-19]],[[1.9985697544837814e-11,4.7887277997591174e-20],[7.994279017935126e-11,7.66196448587464e-19]],[[1.9984899170680075e-11,4.850364407955466e-20],[7.99395966827203e-11,7.76058305949738e-19]],[[1.9983968531119787e-11,4.913389470209596e-20],[7.993587412447915e-11,7.861423158122722e-19]],[[1.9984076569044138e-11,4.984150524978645e-20],[7.993630627617655e-11,7.974640847063072e-19]],[[1.9983863499627635e-11,5.056795757164764e-20],[7.993545399851054e-11,8.090873217297183e-19]],[[1.9983401236007745e-11,5.131509743707e-20],[7.993360494403098e-11,8.210415597385768e-19]],[[1.998273999964878e-11,5.2084875108939964e-20],[7.993095999859512e-11,8.33358002382422e-19]],[[1.9983557097183007e-11,5.295132970945775e-20],[7.993422838873203e-11,8.472212759731159e-19]],[[1.9980906807733924e-11,5.386864343039073e-20],[7.99236272309357e-11,8.618982956800388e-19]],[[1.998123028004396e-11,5.480269770380003e-20],[7.992492112017583e-11,8.768431640559281e-19]],[[1.998119716404792e-11,5.577547048560816e-20],[7.992478865619168e-11,8.924075287802125e-19]],[[1.9983313003926298e-11,5.687407753732773e-20],[7.993325201570519e-11,9.099852414155596e-19]],[[1.998465289925063e-11,5.80291719513452e-20],[7.993861159700251e-11,9.284667517190692e-19]],[[1.998541564938564e-11,5.92458443507499e-20],[7.994166259754256e-11,9.47933510268659e-19]],[[1.998573730602082e-11,6.0529442790933e-20],[7.994294922408328e-11,9.684710853909324e-19]],[[1.9988800998820275e-11,6.198657450298236e-20],[7.99552039952811e-11,9.917851942204166e-19]],[[1.9990883106936743e-11,6.354163439104366e-20],[7.996353242774697e-11,1.0166661520234186e-18]],[[1.9992236968899708e-11,6.520240458864921e-20],[7.996894787559883e-11,1.0432384736382338e-18]],[[1.9993036353175033e-11,6.697680006364321e-20],[7.997214541270013e-11,1.0716288019570497e-18]],[[1.9997283289839224e-11,6.900105503740047e-20],[7.99891331593569e-11,1.104016881654012e-18]],[[2.0000281856334234e-11,7.119152765644095e-20],[8.000112742533694e-11,1.1390644442446955e-18]],[[2.0002358165812657e-11,7.355874643806747e-20],[8.000943266325063e-11,1.1769399439958157e-18]],[[2.000373338368847e-11,7.611497842472272e-20],[8.001493353475388e-11,1.2178396574605677e-18]],[[2.000935912353665e-11,7.904404179395571e-20],[8.00374364941466e-11,1.2647046694775295e-18]],[[2.0013406132385577e-11,8.224629635137929e-20],[8.005362452954231e-11,1.315940745323071e-18]],[[2.0016296459585264e-11,8.573551867747807e-20],[8.006518583834106e-11,1.3717682998538757e-18]],[[2.001831441303456e-11,8.953067192066121e-20],[8.007325765213824e-11,1.4324907499351585e-18]],[[2.002547882317738e-11,9.389341590252865e-20],[8.010191529270952e-11,1.5022946585949436e-18]],[[2.0030660529711886e-11,9.86907136349967e-20],[8.012264211884754e-11,1.5790514221063764e-18]],[[2.003440897133646e-11,1.0393186842171972e-19],[8.013763588534584e-11,1.6629098983375164e-18]],[[2.0037097597535326e-11,1.0964101663127915e-19],[8.01483903901413e-11,1.754256270328856e-18]],[[2.004592794483962e-11,1.1620691558715249e-19],[8.018371177935848e-11,1.8593106568850427e-18]],[[2.0052351032682033e-11,1.2345226856104077e-19],[8.020940413072813e-11,1.9752363002282565e-18]],[[2.0056967396477368e-11,1.313475679734302e-19],[8.022786958590947e-11,2.1015610913309193e-18]],[[2.0060257237627693e-11,1.3988052591223043e-19],[8.024102895051077e-11,2.238088418437798e-18]],[[2.007070051506115e-11,1.4957740229390032e-19],[8.02828020602446e-11,2.3932384385628238e-18]],[[2.007849427180598e-11,1.6025330626720493e-19],[8.031397708722391e-11,2.5640529040233554e-18]],[[2.0072436420520563e-11,1.724566657661558e-19],[8.028974568208225e-11,2.7593066561738005e-18]],[[2.007815023593259e-11,1.848812380259428e-19],[8.031260094373035e-11,2.958099814504862e-18]],[[2.009244048552457e-11,1.9904955098569136e-19],[8.036976194209828e-11,3.184792824943549e-18]],[[2.0102330979615674e-11,2.1405913310243278e-19],[8.04093239184627e-11,3.4249461408814943e-18]],[[2.010947339743346e-11,2.2992071573455085e-19],[8.043789358973384e-11,3.6787314606291636e-18]],[[2.0114922739243882e-11,2.467607151628768e-19],[8.045969095697553e-11,3.948171457073523e-18]],[[2.013084127051e-11,2.6603202383866536e-19],[8.052336508204e-11,4.256512393306303e-18]],[[2.0142779162341077e-11,2.8703683643528284e-19],[8.057111664936431e-11,4.592589396462022e-18]],[[2.0151208277918668e-11,3.0926088248704327e-19],[8.060483311167467e-11,4.948174134097376e-18]],[[2.015672201139664e-11,3.321974554007206e-19],[8.062688804558655e-11,5.315159301844959e-18]],[[2.01713884861582e-11,3.5716480252631867e-19],[8.06855539446328e-11,5.714636851820085e-18]],[[2.0181188483489455e-11,3.8228026404326716e-19],[8.072475393395782e-11,6.1164842348957674e-18]],[[2.0188579861735928e-11,4.079400797293484e-19],[8.075431944694371e-11,6.5270412899380196e-18]],[[2.0194748122734026e-11,4.344898694469035e-19],[8.07789924909361e-11,6.951837928499181e-18]],[[2.0215556705805696e-11,4.650413344464748e-19],[8.086222682322278e-11,7.440661374416701e-18]],[[2.0232891610078184e-11,4.985032163035736e-19],[8.093156644031274e-11,7.97605148121989e-18]],[[2.0246470722948836e-11,5.342354514832347e-19],[8.098588289179535e-11,8.54776724880859e-18]],[[2.0256359778975294e-11,5.71510169314381e-19],[8.102543911590117e-11,9.144162729188346e-18]],[[2.0279069051025682e-11,6.152733083320079e-19],[8.111627620410273e-11,9.844372953181631e-18]],[[2.029231520444718e-11,6.583911812725593e-19],[8.116926081778872e-11,1.053425892773554e-17]],[[2.029929111534111e-11,7.001922662202321e-19],[8.119716446136444e-11,1.1203076287671082e-17]],[[2.030241005540955e-11,7.401785311568819e-19],[8.12096402216382e-11,1.1842856524956438e-17]],[[2.0316700411425124e-11,7.811984533187093e-19],[8.12668016457005e-11,1.2499175277019659e-17]],[[2.0327376253078697e-11,8.197912231797635e-19],[8.130950501231479e-11,1.3116659595657681e-17]],[[2.0336883867417794e-11,8.57065051803061e-19],[8.134753546967118e-11,1.3713040847515172e-17]],[[2.034589977793273e-11,8.94026759211269e-19],[8.138359911173091e-11,1.4304428166907188e-17]],[[2.037852094843063e-11,9.406117427459636e-19],[8.151408379372252e-11,1.504978790669244e-17]],[[2.0407930551691536e-11,9.9309977605317e-19],[8.163172220676614e-11,1.588959644970525e-17]],[[2.043319220875825e-11,1.0518882112571958e-18],[8.1732768835033e-11,1.6830211413551927e-17]],[[2.0418711044398168e-11,1.1025293151170637e-18],[8.167484417759267e-11,1.7640469079776797e-17]],[[2.0475342292378322e-11,1.1971866878609473e-18],[8.190136916951329e-11,1.9154987058582883e-17]],[[2.0517168670949014e-11,1.2965102643298307e-18],[8.206867468379606e-11,2.0744164291089668e-17]],[[2.0547088076328503e-11,1.3982160480987228e-18],[8.218835230531401e-11,2.2371456850295172e-17]],[[2.0567983567112403e-11,1.5003804096134704e-18],[8.227193426844961e-11,2.4006086628522564e-17]],[[2.0612095633564312e-11,1.6261415588202712e-18],[8.244838253425725e-11,2.6018265021009338e-17]],[[2.063900380400394e-11,1.743069827360391e-18],[8.255601521601577e-11,2.788911732903645e-17]],[[2.0655042645776964e-11,1.8523943833593893e-18],[8.262017058310786e-11,2.9638310224684e-17]],[[2.0664015938349778e-11,1.955055906760386e-18],[8.265606375339911e-11,3.128089458943653e-17]],[[2.0692185664905493e-11,2.0734216606950944e-18],[8.276874265962197e-11,3.317474665319808e-17]],[[2.070957752837115e-11,2.1836224377983194e-18],[8.28383101134846e-11,3.4937959085210546e-17]],[[2.0720745339770273e-11,2.289072164889466e-18],[8.288298135908109e-11,3.662515470630044e-17]],[[2.072790345989572e-11,2.3918934128437245e-18],[8.291161383958288e-11,3.82702946736586e-17]],[[2.0761380190310212e-11,2.522064779604874e-18],[8.304552076124085e-11,4.0353036547263275e-17]],[[2.0787840569077353e-11,2.6540159641067693e-18],[8.315136227630941e-11,4.246425550764717e-17]],[[2.0809079116624306e-11,2.790923823160896e-18],[8.323631646649723e-11,4.465478126540317e-17]],[[2.082618973323694e-11,2.9356662733816836e-18],[8.330475893294776e-11,4.69706604935972e-17]],[[2.0883382730785637e-11,3.1412502755669246e-18],[8.353353092314255e-11,5.0260004560986064e-17]],[[2.0930289277139892e-11,3.3594463413157544e-18],[8.372115710855957e-11,5.3751141657535123e-17]],[[2.0968351476480468e-11,3.589864573065483e-18],[8.387340590592187e-11,5.743783340593782e-17]],[[2.09985124709937e-11,3.830350331468462e-18],[8.39940498839748e-11,6.128560557154881e-17]],[[2.1078842872600877e-11,4.156028704591607e-18],[8.431537149040351e-11,6.649645958085699e-17]],[[2.1140714417175245e-11,4.477849167518331e-18],[8.456285766870098e-11,7.164558700314789e-17]],[[2.118785769253933e-11,4.792305017183652e-18],[8.475143077015732e-11,7.667688061719145e-17]],[[2.1223010994477615e-11,5.0970746611706074e-18],[8.489204397791046e-11,8.155319491789773e-17]],[[2.1320966827385636e-11,5.490272702546944e-18],[8.528386730954254e-11,8.78443635902645e-17]],[[2.1395494848881174e-11,5.8550340270573524e-18],[8.55819793955247e-11,9.368054478517699e-17]],[[2.1453760220657156e-11,6.197347901814389e-18],[8.581504088262862e-11,9.915756675046663e-17]],[[2.1499265386992898e-11,6.51931287795679e-18],[8.599706154797159e-11,1.0430900638181301e-16]],[[2.1457135664541614e-11,6.769225343229151e-18],[8.582854265816646e-11,1.0830760581448355e-16]],[[2.1572392779436714e-11,7.180354644652322e-18],[8.628957111774686e-11,1.1488567464029212e-16]],[[2.1654222947918517e-11,7.555170789641724e-18],[8.661689179167407e-11,1.2088273298313057e-16]],[[2.1715817593947345e-11,7.907437051680438e-18],[8.686327037578938e-11,1.265189931896149e-16]],[[2.1835237263454585e-11,8.355745072846051e-18],[8.734094905381834e-11,1.336919215472602e-16]],[[2.1912995835991458e-11,8.758336106036056e-18],[8.765198334396583e-11,1.4013337811913154e-16]],[[2.1975557693284294e-11,9.139399373055374e-18],[8.790223077313718e-11,1.4623039040115006e-16]],[[2.2005609979105142e-11,9.483812387680207e-18],[8.802243991642057e-11,1.5174099866659984e-16]],[[2.2074927433178688e-11,9.902905440746759e-18],[8.829970973271475e-11,1.5844648749065326e-16]],[[2.2104674884020073e-11,1.0264956811746908e-17],[8.841869953608029e-11,1.6423930936307776e-16]],[[2.2121963030735585e-11,1.060369872351672e-17],[8.848785212294234e-11,1.696591799305219e-16]],[[2.2095878314532602e-11,1.0879467907435365e-17],[8.838351325813041e-11,1.740714868154661e-16]],[[2.2083406664072804e-11,1.118587004052699e-17],[8.833362665629122e-11,1.7897392097620685e-16]],[[2.2058129939547782e-11,1.1445663994665248e-17],[8.823251975819113e-11,1.831306241185907e-16]],[[2.2071097388215683e-11,1.1738435589806017e-17],[8.828438955286273e-11,1.8781496962160387e-16]],[[2.2089954899385904e-11,1.201617359595396e-17],[8.835981959754361e-11,1.9225877776929603e-16]],[[2.2137936895254884e-11,1.2342587946129019e-17],[8.855174758101953e-11,1.9748140749010236e-16]],[[2.2051652567892204e-11,1.2521632846136191e-17],[8.820661027156882e-11,2.0034612589071014e-16]],[[2.192642602481626e-11,1.2657425881402946e-17],[8.770570409926504e-11,2.025188145682827e-16]],[[2.1836035694599042e-11,1.287400790017478e-17],[8.734414277839617e-11,2.059841269613987e-16]],[[2.187853785263045e-11,1.3312682031250587e-17],[8.75141514105218e-11,2.1300291324734363e-16]],[[2.186973504784525e-11,1.371190263736721e-17],[8.7478940191381e-11,2.1939044305624044e-16]],[[2.1751028414827663e-11,1.3998359477238727e-17],[8.700411365931065e-11,2.2397375266101034e-16]],[[2.1497101624792526e-11,1.4156738862457922e-17],[8.59884064991701e-11,2.265078226399278e-16]],[[2.124443421496223e-11,1.43757572866968e-17],[8.497773685984892e-11,2.3001211767762453e-16]],[[2.102645385864306e-11,1.461586769830907e-17],[8.410581543457224e-11,2.338538837245202e-16]],[[2.092167790705379e-11,1.4992555229184246e-17],[8.368671162821516e-11,2.3988088472716536e-16]],[[2.0955843926102698e-11,1.5501537503735614e-17],[8.382337570441079e-11,2.480246009520062e-16]],[[2.1266917473382215e-11,1.637637605098628e-17],[8.506766989352886e-11,2.62022017596891e-16]],[[2.116949745421079e-11,1.668550340046565e-17],[8.467798981684316e-11,2.669680551288503e-16]],[[2.1274210839684293e-11,1.721905097966131e-17],[8.509684335873717e-11,2.7550481643816266e-16]],[[2.1170318430637548e-11,1.7431665600931468e-17],[8.468127372255019e-11,2.789066494290544e-16]],[[2.10207731054436e-11,1.7577396268886878e-17],[8.40830924217744e-11,2.8123834026236184e-16]],[[2.062623344586229e-11,1.7312714318771963e-17],[8.250493378344916e-11,2.770034281398066e-16]],[[2.0080509148937785e-11,1.6793249064541016e-17],[8.032203659575114e-11,2.686919860656982e-16]],[[1.947003616005366e-11,1.6137310788453094e-17],[7.788014464021465e-11,2.581969724122088e-16]],[[1.8892441212838893e-11,1.5592146514107534e-17],[7.556976485135557e-11,2.494743451075635e-16]],[[1.8383535677219066e-11,1.503399063153179e-17],[7.353414270887626e-11,2.405438492287264e-16]],[[1.8002196162351915e-11,1.4683692151228508e-17],[7.200878464940766e-11,2.349390735444358e-16]],[[1.7841240364651227e-11,1.4596514464905185e-17],[7.136496145860491e-11,2.3354423113904427e-16]],[[1.7955989628415205e-11,1.488575163322915e-17],[7.182395851366082e-11,2.3817202571977056e-16]],[[1.8097752726905238e-11,1.5179161304284056e-17],[7.239101090762095e-11,2.428665803434094e-16]],[[1.8181004166180853e-11,1.5354241233715082e-17],[7.272401666472341e-11,2.456678590006794e-16]],[[1.8171223841469097e-11,1.5385647943874153e-17],[7.268489536587639e-11,2.461703663483704e-16]],[[1.8219762184787426e-11,1.5461542662005504e-17],[7.28790487391497e-11,2.4738468130264146e-16]],[[1.8154099218271296e-11,1.529586733614904e-17],[7.261639687308519e-11,2.4473387663892536e-16]],[[1.7974652278456476e-11,1.4977769064152442e-17],[7.18986091138259e-11,2.396443030989476e-16]],[[1.773744047988249e-11,1.4516989857839237e-17],[7.094976191952996e-11,2.3227183580013653e-16]],[[1.7589146464022945e-11,1.4097346193814452e-17],[7.035658585609178e-11,2.255575390134968e-16]],[[1.7354305122853337e-11,1.3530683259423835e-17],[6.941722049141335e-11,2.1649093050075285e-16]],[[1.707946100638481e-11,1.2875699514732333e-17],[6.831784402553924e-11,2.0601119082867462e-16]],[[1.6791274248823143e-11,1.2192494869053143e-17],[6.716509699529257e-11,1.9507991818310133e-16]],[[1.6588818852081964e-11,1.1554749696383698e-17],[6.635527540832786e-11,1.8487599490103724e-16]],[[1.635268523123543e-11,1.0875672189307171e-17],[6.541074092494173e-11,1.74010755357203e-16]],[[1.610853517030499e-11,1.0184774957127824e-17],[6.443414068121996e-11,1.6295639751054485e-16]],[[1.589903093527661e-11,9.471566237045959e-18],[6.359612374110644e-11,1.5154506009294176e-16]],[[1.5734253235869734e-11,8.85940795407287e-18],[6.293701294347894e-11,1.4175052707581144e-16]],[[1.557602625076678e-11,8.20029277741307e-18],[6.230410500306713e-11,1.3120468259160626e-16]],[[1.5377554151436956e-11,7.537121376546187e-18],[6.151021660574782e-11,1.2059394083239107e-16]],[[1.5257532349851127e-11,6.984026278023862e-18],[6.10301293994045e-11,1.117444199687005e-16]],[[1.517661942851982e-11,6.446969429733968e-18],[6.070647771407928e-11,1.0315151015262723e-16]],[[1.5086490197412663e-11,5.9654386738576014e-18],[6.034596078965065e-11,9.544701711537353e-17]],[[1.5007750395885845e-11,5.506410537168677e-18],[6.003100158354338e-11,8.810256704427413e-17]],[[1.4941995355566104e-11,5.0772913238773114e-18],[5.976798142226441e-11,8.123666042065288e-17]],[[1.4891922752683933e-11,4.6971380886417856e-18],[5.956769101073573e-11,7.515420813460061e-17]],[[1.4846996327287038e-11,4.338817573675167e-18],[5.938798530914815e-11,6.942108018325613e-17]],[[1.480790488177332e-11,4.0217395331947314e-18],[5.923161952709329e-11,6.434783279436649e-17]],[[1.4772714714471836e-11,3.751770623129398e-18],[5.909085885788734e-11,6.002832922297715e-17]],[[1.4749754996887305e-11,3.492180771728485e-18],[5.899901998754922e-11,5.587489151534783e-17]],[[1.4729227777298504e-11,3.2667702576563647e-18],[5.891691110919401e-11,5.226832437739183e-17]],[[1.470979372363501e-11,3.085528620121146e-18],[5.883917489454004e-11,4.936845742471851e-17]],[[1.4695034092238077e-11,2.9294079060351687e-18],[5.878013636895231e-11,4.68705267562654e-17]],[[1.4684701130618424e-11,2.7884704343875596e-18],[5.87388045224737e-11,4.4615526670980555e-17]],[[1.46750767796726e-11,2.6852301684559667e-18],[5.87003071186904e-11,4.2963682963819566e-17]],[[1.466743946224093e-11,2.598070859867754e-18],[5.866975784896371e-11,4.156913430386831e-17]],[[1.466102315406311e-11,2.535765775819124e-18],[5.864409261625244e-11,4.057225297392083e-17]],[[1.465652599167294e-11,2.4889125678874046e-18],[5.862610396669176e-11,3.9822601357223416e-17]],[[1.4652434303420998e-11,2.4627437283374745e-18],[5.860973721368399e-11,3.9403899903632564e-17]],[[1.4649156312867425e-11,2.4497081162574103e-18],[5.85966252514697e-11,3.91953302475073e-17]],[[1.4646589489263714e-11,2.449508558680969e-18],[5.858635795705486e-11,3.919213756780807e-17]],[[1.4644643208468412e-11,2.461265738923461e-18],[5.857857283387365e-11,3.938025246739123e-17]],[[1.46429887471243e-11,2.4826648856288864e-18],[5.85719549884972e-11,3.972263892079154e-17]],[[1.464154021955335e-11,2.5119393548661985e-18],[5.85661608782134e-11,4.019103040691084e-17]],[[1.4640513617568938e-11,2.5448050838492883e-18],[5.856205447027575e-11,4.0716882082250344e-17]],[[1.463965098805269e-11,2.5876562888953746e-18],[5.855860395221076e-11,4.1402501479696054e-17]],[[1.4638904561424576e-11,2.6352977121707994e-18],[5.85556182456983e-11,4.2164764288152845e-17]],[[1.4638335473209464e-11,2.684731168852737e-18],[5.855334189283786e-11,4.2955699631063495e-17]],[[1.4637796368975688e-11,2.7377188379236995e-18],[5.855118547590275e-11,4.380350238639251e-17]],[[1.463738858753482e-11,2.7974331588538094e-18],[5.854955435013928e-11,4.475893159133966e-17]],[[1.463702195804491e-11,2.85951325845233e-18],[5.854808783217963e-11,4.575221322540561e-17]],[[1.4636729386891665e-11,2.922621171766128e-18],[5.854691754756666e-11,4.6761939912899676e-17]],[[1.463647696271986e-11,2.9866894338282104e-18],[5.854590785087944e-11,4.778703217482738e-17]],[[1.463623536191026e-11,3.0581673551370174e-18],[5.854494144764104e-11,4.8930678960012777e-17]],[[1.4636040786270666e-11,3.130475377786408e-18],[5.854416314508266e-11,5.008760739469453e-17]],[[1.463587038279015e-11,3.2032616839560415e-18],[5.85434815311606e-11,5.1252188365106704e-17]],[[1.4635728538162204e-11,3.2764199241801756e-18],[5.854291415264882e-11,5.2422720280054484e-17]],[[1.4635572436789763e-11,3.3573580368222876e-18],[5.854228974715905e-11,5.3717730148040124e-17]],[[1.463543508025114e-11,3.4385687753030677e-18],[5.854174032100456e-11,5.50171020425878e-17]],[[1.4635315721704445e-11,3.520020861583692e-18],[5.854126288681778e-11,5.632033551347739e-17]],[[1.4635206235076338e-11,3.60161542414724e-18],[5.854082494030535e-11,5.762584859804905e-17]],[[1.4635095595608963e-11,3.691629055717227e-18],[5.854038238243585e-11,5.906606682475556e-17]],[[1.4634997598842017e-11,3.78176246068958e-18],[5.853999039536807e-11,6.050820140405358e-17]],[[1.4634895548112622e-11,3.871997917039962e-18],[5.853958219245049e-11,6.195196878966244e-17]],[[1.4634807975708435e-11,3.962277307671259e-18],[5.853923190283374e-11,6.339643913487267e-17]],[[1.4634716682066984e-11,4.061729727169868e-18],[5.853886672826794e-11,6.498767797780927e-17]],[[1.4634626310691927e-11,4.161246238977551e-18],[5.853850524276771e-11,6.657994229869736e-17]],[[1.463453744767513e-11,4.2607956394905526e-18],[5.853814979070052e-11,6.817273279540661e-17]],[[1.4634451332949395e-11,4.360381806040498e-18],[5.853780533179758e-11,6.97661116093115e-17]],[[1.4634359890698317e-11,4.470011445421489e-18],[5.853743956279327e-11,7.152018596487833e-17]],[[1.463426903653051e-11,4.579669218025403e-18],[5.853707614612204e-11,7.327471046001853e-17]],[[1.4634174400549666e-11,4.689339670172886e-18],[5.853669760219866e-11,7.50294378356645e-17]],[[1.4634071821295235e-11,4.799020458438582e-18],[5.853628728518094e-11,7.678433060032173e-17]],[[1.463396360786944e-11,4.91975325387225e-18],[5.853585443147776e-11,7.871605551893985e-17]],[[1.4633862529910453e-11,5.0405009205886935e-18],[5.853545011964181e-11,8.064801835637834e-17]],[[1.463375691664094e-11,5.161258290919295e-18],[5.853502766656376e-11,8.258013645879758e-17]],[[1.4633651454415947e-11,5.2820138075624676e-18],[5.853460581766379e-11,8.45122249047587e-17]],[[1.4633542025740986e-11,5.414933363277638e-18],[5.853416810296395e-11,8.663893803273746e-17]],[[1.4633434377839144e-11,5.547861739301354e-18],[5.853373751135658e-11,8.87657922133408e-17]],[[1.4633313826256595e-11,5.680786635445681e-18],[5.853325530502638e-11,9.089259080374402e-17]],[[1.4633205444503232e-11,5.813717557358892e-18],[5.853282177801293e-11,9.301948580357128e-17]],[[1.4633078835966697e-11,5.960015702326703e-18],[5.853231534386679e-11,9.536025635782936e-17]],[[1.4632961647191933e-11,6.106320929649272e-18],[5.853184658876773e-11,9.770114028405155e-17]],[[1.4632844899556686e-11,6.2526261729681425e-18],[5.853137959822674e-11,1.0004202441471959e-16]],[[1.4632718781457132e-11,6.3989295119709875e-18],[5.853087512582853e-11,1.0238287808545478e-16]],[[1.4632586515786337e-11,6.559956518170414e-18],[5.853034606314535e-11,1.0495931051999931e-16]],[[1.4632461212898196e-11,6.721003850158747e-18],[5.852984485159278e-11,1.0753606816554916e-16]],[[1.4632322566971863e-11,6.88205214772319e-18],[5.852929026788745e-11,1.1011284125736632e-16]],[[1.463218387228422e-11,7.04309282338999e-18],[5.852873548913688e-11,1.1268949238908148e-16]],[[1.4632033327711445e-11,7.220357945828658e-18],[5.852813331084578e-11,1.1552573471886452e-16]],[[1.4631886685397376e-11,7.397626948242927e-18],[5.85275467415895e-11,1.1836203916662653e-16]],[[1.4631738515372125e-11,7.574893468699109e-18],[5.85269540614885e-11,1.2119830388919546e-16]],[[1.463158335319429e-11,7.752157938583382e-18],[5.852633341277716e-11,1.2403453578646963e-16]],[[1.4631435598450685e-11,7.94728506513963e-18],[5.852574239380274e-11,1.2715657029344544e-16]],[[1.4631269215707557e-11,8.142407168798286e-18],[5.852507686283023e-11,1.3027852443324248e-16]],[[1.4631103887036877e-11,8.337512036125203e-18],[5.852441554814751e-11,1.3340020279049147e-16]],[[1.4630957074071686e-11,8.5326237344611e-18],[5.852382829628675e-11,1.3652199052039666e-16]],[[1.4630762685829633e-11,8.747368532682359e-18],[5.852305074331853e-11,1.3995790783361504e-16]],[[1.4630602373205753e-11,8.962113057671938e-18],[5.852240949282301e-11,1.4339382080101713e-16]],[[1.463041976139365e-11,9.176846839112933e-18],[5.85216790455746e-11,1.468295619157369e-16]],[[1.463022672320299e-11,9.391573823668264e-18],[5.852090689281195e-11,1.5026519429742428e-16]],[[1.4630037729487068e-11,9.627913486586982e-18],[5.852015091794827e-11,1.5404662964660722e-16]],[[1.46298425139677e-11,9.86425679642859e-18],[5.85193700558708e-11,1.5782812326344293e-16]],[[1.4629652896732493e-11,1.010057884128352e-17],[5.851861158692997e-11,1.6160927664467972e-16]],[[1.4629473920345065e-11,1.0336903327889542e-17],[5.851789568138026e-11,1.653904693024149e-16]],[[1.4629274842402303e-11,1.0597015077735036e-17],[5.851709936960921e-11,1.6955225811938908e-16]],[[1.4629051681837286e-11,1.0857130851249885e-17],[5.851620672734914e-11,1.7371411137258402e-16]],[[1.4628823956695775e-11,1.1117238821342682e-17],[5.85152958267831e-11,1.778758398246432e-16]],[[1.462862319585741e-11,1.1377357838873206e-17],[5.851449278342964e-11,1.820377450853809e-16]],[[1.4628388291524212e-11,1.1663674958205111e-17],[5.851355316609685e-11,1.866188199689742e-16]],[[1.4628138403521987e-11,1.1949965776294784e-17],[5.851255361408795e-11,1.9119947418399632e-16]],[[1.4627899081326715e-11,1.2236262854684398e-17],[5.851159632530686e-11,1.9578022857465634e-16]],[[1.4627671111391222e-11,1.2522559728599064e-17],[5.851068444556489e-11,2.0036097969723995e-16]],[[1.4627406765128118e-11,1.2837674921607247e-17],[5.850962706051247e-11,2.0540282405787706e-16]],[[1.4627136591459677e-11,1.3152798935980921e-17],[5.850854636583871e-11,2.1044480961032408e-16]],[[1.462685758879701e-11,1.3467893514167054e-17],[5.850743035518804e-11,2.1548632427985667e-16]],[[1.4626593132874804e-11,1.378302049429012e-17],[5.850637253149922e-11,2.205283574396078e-16]],[[1.4626311736735055e-11,1.4129853063298652e-17],[5.850524694694022e-11,2.2607768005596104e-16]],[[1.4626043220672202e-11,1.4476693503071885e-17],[5.850417288268881e-11,2.316271287549978e-16]],[[1.4625751295193217e-11,1.4823521076264723e-17],[5.850300518077287e-11,2.371763715695326e-16]],[[1.4625475756540404e-11,1.5170364009693954e-17],[5.850190302616161e-11,2.4272586033830207e-16]],[[1.462514675216299e-11,1.5552105343131523e-17],[5.850058700865196e-11,2.4883372361541206e-16]],[[1.462483468309403e-11,1.593385359266751e-17],[5.849933873237612e-11,2.5494169758423304e-16]],[[1.462452086138068e-11,1.6315603100596257e-17],[5.849808344552273e-11,2.610496918011156e-16]],[[1.462420390061056e-11,1.6697337797244873e-17],[5.849681560244224e-11,2.6715744924087546e-16]],[[1.4623877033459594e-11,1.711749607807759e-17],[5.849550813383838e-11,2.7387998413303943e-16]],[[1.4623526289660078e-11,1.7537627393285916e-17],[5.849410515864031e-11,2.806020877203504e-16]],[[1.462317621054743e-11,1.7957763932746493e-17],[5.849270484218972e-11,2.87324274836477e-16]],[[1.4622825839631244e-11,1.8377890190092592e-17],[5.849130335852498e-11,2.9404629765691167e-16]],[[1.4622436009994466e-11,1.8840288264021418e-17],[5.848974403997786e-11,3.014446699204118e-16]],[[1.4622050176627512e-11,1.9302702082437305e-17],[5.848820070651005e-11,3.0884329411282657e-16]],[[1.462166034649394e-11,1.9765091595751216e-17],[5.848664138597576e-11,3.16241529488383e-16]],[[1.462128909468046e-11,2.022750194501226e-17],[5.848515637872184e-11,3.236400983801961e-16]],[[1.4620875037251243e-11,2.073641945608492e-17],[5.848350014900497e-11,3.3178278245662486e-16]],[[1.4620454496275242e-11,2.1245359078008627e-17],[5.848181798510097e-11,3.399258200974463e-16]],[[1.462001135118552e-11,2.175426362859538e-17],[5.848004540474208e-11,3.4806829702854676e-16]],[[1.461958177653171e-11,2.226322322154346e-17],[5.847832710612684e-11,3.562116546188768e-16]],[[1.4619091033806548e-11,2.2823391892384627e-17],[5.847636413522619e-11,3.6517435800837375e-16]],[[1.4618620640727435e-11,2.3383629454051708e-17],[5.847448256290974e-11,3.7413816376898624e-16]],[[1.461813216869551e-11,2.3943853250164955e-17],[5.847252867478204e-11,3.8310174941582156e-16]],[[1.4617636460465726e-11,2.4504078697232986e-17],[5.84705458418629e-11,3.920653618234356e-16]],[[1.4617115625328344e-11,2.5120807515789872e-17],[5.846846250131338e-11,4.019330285476623e-16]],[[1.461661487514453e-11,2.5737530096239355e-17],[5.846645950057812e-11,4.1180059601421633e-16]],[[1.4616102965594172e-11,2.6354255165314188e-17],[5.846441186237669e-11,4.216682032298798e-16]],[[1.461558903432068e-11,2.6970967901969743e-17],[5.846235613728272e-11,4.3153561343026576e-16]],[[1.4615007688161628e-11,2.764989637296074e-17],[5.846003075264651e-11,4.423984761555054e-16]],[[1.461443378768003e-11,2.832882850949206e-17],[5.845773515072012e-11,4.532613978763632e-16]],[[1.461389524083316e-11,2.9007845386009185e-17],[5.845558096333263e-11,4.641256756395093e-16]],[[1.4613309318719988e-11,2.968688618422328e-17],[5.845323727487995e-11,4.74990336329373e-16]],[[1.461267434067631e-11,3.04342148231952e-17],[5.845069736270524e-11,4.869476035943763e-16]],[[1.461207185890485e-11,3.118169769762294e-17],[5.84482874356194e-11,4.989073389540837e-16]],[[1.4611450707873896e-11,3.192923089411699e-17],[5.844580283149558e-11,5.108678798405385e-16]],[[1.4610839309769525e-11,3.267685801320312e-17],[5.84433572390781e-11,5.228299237874081e-16]],[[1.4610137546343127e-11,3.3499886552359974e-17],[5.844055018537251e-11,5.359983917286171e-16]],[[1.4609451834383228e-11,3.432301589492894e-17],[5.843780733753291e-11,5.491684729263468e-16]],[[1.4608765731778677e-11,3.514623886060178e-17],[5.84350629271147e-11,5.623400526521265e-16]],[[1.4608072828424948e-11,3.596953803936047e-17],[5.843229131369979e-11,5.755128518939327e-16]],[[1.460733129632749e-11,3.68759901775059e-17],[5.842932518530995e-11,5.900161003465611e-16]],[[1.460656972799606e-11,3.778262472517341e-17],[5.842627891198424e-11,6.0452226790563e-16]],[[1.4605820892961782e-11,3.8689338775529704e-17],[5.842328357184713e-11,6.190297080335984e-16]],[[1.4605078713050443e-11,3.9596317336852936e-17],[5.842031485220177e-11,6.335413811420438e-16]],[[1.460421899775893e-11,4.059480732610173e-17],[5.841687599103572e-11,6.495172388192367e-16]],[[1.4603373617320757e-11,4.159352911487924e-17],[5.841349446928303e-11,6.654968063077136e-16]],[[1.460252135716331e-11,4.259252307822479e-17],[5.841008542865324e-11,6.814807289704289e-16]],[[1.4601723011835842e-11,4.359172272829309e-17],[5.840689204734337e-11,6.974679431790085e-16]],[[1.4600812082594385e-11,4.469192328247685e-17],[5.840324833037754e-11,7.150711748726213e-16]],[[1.4599868147585363e-11,4.5792518387979297e-17],[5.839947259034145e-11,7.326807202500992e-16]],[[1.4598968047008835e-11,4.6893473852365e-17],[5.839587218803534e-11,7.502960322873052e-16]],[[1.459806113085139e-11,4.79947897427892e-17],[5.839224452340556e-11,7.67917111864468e-16]],[[1.4596997780479797e-11,4.9207550916957186e-17],[5.838799112191919e-11,7.873213197595808e-16]],[[1.4595977204692668e-11,5.042087959959682e-17],[5.838390881877067e-11,8.067346085851143e-16]],[[1.459498502548628e-11,5.163458976295546e-17],[5.837994010194513e-11,8.261540025676065e-16]],[[1.459394578059927e-11,5.2848811118151326e-17],[5.837578312239709e-11,8.45581576546479e-16]],[[1.459282782329052e-11,5.418597707211417e-17],[5.837131129316208e-11,8.669762685830521e-16]],[[1.4591709019500966e-11,5.55238685632586e-17],[5.836683607800387e-11,8.883825711778287e-16]],[[1.459061657305347e-11,5.686259671304665e-17],[5.836246629221388e-11,9.098022612946463e-16]],[[1.4589510312414737e-11,5.820191234943723e-17],[5.835804124965895e-11,9.312313531687757e-16]],[[1.45883424291117e-11,5.967713516922788e-17],[5.83533697164468e-11,9.548349652991389e-16]],[[1.4587118057749813e-11,6.115344094437426e-17],[5.834847223099925e-11,9.784559071704639e-16]],[[1.458588514420359e-11,6.263086949807677e-17],[5.834354057681436e-11,1.0020948149487929e-15]],[[1.4584702728571113e-11,6.410913231598675e-17],[5.833881091428445e-11,1.0257470733857313e-15]],[[1.4583381134090265e-11,6.573760514702387e-17],[5.833352453636106e-11,1.0518026998858634e-15]],[[1.4581986004896954e-11,6.736711615602157e-17],[5.832794401958781e-11,1.0778749395983069e-15]],[[1.4580653034220764e-11,6.899832423311672e-17],[5.832261213688306e-11,1.1039743345354791e-15]],[[1.4579327505557444e-11,7.063069811238515e-17],[5.831731002222978e-11,1.1300923854571007e-15]],[[1.457790311660512e-11,7.242920501333329e-17],[5.831161246642047e-11,1.1588685751184255e-15]],[[1.4576383138421136e-11,7.422927410169833e-17],[5.830553255368454e-11,1.1876697623619642e-15]],[[1.4574873445509606e-11,7.603122361082841e-17],[5.829949378203843e-11,1.2165010404693706e-15]],[[1.4573273732303362e-11,7.783507310903884e-17],[5.829309492921345e-11,1.2453627217884211e-15]],[[1.457151039068721e-11,7.982262058012165e-17],[5.828604156274884e-11,1.2771635840379096e-15]],[[1.4569841713791434e-11,8.18125333769156e-17],[5.827936685516574e-11,1.3090022950054449e-15]],[[1.4568245430324066e-11,8.380442954562727e-17],[5.827298172129626e-11,1.340872745287022e-15]],[[1.45666443452958e-11,8.579888488725824e-17],[5.82665773811832e-11,1.3727841470378352e-15]],[[1.4564901765567924e-11,8.799666072578733e-17],[5.82596070622717e-11,1.407948694415874e-15]],[[1.4563155832430384e-11,9.019718200176418e-17],[5.825262332972153e-11,1.4431571740327038e-15]],[[1.4561254330036114e-11,9.24008793142618e-17],[5.824501732014445e-11,1.4784164767418393e-15]],[[1.4559362539165367e-11,9.460725305484866e-17],[5.823745015666147e-11,1.5137186086729249e-15]],[[1.4557290998693345e-11,9.703946050357126e-17],[5.822916399477338e-11,1.5526341023823041e-15]],[[1.455517725891091e-11,9.947468861610882e-17],[5.822070903564364e-11,1.5915979353111329e-15]],[[1.455302200291753e-11,1.0191391254657187e-16],[5.821208801167012e-11,1.6306257097881489e-15]],[[1.4551125532322442e-11,1.0435617210178406e-16],[5.820450212928977e-11,1.669702061231552e-15]],[[1.4549148895844006e-11,1.0704945966224853e-16],[5.8196595583376025e-11,1.7127948912111126e-15]],[[1.4547152159119676e-11,1.0974651241006185e-16],[5.8188608636478703e-11,1.7559479764584056e-15]],[[1.4545097997621589e-11,1.1244804682778945e-16],[5.8180391990486356e-11,1.7991727778614295e-15]],[[1.4542938127993539e-11,1.151539048847392e-16],[5.8171752511974155e-11,1.8424667695961947e-15]],[[1.4540236495272089e-11,1.1813602425201085e-16],[5.8160945981088356e-11,1.8901809812489215e-15]],[[1.4537313581300307e-11,1.2112465630424196e-16],[5.814925432520123e-11,1.937999410328396e-15]],[[1.4534452324239124e-11,1.241165048970344e-16],[5.8137809296956497e-11,1.9858693185766285e-15]],[[1.4532063298925217e-11,1.2711420659759523e-16],[5.812825319570087e-11,2.0338328897419585e-15]],[[1.4529617710386092e-11,1.3042038847904786e-16],[5.811847084154437e-11,2.0867321976229143e-15]],[[1.4527376129132462e-11,1.3373080488692207e-16],[5.810950451652985e-11,2.139699276519334e-15]],[[1.4525229687473149e-11,1.3704854238474197e-16],[5.8100918749892596e-11,2.192783512153741e-15]],[[1.4523131346031315e-11,1.4037118131018038e-16],[5.809252538412526e-11,2.2459461908028896e-15]],[[1.4520373178235782e-11,1.4403466820142338e-16],[5.808149271294313e-11,2.3045625031843937e-15]],[[1.45169002645522e-11,1.4770681812427355e-16],[5.80676010582088e-11,2.3633174495035864e-15]],[[1.4513215030107379e-11,1.5138264898810852e-16],[5.8052860120429515e-11,2.4221313179541554e-15]],[[1.4509923998985411e-11,1.5506641854898343e-16],[5.8039695995941645e-11,2.4810722267500014e-15]],[[1.4506507162310792e-11,1.591306873070369e-16],[5.802602864924317e-11,2.5461012159766416e-15]],[[1.4503035961481646e-11,1.6319933868837575e-16],[5.8012143845926585e-11,2.6112003591035774e-15]],[[1.4499709595510712e-11,1.6727840027531918e-16],[5.799883838204285e-11,2.6764660942238246e-15]],[[1.4497175411059821e-11,1.7136502756078035e-16],[5.7988701644239285e-11,2.7418529184365834e-15]],[[1.4495329966178855e-11,1.7586699814430864e-16],[5.798131986471542e-11,2.8138853503331167e-15]],[[1.4493365696577253e-11,1.803810314248567e-16],[5.7973462786309014e-11,2.8861108216017128e-15]],[[1.449069283270729e-11,1.849027039245853e-16],[5.796277133082916e-11,2.95845856998346e-15]],[[1.4487636918048757e-11,1.8942680876906333e-16],[5.795054767219503e-11,3.0308452748856637e-15]],[[1.4484077925488076e-11,1.9441961820347715e-16],[5.7936311701952304e-11,3.1107313997039008e-15]],[[1.4480131397836638e-11,1.9942181370736492e-16],[5.792052559134655e-11,3.1907677607684393e-15]],[[1.4475162911398302e-11,2.044263620019272e-16],[5.790065164559321e-11,3.270841816645193e-15]],[[1.4469153643973188e-11,2.0944294308516794e-16],[5.7876614575892754e-11,3.35110844481674e-15]],[[1.4462844041329299e-11,2.1497768814405352e-16],[5.7851376165317195e-11,3.439665898675931e-15]],[[1.4458886755694844e-11,2.2051202601991125e-16],[5.783554702277938e-11,3.5282169050101603e-15]],[[1.4457290291826059e-11,2.260551666316701e-16],[5.7829161167304235e-11,3.616908809885872e-15]],[[1.4456830822114248e-11,2.3161688767773127e-16],[5.782732328845699e-11,3.7058980722933576e-15]],[[1.4456348617826442e-11,2.3774256524095024e-16],[5.7825394471305767e-11,3.803910899443278e-15]],[[1.4455884210765993e-11,2.4386740918418996e-16],[5.782353684306397e-11,3.901910461513983e-15]],[[1.445568988286974e-11,2.5000765355466524e-16],[5.782275953147896e-11,4.000156499609623e-15]],[[1.4455803343392588e-11,2.561573874510389e-16],[5.782321337357035e-11,4.098554464731764e-15]],[[1.4454710158779806e-11,2.629194579238649e-16],[5.781884063511922e-11,4.206750133294166e-15]],[[1.4450063818773146e-11,2.6969101788806766e-16],[5.780025527509258e-11,4.315097709011779e-15]],[[1.4441263694303538e-11,2.7648234132088564e-16],[5.776505477721415e-11,4.4237615972972076e-15]],[[1.4431432915903863e-11,2.8327233729741257e-16],[5.772573166361545e-11,4.532404364811776e-15]],[[1.4422916149059624e-11,2.9072718169475525e-16],[5.7691664596238494e-11,4.651685097014321e-15]],[[1.4418264324796553e-11,2.981972999228339e-16],[5.767305729918621e-11,4.771210288590223e-15]],[[1.441626060170596e-11,3.056976842276192e-16],[5.766504240682384e-11,4.891219867388939e-15]],[[1.441570356388318e-11,3.131959066596635e-16],[5.766281425553272e-11,5.011195002046098e-15]],[[1.4416821714265112e-11,3.21431604639709e-16],[5.766728685706045e-11,5.142970227966562e-15]],[[1.4420347980325733e-11,3.296743397051712e-16],[5.768139192130293e-11,5.274858153226553e-15]],[[1.4428682179991857e-11,3.379426936945771e-16],[5.771472871996743e-11,5.407156132337955e-15]],[[1.4442757674843773e-11,3.4620166818849096e-16],[5.777103069937509e-11,5.539304217808492e-15]],[[1.4461665645161991e-11,3.5526643347551427e-16],[5.7846662580647966e-11,5.684345550649681e-15]],[[1.4476581411578571e-11,3.643479257431885e-16],[5.7906325646314284e-11,5.8296546139174765e-15]],[[1.4481723666121095e-11,3.7346811339510876e-16],[5.792689466448438e-11,5.9755829549066945e-15]],[[1.4477162930272765e-11,3.8257659111143606e-16],[5.790865172109106e-11,6.1213241548220234e-15]],[[1.4466701058011554e-11,3.925252884019941e-16],[5.786680423204622e-11,6.2805096202476905e-15]],[[1.4455865130144998e-11,4.0243938901313545e-16],[5.782346052057999e-11,6.439141611126256e-15]],[[1.4446678222839081e-11,4.123992095821509e-16],[5.7786712891356325e-11,6.59850520360854e-15]],[[1.443905300621103e-11,4.2239767000745463e-16],[5.775621202484412e-11,6.758487227531733e-15]],[[1.443142868681864e-11,4.333673252536599e-16],[5.772571474727456e-11,6.93400928699099e-15]],[[1.442476103353871e-11,4.442544261679298e-16],[5.769904413415484e-11,7.108210616141245e-15]],[[1.4421575827398263e-11,4.551037695359962e-16],[5.768630330959305e-11,7.281807847653832e-15]],[[1.442828090567725e-11,4.659867741949895e-16],[5.7713123622709e-11,7.455943744489013e-15]],[[1.4458059658492446e-11,4.779597254103746e-16],[5.783223863396978e-11,7.647519833951716e-15]],[[1.451711287728393e-11,4.898617914547236e-16],[5.806845150913572e-11,7.83796199767554e-15]],[[1.4599613914728436e-11,5.017072700883589e-16],[5.839845565891374e-11,8.02749882597308e-15]],[[1.4688734757043932e-11,5.136095978532335e-16],[5.875493902817573e-11,8.217945184143632e-15]],[[1.477352499896009e-11,5.268465703348137e-16],[5.909409999584036e-11,8.429746906363023e-15]],[[1.4831196690403562e-11,5.401281037170452e-16],[5.932478676161425e-11,8.642262021888123e-15]],[[1.48628311733136e-11,5.532427200206551e-16],[5.94513246932544e-11,8.8521069767722e-15]],[[1.4876344426242196e-11,5.661610542636093e-16],[5.950537770496878e-11,9.058811601250719e-15]],[[1.487986175229409e-11,5.803128706809512e-16],[5.951944700917636e-11,9.28525305141064e-15]],[[1.487770323971181e-11,5.945906296454297e-16],[5.951081295884724e-11,9.513709591260868e-15]],[[1.487289365189914e-11,6.090405596915818e-16],[5.949157460759656e-11,9.744921249706093e-15]],[[1.4865497730691666e-11,6.234877195019749e-16],[5.946199092276666e-11,9.976089239483198e-15]],[[1.485148748870595e-11,6.391411920839539e-16],[5.94059499548238e-11,1.0226560157519424e-14]],[[1.4829821320204742e-11,6.54460943493997e-16],[5.931928528081897e-11,1.0471691626355105e-14]],[[1.4802289697022344e-11,6.696647885635501e-16],[5.920915878808938e-11,1.0714968317503693e-14]],[[1.4785987983417073e-11,6.848832275604102e-16],[5.914395193366829e-11,1.0958478492314828e-14]],[[1.481068213706139e-11,7.016491087811049e-16],[5.924272854824556e-11,1.122674957637581e-14]],[[1.4912563080783528e-11,7.182415918273387e-16],[5.965025232313411e-11,1.1492246782028263e-14]],[[1.5106101652200133e-11,7.345680167960421e-16],[6.042440660880053e-11,1.1753487011138556e-14]],[[1.5379138015801518e-11,7.508002906948275e-16],[6.151655206320607e-11,1.2013219900683867e-14]],[[1.5727888674893698e-11,7.689563772792021e-16],[6.291155469957479e-11,1.230373391518873e-14]],[[1.6070901391090615e-11,7.87635531911605e-16],[6.428360556436246e-11,1.2602615828798245e-14]],[[1.6364964267652787e-11,8.066368509922814e-16],[6.545985707061115e-11,1.2906652341660972e-14]],[[1.659422885942006e-11,8.253397271642429e-16],[6.637691543768024e-11,1.3205914414323234e-14]],[[1.6772969525753867e-11,8.451271638707721e-16],[6.709187810301547e-11,1.3522531443913232e-14]],[[1.68933131105157e-11,8.639120084349277e-16],[6.75732524420628e-11,1.3823106134836622e-14]],[[1.6975498921553094e-11,8.822841460128546e-16],[6.790199568621238e-11,1.4117075258706653e-14]],[[1.7040209181407075e-11,9.010095885473932e-16],[6.81608367256283e-11,1.441669447474765e-14]],[[1.7104481272743203e-11,9.228463528732238e-16],[6.841792509097281e-11,1.4766093902305985e-14]],[[1.717180558044778e-11,9.45836834382523e-16],[6.868722232179112e-11,1.5133952357990373e-14]],[[1.724482020766334e-11,9.692232113460827e-16],[6.897928083065336e-11,1.550814567681096e-14]],[[1.731616479132589e-11,9.920655998615523e-16],[6.926465916530356e-11,1.5873635266150163e-14]],[[1.7372979688622953e-11,1.0159668662580379e-15],[6.949191875449181e-11,1.6256065906410375e-14]],[[1.7388572295361356e-11,1.0387302650973428e-15],[6.955428918144542e-11,1.662028654710226e-14]],[[1.735882695697194e-11,1.0608128891886807e-15],[6.943530782788776e-11,1.6973609838930575e-14]],[[1.7298876630350622e-11,1.0829709854407365e-15],[6.919550652140249e-11,1.7328136854489256e-14]],[[1.726073994897945e-11,1.1073214145595614e-15],[6.90429597959178e-11,1.7717739041198986e-14]],[[1.7330177505880474e-11,1.1317186538577397e-15],[6.93207100235219e-11,1.8108089434569442e-14]],[[1.7597347957504698e-11,1.155417471702735e-15],[7.038939183001879e-11,1.8487264612427884e-14]],[[1.8112040765400632e-11,1.1784622782829884e-15],[7.244816306160253e-11,1.8855971014932286e-14]],[[1.894040759065373e-11,1.2041009568909264e-15],[7.576163036261492e-11,1.926616967351487e-14]],[[1.996122441126354e-11,1.2312676056341123e-15],[7.984489764505416e-11,1.9700804375564356e-14]],[[2.1057222127363864e-11,1.2612757265941814e-15],[8.422888850945545e-11,2.018089287612277e-14]],[[2.2118764029671606e-11,1.2944692473465739e-15],[8.847505611868642e-11,2.0711943613198196e-14]],[[2.3154289304958657e-11,1.3334737828074817e-15],[9.261715721983463e-11,2.1335969030223224e-14]],[[2.399977196789659e-11,1.3728439315048586e-15],[9.599908787158636e-11,2.1965853382661896e-14]],[[2.465439563809253e-11,1.40943890582592e-15],[9.861758255237012e-11,2.2551345891205116e-14]],[[2.513314883033221e-11,1.4418840451480644e-15],[1.0053259532132884e-10,2.3070445986805776e-14]],[[2.5500499629637445e-11,1.4728805589655599e-15],[1.0200199851854978e-10,2.3566366816369566e-14]],[[2.5769407099237474e-11,1.500113132763523e-15],[1.030776283969499e-10,2.4002054976979992e-14]],[[2.5965944145755382e-11,1.5292185863045557e-15],[1.0386377658302153e-10,2.4467694349936767e-14]],[[2.6127252093092226e-11,1.5637670469875527e-15],[1.045090083723689e-10,2.5020414986688078e-14]],[[2.6313683117861826e-11,1.610184431867555e-15],[1.052547324714473e-10,2.5763030628483245e-14]],[[2.6521695557701828e-11,1.6666224937834006e-15],[1.0608678223080731e-10,2.6665988350348783e-14]],[[2.6768077489374358e-11,1.7295567033566422e-15],[1.0707230995749743e-10,2.767290601629756e-14]],[[2.7066082138714764e-11,1.7941027893241505e-15],[1.0826432855485905e-10,2.870563504514226e-14]],[[2.7443084326383576e-11,1.8611517610866862e-15],[1.097723373055343e-10,2.977842752030457e-14]],[[2.784319990554298e-11,1.919183126293258e-15],[1.1137279962217192e-10,3.070694358764893e-14]],[[2.8220932142711092e-11,1.9657943999266375e-15],[1.1288372857084437e-10,3.145273002006824e-14]],[[2.852321593068682e-11,2.001682061872455e-15],[1.1409286372274729e-10,3.202691954103533e-14]],[[2.8732459314099373e-11,2.03164895032963e-15],[1.1492983725639749e-10,3.250635456509691e-14]],[[2.8806314371931058e-11,2.0545510060197444e-15],[1.1522525748772423e-10,3.2872736005672354e-14]],[[2.8736258323068785e-11,2.07707923494146e-15],[1.1494503329227514e-10,3.3233128899042016e-14]],[[2.8590735669380342e-11,2.103043550441492e-15],[1.1436294267752137e-10,3.3648523554726125e-14]],[[2.85385666130156e-11,2.1322351313223034e-15],[1.141542664520624e-10,3.4115591187743104e-14]],[[2.875079630078587e-11,2.1640561864433474e-15],[1.1500318520314347e-10,3.4624755070700495e-14]],[[2.9345995672362454e-11,2.2001830782430147e-15],[1.1738398268944982e-10,3.5202840178188044e-14]],[[3.048464317673506e-11,2.233769185993099e-15],[1.2193857270694024e-10,3.574027961258116e-14]],[[3.2410237726843665e-11,2.266660849784819e-15],[1.2964095090737466e-10,3.626655976082542e-14]],[[3.489323820743057e-11,2.301368212672871e-15],[1.3957295282972227e-10,3.6821808338532795e-14]],[[3.7761207148529106e-11,2.3385660463199623e-15],[1.5104482859411642e-10,3.741681467579411e-14]],[[4.084410857411631e-11,2.3802628389969456e-15],[1.6337643429646523e-10,3.8083706318523444e-14]],[[4.426781072470628e-11,2.4374935451382205e-15],[1.7707124289882512e-10,3.899904456243813e-14]],[[4.752992924616051e-11,2.507542495934648e-15],[1.9011971698464204e-10,4.011948021025474e-14]],[[5.04990901325903e-11,2.5871429391859965e-15],[2.019963605303612e-10,4.139281732685143e-14]],[[5.309779322309364e-11,2.67051362814382e-15],[2.1239117289237455e-10,4.272661794574458e-14]],[[5.548633368589426e-11,2.7571013093543496e-15],[2.2194533474357703e-10,4.4112067350634594e-14]],[[5.737927496568171e-11,2.830216113347681e-15],[2.2951709986272685e-10,4.52821333403471e-14]],[[5.882910796031134e-11,2.88144769181971e-15],[2.3531643184124535e-10,4.6102206284947856e-14]],[[5.990114024046197e-11,2.9039888830949103e-15],[2.3960456096184787e-10,4.646325748163061e-14]],[[6.068670213949832e-11,2.904873448737868e-15],[2.427468085579933e-10,4.647765883707523e-14]],[[6.111861433106843e-11,2.9031848312639854e-15],[2.4447445732427374e-10,4.645050241771833e-14]],[[6.133567301421242e-11,2.9138854648179547e-15],[2.4534269205684967e-10,4.662100718576999e-14]],[[6.14555336217248e-11,2.957375964287586e-15],[2.458221344868992e-10,4.731535956816707e-14]],[[6.146715229026704e-11,3.0954857899525643e-15],[2.4586860916106816e-10,4.952251889854476e-14]],[[6.132054640234283e-11,3.3689841745760332e-15],[2.452821856093713e-10,5.389537271493489e-14]],[[6.111420592027902e-11,3.764143629253748e-15],[2.4445682368111606e-10,6.021482178767304e-14]],[[6.097116210270865e-11,4.251686528272311e-15],[2.438846484108346e-10,6.80126591939234e-14]],[[6.087172430028867e-11,4.879391013411176e-15],[2.434868972011547e-10,7.805329081410728e-14]],[[6.073098450313459e-11,5.578507777056817e-15],[2.4292393801253836e-10,8.92372436687464e-14]],[[6.0562177252874e-11,6.302985765844463e-15],[2.42248709011496e-10,1.0082770455980256e-13]],[[6.046934328164665e-11,7.0121678803178984e-15],[2.418773731265866e-10,1.1217402318836325e-13]],[[6.051497611703865e-11,7.751843900087729e-15],[2.420599044681546e-10,1.240087671074428e-13]],[[6.066947576298007e-11,8.43364838120848e-15],[2.426779030519203e-10,1.3491815790243066e-13]],[[6.088734444307594e-11,9.038794886318692e-15],[2.4354937777230374e-10,1.446015569901013e-13]],[[6.116621137716706e-11,9.55226569808493e-15],[2.4466484550866824e-10,1.5281855512653053e-13]],[[6.15391461254033e-11,1.0007215213267021e-14],[2.461565845016132e-10,1.6009968476771676e-13]],[[6.194481660794841e-11,1.0351162669857646e-14],[2.4777926643179363e-10,1.6560499321121626e-13]],[[6.233277135171626e-11,1.0591526277703303e-14],[2.4933108540686505e-10,1.6945301214284283e-13]],[[6.265462853993053e-11,1.0741787696158183e-14],[2.5061851415972213e-10,1.7185923349176672e-13]],[[6.289251273644163e-11,1.0829565064631154e-14],[2.515700509457665e-10,1.7326546825971925e-13]],[[6.299260909387654e-11,1.086936340330497e-14],[2.5197043637550616e-10,1.7390332916279325e-13]],[[6.295194416959694e-11,1.0894952093610097e-14],[2.5180777667838777e-10,1.743128751933427e-13]],[[6.275383422396041e-11,1.0944957055097885e-14],[2.5101533689584164e-10,1.7511186174928145e-13]],[[6.23476240853671e-11,1.1082064369430664e-14],[2.493904963414684e-10,1.773028201255622e-13]],[[6.186722091688234e-11,1.135236768211261e-14],[2.4746888366752936e-10,1.8162347342876629e-13]],[[6.159397568343742e-11,1.1772641388435593e-14],[2.463759027337497e-10,1.8834263956352704e-13]],[[6.18064993266414e-11,1.2336440675556802e-14],[2.472259973065656e-10,1.973575894533118e-13]],[[6.271724321907969e-11,1.3115958897516023e-14],[2.5086897287631874e-10,2.098231074357107e-13]],[[6.426774619803835e-11,1.4059843681473648e-14],[2.570709847921534e-10,2.2491864373284018e-13]],[[6.648255442802206e-11,1.5145870624253935e-14],[2.6593021771208825e-10,2.422892130073763e-13]],[[6.962385004991981e-11,1.6320199865905342e-14],[2.7849540019967923e-10,2.610737340053625e-13]],[[7.449457253345075e-11,1.764168340174619e-14],[2.97978290133803e-10,2.822134732037109e-13]],[[8.08373330803487e-11,1.8944826379227082e-14],[3.233493323213948e-10,3.0306073615197747e-13]],[[8.821760541424233e-11,2.0217189119125534e-14],[3.5287042165696933e-10,3.2341631273209206e-13]],[[9.612527889223972e-11,2.1457011979661565e-14],[3.845011155689589e-10,3.4325213330767397e-13]],[[1.0510582775123812e-10,2.2762080093594863e-14],[4.2042331100495247e-10,3.641329122367928e-13]],[[1.1433894618106322e-10,2.3961467938546985e-14],[4.573557847242529e-10,3.833239231393169e-13]],[[1.238740917818094e-10,2.5019624967346963e-14],[4.954963671272376e-10,4.002559568881312e-13]],[[1.3362149486353832e-10,2.5932326906489303e-14],[5.344859794541533e-10,4.148610061209279e-13]],[[1.4429645262062886e-10,2.679410671230522e-14],[5.771858104825154e-10,4.286516214844268e-13]],[[1.5456097577215763e-10,2.7534713866740634e-14],[6.182439030886305e-10,4.4050372524139666e-13]],[[1.6419312780603183e-10,2.8161919607065305e-14],[6.567725112241273e-10,4.5054182525983307e-13]],[[1.7314705904267118e-10,2.866478128438628e-14],[6.925882361706847e-10,4.585907831335955e-13]],[[1.8228119055168006e-10,2.9065998778197415e-14],[7.291247622067202e-10,4.650138064297819e-13]],[[1.9072214101006198e-10,2.9324045571884674e-14],[7.628885640402479e-10,4.691457063231314e-13]],[[1.9846277782342343e-10,2.947809421522857e-14],[7.938511112936937e-10,4.716130347199303e-13]],[[2.0544453513894996e-10,2.956797483251894e-14],[8.217781405557998e-10,4.730531847191078e-13]],[[2.1219296847711912e-10,2.96183243530092e-14],[8.487718739084765e-10,4.738607420655787e-13]],[[2.179587337581602e-10,2.9624897934696484e-14],[8.718349350326408e-10,4.739676463947542e-13]],[[2.2279314787753048e-10,2.9593696990154593e-14],[8.911725915101219e-10,4.734696597282927e-13]],[[2.26778916805437e-10,2.9547723896610593e-14],[9.07115667221748e-10,4.72734422798601e-13]],[[2.3028197072790533e-10,2.952618663302625e-14],[9.211278829116213e-10,4.723889157077052e-13]],[[2.3295386260007034e-10,2.958166272812668e-14],[9.318154504002814e-10,4.732744999183892e-13]],[[2.3488567340260967e-10,2.973478700086771e-14],[9.395426936104387e-10,4.75721865728512e-13]],[[2.361736780286486e-10,2.997672625712973e-14],[9.446947121145945e-10,4.795901020587008e-13]],[[2.369574006377571e-10,3.0323712108742555e-14],[9.478296025510284e-10,4.851385944391825e-13]],[[2.3719870805415476e-10,3.0749712828004824e-14],[9.48794832216619e-10,4.91950624408513e-13]],[[2.370147116790952e-10,3.1277522366995913e-14],[9.480588467163808e-10,5.003903938582193e-13]],[[2.3652014038757726e-10,3.193942421238672e-14],[9.46080561550309e-10,5.109744234678813e-13]],[[2.35755419180771e-10,3.2838336266774335e-14],[9.43021676723084e-10,5.253492462879134e-13]],[[2.3489188232854274e-10,3.388506912432573e-14],[9.39567529314171e-10,5.420894916867223e-13]],[[2.3404007847058983e-10,3.501221867922507e-14],[9.361603138823593e-10,5.601174134659069e-13]],[[2.332656816104823e-10,3.615254154638477e-14],[9.330627264419292e-10,5.783571064344924e-13]],[[2.3253594069774371e-10,3.738398474030657e-14],[9.301437627909749e-10,5.980545889070002e-13]],[[2.31947742816308e-10,3.8603880911634865e-14],[9.27790971265232e-10,6.175668190686881e-13]],[[2.3153534890256645e-10,3.9860200451020086e-14],[9.261413956102658e-10,6.376608924587629e-13]],[[2.3138534951599192e-10,4.119392981675806e-14],[9.255413980639677e-10,6.589930118269005e-13]],[[2.3166876199857659e-10,4.275130056298796e-14],[9.266750479943063e-10,6.839033029615617e-13]],[[2.3257392068809567e-10,4.4340066747772016e-14],[9.302956827523827e-10,7.093180450921779e-13]],[[2.341773793691935e-10,4.5862088715832715e-14],[9.36709517476774e-10,7.336677666223454e-13]],[[2.3642495783136556e-10,4.723201257249167e-14],[9.456998313254622e-10,7.555865435027917e-13]],[[2.394382324573047e-10,4.852271649964304e-14],[9.577529298292188e-10,7.7623954243654e-13]],[[2.427170435432671e-10,4.9624407174753216e-14],[9.708681741730684e-10,7.938683471843964e-13]],[[2.459941338638116e-10,5.064190750294489e-14],[9.839765354552464e-10,8.101486536267536e-13]],[[2.491280653272598e-10,5.169857681550676e-14],[9.965122613090392e-10,8.270537647903342e-13]],[[2.524362774073839e-10,5.3013078217188346e-14],[1.0097451096295357e-09,8.480827305495524e-13]],[[2.5578396202362145e-10,5.451051239275506e-14],[1.0231358480944858e-09,8.720393153705048e-13]],[[2.5943070386885123e-10,5.611930883932298e-14],[1.037722815475405e-09,8.977806101507229e-13]],[[2.6357874699272796e-10,5.77102986859864e-14],[1.0543149879709118e-09,9.232413312546103e-13]],[[2.687915398855488e-10,5.928290998693176e-14],[1.0751661595421952e-09,9.48413680561145e-13]],[[2.745258701452264e-10,6.055634894480431e-14],[1.0981034805809055e-09,9.68803389858738e-13]],[[2.8044489183663195e-10,6.15075974681401e-14],[1.1217795673465278e-09,9.840397982812288e-13]],[[2.861533819908982e-10,6.220558303184764e-14],[1.1446135279635928e-09,9.952230823617389e-13]],[[2.917846591565121e-10,6.283647402460882e-14],[1.1671386366260485e-09,1.0053307233351255e-12]],[[2.964761409876354e-10,6.351068246958059e-14],[1.1859045639505417e-09,1.0161261120230894e-12]],[[3.00192187723049e-10,6.437790581447063e-14],[1.200768750892196e-09,1.0300047038855514e-12]],[[3.030940177132524e-10,6.549695577969742e-14],[1.2123760708530095e-09,1.047909382000561e-12]],[[3.056942013471909e-10,6.696879297856742e-14],[1.2227768053887636e-09,1.0714581758873626e-12]],[[3.080743798033304e-10,6.853958677914626e-14],[1.2322975192133216e-09,1.0965928452999617e-12]],[[3.1056528853980624e-10,7.001142464737833e-14],[1.242261154159225e-09,1.1201485412720827e-12]],[[3.1333514257761973e-10,7.12095531939541e-14],[1.253340570310479e-09,1.1393292177240134e-12]],[[3.1667867785249096e-10,7.208454876261362e-14],[1.2667147114099638e-09,1.153343999664056e-12]],[[3.200963056196089e-10,7.246537819702762e-14],[1.2803852224784355e-09,1.1594521316077717e-12]],[[3.2323816641493913e-10,7.243195444931617e-14],[1.2929526656597565e-09,1.1589282970349368e-12]],[[3.2574810388800003e-10,7.214755822992011e-14],[1.3029924155520001e-09,1.1543813707349612e-12]],[[3.274537258245244e-10,7.17877773971477e-14],[1.3098149032980977e-09,1.1486170865014447e-12]],[[3.278757896506778e-10,7.163051021927377e-14],[1.3115031586027113e-09,1.1460803557419385e-12]],[[3.270357858827575e-10,7.186165509468198e-14],[1.30814314353103e-09,1.149747949357388e-12]],[[3.2513000963096525e-10,7.254712290972864e-14],[1.300520038523861e-09,1.1606792758907041e-12]],[[3.2217507348864776e-10,7.375819650854977e-14],[1.288700293954591e-09,1.1800172254693695e-12]],[[3.188035808046183e-10,7.525112459497968e-14],[1.2752143232184731e-09,1.2038718367140066e-12]],[[3.154718485233762e-10,7.676097413029018e-14],[1.2618873940935047e-09,1.2280081895200396e-12]],[[3.125461361984953e-10,7.803223988315355e-14],[1.2501845447939812e-09,1.248339255669209e-12]],[[3.110491252827669e-10,7.860434945230552e-14],[1.2441965011310676e-09,1.2574928507262803e-12]],[[3.098050745801803e-10,7.897742321213996e-14],[1.2392202983207213e-09,1.2634653038113397e-12]],[[3.0881344257871236e-10,7.913165875962441e-14],[1.2352537703148494e-09,1.2659389854321205e-12]],[[3.0805286239345156e-10,7.905740899158823e-14],[1.2322114495738062e-09,1.26475863041346e-12]],[[3.0758819875951246e-10,7.883755385202799e-14],[1.2303527950380498e-09,1.2612475991288564e-12]],[[3.072215806863201e-10,7.84814401457163e-14],[1.2288863227452803e-09,1.2555564029052258e-12]],[[3.0692837087530807e-10,7.799866574559165e-14],[1.2277134835012323e-09,1.247838107396687e-12]],[[3.0667924845841445e-10,7.74018132532983e-14],[1.2267169938336578e-09,1.2382935373662074e-12]],[[3.0607639646961195e-10,7.553102453405587e-14],[1.2243055858784478e-09,1.2083660637215525e-12]],[[3.0518432431492075e-10,7.335804580740104e-14],[1.220737297259683e-09,1.1735880026413108e-12]],[[3.037140817879068e-10,7.122993478809237e-14],[1.2148563271516272e-09,1.1395082064959966e-12]],[[3.0149416066824735e-10,6.949048475834601e-14],[1.2059766426729894e-09,1.1116267750710769e-12]],[[2.9815050306066893e-10,6.835978906794543e-14],[1.1926020122426757e-09,1.0934615611557e-12]],[[2.939786538257819e-10,6.826151009946248e-14],[1.1759146153031277e-09,1.0918054350080899e-12]],[[2.8921101039471025e-10,6.921547617462016e-14],[1.156844041578841e-09,1.1069884307711664e-12]],[[2.841557801083294e-10,7.106239220980798e-14],[1.1366231204333175e-09,1.1364728259233148e-12]],[[2.7864308928498047e-10,7.380250600070349e-14],[1.1145723571399219e-09,1.180265708693467e-12]],[[2.735719296325179e-10,7.69001380449506e-14],[1.0942877185300716e-09,1.229805936833915e-12]],[[2.6925441499460337e-10,8.000640704126524e-14],[1.0770176599784135e-09,1.2795088767753017e-12]],[[2.65885333289022e-10,8.286614911765569e-14],[1.063541333156088e-09,1.3252871024114167e-12]],[[2.6335046833469543e-10,8.554743397171628e-14],[1.0534018733387817e-09,1.3682284000165283e-12]],[[2.6196676408174157e-10,8.766568935073506e-14],[1.0478670563269663e-09,1.4021711039393795e-12]],[[2.6154187022359066e-10,8.924604751830773e-14],[1.0461674808943626e-09,1.4275107253522017e-12]],[[2.618036239562802e-10,9.03916373696975e-14],[1.0472144958251207e-09,1.4458917292905594e-12]],[[2.6204503816172475e-10,9.077159282969463e-14],[1.048180152646899e-09,1.451990516239745e-12]],[[2.623345266822402e-10,9.111504657470339e-14],[1.0493381067289609e-09,1.4575038742380237e-12]],[[2.626529050296694e-10,9.143396076761779e-14],[1.0506116201186776e-09,1.4626229986720025e-12]],[[2.6298520343871544e-10,9.174093487612045e-14],[1.0519408137548618e-09,1.46754933105672e-12]],[[2.6353135520930126e-10,9.226036087341353e-14],[1.054125420837205e-09,1.4758806026522097e-12]],[[2.640030262832196e-10,9.283441536680383e-14],[1.0560121051328784e-09,1.4850805728734492e-12]],[[2.643568382520223e-10,9.350909809488704e-14],[1.0574273530080892e-09,1.4958854052279331e-12]],[[2.6455629570374304e-10,9.432367753671594e-14],[1.0582251828149721e-09,1.508923884801382e-12]],[[2.6447473164555154e-10,9.617504864419951e-14],[1.0578989265822062e-09,1.5385461284710087e-12]],[[2.6381931718859626e-10,9.860946090488339e-14],[1.055277268754385e-09,1.5774907328538053e-12]],[[2.626372129409211e-10,1.0159671179829327e-13],[1.0505488517636844e-09,1.6252807379199954e-12]],[[2.610321212593371e-10,1.050319973130208e-13],[1.0441284850373484e-09,1.6802448376269757e-12]],[[2.5895428091543185e-10,1.0914879538475609e-13],[1.0358171236617274e-09,1.7461243228582514e-12]],[[2.567412779275945e-10,1.134009323939629e-13],[1.026965111710378e-09,1.8141838400879162e-12]],[[2.5458713605918467e-10,1.1757548620776648e-13],[1.0183485442367387e-09,1.881017293471879e-12]],[[2.5265650094474247e-10,1.214950674312362e-13],[1.0106260037789699e-09,1.9437853764872492e-12]],[[2.509288041512601e-10,1.2535385678640845e-13],[1.0037152166050404e-09,2.0056000077786957e-12]],[[2.49703547027546e-10,1.286208905328764e-13],[9.98814188110184e-10,2.0579571285602264e-12]],[[2.4900160821310604e-10,1.31236538455392e-13],[9.960064328524242e-10,2.0998983077457497e-12]],[[2.4878526720360034e-10,1.3319124814927474e-13],[9.951410688144014e-10,2.1312663695351994e-12]],[[2.4900776140506895e-10,1.3461535753630428e-13],[9.960310456202758e-10,2.154151435393902e-12]],[[2.4956747303194947e-10,1.3535874210876067e-13],[9.982698921277979e-10,2.166137266685896e-12]],[[2.5029194198057875e-10,1.3553537279541877e-13],[1.001167767922315e-09,2.169043288125177e-12]],[[2.510150099343549e-10,1.3527531436430112e-13],[1.0040600397374197e-09,2.1649473489529195e-12]],[[2.511539818955394e-10,1.3517587787378494e-13],[1.0046159275821575e-09,2.163368108123762e-12]],[[2.512860480233196e-10,1.350643702971698e-13],[1.0051441920932783e-09,2.161594930704805e-12]],[[2.5140773353376395e-10,1.3494178713608064e-13],[1.0056309341350558e-09,2.1596437282921223e-12]],[[2.5151941078035545e-10,1.348094916937093e-13],[1.0060776431214218e-09,2.157536311370717e-12]],[[2.5184006137681017e-10,1.3418831960372917e-13],[1.0073602455072407e-09,2.147627192697091e-12]],[[2.5188770191301966e-10,1.335133939387226e-13],[1.0075508076520786e-09,2.136843782204355e-12]],[[2.5160641778651907e-10,1.3286478805420484e-13],[1.0064256711460763e-09,2.1264678852869335e-12]],[[2.5096618646932364e-10,1.3231062023899922e-13],[1.0038647458772946e-09,2.117590675902532e-12]],[[2.4946542134407227e-10,1.318014831972998e-13],[9.97861685376289e-10,2.1094136217702507e-12]],[[2.4723730132654524e-10,1.3166315973918764e-13],[9.88949205306181e-10,2.1071561176720638e-12]],[[2.4430450996198346e-10,1.3193536818558115e-13],[9.772180398479338e-10,2.1114604029799e-12]],[[2.4072079975363136e-10,1.326154866166751e-13],[9.628831990145254e-10,2.1222912663431596e-12]],[[2.361181051004913e-10,1.3378556341429854e-13],[9.444724204019653e-10,2.1409634808828974e-12]],[[2.3093808656111637e-10,1.3530843005935341e-13],[9.237523462444655e-10,2.1652937970603004e-12]],[[2.2530207840006713e-10,1.370720441588027e-13],[9.012083136002685e-10,2.193493658166571e-12]],[[2.193339152050145e-10,1.3896185029672876e-13],[8.77335660820058e-10,2.223732199753814e-12]],[[2.125351024148e-10,1.410539334663758e-13],[8.501404096592e-10,2.2572303776588823e-12]],[[2.0565373320835538e-10,1.4303415605875154e-13],[8.226149328334215e-10,2.288961706472754e-12]],[[1.9882901671368347e-10,1.4479873921139345e-13],[7.953160668547339e-10,2.3172632629517497e-12]],[[1.9218847269524606e-10,1.462695206460309e-13],[7.687538907809842e-10,2.3408813399998775e-12]],[[1.8523727157551407e-10,1.4748210077641394e-13],[7.409490863020563e-10,2.3603930153521655e-12]],[[1.7877312672391683e-10,1.4822763932811228e-13],[7.150925068956673e-10,2.3724448428342894e-12]],[[1.728922256721949e-10,1.4848938807246013e-13],[6.915689026887796e-10,2.3767648709211216e-12]],[[1.6767252411852003e-10,1.4826896675927716e-13],[6.706900964740801e-10,2.3733755363983085e-12]],[[1.67576847094259e-10,1.4825990454170653e-13],[6.70307388377036e-10,2.3732332741508432e-12]],[[1.6748145574340057e-10,1.4825063222365364e-13],[6.699258229736023e-10,2.3730876506945807e-12]],[[1.6738634610940337e-10,1.4824118636897156e-13],[6.695453844376135e-10,2.3729392517625645e-12]],[[1.672913961873593e-10,1.482315368022395e-13],[6.691655847494372e-10,2.3727875948412795e-12]],[[1.672913961873593e-10,1.4823153673754288e-13],[6.691655847494372e-10,2.372787593802066e-12]],[[1.624939549105773e-10,1.4743257165964312e-13],[6.499758196423092e-10,2.3601552911414324e-12]],[[1.5853524064514217e-10,1.4612750411200987e-13],[6.341409625805687e-10,2.3394247360068522e-12]],[[1.554120543249971e-10,1.443616779931499e-13],[6.216482172999884e-10,2.3113189157210135e-12]],[[1.5308591037489262e-10,1.421875252879079e-13],[6.123436414995705e-10,2.2766748104088706e-12]],[[1.5136383737907045e-10,1.3933183565765877e-13],[6.054553495162818e-10,2.2311354695963953e-12]],[[1.5048974325530674e-10,1.3610311292515443e-13],[6.01958973021227e-10,2.179618008575359e-12]],[[1.5035388609067317e-10,1.3257388709419264e-13],[6.014155443626927e-10,2.12328195672832e-12]],[[1.5085137224311455e-10,1.288119071535176e-13],[6.034054889724582e-10,2.06321083231348e-12]],[[1.520066415084427e-10,1.2447937405136622e-13],[6.080265660337709e-10,1.994010099585859e-12]],[[1.5367324551030148e-10,1.2001603572357232e-13],[6.146929820412059e-10,1.922703156233501e-12]],[[1.5574186762674932e-10,1.1549038377946585e-13],[6.229674705069973e-10,1.850386298518002e-12]],[[1.5811432958408905e-10,1.109619923956214e-13],[6.324573183363562e-10,1.7780132970779985e-12]],[[1.6099272540593836e-10,1.0603389987868597e-13],[6.439709016237535e-10,1.6992399809241528e-12]],[[1.640650564102823e-10,1.0122323367492931e-13],[6.562602256411292e-10,1.6223326035833388e-12]],[[1.6726283632453838e-10,9.657389450619816e-14],[6.690513452981535e-10,1.5479946455465509e-12]],[[1.7053710723127252e-10,9.212922684086692e-14],[6.821484289250901e-10,1.4769207299266586e-12]],[[1.735601935765445e-10,8.828066833746226e-14],[6.94240774306178e-10,1.4153724417635404e-12]],[[1.7659654981881984e-10,8.46518358531266e-14],[7.063861992752794e-10,1.357332387349371e-12]],[[1.79630054493546e-10,8.125659226380302e-14],[7.18520217974184e-10,1.303022991710352e-12]],[[1.8264598651499139e-10,7.810936685593273e-14],[7.305839460599655e-10,1.2526755552687925e-12]],[[1.8264598651499139e-10,7.810936685581286e-14],[7.305839460599655e-10,1.2526755552783668e-12]],[[1.8326744788703784e-10,7.748946154206736e-14],[7.330697915481514e-10,1.2427580258000619e-12]],[[1.8388586378422277e-10,7.68799864247319e-14],[7.355434551368911e-10,1.2330071498223894e-12]],[[1.8450251612323532e-10,7.628249184247414e-14],[7.380100644929413e-10,1.2234477082680558e-12]],[[1.851192013745447e-10,7.569598408994145e-14],[7.404768054981788e-10,1.2140638247428762e-12]],[[1.890399921497363e-10,7.220198185877983e-14],[7.561599685989452e-10,1.1581558364031587e-12]],[[1.928828009813009e-10,6.918330091012695e-14],[7.715312039252036e-10,1.1098443011581453e-12]],[[1.9663383604758105e-10,6.663839002316711e-14],[7.865353441903242e-10,1.0691052003759174e-12]],[[2.0028867071670313e-10,6.45595788237441e-14],[8.011546828668125e-10,1.0358167502740669e-12]],[[2.0419156976116197e-10,6.279517067190013e-14],[8.167662790446479e-10,1.0075493311633006e-12]],[[2.0795905234700872e-10,6.155054370166601e-14],[8.318362093880349e-10,9.87593144424682e-13]],[[2.1158158748664602e-10,6.079032958553324e-14],[8.463263499465841e-10,9.753842513943937e-13]],[[2.1506485937186566e-10,6.046715091134341e-14],[8.602594374874626e-10,9.701667033184622e-13]],[[2.187213212141502e-10,6.05634443558019e-14],[8.748852848566008e-10,9.71657041579339e-13]],[[2.2219174905755624e-10,6.106667953360334e-14],[8.88766996230225e-10,9.79661748358681e-13]],[[2.2547079399954376e-10,6.191784652192541e-14],[9.01883175998175e-10,9.932385765439541e-13]],[[2.2856368019169995e-10,6.305246718743058e-14],[9.142547207667998e-10,1.011357147216235e-12]],[[2.3174376512578477e-10,6.456955026363906e-14],[9.269750605031391e-10,1.0355998627379672e-12]],[[2.3469475620139136e-10,6.63029041471923e-14],[9.387790248055654e-10,1.0633118701930934e-12]],[[2.3741203340301794e-10,6.820471977705478e-14],[9.496481336120718e-10,1.0937279226010575e-12]],[[2.3990269457823413e-10,7.022843566457213e-14],[9.596107783129365e-10,1.1261025112638531e-12]],[[2.4152025332811936e-10,7.171008669840711e-14],[9.660810133124774e-10,1.1498099572347071e-12]],[[2.430298356423809e-10,7.322158313816937e-14],[9.721193425695236e-10,1.1739983278844974e-12]],[[2.4442841272035116e-10,7.475717237906888e-14],[9.777136508814046e-10,1.1985752949390592e-12]],[[2.4572008549822983e-10,7.630897696265143e-14],[9.828803419929193e-10,1.2234144881609408e-12]],[[2.4639633583435367e-10,7.718107109884062e-14],[9.855853433374147e-10,1.2373748967200073e-12]],[[2.4703996531673356e-10,7.805438543232803e-14],[9.881598612669343e-10,1.2513555690672994e-12]],[[2.476518103601549e-10,7.892722818101497e-14],[9.906072414406197e-10,1.2653294263211372e-12]],[[2.4822937539597626e-10,7.979912091447287e-14],[9.92917501583905e-10,1.2792887599456505e-12]],[[2.498077800271356e-10,8.2456582554717e-14],[9.992311201085423e-10,1.321839466205059e-12]],[[2.510911453310561e-10,8.507087655601035e-14],[1.0043645813242243e-09,1.3637041144478226e-12]],[[2.520976713309051e-10,8.762540679073907e-14],[1.0083906853236205e-09,1.404616292449363e-12]],[[2.528374283098453e-10,9.010701947489605e-14],[1.0113497132393811e-09,1.4443645848079538e-12]],[[2.533556262294587e-10,9.273960329300288e-14],[1.0134225049178348e-09,1.486535097989702e-12]],[[2.535814362024698e-10,9.525632710658848e-14],[1.0143257448098793e-09,1.5268536156984776e-12]],[[2.5352566854407464e-10,9.764768859450024e-14],[1.0141026741762986e-09,1.5651672721408336e-12]],[[2.5321227602767575e-10,9.990524044221005e-14],[1.012849104110703e-09,1.6013402661400096e-12]],[[2.525768048062545e-10,1.0222950804402019e-13],[1.010307219225018e-09,1.6385857458739695e-12]],[[2.516658561592878e-10,1.0438087115662161e-13],[1.0066634246371512e-09,1.6730639188356742e-12]],[[2.5048875190462844e-10,1.0635288020332475e-13],[1.0019550076185137e-09,1.7046709784821216e-12]],[[2.4907391757407865e-10,1.0814726667894986e-13],[9.962956702963146e-10,1.7334341200409312e-12]],[[2.4725552752833054e-10,1.0991704034712287e-13],[9.890221101133221e-10,1.7618061394590593e-12]],[[2.451897683709751e-10,1.1146886743743795e-13],[9.807590734839003e-10,1.7866876644766252e-12]],[[2.428952376266835e-10,1.1281101106089794e-13],[9.71580950506734e-10,1.8082107889213526e-12]],[[2.403957468373236e-10,1.1394518569718294e-13],[9.615829873492943e-10,1.8264024897179263e-12]],[[2.390689343089636e-10,1.144381575795272e-13],[9.562757372358544e-10,1.8343110132460162e-12]],[[2.376967760292129e-10,1.1488029611418466e-13],[9.507871041168515e-10,1.8414050914747332e-12]],[[2.3628202286294596e-10,1.15272666910558e-13],[9.451280914517839e-10,1.8477018657348026e-12]],[[2.348265586211818e-10,1.1561628751335464e-13],[9.393062344847273e-10,1.8532175291323066e-12]],[[2.348265587033855e-10,1.1561628751335464e-13],[9.39306234813542e-10,1.8532175291323066e-12]],[[2.3304376551978735e-10,1.159646128266977e-13],[9.321750620791494e-10,1.8588103692751695e-12]],[[2.31208112000794e-10,1.1624580342041077e-13],[9.24832448003176e-10,1.863327508622379e-12]],[[2.2932737982969296e-10,1.1646248447609073e-13],[9.173095193187718e-10,1.866810862439312e-12]],[[2.2740211647486073e-10,1.166161625537643e-13],[9.096084658994429e-10,1.8692845629683326e-12]],[[2.2338478848760615e-10,1.1674118294303254e-13],[8.935391539504246e-10,1.871309863326335e-12]],[[2.1922199703110179e-10,1.1663118204687763e-13],[8.768879881244071e-10,1.869568235193694e-12]],[[2.1494020107510179e-10,1.1629871043270196e-13],[8.597608043004071e-10,1.8642604792152282e-12]],[[2.1056007621632974e-10,1.1575998348323197e-13],[8.42240304865319e-10,1.855646389950553e-12]],[[2.0564735757689833e-10,1.149450094647539e-13],[8.225894303075933e-10,1.8426057108489393e-12]],[[2.0066047452301706e-10,1.139161118168643e-13],[8.026418980920682e-10,1.8261349517007464e-12]],[[1.9562342040744916e-10,1.1269510761627082e-13],[7.824936816297967e-10,1.8065837249847718e-12]],[[1.9055464942030993e-10,1.1129802736050036e-13],[7.622185976812397e-10,1.7842088790010418e-12]],[[1.849592885293109e-10,1.0958017487859725e-13],[7.398371541172436e-10,1.7566924865025002e-12]],[[1.7936754045911137e-10,1.0769550201742976e-13],[7.174701618364455e-10,1.7265002753421288e-12]],[[1.7379819883030603e-10,1.0566484215310529e-13],[6.951927953212241e-10,1.6939661292993172e-12]],[[1.6826582913527698e-10,1.03509173030292e-13],[6.730633165411079e-10,1.659426242352936e-12]],[[1.6223908559296045e-10,1.010134497958145e-13],[6.489563423718418e-10,1.6194349178216664e-12]],[[1.56291087971109e-10,9.84127922611267e-14],[6.25164351884436e-10,1.577759300224346e-12]],[[1.5043953976139848e-10,9.572919281817674e-14],[6.017581590455939e-10,1.53475209918465e-12]],[[1.446953656308916e-10,9.298244631159536e-14],[5.787814625235664e-10,1.490730666794264e-12]],[[1.4297918826527597e-10,9.214112102918098e-14],[5.719167530611039e-10,1.4772465566271847e-12]],[[1.4127445240434016e-10,9.129591120418344e-14],[5.650978096173606e-10,1.4637000306177058e-12]],[[1.395808531030374e-10,9.04477663758241e-14],[5.583234124121496e-10,1.450106271908233e-12]],[[1.3789892445057834e-10,8.959689769260906e-14],[5.515956978023134e-10,1.43646868514534e-12]],[[1.3789892437891483e-10,8.959689828265647e-14],[5.515956975156593e-10,1.436468694597935e-12]],[[1.335203646102579e-10,8.734344113173693e-14],[5.340814584410316e-10,1.4003499186759453e-12]],[[1.292258401490062e-10,8.50800441329939e-14],[5.169033605960248e-10,1.3640708173395245e-12]],[[1.2501979367671274e-10,8.281477118527546e-14],[5.00079174706851e-10,1.3277606992066082e-12]],[[1.2090299248836096e-10,8.055289678635788e-14],[4.836119699534438e-10,1.291504176751084e-12]],[[1.1483082247362939e-10,7.713863316123624e-14],[4.5932328989451756e-10,1.2367740198508666e-12]],[[1.0897400232580204e-10,7.37635346437737e-14],[4.3589600930320815e-10,1.1826700231083832e-12]],[[1.0333724555572935e-10,7.044077721873421e-14],[4.133489822229174e-10,1.1294037016366923e-12]],[[9.79196248108823e-11,6.718368500496347e-14],[3.916784992435292e-10,1.0771887523225451e-12]],[[9.221191753789301e-11,6.368523880693918e-14],[3.6884767015157204e-10,1.0211033598402473e-12]],[[8.676801987823445e-11,6.028976298473833e-14],[3.470720795129378e-10,9.66667571423241e-13]],[[8.158473911831747e-11,5.700519051124596e-14],[3.2633895647326986e-10,9.1400876981959e-13]],[[7.665654588353727e-11,5.383693038263376e-14],[3.0662618353414907e-10,8.63213889617684e-13]],[[7.151959207103525e-11,5.0490005251942244e-14],[2.86078368284141e-10,8.095537087615657e-13]],[[6.66761069674032e-11,4.7293985937941545e-14],[2.667044278696128e-10,7.583121998384954e-13]],[[6.211490671565172e-11,4.424971934707114e-14],[2.4845962686260686e-10,7.095030999563219e-13]],[[5.7825999871866285e-11,4.135779305738705e-14],[2.3130399948746514e-10,6.631359723475924e-13]],[[5.340587920716127e-11,3.834904241110782e-14],[2.1362351682864508e-10,6.14895244555259e-13]],[[4.928651798468529e-11,3.551916426658531e-14],[1.9714607193874117e-10,5.695220550022263e-13]],[[4.545262943764507e-11,3.2864068221754636e-14],[1.8181051775058027e-10,5.269508933443453e-13]],[[4.1888496221374284e-11,3.037801371737039e-14],[1.6755398488549713e-10,4.870897992160118e-13]],[[4.152395647053306e-11,3.012275933810922e-14],[1.6609582588213225e-10,4.829970719568832e-13]],[[4.1162261555624536e-11,2.9869362275903083e-14],[1.6464904622249814e-10,4.78934119524631e-13]],[[4.0803431611874314e-11,2.9617777216099105e-14],[1.6321372644749726e-10,4.749002163236648e-13]],[[4.0447427761406694e-11,2.936805401021708e-14],[1.6178971104562678e-10,4.708961623335645e-13]],[[3.7260052136364194e-11,2.7124522490445666e-14],[1.4904020854545678e-10,4.3492334572978045e-13]],[[3.4303622670984696e-11,2.5032019625055227e-14],[1.3721449068393878e-10,4.0137195998304354e-13]],[[3.156373158016898e-11,2.308309243022393e-14],[1.2625492632067592e-10,3.701225401882847e-13]],[[2.902725475755979e-11,2.1270544064332617e-14],[1.1610901903023916e-10,3.4105974945170973e-13]],[[2.6191553995529458e-11,1.9235292059356088e-14],[1.0476621598211783e-10,3.084259549395783e-13]],[[2.36158708855964e-11,1.7378529621905456e-14],[9.44634835423856e-11,2.7865402120972286e-13]],[[2.1278869661883275e-11,1.5687014990867176e-14],[8.51154786475331e-11,2.515316631312651e-13]],[[1.9160676388091185e-11,1.4148513306172759e-14],[7.664270555236474e-11,2.268627218851973e-13]],[[1.7059809216091645e-11,1.2617691181301601e-14],[6.823923686436658e-11,2.0231688283818916e-13]],[[1.517838832377101e-11,1.1242665614306588e-14],[6.071355329508404e-11,1.8026913069343612e-13]],[[1.3495461951281934e-11,1.0009286870213782e-14],[5.3981847805127736e-11,1.6049258881436213e-13]],[[1.1991412774013271e-11,8.904438297103597e-15],[4.7965651096053085e-11,1.427769497858213e-13]],[[1.0521499087679551e-11,7.822234162209535e-15],[4.2085996350718204e-11,1.2542440054590035e-13]],[[9.22535834053534e-12,6.865932428848889e-15],[3.690143336214136e-11,1.1009063272793112e-13]],[[8.083476823698949e-12,6.021929609575191e-15],[3.2333907294795796e-11,9.6557522887003e-14]],[[7.078493880701385e-12,5.277856651512019e-15],[2.831397552280554e-11,8.462673931961678e-14]],[[6.1897274349443155e-12,4.618935487587557e-15],[2.4758909739777262e-11,7.406132188012979e-14]],[[5.409446116858601e-12,4.03965627648726e-15],[2.1637784467434403e-11,6.477292667143782e-14]],[[4.724903842680201e-12,3.530835844062304e-15],[1.8899615370720803e-11,5.661430391723409e-14]],[[4.1248042928184474e-12,3.08431619304248e-15],[1.649921717127379e-11,4.945464375112095e-14]],[[4.124804290758237e-12,3.0843162001138384e-15],[1.6499217163032948e-11,4.945464386332891e-14]],[[4.0722654682192525e-12,3.045204138529186e-15],[1.628906187287701e-11,4.882750701128563e-14]],[[4.020379848942665e-12,3.0065735103839477e-15],[1.608151939577066e-11,4.820808962141711e-14]],[[3.969136132896798e-12,2.968417461774046e-15],[1.587654453158719e-11,4.759628197686744e-14]],[[3.9185285218322244e-12,2.9307289097606537e-15],[1.5674114087328898e-11,4.699197043929987e-14]],[[3.3242595605992625e-12,2.4879222977872925e-15],[1.329703824239705e-11,3.989185841661774e-14]],[[2.818176672108934e-12,2.1104574091081612e-15],[1.1272706688435736e-11,3.383946588343179e-14]],[[2.3875839554636294e-12,1.7890124246354613e-15],[9.550335821854518e-12,2.86853210214508e-14]],[[2.0215379854701023e-12,1.5155159168214962e-15],[8.08615194188041e-12,2.430000272587399e-14]],[[1.6820247968288618e-12,1.2616575291444704e-15],[6.728099187315447e-12,2.022957383174688e-14]],[[1.3985924370062523e-12,1.049564101095789e-15],[5.594369748025009e-12,1.682882003312978e-14]],[[1.162174308725892e-12,8.7254197557087035e-16],[4.648697234903568e-12,1.3990411653153289e-14]],[[9.651292214646003e-13,7.24906937028194e-16],[3.860516885858401e-12,1.1623204794644471e-14]],[[7.861098522203848e-13,5.907020018142562e-16],[3.144439408881539e-12,9.471342165180159e-15]],[[6.398680641676988e-13,4.810063839267177e-16],[2.559472256670795e-12,7.712468271683428e-15]],[[5.20504629168227e-13,3.9142437546440346e-16],[2.082018516672908e-12,6.276100765056528e-15]],[[4.231517380825952e-13,3.1832595799908757e-16],[1.6926069523303809e-12,5.104034458069685e-15]],[[3.3668159417981297e-13,2.533718648946008e-16],[1.3467263767192519e-12,4.062556407672377e-15]],[[2.67707036019594e-13,2.0153443343144092e-16],[1.070828144078376e-12,3.23139300460074e-15]],[[2.127273715814079e-13,1.601973005596383e-16],[8.509094863256316e-13,2.5685926758030688e-15]],[[1.6893886257281313e-13,1.272605192612889e-16],[6.757554502912525e-13,2.0404844171614335e-15]],[[1.405126045293563e-13,1.0587168342351893e-16],[5.620504181174252e-13,1.6975362717888435e-15]],[[1.1682824843624173e-13,8.804608281766712e-17],[4.673129937449669e-13,1.4117212255735947e-15]],[[9.710318211590138e-14,7.319647129912422e-17],[3.884127284636055e-13,1.1736233021792666e-15]],[[8.06826539528282e-14,6.083097697407295e-17],[3.227306158113128e-13,9.753557689955094e-16]],[[8.068265390983299e-14,6.083097697233622e-17],[3.2273061563933196e-13,9.753557689677865e-16]],[[7.519220724289799e-14,5.669577928973016e-17],[3.0076882897159196e-13,9.090523148354314e-16]],[[7.007234610718453e-14,5.283921318931858e-17],[2.802893844287381e-13,8.472164400403655e-16]],[[6.529817610570072e-14,4.9242842117146204e-17],[2.611927044228029e-13,7.89552531121409e-16]],[[6.084669321206473e-14,4.588917096944914e-17],[2.433867728482589e-13,7.357800703783784e-16]],[[4.586422739711275e-14,3.459975568633966e-17],[1.83456909588451e-13,5.547667295852417e-16]],[[3.4548433021448825e-14,2.6070149033698006e-17],[1.381937320857953e-13,4.180040438220415e-16]],[[2.600842118902114e-14,1.963101259211111e-17],[1.0403368475608456e-13,3.1475980921146134e-16]],[[1.9567939479303468e-14,1.4773300948721286e-17],[7.827175791721387e-14,2.368720073671867e-16]],[[1.4297188531994663e-14,1.0796745690747557e-17],[5.718875412797865e-14,1.7311259805903626e-16]],[[1.0439383217878803e-14,7.885363796449974e-18],[4.1757532871515213e-14,1.2643204366274845e-16]],[[7.617864378403664e-15,5.7554684055040646e-18],[3.0471457513614655e-14,9.228173271881696e-17]],[[5.555646173119419e-15,4.1983562257204985e-18],[2.2222584692477675e-14,6.731533536722337e-17]],[[3.9224201009395605e-15,2.9648160141878865e-18],[1.5689680403758242e-14,4.753703874863698e-17]],[[2.7675330556658563e-15,2.0923245256438697e-18],[1.1070132222663425e-14,3.3547725826636096e-17]],[[1.951492798542073e-15,1.4756881516946657e-18],[7.805971194168292e-15,2.366073923583138e-17]],[[1.3752712218219448e-15,1.04016001829351e-18],[5.501084887287779e-15,1.6677600547536205e-17]],[[9.350332013019616e-16,7.073423112280795e-19],[3.7401328052078465e-15,1.1341297035539581e-17]],[[6.353132630979488e-16,4.807043082799106e-19],[2.5412530523917954e-15,7.707451434468177e-18]],[[4.314068412643094e-16,3.2648100068577723e-19],[1.7256273650572377e-15,5.2346832141422594e-18]],[[2.9277426960264247e-16,2.2160616462332394e-19],[1.1710970784105699e-15,3.553154199674809e-18]],[[2.3259491436108903e-16,1.7607304581678906e-19],[9.303796574443561e-16,2.823091409407397e-18]],[[1.847500314090408e-16,1.3986867990805243e-19],[7.390001256361632e-16,2.24260293234814e-18]],[[1.4672013027135577e-16,1.110878794496816e-19],[5.868805210854231e-16,1.781141570913078e-18]],[[1.1649769247116316e-16,8.821357263654183e-20],[4.659907698846526e-16,1.414383008924063e-18]],[[9.560210344598901e-17,7.239695460700515e-20],[3.8240841378395605e-16,1.1607850288406811e-18]],[[7.844466625391922e-17,5.940866489498671e-20],[3.1377866501567687e-16,9.525355103414358e-19]],[[6.435873111300625e-17,4.8744542365891464e-20],[2.57434924452025e-16,7.815508975495201e-19]],[[5.2795889547505234e-17,3.998980994980852e-20],[2.1118355819002094e-16,6.411807803001905e-19]],[[3.289937937369696e-17,2.4923525921351698e-20],[1.3159751749478784e-16,3.9961370823128947e-19]],[[2.0488005768246836e-17,1.552360792595613e-20],[8.195202307298734e-17,2.488990940492505e-19]],[[1.2751188536661787e-17,9.662961403382773e-21],[5.100475414664715e-17,1.5493183331214576e-19]],[[7.931476768976323e-18,6.011397753314112e-21],[3.172590707590529e-17,9.638415795892004e-20]],[[4.7002358849101474e-18,3.562926474399645e-21],[1.880094353964059e-17,5.712639497127385e-20]],[[2.783620008967422e-18,2.1103702322508622e-21],[1.1134480035869688e-17,3.38367305409253e-20]],[[1.647564705679086e-18,1.2492537184070013e-21],[6.590258822716344e-18,2.0029964308242626e-20]],[[9.74598283058592e-19,7.390800773297624e-22],[3.898393132234368e-18,1.1850067326208774e-20]],[[5.464830124764633e-19,4.1447812028324836e-22],[2.1859320499058533e-18,6.6455468029404616e-21]],[[3.0623553835763184e-19,2.3229343582252325e-22],[1.2249421534305274e-18,3.7244817309682724e-21]],[[1.7150446310495026e-19,1.3010979821974834e-22],[6.860178524198011e-19,2.086117283120046e-21]],[[9.599494733277908e-20,7.283382088451056e-23],[3.8397978933111633e-19,1.167781606666626e-21]],[[5.064893150070311e-20,3.8433459003930116e-23],[2.0259572600281245e-19,6.162228726885862e-22]],[[2.6706703818076302e-20,2.0268045652388902e-23],[1.0682681527230521e-19,3.249675748231671e-22]],[[1.4073860119326668e-20,1.0682045027507418e-23],[5.629544047730667e-20,1.7127042833688757e-22]],[[7.41239015928701e-21,5.626618026771686e-24],[2.964956063714804e-20,9.021427197133812e-23]],[[5.7649924878682305e-21,4.376286754884121e-24],[2.3059969951472922e-20,7.016709945271994e-23]],[[4.483370659995324e-21,3.40351968892233e-24],[1.7933482639981296e-20,5.457025211534487e-23]],[[3.486389046648234e-21,2.6467685919008065e-24],[1.3945556186592937e-20,4.243689555665756e-23]],[[2.7108948183638132e-21,2.0581122937552672e-24],[1.0843579273455253e-20,3.2998685726981595e-23]],[[2.7108948183696926e-21,2.0581122937631423e-24],[1.084357927347877e-20,3.2998685727145447e-23]],[[1.7191914239416654e-21,1.3052997944758008e-24],[6.876765695766661e-21,2.092848254612779e-23]],[[1.0900072725203931e-21,8.276451393391816e-25],[4.3600290900815725e-21,1.3270018729223616e-23]],[[6.909257361284519e-22,5.246550157120833e-25],[2.7637029445138076e-21,8.412035502410141e-24]],[[4.378571637686759e-22,3.325078649328412e-25],[1.7514286550747036e-21,5.331250608165785e-24]],[[2.0070553141993897e-22,1.524305260497816e-25],[8.028221256797559e-22,2.4439874312641684e-24]],[[9.194225748636829e-23,6.983437237881598e-26],[3.6776902994547316e-22,1.1196856346392111e-24]],[[4.209346577533841e-23,3.197482989931133e-26],[1.6837386310135364e-22,5.126665363080498e-25]],[[1.926057290485839e-23,1.4631923573571107e-26],[7.704229161943356e-23,2.346000046066058e-25]],[[8.14073827975985e-24,6.184945342751394e-27],[3.25629531190394e-23,9.916589095596236e-26]],[[3.438665712762789e-24,2.6127649602739424e-27],[1.3754662851051156e-23,4.189157213224149e-26]],[[1.4516404798989867e-24,1.103077009525327e-27],[5.806561919595947e-24,1.7686097702024723e-26]],[[6.124694228233084e-25,4.654427795308788e-28],[2.4498776912932337e-24,7.462637757844714e-27]],[[2.367572262577579e-25,1.7993755727611825e-28],[9.470289050310315e-25,2.8850128737166887e-27]],[[9.146478721508768e-26,6.951963394652643e-29],[3.658591488603507e-25,1.1146365739593836e-27]],[[3.53141313827047e-26,2.68432929553567e-29],[1.412565255308188e-25,4.303893212192077e-28]],[[1.362701411143704e-26,1.0359024794334347e-29],[5.450805644574816e-26,1.660903712961602e-28]],[[4.774656268722786e-27,3.629888307800974e-30],[1.9098625074891144e-26,5.819942935142095e-29]],[[1.671921787155378e-27,1.2711533927070594e-30],[6.687687148621512e-27,2.0380897915047152e-29]],[[5.851060283301351e-28,4.4488366807899625e-31],[2.3404241133205406e-27,7.132991578632693e-30]],[[2.0464912220917755e-28,1.556148631884718e-31],[8.185964888367102e-28,2.4950325865636885e-30]],[[1.6687751893840133e-28,1.2689492255070182e-31],[6.675100757536053e-28,2.034554714782781e-30]],[[1.3607466787187342e-28,1.0347347497873019e-31],[5.442986714874937e-28,1.659029638601321e-30]],[[1.1095537695879045e-28,8.437333904695384e-32],[4.438215078351618e-28,1.352789828011076e-30]],[[9.047128840067156e-29,6.879748541711626e-32],[3.6188515360268623e-28,1.1030561972195807e-30]],[[9.047128840063111e-29,6.879748541708075e-32],[3.6188515360252444e-28,1.1030561972177218e-30]],[[3.4879825142423407e-29,2.6525290435492476e-32],[1.3951930056969363e-28,4.252899661821242e-31]],[[1.3441915152304938e-29,1.0222783683603407e-32],[5.376766060921975e-29,1.63905708755933e-31]],[[5.178185152043196e-30,3.9382907228044604e-33],[2.0712740608172785e-29,6.314407515569937e-32]],[[1.9940268993704136e-30,1.5166404368113917e-33],[7.976107597481654e-30,2.431685412996223e-32]],[[5.566732095285151e-31,4.2342636763819665e-34],[2.2266928381140603e-30,6.78894923667793e-33]],[[1.5531101209469768e-31,1.1814218509583386e-34],[6.212440483787907e-31,1.8942163024205017e-33]],[[4.3306180803005797e-32,3.29440585769259e-35],[1.7322472321202319e-31,5.282038774488594e-34]],[[1.206855329333596e-32,9.181348249386081e-36],[4.827421317334384e-32,1.4720781324430254e-34]],[[2.955421242624673e-33,2.2485114935114382e-36],[1.1821684970498693e-32,3.605117531609956e-35]],[[7.232981831054906e-34,5.503210142940724e-37],[2.8931927324219624e-33,8.823488630921045e-36]],[[1.769138241898833e-34,1.346115721030267e-37],[7.076552967595332e-34,2.1582738711297947e-36]],[[4.324780454774331e-35,3.2908409355603193e-38],[1.7299121819097324e-34,5.2763180859048006e-37]],[[9.168434474243549e-36,6.976871790279142e-39],[3.6673737896974196e-35,1.1186255697694481e-37]],[[1.9425041824376126e-36,1.4782481026559963e-39],[7.77001672975045e-36,2.3701250344377975e-38]],[[4.113149720092881e-37,3.1302559425007613e-40],[1.6452598880371524e-36,5.018844102360474e-39]],[[8.704534619336353e-38,6.624754379336487e-41],[3.4818138477345412e-37,1.0621688749748055e-39]],[[1.5744851806331545e-38,1.1983513487775104e-41],[6.297940722532618e-38,1.9213562099707295e-40]],[[2.8462101888589968e-39,2.1663682319155812e-42],[1.1384840755435987e-38,3.4734090309467407e-41]],[[5.142127673909977e-40,3.914049303681971e-43],[2.0568510695639908e-39,6.275522304390135e-42]],[[9.284897813382524e-41,7.067714804142796e-44],[3.7139591253530095e-40,1.1331894905110658e-42]]],"time_difference":[[[0.0,0.0],[0.0,0.0]],[[1.6521014264733385e-27,2.4395023427060464e-41],[6.608405705893354e-27,3.903203748329674e-40]],[[3.304202852946677e-27,4.999634510733921e-41],[1.3216811411786708e-26,7.999415217174273e-40]],[[4.9563042794200154e-27,6.599555491399072e-41],[1.9825217117680062e-26,1.0559288786238515e-39]],[[6.608405705893354e-27,8.160669308803986e-41],[2.6433622823573415e-26,1.3057070894086377e-39]],[[2.9571199301792905e-24,2.384602288504925e-40],[1.1828479720717162e-23,3.81536366160788e-39]],[[5.817363285130069e-24,4.673406851034398e-40],[2.3269453140520275e-23,7.477450961655037e-39]],[[8.713795532586897e-24,7.0480729265909966e-40],[3.485518213034759e-23,1.1276916682545595e-38]],[[1.1602211696488998e-23,9.434621689126013e-40],[4.640884678595599e-23,1.509539470260162e-38]],[[4.1054590953166494e-22,3.368204047732106e-39],[1.6421836381266598e-21,5.38912647637137e-38]],[[8.279954134921982e-22,6.561557045809867e-39],[3.3119816539687926e-21,1.0498491273295787e-37]],[[1.1903740173403971e-21,9.819935715169298e-39],[4.7614960693615885e-21,1.5711897144270876e-37]],[[1.580881340444079e-21,1.314243266641875e-38],[6.323525361776316e-21,2.102789226627e-37]],[[1.0493089997593181e-20,4.075508661063452e-38],[4.1972359990372725e-20,6.5208138577015234e-37]],[[2.0096872513811578e-20,7.124521123646611e-38],[8.038749005524631e-20,1.1399233797834578e-36]],[[3.034985104561253e-20,1.094929485392638e-37],[1.2139940418245013e-19,1.7518871766282207e-36]],[[4.004228060821777e-20,1.3677989638418717e-37],[1.601691224328711e-19,2.1884783421469947e-36]],[[1.0220243239914916e-19,3.8056360328689516e-37],[4.0880972959659662e-19,6.089017652590323e-36]],[[1.9039160670646093e-19,6.51954075666589e-37],[7.615664268258437e-19,1.0431265210665423e-35]],[[2.808404128294877e-19,1.0020120489684908e-36],[1.1233616513179507e-18,1.6032192783495853e-35]],[[3.7234024758803504e-19,1.2586530770396365e-36],[1.4893609903521401e-18,2.0138449232634184e-35]],[[1.7974603760795748e-18,4.279785255582694e-36],[7.189841504318299e-18,6.84765640893231e-35]],[[3.0836463070297112e-18,7.528014414341775e-36],[1.2334585228118845e-17,1.204482306294684e-34]],[[4.391709262940106e-18,1.081201489368756e-35],[1.7566837051760424e-17,1.7299223829900095e-34]],[[5.541042915505591e-18,1.3999593275236153e-35],[2.2164171662022365e-17,2.2399349240377845e-34]],[[2.474467305808554e-17,8.639328890349395e-35],[9.897869223234215e-17,1.3822926224559033e-33]],[[4.8596121964137916e-17,2.5110921649182134e-34],[1.9438448785655167e-16,4.0177474638691415e-33]],[[7.275360188174103e-17,5.1182122337041145e-34],[2.910144075269641e-16,8.189139573926583e-33]],[[9.681117630195401e-17,8.777532639910409e-34],[3.8724470520781604e-16,1.4044052223856654e-32]],[[1.0904847982837581e-16,5.11620328263476e-33],[4.3619391931350324e-16,8.185925252215616e-32]],[[1.2678194744227543e-16,1.0615127041111557e-32],[5.071277897691017e-16,1.6984203265778492e-31]],[[1.4805992654696553e-16,1.8650680276829905e-32],[5.922397061878621e-16,2.984108844292785e-31]],[[1.719771529150599e-16,2.985427143693948e-32],[6.879086116602396e-16,4.776683429910317e-31]],[[1.7383548077807378e-16,1.7270374475301268e-31],[6.953419231122951e-16,2.763259916048203e-30]],[[1.6980112159461153e-16,3.413038411705575e-31],[6.792044863784461e-16,5.46086145872892e-30]],[[1.683549849670585e-16,5.320045521842802e-31],[6.73419939868234e-16,8.512072834948484e-30]],[[1.714695124093898e-16,7.421356817601523e-31],[6.858780496375592e-16,1.1874170908162437e-29]],[[1.679649827333625e-16,3.638295056128453e-30],[6.7185993093345e-16,5.821272089805524e-29]],[[1.6707204707648888e-16,7.104736534352824e-30],[6.682881883059555e-16,1.1367578454964519e-28]],[[1.7063245202578154e-16,1.0969939444914423e-29],[6.825298081031262e-16,1.7551903111863076e-28]],[[1.7652797088754664e-16,1.5168908329992944e-29],[7.061118835501866e-16,2.427025332798871e-28]],[[1.808964312575208e-16,6.400559811283686e-29],[7.235857250300832e-16,1.0240895698053897e-27]],[[1.8174312363457234e-16,1.1638592897570272e-28],[7.269724945382894e-16,1.8621748636112435e-27]],[[1.8629903546246533e-16,1.7159156433850039e-28],[7.451961418498613e-16,2.7454650294160073e-27]],[[1.9101736894657327e-16,2.308831288350473e-28],[7.640694757862931e-16,3.6941300613607616e-27]],[[1.953859297232065e-16,9.163963195203638e-28],[7.81543718892826e-16,1.4662341112326177e-26]],[[2.0012834797048067e-16,1.6515211856125053e-27],[8.005133918819227e-16,2.642433896753845e-26]],[[2.0787270832149257e-16,2.3970951521697036e-27],[8.314908332859703e-16,3.8353522434657804e-26]],[[2.1942279899003633e-16,3.1602103097310045e-27],[8.776911959601453e-16,5.056336495162328e-26]],[[2.1804203778828001e-16,1.1317224431921618e-26],[8.721681511531201e-16,1.8107559093706543e-25]],[[2.1538051019021706e-16,1.9688363335747793e-26],[8.615220407608682e-16,3.150138133744145e-25]],[[2.1525080751904133e-16,2.813672276810882e-26],[8.610032300761653e-16,4.5018756421335315e-25]],[[2.1818837611840814e-16,3.6636914890887774e-26],[8.727535044736326e-16,5.861906379539386e-25]],[[2.201419172418333e-16,1.2272319398624964e-25],[8.805676689673332e-16,1.9635711055205513e-24]],[[2.257554827643941e-16,2.093747560090653e-25],[9.030219310575764e-16,3.3499960918345384e-24]],[[2.288649835677719e-16,2.9629490829931635e-25],[9.154599342710877e-16,4.7407185361411674e-24]],[[2.2919350179299006e-16,3.8343349263748495e-25],[9.167740071719603e-16,6.1349358878196206e-24]],[[2.382731424426205e-16,1.2737681418854244e-24],[9.53092569770482e-16,2.0380290027183372e-23]],[[4.756240153678317e-16,1.9008171929080806e-24],[1.902496061471327e-15,3.0413074459609805e-23]],[[1.0195411825282069e-15,4.2473761480611816e-24],[4.0781647301128275e-15,6.795801659774062e-23]],[[1.4476711682882228e-15,7.254393026104772e-24],[5.790684673152891e-15,1.1607028840354316e-22]],[[1.4483949950506363e-15,7.345480955621892e-24],[5.793579980202545e-15,1.1752769585863587e-22]],[[1.4506044340578415e-15,7.420026597628104e-24],[5.802417736231366e-15,1.1872042448888127e-22]],[[1.4497690180767266e-15,7.480398949770003e-24],[5.7990760723069064e-15,1.1968638043641084e-22]],[[1.450141796785685e-15,7.529056896679242e-24],[5.80056718714274e-15,1.2046491097858058e-22]],[[1.4487668960250333e-15,7.572494177454795e-24],[5.795067584100133e-15,1.2115990693470278e-22]],[[1.4480869728497139e-15,7.608534985686593e-24],[5.7923478913988554e-15,1.217365595349023e-22]],[[1.4468315859404113e-15,7.640092478119579e-24],[5.787326343761645e-15,1.2224148011455138e-22]],[[1.4479685403850292e-15,7.669595797926541e-24],[5.791874161540117e-15,1.2271353376531048e-22]],[[1.4498029869805164e-15,7.701503563155816e-24],[5.799211947922066e-15,1.232240561257946e-22]],[[1.4496699084583326e-15,7.733781151066404e-24],[5.7986796338333306e-15,1.237405005785528e-22]],[[1.4518435925344307e-15,7.766908448311085e-24],[5.807374370137723e-15,1.24270535897058e-22]],[[1.4542524850674755e-15,7.801192312456796e-24],[5.817009940269902e-15,1.2481907732431144e-22]],[[1.4533696972354056e-15,7.839849149618276e-24],[5.8134787889416226e-15,1.254375858853716e-22]],[[1.4542888242506644e-15,7.879545919399058e-24],[5.817155297002658e-15,1.2607273960422059e-22]],[[1.4587612051869776e-15,7.920072829746312e-24],[5.8350448207479105e-15,1.2672116548811378e-22]],[[1.4635428974670011e-15,7.961906147563184e-24],[5.8541715898680046e-15,1.2739049982407346e-22]],[[1.4590027732221305e-15,8.00914340355295e-24],[5.836011092888522e-15,1.2814629519596923e-22]],[[1.4560267507680779e-15,8.057352110597743e-24],[5.8241070030723115e-15,1.2891763470745676e-22]],[[1.4507020372311309e-15,8.106804118434247e-24],[5.8028081489245235e-15,1.2970886159547427e-22]],[[1.4463243687942803e-15,8.157394070787984e-24],[5.785297475177121e-15,1.3051830454950266e-22]],[[1.441903107028945e-15,8.214134323134415e-24],[5.76761242811578e-15,1.3142614906800975e-22]],[[1.4386968353511532e-15,8.272251829010534e-24],[5.754787341404613e-15,1.3235603223384487e-22]],[[1.4338685242250359e-15,8.331211480818803e-24],[5.7354740969001436e-15,1.332993832530068e-22]],[[1.4298299329975387e-15,8.391396747088788e-24],[5.719319731990155e-15,1.342623416779215e-22]],[[1.4268874818106703e-15,8.458600448519833e-24],[5.707549927242681e-15,1.353376102127729e-22]],[[1.422807566402586e-15,8.526886838101738e-24],[5.691230265610344e-15,1.364301946409041e-22]],[[1.4224105655607579e-15,8.596584197529514e-24],[5.6896422622430316e-15,1.3754534587697783e-22]],[[1.4197160263120836e-15,8.667463843517519e-24],[5.678864105248334e-15,1.3867942192560587e-22]],[[1.42090807700183e-15,8.746386504652812e-24],[5.68363230800732e-15,1.3994218376952156e-22]],[[1.4216311048403414e-15,8.827258070224698e-24],[5.686524419361366e-15,1.4123612893720616e-22]],[[1.420225443704589e-15,8.91317117663358e-24],[5.680901774818356e-15,1.4261073637326116e-22]],[[1.41825772571996e-15,9.003464367836285e-24],[5.67303090287984e-15,1.4405542991686521e-22]],[[1.4193584877595821e-15,9.104183641685534e-24],[5.6774339510383284e-15,1.4566693326469516e-22]],[[1.4208835372718526e-15,9.205944916646769e-24],[5.6835341490874105e-15,1.4729511731272433e-22]],[[1.4250594476318447e-15,9.308579284800232e-24],[5.700237790527379e-15,1.4893726895404795e-22]],[[1.4282252302878433e-15,9.411952842870137e-24],[5.712900921151373e-15,1.5059122705569758e-22]],[[1.4274350834827034e-15,9.525742706525173e-24],[5.709740333930814e-15,1.5241187575604392e-22]],[[1.4296678781798037e-15,9.640229058483144e-24],[5.7186715127192146e-15,1.5424366556800545e-22]],[[1.4274716060536902e-15,9.755231493734902e-24],[5.709886424214761e-15,1.5608370773954138e-22]],[[1.4265388520452977e-15,9.870938098164622e-24],[5.706155408181191e-15,1.5793501691381095e-22]],[[1.4312311021243488e-15,9.99755404419681e-24],[5.724924408497395e-15,1.599608689969027e-22]],[[1.431346835161298e-15,1.0124761120648382e-23],[5.725387340645192e-15,1.619961792370993e-22]],[[1.4317240680675613e-15,1.0252304400995158e-23],[5.726896272270245e-15,1.6403687028340677e-22]],[[1.4312729221079682e-15,1.0379785872097621e-23],[5.725091688431873e-15,1.660765694802106e-22]],[[1.4318663899478443e-15,1.0519901042141458e-23],[5.727465559791377e-15,1.6831841774939667e-22]],[[1.4319310462050152e-15,1.0660130450167642e-23],[5.727724184820061e-15,1.7056209653194325e-22]],[[1.4313003201178358e-15,1.0800841744269493e-23],[5.7252012804713434e-15,1.7281346415683952e-22]],[[1.429909587875296e-15,1.0942100486792808e-23],[5.719638351501184e-15,1.7507362650255912e-22]],[[1.429992082172626e-15,1.1096681160146036e-23],[5.719968328690504e-15,1.7754689584043786e-22]],[[1.4297773768471093e-15,1.1251401260729424e-23],[5.719109507388437e-15,1.8002242265027188e-22]],[[1.4278756987091297e-15,1.1405218781494816e-23],[5.711502794836519e-15,1.8248349737434147e-22]],[[1.4272038215853687e-15,1.1558178090927345e-23],[5.708815286341475e-15,1.849308487075896e-22]],[[1.4292863661565072e-15,1.1724423821986093e-23],[5.717145464626029e-15,1.8759079143488126e-22]],[[1.433085319955623e-15,1.1890575166213607e-23],[5.732341279822492e-15,1.9024921911760172e-22]],[[1.4321126906625465e-15,1.2056511525237117e-23],[5.728450762650186e-15,1.9290418286505648e-22]],[[1.4303005490197385e-15,1.22219260886803e-23],[5.721202196078954e-15,1.9555080182991374e-22]],[[1.4290003624989061e-15,1.2402396823699609e-23],[5.7160014499956245e-15,1.9843834095445932e-22]],[[1.428683562793676e-15,1.2582449765554665e-23],[5.714734251174704e-15,2.0131917374779626e-22]],[[1.4238195676988734e-15,1.2761120284227992e-23],[5.695278270795494e-15,2.0417793286177125e-22]],[[1.4271423355255854e-15,1.2940654496980221e-23],[5.708569342102342e-15,2.0705046454348278e-22]],[[1.4249865218755412e-15,1.3134153233255101e-23],[5.699946087502165e-15,2.1014642670664953e-22]],[[1.4283980300179307e-15,1.3327308862622284e-23],[5.713592120071723e-15,2.132369697412049e-22]],[[1.4273724513504117e-15,1.35197803138456e-23],[5.7094898054016466e-15,2.1631651190790974e-22]],[[1.425389683059549e-15,1.3711444666743816e-23],[5.701558732238196e-15,2.193830916582248e-22]],[[1.4187648726004734e-15,1.3919150226140264e-23],[5.6750594904018935e-15,2.2270639517247187e-22]],[[1.4228413953085702e-15,1.4126154375040836e-23],[5.691365581234281e-15,2.260184642059679e-22]],[[1.4268667614464369e-15,1.4331783278278436e-23],[5.7074670457857474e-15,2.2930852263691093e-22]],[[1.4260792004996322e-15,1.4535021175820107e-23],[5.704316801998529e-15,2.3256035910914647e-22]],[[1.4299084806832725e-15,1.475562554207897e-23],[5.71963392273309e-15,2.3609001964453633e-22]],[[1.4330223140630765e-15,1.4973496601587004e-23],[5.732089256252306e-15,2.395759235394976e-22]],[[1.4328513232756534e-15,1.5189798466192854e-23],[5.7314052931026134e-15,2.4303673467079907e-22]],[[1.4361811147872864e-15,1.5402963164826187e-23],[5.744724459149146e-15,2.4644743953914378e-22]],[[1.4408585997277436e-15,1.5636246863450914e-23],[5.763434398910974e-15,2.501799313094718e-22]],[[1.4420304775463884e-15,1.5867968415386108e-23],[5.7681219101855535e-15,2.5388751783073605e-22]],[[1.449124567021303e-15,1.6097803409830016e-23],[5.796498268085212e-15,2.575648757957327e-22]],[[1.4482255189999668e-15,1.6324095398205394e-23],[5.792902075999867e-15,2.6118552949603105e-22]],[[1.4592121098934996e-15,1.6578487760554894e-23],[5.836848439573998e-15,2.652558394049766e-22]],[[1.4719087249924925e-15,1.6830969702787657e-23],[5.88763489996997e-15,2.6929550594598445e-22]],[[1.4860656609864387e-15,1.7081036749946168e-23],[5.944262643945755e-15,2.7329661383668507e-22]],[[1.4975914349871525e-15,1.732723088501884e-23],[5.99036573994861e-15,2.77235692583985e-22]],[[1.5280584315018735e-15,1.7618441936191407e-23],[6.112233726007494e-15,2.8189506031244284e-22]],[[1.5577434313793502e-15,1.7905672602410633e-23],[6.230973725517401e-15,2.864907835745157e-22]],[[1.5839392433618402e-15,1.818934671407131e-23],[6.335756973447361e-15,2.910295405510592e-22]],[[1.6141521789639614e-15,1.846919342034611e-23],[6.4566087158558455e-15,2.9550701517966523e-22]],[[1.6845398359622699e-15,1.8830319724707587e-23],[6.7381593438490795e-15,3.012850428759002e-22]],[[1.752785923658989e-15,1.9186141613514825e-23],[7.011143694635956e-15,3.069782786954457e-22]],[[1.8198257634594227e-15,1.9536113627260022e-23],[7.27930305383769e-15,3.125778106028818e-22]],[[1.8829667950797255e-15,1.9881041995104812e-23],[7.531867180318902e-15,3.1809670258812793e-22]],[[1.89283644445519e-15,2.0173119224240928e-23],[7.57134577782076e-15,3.2276990244560775e-22]],[[2.0384193158653234e-15,2.0666498535517193e-23],[8.153677263461294e-15,3.3066400506596327e-22]],[[2.176362296874852e-15,2.1152877287705922e-23],[8.705449187499408e-15,3.384460255602409e-22]],[[2.3084996124389363e-15,2.1631185449230573e-23],[9.233998449755745e-15,3.460989485549371e-22]],[[2.5959173663386164e-15,2.2411362490044054e-23],[1.0383669465354465e-14,3.5858181311295834e-22]],[[2.8570203469167734e-15,2.3172728627404847e-23],[1.1428081387667094e-14,3.707636626876453e-22]],[[3.093482234655903e-15,2.3914140007061808e-23],[1.2373928938623613e-14,3.8262619225589235e-22]],[[3.322920139904439e-15,2.4639822134861047e-23],[1.3291680559617756e-14,3.942371776210778e-22]],[[3.8028861032857544e-15,2.5944601544772806e-23],[1.5211544413143018e-14,4.15113563969997e-22]],[[4.243331556774328e-15,2.7219578748929097e-23],[1.6973326227097312e-14,4.355131795607897e-22]],[[4.6545533746736925e-15,2.84897085662517e-23],[1.861821349869477e-14,4.558353101048392e-22]],[[5.0309417127292806e-15,2.97993573444149e-23],[2.0123766850917122e-14,4.767897152087856e-22]],[[5.813794507602732e-15,3.22318573192821e-23],[2.325517803041093e-14,5.157096721198678e-22]],[[6.5200500101144376e-15,3.47838124964521e-23],[2.608020004045775e-14,5.565410130801666e-22]],[[7.163389989923853e-15,3.7645113217213034e-23],[2.865355995969541e-14,6.023217862889908e-22]],[[7.755252019345917e-15,4.1096334335434705e-23],[3.102100807738367e-14,6.57541375506514e-22]],[[8.960745582113542e-15,4.6917147720110774e-23],[3.5842982328454167e-14,7.506743550219703e-22]],[[1.0035541976225294e-14,5.395900725304926e-23],[4.014216790490118e-14,8.63344086360932e-22]],[[1.1004790156480355e-14,6.291894145783165e-23],[4.401916062592142e-14,1.006703065773798e-21]],[[1.1890700245646272e-14,7.45860171174695e-23],[4.756280098258509e-14,1.1933762263685541e-21]],[[1.3673274524177614e-14,9.122462327935693e-23],[5.4693098096710456e-14,1.4595939132548386e-21]],[[1.524234846346332e-14,1.1235348193031404e-22],[6.096939385385328e-14,1.797655672880358e-21]],[[1.6647859965379953e-14,1.392635179721752e-22],[6.659143986151981e-14,2.2282162850087093e-21]],[[1.7917933079954263e-14,1.73273630408595e-22],[7.167173231981705e-14,2.7723780241287978e-21]],[[2.0449674265230743e-14,2.1711754472602835e-22],[8.179869706092297e-14,3.473880716433812e-21]],[[2.265908268213025e-14,2.7214350836980744e-22],[9.0636330728521e-14,4.3542959985948084e-21]],[[2.461684183846874e-14,3.4044775154928376e-22],[9.846736735387496e-14,5.44716400392514e-21]],[[2.637990939432902e-14,4.242039458548741e-22],[1.0551963757731607e-13,6.787263120075294e-21]],[[2.9864626322308496e-14,5.276676133381342e-22],[1.1945850528923398e-13,8.442681714858659e-21]],[[2.988465590402951e-14,6.733234197571372e-22],[1.1953862361611803e-13,1.0773174812963504e-20]],[[3.28712862737443e-14,8.279541270957619e-22],[1.314851450949772e-13,1.3247266053870894e-20]],[[3.5507579933804654e-14,1.0132028607182993e-21],[1.4203031973521862e-13,1.6211245796905155e-20]],[[4.0548284668235807e-14,1.236185850085064e-21],[1.6219313867294323e-13,1.9778973632001548e-20]],[[4.481717205486534e-14,1.5056895928477303e-21],[1.7926868821946137e-13,2.40910334384834e-20]],[[4.850999241433242e-14,1.8264381294970102e-21],[1.9403996965732967e-13,2.92230099838002e-20]],[[5.1758592803654066e-14,2.2031798047460193e-21],[2.0703437121461627e-13,3.525087671794702e-20]],[[5.802316035880494e-14,2.6504744925017352e-21],[2.3209264143521976e-13,4.2407593074245854e-20]],[[6.330814011002683e-14,3.1804187384548468e-21],[2.532325604401073e-13,5.0886700473621563e-20]],[[6.78681893191593e-14,3.798900788574017e-21],[2.714727572766372e-13,6.078241195384995e-20]],[[7.187076295548715e-14,4.511354704767542e-21],[2.874830518219486e-13,7.218167531415664e-20]],[[7.96012219698483e-14,5.347122612929295e-21],[3.184048878793932e-13,8.555396200920677e-20]],[[8.608469026653565e-14,6.318295861142343e-21],[3.443387610661426e-13,1.0109273445181266e-19]],[[9.164865469909211e-14,7.429738247815917e-21],[3.6659461879636846e-13,1.1887581203900682e-19]],[[9.651215844010865e-14,8.686955367367387e-21],[3.860486337604346e-13,1.389912874159505e-19]],[[1.0589458417447796e-13,1.014753435921017e-20],[4.2357833669791183e-13,1.6236054945283443e-19]],[[1.1370307736047634e-13,1.1811264916930312e-20],[4.548123094419054e-13,1.8898024122009195e-19]],[[1.2035982132094048e-13,1.3679076582876875e-20],[4.814392852837619e-13,2.188652253984758e-19]],[[1.261585998909597e-13,1.5755414606196218e-20],[5.046343995638388e-13,2.5208663201796495e-19]],[[1.3731232672653279e-13,1.8150895068993438e-20],[5.492493069061311e-13,2.9041432362860413e-19]],[[1.4650405197383043e-13,2.0827614446934752e-20],[5.860162078953217e-13,3.332418333871339e-19]],[[1.5427813321205063e-13,2.377187871893933e-20],[6.171125328482025e-13,3.8035006128526435e-19]],[[1.6100996746684829e-13,2.698379647490496e-20],[6.440398698673931e-13,4.3174074607762534e-19]],[[1.7398869950541918e-13,3.067370623003425e-20],[6.959547980216767e-13,4.907793044410445e-19]],[[1.8459960882888184e-13,3.47447383972334e-20],[7.383984353155273e-13,5.559158157615292e-19]],[[1.9344102380198147e-13,3.91381570772716e-20],[7.737640952079259e-13,6.262105144194731e-19]],[[2.0098751411707197e-13,4.381433390345552e-20],[8.039500564682879e-13,7.010293439513101e-19]],[[2.1557940474329138e-13,4.9098786751875444e-20],[8.623176189731655e-13,7.85580588103733e-19]],[[2.2760516712706246e-13,5.486605741488805e-20],[9.104206685082499e-13,8.778569201385758e-19]],[[2.2681535034261583e-13,6.117026010043012e-20],[9.072614013704633e-13,9.78724162617766e-19]],[[2.368363967244868e-13,6.767548809727054e-20],[9.473455868979473e-13,1.0828078134736046e-18]],[[2.549437967601658e-13,7.521295227280088e-20],[1.0197751870406631e-12,1.2034072410807827e-18]],[[2.688272430281217e-13,8.287706546800936e-20],[1.0753089721124868e-12,1.3260330532441238e-18]],[[2.8010973979173913e-13,9.069438204662252e-20],[1.1204389591669565e-12,1.4511101164127527e-18]],[[2.8981792305212025e-13,9.8805583960031e-20],[1.159271692208481e-12,1.5808893511446827e-18]],[[3.0893854369931293e-13,1.0841736993170626e-19],[1.2357541747972517e-12,1.734677924040037e-18]],[[3.243870676790647e-13,1.1884433871402615e-19],[1.2975482707162589e-12,1.9015094268042026e-18]],[[3.365770979108635e-13,1.2965232401581065e-19],[1.346308391643454e-12,2.0744371899482608e-18]],[[3.4605151214321696e-13,1.4042353603773303e-19],[1.3842060485728678e-12,2.24677658204124e-18]],[[3.6276771520782877e-13,1.5216013241856453e-19],[1.451070860831315e-12,2.4345621233508354e-18]],[[3.75131886149918e-13,1.6311799830166047e-19],[1.500527544599672e-12,2.609887976245056e-18]],[[3.8550362644712193e-13,1.7382947009336758e-19],[1.5420145057884877e-12,2.7812715268830415e-18]],[[3.949896967593181e-13,1.8470541965010178e-19],[1.5799587870372724e-12,2.955286721974214e-18]],[[4.159594107660457e-13,1.9816235849227212e-19],[1.6638376430641828e-12,3.1705977451311122e-18]],[[4.342921105280542e-13,2.1314441384730614e-19],[1.7371684421122168e-12,3.4103106280378547e-18]],[[4.4954459534583385e-13,2.289170012286938e-19],[1.7981783813833354e-12,3.662672028914698e-18]],[[4.616504240855552e-13,2.4468015263446553e-19],[1.8466016963422207e-12,3.914882448347317e-18]],[[4.816766982930321e-13,2.638583824142664e-19],[1.9267067931721283e-12,4.221734121620345e-18]],[[4.935796258332226e-13,2.8036803182384245e-19],[1.9743185033328904e-12,4.4858885161950636e-18]],[[5.002730249611919e-13,2.9425126413008223e-19],[2.0010920998447674e-12,4.708020235970105e-18]],[[5.039676775518348e-13,3.058732329646673e-19],[2.0158707102073393e-12,4.8939717332018116e-18]],[[5.116193600507943e-13,3.163837088594758e-19],[2.046477440203177e-12,5.0621393454108906e-18]],[[5.177289473509631e-13,3.2530137942187503e-19],[2.0709157894038525e-12,5.2048220748573905e-18]],[[5.242907974455723e-13,3.3415728200107154e-19],[2.097163189782289e-12,5.346516512587246e-18]],[[5.316559330022591e-13,3.4367461448320104e-19],[2.1266237320090364e-12,5.498793834447795e-18]],[[5.524138430865968e-13,3.592039122754709e-19],[2.209655372346387e-12,5.747262599962774e-18]],[[5.729715631375438e-13,3.781125519912191e-19],[2.2918862525501753e-12,6.049800837752714e-18]],[[5.91675535314113e-13,3.9877479723787115e-19],[2.366702141256452e-12,6.3803967624555236e-18]],[[5.884914015640479e-13,4.0850643634535932e-19],[2.3539656062561917e-12,6.536102985352709e-18]],[[6.23651596103771e-13,4.42347484257955e-19],[2.494606384415084e-12,7.077559748696214e-18]],[[6.489523250789454e-13,4.714767242589004e-19],[2.5958093003157815e-12,7.543627589250983e-18]],[[6.660275369175943e-13,4.949368676785537e-19],[2.6641101476703772e-12,7.918989881788772e-18]],[[6.769205337860313e-13,5.129260606759197e-19],[2.707682135144125e-12,8.206816971851823e-18]],[[6.919959772739412e-13,5.337302707615694e-19],[2.7679839090957648e-12,8.539684332402187e-18]],[[6.963934552885785e-13,5.447231971090527e-19],[2.785573821154314e-12,8.715571147639961e-18]],[[6.948653333437272e-13,5.492604053630271e-19],[2.7794613333749088e-12,8.788166482930045e-18]],[[6.901523952190472e-13,5.496422772115943e-19],[2.760609580876189e-12,8.794276428542342e-18]],[[6.811138728551632e-13,5.459683363651639e-19],[2.724455491420653e-12,8.735493375368626e-18]],[[6.699146448874214e-13,5.393231922892963e-19],[2.6796585795496855e-12,8.629171070414671e-18]],[[6.589858343679933e-13,5.323032169610767e-19],[2.6359433374719733e-12,8.516851463742931e-18]],[[6.491008309640832e-13,5.26008427719484e-19],[2.5964033238563328e-12,8.416134838244923e-18]],[[6.367646224251015e-13,5.183465437689879e-19],[2.547058489700406e-12,8.293544694467344e-18]],[[6.282582866660625e-13,5.144954254525223e-19],[2.51303314666425e-12,8.231926802239074e-18]],[[6.225936656521729e-13,5.136984558247151e-19],[2.4903746626086917e-12,8.219175288313842e-18]],[[6.189510836537222e-13,5.150084359634216e-19],[2.4758043346148886e-12,8.240134969591327e-18]],[[6.205644925624921e-13,5.2341376878649575e-19],[2.4822579702499683e-12,8.374620293830133e-18]],[[6.248548002487779e-13,5.344218845026788e-19],[2.4994192009951114e-12,8.550750144832313e-18]],[[6.29802521699996e-13,5.45879537998323e-19],[2.519210086799984e-12,8.734072599908618e-18]],[[6.340048302074124e-13,5.563810592370259e-19],[2.5360193208296497e-12,8.902096938614685e-18]],[[6.469806880933919e-13,5.787941207775094e-19],[2.5879227523735674e-12,9.260705918906055e-18]],[[6.56732374295363e-13,5.973310229006241e-19],[2.626929497181452e-12,9.557296353827287e-18]],[[6.631265463936824e-13,6.11474803067642e-19],[2.6525061855747296e-12,9.783596831849096e-18]],[[6.661010475213847e-13,6.220234736443905e-19],[2.6644041900855386e-12,9.952375558677636e-18]],[[6.85389434427277e-13,6.500970599667613e-19],[2.741557737709108e-12,1.0401552939653759e-17]],[[7.002432293203107e-13,6.718552785065602e-19],[2.800972917281243e-12,1.0749684441990728e-17]],[[7.123962520924729e-13,6.8915582885733715e-19],[2.8495850083698918e-12,1.102649324553504e-17]],[[7.230837211576011e-13,7.035058948445557e-19],[2.8923348846304043e-12,1.1256094297114452e-17]],[[7.138772918702472e-13,6.957990568374996e-19],[2.855509167480989e-12,1.1132784891436324e-17]],[[7.440421480771754e-13,7.295237608113847e-19],[2.9761685923087016e-12,1.1672380154044325e-17]],[[7.641339715493713e-13,7.526901220863285e-19],[3.0565358861974852e-12,1.204304193271482e-17]],[[7.764770538318369e-13,7.679135219442766e-19],[3.1059082153273476e-12,1.2286616332109859e-17]],[[7.956540738362753e-13,7.925417466822429e-19],[3.182616295345101e-12,1.2680667925092424e-17]],[[8.011616254284092e-13,8.030950558146034e-19],[3.2046465017136368e-12,1.28495208735261e-17]],[[7.971109045103947e-13,8.037498204400796e-19],[3.1884436180415787e-12,1.2859997099029801e-17]],[[7.85614745265154e-13,7.967989491953368e-19],[3.142458981060616e-12,1.2748783173551512e-17]],[[7.739136961937606e-13,7.917931323877705e-19],[3.0956547847750425e-12,1.2668690106677017e-17]],[[7.530666599672787e-13,7.771449736536386e-19],[3.012266639869115e-12,1.2434319541532432e-17]],[[7.262339431004329e-13,7.557276741776127e-19],[2.9049357724017315e-12,1.2091642767456273e-17]],[[6.954715840150891e-13,7.29095459902203e-19],[2.7818863360603562e-12,1.1665527316420512e-17]],[[6.647112758124679e-13,7.028844596659188e-19],[2.6588451032498716e-12,1.1246151349834206e-17]],[[6.294877960517335e-13,6.715969804781181e-19],[2.517951184206934e-12,1.0745551678245279e-17]],[[5.909923568791274e-13,6.381882589910628e-19],[2.3639694275165098e-12,1.0211012128002234e-17]],[[5.534506981208032e-13,6.010171784280919e-19],[2.2138027924832128e-12,9.616274853457491e-18]],[[5.162135263593636e-13,5.672559252517974e-19],[2.0648541054374544e-12,9.0760948098003e-18]],[[4.779996624693988e-13,5.313251348438475e-19],[1.911998649877595e-12,8.501202102923406e-18]],[[4.4007103810433117e-13,4.947475998840964e-19],[1.7602841524173247e-12,7.915961566698275e-18]],[[4.040520973742732e-13,4.573932525857942e-19],[1.6162083894970928e-12,7.318291984617936e-18]],[[3.7040080193689563e-13,4.245540664385563e-19],[1.4816032077475825e-12,6.7928650705690295e-18]],[[3.375502503023025e-13,3.9082037897646683e-19],[1.35020100120921e-12,6.253126073246917e-18]],[[3.056781638861638e-13,3.5794941737350455e-19],[1.2227126555446551e-12,5.727190633046936e-18]],[[2.758285193741789e-13,3.255753713374936e-19],[1.1033140774967156e-12,5.209205952878039e-18]],[[2.4938188714498803e-13,2.9835188015430004e-19],[9.975275485799521e-13,4.7736300846268245e-18]],[[2.244316765976073e-13,2.6999187828182134e-19],[8.977267063904292e-13,4.319870006155372e-18]],[[1.9939095451919906e-13,2.436450333695096e-19],[7.975638180767962e-13,3.8983204941001974e-18]],[[1.7647497653250054e-13,2.17166859698846e-19],[7.058999061300022e-13,3.474669706301183e-18]],[[1.5759915392107437e-13,1.962723264683681e-19],[6.303966156842975e-13,3.1403572373090137e-18]],[[1.3083453429715574e-13,1.636625415439403e-19],[5.233381371886229e-13,2.6186006769020054e-18]],[[1.1396348197608968e-13,1.4541180212915298e-19],[4.558539279043587e-13,2.3265888387805973e-18]],[[9.890476970001839e-14,1.2594976390575292e-19],[3.9561907880007355e-13,2.015196191679495e-18]],[[8.819137438369497e-14,1.1363429583345817e-19],[3.527654975347799e-13,1.818148707373658e-18]],[[7.641581702624767e-14,1.0027862781197935e-19],[3.0566326810499067e-13,1.6044580595381304e-18]],[[6.543200868091608e-14,8.622872267437724e-20],[2.617280347236643e-13,1.3796595340416898e-18]],[[5.485127647087283e-14,7.330150723222624e-20],[2.194051058834913e-13,1.1728240839345123e-18]],[[4.801272710203574e-14,6.508087838947885e-20],[1.9205090840814296e-13,1.0412940658650194e-18]],[[4.110308798992361e-14,5.579486066971104e-20],[1.6441235195969444e-13,8.927177580837226e-19]],[[3.4300277776943164e-14,4.7024003845841836e-20],[1.3720111110777266e-13,7.523840537518515e-19]],[[2.7907854576018265e-14,3.926973486163103e-20],[1.1163141830407306e-13,6.283157654164996e-19]],[[2.431192769627802e-14,3.418778556147018e-20],[9.724771078511208e-14,5.47004574380196e-19]],[[2.0276756085457955e-14,2.910439820116503e-20],[8.110702434183182e-14,4.656703782106399e-19]],[[1.659708496660438e-14,2.4103794114696813e-20],[6.638833986641752e-14,3.8566068889363596e-19]],[[1.3333447417104533e-14,1.962824927774229e-20],[5.333378966841813e-14,3.1405199235813465e-19]],[[1.1446361512577338e-14,1.7070351673641025e-20],[4.578544605030935e-14,2.731256184870158e-19]],[[9.612975089468911e-15,1.4118115741734876e-20],[3.8451900357875643e-14,2.258898533698606e-19]],[[7.769780223057265e-15,1.152440701195494e-20],[3.107912089222906e-14,1.8439050506787125e-19]],[[6.194744092861959e-15,9.225077688369278e-21],[2.4778976371447837e-14,1.4760123573693079e-19]],[[5.24146608396905e-15,8.089513505442543e-21],[2.09658643358762e-14,1.2943221331290568e-19]],[[4.338909222568583e-15,6.6879286996854596e-21],[1.735563689027433e-14,1.070068612050612e-19]],[[3.491280258946277e-15,5.424897995699771e-21],[1.3965121035785107e-14,8.679836698846526e-20]],[[2.8104940482237476e-15,4.2568370604611115e-21],[1.124197619289499e-14,6.8109389580036e-20]],[[2.4160783352238325e-15,3.686872162973874e-21],[9.66431334089533e-15,5.898995090985128e-20]],[[2.021890642178103e-15,3.027142245942965e-21],[8.087562568712412e-15,4.843427443845599e-20]],[[1.6211502719959653e-15,2.472954816799463e-21],[6.484601087983861e-15,3.956727729937611e-20]],[[1.3296925784400481e-15,1.9304144497623284e-21],[5.3187703137601925e-15,3.088663115614138e-20]],[[1.1558345101279565e-15,1.6959669710851392e-21],[4.623338040511826e-15,2.713547592560951e-20]],[[9.976929203329607e-16,1.390958806390222e-21],[3.990771681331843e-15,2.22553405867626e-20]],[[7.702153854382503e-16,1.0072057179886256e-21],[3.080861541753001e-15,1.6115290856550993e-20]],[[6.71313707945529e-16,8.322416228332069e-22],[2.685254831782116e-15,1.331586499397667e-20]],[[6.26295801764502e-16,7.447254946295701e-22],[2.505183207058008e-15,1.1915608743922615e-20]],[[5.8274997874703315e-16,6.41735333801584e-22],[2.3309999149881326e-15,1.026776536196706e-20]],[[5.357853406775223e-16,5.459557461961499e-22],[2.143141362710089e-15,8.735291130219393e-21]],[[5.072510938352267e-16,4.762504251225666e-22],[2.0290043753409067e-15,7.620006746656995e-21]],[[4.928063216617562e-16,4.436942795944484e-22],[1.9712252866470248e-15,7.099106675966143e-21]],[[4.837096172280089e-16,4.092667747990865e-22],[1.9348384689120358e-15,6.548268731265963e-21]],[[4.714078602994186e-16,3.754728099536864e-22],[1.8856314411976742e-15,6.007562089299552e-21]],[[4.652344615393172e-16,3.5421846281597212e-22],[1.8609378461572686e-15,5.6674978173916485e-21]],[[4.633097215690411e-16,3.4428080957151083e-22],[1.8532388862761643e-15,5.5084889384832416e-21]],[[4.659518633002178e-16,3.391394193030348e-22],[1.8638074532008712e-15,5.4262293384183414e-21]],[[4.701360401477276e-16,3.3975208185340536e-22],[1.8805441605909105e-15,5.436039637929943e-21]],[[4.763393532395896e-16,3.444477638965865e-22],[1.9053574129583585e-15,5.511156431704927e-21]],[[4.759436512200792e-16,3.506090261682309e-22],[1.903774604880317e-15,5.6097434886133716e-21]],[[4.772477741680585e-16,3.577859356368081e-22],[1.908991096672234e-15,5.724575698646159e-21]],[[4.803930501226563e-16,3.6364911665401204e-22],[1.921572200490625e-15,5.818384509700079e-21]],[[4.81757428649787e-16,3.6936823887027137e-22],[1.927029714599148e-15,5.9098986288766554e-21]],[[4.840124868155694e-16,3.7604268181922263e-22],[1.9360499472622775e-15,6.0166742824232045e-21]],[[4.852748227884975e-16,3.8224980976051967e-22],[1.94109929115399e-15,6.116001949915467e-21]],[[4.887515324997573e-16,3.9014986162586365e-22],[1.955006129999029e-15,6.2423952189626686e-21]],[[4.96530169522647e-16,3.9868640196352655e-22],[1.986120678090588e-15,6.378972903816224e-21]],[[4.993041450837396e-16,4.0620735821450294e-22],[1.9972165803349586e-15,6.499313454834065e-21]],[[5.044296133422025e-16,4.134842803330249e-22],[2.01771845336881e-15,6.6157497542840775e-21]],[[5.065217484764159e-16,4.2176880822204906e-22],[2.0260869939056637e-15,6.7482891466662036e-21]],[[5.119528404503848e-16,4.289758274197297e-22],[2.047811361801539e-15,6.863604974665662e-21]],[[5.193184338613209e-16,4.33756665126933e-22],[2.0772737354452836e-15,6.94010406053059e-21]],[[5.24349151934741e-16,4.407347062507245e-22],[2.097396607738964e-15,7.0517600261601e-21]],[[5.297600437023364e-16,4.472383496113831e-22],[2.1190401748093455e-15,7.155815625117035e-21]],[[5.297276686073886e-16,4.587138195740633e-22],[2.1189106744295544e-15,7.33943216167345e-21]],[[5.283245428075006e-16,4.6911695114914045e-22],[2.1132981712300024e-15,7.505880345088934e-21]],[[5.276436902469959e-16,4.787796217064681e-22],[2.1105747609879834e-15,7.660477554291504e-21]],[[5.333184303729064e-16,4.8714145021523645e-22],[2.1332737214916257e-15,7.794264063991842e-21]],[[5.363563969294213e-16,4.979683510690092e-22],[2.1454255877176852e-15,7.967494736874258e-21]],[[5.397034502156531e-16,5.112177866160083e-22],[2.1588138008626125e-15,8.17947928082932e-21]],[[5.512306245745986e-16,5.2240067836700715e-22],[2.2049224982983946e-15,8.358406349248792e-21]],[[5.591473341645891e-16,5.327140096749872e-22],[2.2365893366583565e-15,8.523427549312684e-21]],[[5.665785613947882e-16,5.4489678772914e-22],[2.266314245579153e-15,8.718343763602323e-21]],[[5.623420454981479e-16,5.571930500592387e-22],[2.2493681819925917e-15,8.915077773783231e-21]],[[5.65709135040975e-16,5.731709678104583e-22],[2.2628365401639e-15,9.170713547623722e-21]],[[5.686299090082025e-16,5.900753800958895e-22],[2.27451963603281e-15,9.441191263562517e-21]],[[5.746217488481656e-16,6.109122222217416e-22],[2.2984869953926624e-15,9.774593208418935e-21]],[[5.767124796945998e-16,6.331475180675091e-22],[2.3068499187783992e-15,1.0130375944649678e-20]],[[5.810202344286853e-16,6.541514204573799e-22],[2.3240809377147413e-15,1.0466435337405942e-20]],[[5.819932364545725e-16,6.749081859256843e-22],[2.32797294581829e-15,1.0798540266167691e-20]],[[5.90438950770656e-16,6.91336342341626e-22],[2.361755803082624e-15,1.1061379963672796e-20]],[[5.977857863364602e-16,7.087244900554579e-22],[2.391143145345841e-15,1.1339606813875804e-20]],[[5.99251426116557e-16,7.285114547705757e-22],[2.397005704466228e-15,1.1656200319892171e-20]],[[6.046769757221069e-16,7.518687187707908e-22],[2.4187079028884274e-15,1.2029896023340134e-20]],[[6.065805636121941e-16,7.72418477746657e-22],[2.4263222544487763e-15,1.2358695930361224e-20]],[[6.155232528443218e-16,7.90977814553478e-22],[2.4620930113772872e-15,1.2655657592142305e-20]],[[6.189567962203526e-16,8.068587417951255e-22],[2.4758271848814105e-15,1.2909726698947865e-20]],[[6.223629185169046e-16,8.237684041150534e-22],[2.4894516740676184e-15,1.3180289708618356e-20]],[[6.172359985068059e-16,8.341868693485012e-22],[2.4689439940272236e-15,1.3346973615089117e-20]],[[6.118715897042525e-16,8.407770899011185e-22],[2.44748635881701e-15,1.3452438536857069e-20]],[[6.129611779084055e-16,8.568081776913686e-22],[2.451844711633622e-15,1.3708947594230488e-20]],[[6.138339657039736e-16,8.771419156802004e-22],[2.4553358628158944e-15,1.4034280446697073e-20]],[[6.128344290586289e-16,8.869669588516706e-22],[2.4513377162345158e-15,1.419147392421246e-20]],[[6.171215328474871e-16,9.010486352066252e-22],[2.4684861313899484e-15,1.4416778321495404e-20]],[[6.241187976866703e-16,9.212381155945223e-22],[2.4964751907466813e-15,1.473978803825634e-20]],[[6.208593527758758e-16,9.371272809882929e-22],[2.4834374111035033e-15,1.4994060969266034e-20]],[[6.288121835685791e-16,9.594035040549454e-22],[2.5152487342743164e-15,1.5350483076606097e-20]],[[6.282681671427296e-16,9.643713175162002e-22],[2.5130726685709185e-15,1.5429945817195397e-20]],[[6.328547987636039e-16,9.743992536995514e-22],[2.5314191950544158e-15,1.5590396200259796e-20]],[[6.389913538218699e-16,9.866545739862561e-22],[2.5559654152874795e-15,1.578646518160354e-20]],[[6.38848767569417e-16,1.0013916966199377e-21],[2.555395070277668e-15,1.6022277640131613e-20]],[[6.527442845299998e-16,1.0086197358422391e-21],[2.610977138119999e-15,1.6137907014119194e-20]],[[6.657067164312864e-16,1.0323177306406317e-21],[2.6628268657251455e-15,1.651712260370007e-20]],[[6.671864007575395e-16,1.0588482754072496e-21],[2.668745603030158e-15,1.6941585512989868e-20]],[[6.661408755163431e-16,1.0770672051016757e-21],[2.6645635020653726e-15,1.7233095229612333e-20]],[[6.708673863378256e-16,1.1033946619573366e-21],[2.6834695453513025e-15,1.7654314831387366e-20]],[[6.764711246007917e-16,1.133807707688233e-21],[2.705884498403167e-15,1.81409185592041e-20]],[[6.742689024372014e-16,1.1659836047927423e-21],[2.6970756097488054e-15,1.8655745944394405e-20]],[[6.745919105295978e-16,1.1957967445057958e-21],[2.698367642118391e-15,1.9132728338829266e-20]],[[6.946144998841098e-16,1.2403284099888494e-21],[2.778457999536439e-15,1.984525877280568e-20]],[[6.91985994702737e-16,1.2808202193918959e-21],[2.767943978810948e-15,2.0493082098744923e-20]],[[6.981865156538793e-16,1.3114572761845133e-21],[2.792746062615517e-15,2.0983248715888093e-20]],[[7.188325913899728e-16,1.3533188636712215e-21],[2.8753303655598913e-15,2.1653155642167207e-20]],[[7.111881047731629e-16,1.3889130157888863e-21],[2.8447524190926517e-15,2.2222576701370818e-20]],[[7.311112934190359e-16,1.429539154500263e-21],[2.9244451736761436e-15,2.2872648293596918e-20]],[[7.294604138747755e-16,1.4629844246146563e-21],[2.917841655499102e-15,2.3407744510420142e-20]],[[7.232780904369054e-16,1.4892490418871516e-21],[2.8931123617476217e-15,2.382802171512429e-20]],[[7.345943976275499e-16,1.5174928246852074e-21],[2.9383775905101996e-15,2.4279933324829936e-20]],[[7.409518545892585e-16,1.5506860933469855e-21],[2.963807418357034e-15,2.4810961393816346e-20]],[[7.530088226239701e-16,1.5652455611897227e-21],[3.0120352904958803e-15,2.5043914751506236e-20]],[[7.790249644689572e-16,1.5818713544088921e-21],[3.1160998578758286e-15,2.5309972360982395e-20]],[[7.99237939233476e-16,1.5930356229760187e-21],[3.196951756933904e-15,2.548853745219862e-20]],[[7.985615223122121e-16,1.6084876999419373e-21],[3.1942460892488483e-15,2.5735785679491017e-20]],[[7.975859818446287e-16,1.626590615340573e-21],[3.1903439273785148e-15,2.60254347918395e-20]],[[8.195637293843676e-16,1.670001697149313e-21],[3.2782549175374704e-15,2.672006719827514e-20]],[[8.303298687785477e-16,1.7167890160697406e-21],[3.321319475114191e-15,2.7468642864527874e-20]],[[8.257784261504657e-16,1.738081017996296e-21],[3.303113704601863e-15,2.780933879028184e-20]],[[8.30596845326296e-16,1.7701794483377226e-21],[3.322387381305184e-15,2.8322898196851164e-20]],[[8.493318499885388e-16,1.8108135172606244e-21],[3.3973273999541553e-15,2.8973112391210003e-20]],[[8.532902099573914e-16,1.8483327522868128e-21],[3.4131608398295657e-15,2.957328007358737e-20]],[[8.539829542451635e-16,1.8998061321355815e-21],[3.415931816980654e-15,3.039689517664751e-20]],[[8.469126039886585e-16,1.927507798814131e-21],[3.387650415954634e-15,3.0840090693550495e-20]],[[8.481715677517824e-16,1.9894147575918876e-21],[3.3926862710071294e-15,3.183074951311264e-20]],[[8.601939342845627e-16,2.0320804600240437e-21],[3.4407757371382507e-15,3.2513281179815826e-20]],[[8.880219694514942e-16,2.091284964574204e-21],[3.5520878778059767e-15,3.346056420066235e-20]],[[8.95273222556038e-16,2.1412418288066234e-21],[3.581092890224152e-15,3.42598334682756e-20]],[[9.078668309431215e-16,2.209240316809696e-21],[3.631467323772486e-15,3.534785503901198e-20]],[[9.114069962205034e-16,2.26307220861051e-21],[3.645627984882014e-15,3.6209120024336616e-20]],[[9.274403166572128e-16,2.3357468826948252e-21],[3.709761266628851e-15,3.7371938578399836e-20]],[[9.337461328305376e-16,2.4259602821355115e-21],[3.73498453132215e-15,3.881522959298918e-20]],[[9.4003631964261e-16,2.4981508740583956e-21],[3.76014527857044e-15,3.997039644212355e-20]],[[9.658513737486188e-16,2.570033961167234e-21],[3.863405494994475e-15,4.112050815636836e-20]],[[9.733818444011328e-16,2.6157025700428684e-21],[3.893527377604531e-15,4.185131639757183e-20]],[[9.818240618562671e-16,2.674024014119164e-21],[3.9272962474250685e-15,4.2784213324244625e-20]],[[9.861043022310456e-16,2.7219078898671994e-21],[3.944417208924182e-15,4.355051279468208e-20]],[[9.940582014319819e-16,2.7504441614717137e-21],[3.9762328057279275e-15,4.400713750567409e-20]],[[9.989839640029644e-16,2.7951558183930822e-21],[3.995935856011858e-15,4.472255832981636e-20]],[[1.0013288913527859e-15,2.825789898168127e-21],[4.0053155654111434e-15,4.521258850339061e-20]],[[1.0106347682215882e-15,2.884578133727409e-21],[4.042539072886353e-15,4.6153323685973926e-20]],[[1.0213082062907464e-15,2.888188444408435e-21],[4.0852328251629856e-15,4.621106659164331e-20]],[[1.0381735575157735e-15,2.9121589069525896e-21],[4.152694230063094e-15,4.659426889407584e-20]],[[1.0336464799654633e-15,2.9066711687593844e-21],[4.134585919861853e-15,4.650675258665012e-20]],[[1.0404142251152057e-15,2.9358823738671862e-21],[4.161656900460823e-15,4.697418045428209e-20]],[[1.0301608268641176e-15,2.9313972664067858e-21],[4.12064330745647e-15,4.690241653772188e-20]],[[1.0401620438951076e-15,2.9846635291253268e-21],[4.16064817558043e-15,4.775447966803947e-20]],[[1.0313500569266814e-15,3.031877548164057e-21],[4.125400227706726e-15,4.85100677897785e-20]],[[1.0137189250467665e-15,3.073150059421563e-21],[4.054875700187066e-15,4.917057578641746e-20]],[[1.0191426618079486e-15,3.184081630877059e-21],[4.0765706472317946e-15,5.094531896918101e-20]],[[1.040907885588365e-15,3.2829611006003103e-21],[4.16363154235346e-15,5.252753534637279e-20]],[[1.0603217065400864e-15,3.3359443248771994e-21],[4.2412868261603455e-15,5.337505839683733e-20]],[[1.072779239826969e-15,3.3629640848597438e-21],[4.291116959307876e-15,5.380743182852536e-20]],[[1.0627829907883647e-15,3.480492459838498e-21],[4.251131963153459e-15,5.568784178606007e-20]],[[1.0594748648224153e-15,3.562920931564217e-21],[4.237899459289661e-15,5.700686531907995e-20]],[[1.0980974082001435e-15,3.673064154632358e-21],[4.392389632800574e-15,5.876907207072685e-20]],[[1.0919676641933985e-15,3.769319946460057e-21],[4.367870656773594e-15,6.030902311191056e-20]],[[1.0881088519082252e-15,3.741242020160326e-21],[4.352435407632901e-15,5.985985245231475e-20]],[[1.113415510461741e-15,3.809047748601248e-21],[4.453662041846964e-15,6.094482819763252e-20]],[[1.124662756156781e-15,3.851375641827971e-21],[4.498651024627124e-15,6.162190141049669e-20]],[[1.1464595909620504e-15,3.916569336800316e-21],[4.5858383638482014e-15,6.26653123788805e-20]],[[1.1456233365511672e-15,4.022904801939821e-21],[4.582493346204669e-15,6.436639143761459e-20]],[[1.159481853296823e-15,4.14083394913321e-21],[4.637927413187292e-15,6.625326550180218e-20]],[[1.1603285545470587e-15,4.212836043864565e-21],[4.641314218188235e-15,6.740544238122803e-20]],[[1.1707510718279374e-15,4.2728756272923586e-21],[4.6830042873117496e-15,6.836595433474549e-20]],[[1.201709019231946e-15,4.4438868380711006e-21],[4.806836076927784e-15,7.110217642486476e-20]],[[1.1967416560628797e-15,4.639612622782892e-21],[4.786966624251519e-15,7.423384030686621e-20]],[[1.211025213222634e-15,4.800932987449819e-21],[4.844100852890536e-15,7.681488533111363e-20]],[[1.2320631720044705e-15,4.964356086811787e-21],[4.928252688017882e-15,7.942993069927467e-20]],[[1.2199481663803042e-15,5.1129201820032566e-21],[4.879792665521217e-15,8.180674410651711e-20]],[[1.2117054745703396e-15,5.226879829227419e-21],[4.846821898281358e-15,8.363013604072636e-20]],[[1.2071765619519299e-15,5.330266742563887e-21],[4.8287062478077195e-15,8.528434941947067e-20]],[[1.2457943747447616e-15,5.372478588753374e-21],[4.983177498979046e-15,8.595981613995842e-20]],[[1.2427941622841697e-15,5.4762139903356156e-21],[4.971176649136679e-15,8.761942275244127e-20]],[[1.233036929147507e-15,5.604468839135299e-21],[4.932147716590028e-15,8.967177836293284e-20]],[[1.2706662170263629e-15,5.7609274668810896e-21],[5.0826648681054515e-15,9.217516272815931e-20]],[[1.283688486483037e-15,5.824260955888762e-21],[5.134753945932148e-15,9.318809124483849e-20]],[[1.2611608014256184e-15,5.9628272607583774e-21],[5.044643205702474e-15,9.540547500830139e-20]],[[1.251795113932644e-15,6.1738053744933706e-21],[5.007180455730576e-15,9.878086080222291e-20]],[[1.2665853111192209e-15,6.258293185680165e-21],[5.0663412444768834e-15,1.0013276946535392e-19]],[[1.2554941090841726e-15,6.342407987202245e-21],[5.02197643633669e-15,1.014785610129643e-19]],[[1.2677568423787508e-15,6.4315515840845325e-21],[5.071027369515003e-15,1.0290452268821509e-19]],[[1.2949763343307867e-15,6.476385990868785e-21],[5.179905337323147e-15,1.0362258184411204e-19]],[[1.325391724064035e-15,6.613814844814519e-21],[5.30156689625614e-15,1.0582109448204073e-19]],[[1.3183218776774067e-15,6.560786484889386e-21],[5.273287510709627e-15,1.0497274953808156e-19]],[[1.3741609147019473e-15,6.668904214990314e-21],[5.496643658807789e-15,1.0670246771348482e-19]],[[1.359817586455043e-15,6.849716246410207e-21],[5.439270345820172e-15,1.0959542930354418e-19]],[[1.3789172975802424e-15,7.070997706118776e-21],[5.5156691903209695e-15,1.1313562175039792e-19]],[[1.441139284109433e-15,7.16252200180249e-21],[5.764557136437732e-15,1.1460022793532008e-19]],[[1.5009354205370754e-15,7.28926478521897e-21],[6.0037416821483015e-15,1.1662830061648862e-19]],[[1.509026064223155e-15,7.248550980332383e-21],[6.03610425689262e-15,1.159763950490002e-19]],[[1.537500948650654e-15,7.426224300198058e-21],[6.150003794602616e-15,1.1881918276398724e-19]],[[1.5448828015146808e-15,7.478117701765978e-21],[6.179531206058723e-15,1.1964977990570194e-19]],[[1.5820278374853605e-15,7.602240835733495e-21],[6.328111349941442e-15,1.2163558279742652e-19]],[[1.542233253770518e-15,7.528654752249303e-21],[6.168933015082072e-15,1.2045830358961004e-19]],[[1.5468829648359495e-15,7.649343153404139e-21],[6.187531859343798e-15,1.2238947240767695e-19]],[[1.5384902632872353e-15,7.871437098557114e-21],[6.153961053148941e-15,1.2594293760050634e-19]],[[1.5386754863558364e-15,8.074098602786523e-21],[6.1547019454233454e-15,1.2918578749367702e-19]],[[1.541248343039282e-15,8.347154484688269e-21],[6.164993372157128e-15,1.3355425636846183e-19]],[[1.5544291722047282e-15,8.385358994949033e-21],[6.217716688818913e-15,1.341656323272948e-19]],[[1.535730583083542e-15,8.678583197610973e-21],[6.142922332334168e-15,1.3885749767611983e-19]],[[1.5196267084134946e-15,8.755749703017979e-21],[6.0785068336539785e-15,1.4009231631835444e-19]],[[1.5726773304591236e-15,8.918844498841878e-21],[6.290709321836494e-15,1.4270144685700108e-19]],[[1.5727618594286426e-15,9.118425482306423e-21],[6.2910474377145706e-15,1.4589467203213812e-19]],[[1.5943395873014213e-15,9.374507556100171e-21],[6.377358349205685e-15,1.499924900261151e-19]],[[1.6305490158060782e-15,9.932255764136596e-21],[6.522196063224313e-15,1.589153804511653e-19]],[[1.643818404301807e-15,1.011351030468684e-20],[6.575273617207228e-15,1.6181596678743404e-19]],[[1.6106233478206476e-15,1.0527813461029131e-20],[6.4424933912825905e-15,1.684452319814097e-19]],[[1.634070887286065e-15,1.1384517836792769e-20],[6.53628354914426e-15,1.8215221904828447e-19]],[[1.6498850252165668e-15,1.2066909790596253e-20],[6.599540100866267e-15,1.9306973491911378e-19]],[[1.7667529934003293e-15,1.4285471046226515e-20],[7.067011973601317e-15,2.2856758568909505e-19]],[[1.8544967192708964e-15,1.6573446787335994e-20],[7.417986877083585e-15,2.6517565671429027e-19]],[[1.900475242148486e-15,1.7001728705865276e-20],[7.601900968593944e-15,2.720263181618169e-19]],[[1.951521852096631e-15,1.8991567125406796e-20],[7.806087408386523e-15,3.038643883141727e-19]],[[2.1877660243891018e-15,2.421439328618507e-20],[8.751064097556407e-15,3.874298782813781e-19]],[[2.1432355760232485e-15,2.4521386416998374e-20],[8.572942304092994e-15,3.923406310160484e-19]],[[2.152284163073759e-15,2.4670100624932907e-20],[8.609136652295036e-15,3.9472052742093556e-19]],[[2.3754840955807414e-15,3.231014257059154e-20],[9.501936382322966e-15,5.169607189276479e-19]],[[2.860957853410435e-15,4.5207918710471766e-20],[1.144383141364174e-14,7.233245250813855e-19]],[[2.8788964165307492e-15,4.592925597523989e-20],[1.1515585666122997e-14,7.348658400956895e-19]],[[2.8947826605629568e-15,4.612303912425879e-20],[1.1579130642251827e-14,7.379640438741564e-19]],[[2.936553119926275e-15,4.7549809674844045e-20],[1.17462124797051e-14,7.607962027408421e-19]],[[3.423046788960829e-15,6.100252485573084e-20],[1.3692187155843315e-14,9.760311506410876e-19]],[[4.422087453788176e-15,9.230744786597003e-20],[1.7688349815152704e-14,1.4769091269539778e-18]],[[4.7012590404478115e-15,1.0037503799749035e-19],[1.8805036161791246e-14,1.6059870186685333e-18]],[[4.836648679932557e-15,1.0198582239899744e-19],[1.9346594719730227e-14,1.6317575019268267e-18]],[[4.797221544496528e-15,1.0149925338853699e-19],[1.918888617798611e-14,1.6239705583751026e-18]],[[4.733651039435292e-15,1.0062709100049697e-19],[1.8934604157741168e-14,1.6100183619079947e-18]],[[4.73528637790843e-15,1.0106471804977041e-19],[1.894114551163372e-14,1.6170198313732399e-18]],[[4.8798232934151586e-15,1.0667365949545201e-19],[1.9519293173660634e-14,1.7067554370848228e-18]],[[5.190789219658696e-15,1.160617704200485e-19],[2.0763156878634782e-14,1.8569658172247018e-18]],[[5.679281386160395e-15,1.3401145339286812e-19],[2.271712554464158e-14,2.14414912638508e-18]],[[6.7508147669505506e-15,1.7006005262087726e-19],[2.7003259067802202e-14,2.7209186348157514e-18]],[[9.067230753520176e-15,2.4649934223544997e-19],[3.6268923014080704e-14,3.943919571866848e-18]],[[1.0729033575446246e-14,2.9991406100536763e-19],[4.2916134301784984e-14,4.798525046028209e-18]],[[1.1953741433805868e-14,3.418905006916826e-19],[4.781496573522347e-14,5.470127802637185e-18]],[[1.3052613542347183e-14,3.793187460802319e-19],[5.221045416938873e-14,6.068959425990002e-18]],[[1.41441569960114e-14,4.1608536948547353e-19],[5.65766279840456e-14,6.6571967845483405e-18]],[[1.4282388885591433e-14,4.2095808933725433e-19],[5.712955554236573e-14,6.735139980580694e-18]],[[1.406615707857387e-14,4.17188800933527e-19],[5.626462831429548e-14,6.6748242007000524e-18]],[[1.3939048209903271e-14,4.125207198225292e-19],[5.5756192839613084e-14,6.6001238738359885e-18]],[[1.400976948421509e-14,4.2252318377817674e-19],[5.603907793686036e-14,6.760144987433122e-18]],[[1.6716930169718057e-14,5.26781661406378e-19],[6.686772067887223e-14,8.428216858823846e-18]],[[3.123369199867814e-14,1.0531067863632508e-18],[1.2493476799471257e-13,1.6849106850095504e-17]],[[5.2891448995268394e-14,1.857799754418272e-18],[2.1156579598107357e-13,2.972371715342378e-17]],[[6.069899044411987e-14,2.1930871749010076e-18],[2.4279596177647947e-13,3.508811313454473e-17]],[[5.974474875322566e-14,2.208099543118412e-18],[2.3897899501290263e-13,3.532829681756649e-17]],[[5.932547303871954e-14,2.2447711966583353e-18],[2.3730189215487816e-13,3.591501161953327e-17]],[[7.06700085806806e-14,2.7424610804356125e-18],[2.826800343227224e-13,4.387774463980796e-17]],[[1.0148402297844042e-13,4.06770456891339e-18],[4.059360919137617e-13,6.508080640649063e-17]],[[1.0203107122178526e-13,4.203559394834965e-18],[4.0812428488714105e-13,6.725436393911689e-17]],[[1.0110280892441051e-13,4.290384773527654e-18],[4.0441123569764206e-13,6.86435017068034e-17]],[[1.373316736617021e-13,6.047931166617879e-18],[5.493266946468084e-13,9.676317708823916e-17]],[[1.7808065081581032e-13,8.169776341804822e-18],[7.123226032632413e-13,1.3071145056351553e-16]],[[1.7389352034921842e-13,8.315884383068841e-18],[6.955740813968737e-13,1.330492042333546e-16]],[[2.234419752866836e-13,1.1158053130977512e-17],[8.937679011467344e-13,1.7852235338314266e-16]],[[2.680938020410444e-13,1.3939121005543357e-17],[1.0723752081641775e-12,2.2301799825441735e-16]],[[2.625723981677921e-13,1.4186539622458236e-17],[1.0502895926711684e-12,2.2697674269465033e-16]],[[3.233096354816683e-13,1.8137322293138926e-17],[1.2932385419266732e-12,2.9018729044444934e-16]],[[3.2653695228986504e-13,1.9027426233733613e-17],[1.3061478091594602e-12,3.0442875058545675e-16]],[[3.4075184654872914e-13,2.0647373641800623e-17],[1.3630073861949166e-12,3.3034745738703793e-16]],[[4.163428066209007e-13,2.630453681534606e-17],[1.6653712264836029e-12,4.208597459098037e-16]],[[4.1705888281527543e-13,2.736764306537893e-17],[1.6682355312611017e-12,4.37869360976613e-16]],[[5.060099833384212e-13,3.44562370471764e-17],[2.0240399333536848e-12,5.512838885347955e-16]],[[4.879105752153235e-13,3.436321999458338e-17],[1.951642300861294e-12,5.497960040027795e-16]],[[5.885616464403345e-13,4.288330503624354e-17],[2.354246585761338e-12,6.861139904915854e-16]],[[5.752888912515045e-13,4.311264028015577e-17],[2.301155565006018e-12,6.897837540092231e-16]],[[6.994039237106337e-13,5.3856254459349764e-17],[2.797615694842535e-12,8.61677467760848e-16]],[[6.810667990977406e-13,5.39206242080765e-17],[2.7242671963909626e-12,8.62707764646798e-16]],[[8.242997955307321e-13,6.757826167433606e-17],[3.2971991821229282e-12,1.0812249418513849e-15]],[[8.674256928767262e-13,7.377747634716057e-17],[3.4697027715069048e-12,1.1804106376187865e-15]],[[1.0240981841420922e-12,9.033936863699846e-17],[4.096392736568369e-12,1.4453951558879494e-15]],[[1.197716804789105e-12,1.0947929359422397e-16],[4.79086721915642e-12,1.7516271904685784e-15]],[[1.3650244330238962e-12,1.2915919684762156e-16],[5.460097732095585e-12,2.066498985253115e-15]],[[1.5570553409152383e-12,1.518613301827469e-16],[6.228221363660953e-12,2.429725670578994e-15]],[[1.5661973973927916e-12,1.5683431838124997e-16],[6.264789589571166e-12,2.509293322509337e-15]],[[1.8020979935077159e-12,1.8490241335102481e-16],[7.2083919740308635e-12,2.9583752071716243e-15]],[[2.057605476818808e-12,2.1645827071312236e-16],[8.230421907275233e-12,3.4632602225356724e-15]],[[2.0613321260083785e-12,2.2188496381641162e-16],[8.245328504033514e-12,3.550086419409139e-15]],[[2.3555841476817568e-12,2.596199354960383e-16],[9.422336590727027e-12,4.153833770758713e-15]],[[2.6808807337150976e-12,3.0308062565158666e-16],[1.072352293486039e-11,4.849189941997435e-15]],[[2.7651183679138613e-12,3.209893820688993e-16],[1.1060473471655445e-11,5.1357238133835655e-15]],[[3.12537786719102e-12,3.716796523883868e-16],[1.250151146876408e-11,5.9467530602883745e-15]],[[3.514052108561526e-12,4.281719662668147e-16],[1.4056208434246104e-11,6.8506149325732534e-15]],[[3.5902971295695437e-12,4.476255873117948e-16],[1.4361188518278175e-11,7.161869339909652e-15]],[[4.044813020602558e-12,5.171642107833514e-16],[1.617925208241023e-11,8.274470294303805e-15]],[[4.507819329976129e-12,5.916712708777487e-16],[1.8031277319904517e-11,9.466567718332338e-15]],[[4.998143351826884e-12,6.764210390473759e-16],[1.9992573407307536e-11,1.0822545770322438e-14]],[[4.959559859661624e-12,6.941482578373559e-16],[1.9838239438646496e-11,1.1106182994902517e-14]],[[5.543157153414132e-12,8.063913264977639e-16],[2.2172628613656527e-11,1.2902056589756645e-14]],[[6.1570523095020895e-12,9.329183824679408e-16],[2.4628209238008358e-11,1.492648454251156e-14]],[[6.824096858832879e-12,1.0790841182564042e-15],[2.7296387435331515e-11,1.726513578688472e-14]],[[7.358223831229309e-12,1.2106114203584019e-15],[2.9432895324917236e-11,1.9369581876383133e-14]],[[8.262573736518737e-12,1.4126049933058729e-15],[3.3050294946074946e-11,2.2601493765630462e-14]],[[8.99008208124684e-12,1.5887216426053524e-15],[3.596032832498736e-11,2.541938716521246e-14]],[[9.766762759477407e-12,1.7787439233641966e-15],[3.906705103790963e-11,2.845976989081191e-14]],[[1.0601078516118139e-11,1.9951668278666383e-15],[4.2404314064472557e-11,3.192255589484489e-14]],[[1.1697155825955049e-11,2.2814271801377953e-15],[4.6788623303820196e-11,3.650273688922546e-14]],[[1.2189922350113549e-11,2.4653254574230677e-15],[4.8759689400454196e-11,3.9445117814041945e-14]],[[1.2889283062821277e-11,2.6969849841070775e-15],[5.155713225128511e-11,4.3151650175955347e-14]],[[1.369726526196023e-11,2.9469188057524214e-15],[5.478906104784092e-11,4.715054289577411e-14]],[[1.442838986476816e-11,3.1935758562136906e-15],[5.771355945907264e-11,5.109694768031367e-14]],[[1.530330921172411e-11,3.4856530834831033e-15],[6.121323684689644e-11,5.57699936406396e-14]],[[1.6694700276480178e-11,3.892240038639574e-15],[6.677880110592071e-11,6.227515162319837e-14]],[[1.7548698239139975e-11,4.174241186158345e-15],[7.01947929565599e-11,6.678692880526099e-14]],[[1.8433708789668747e-11,4.479870102439934e-15],[7.373483515867499e-11,7.167664810311337e-14]],[[1.9379002425314982e-11,4.816152660357758e-15],[7.751600970125993e-11,7.705673815369714e-14]],[[2.0532455892534244e-11,5.213463226103576e-15],[8.212982357013698e-11,8.341319533273225e-14]],[[2.1851187434122284e-11,5.690851170150104e-15],[8.740474973648914e-11,9.10508109382646e-14]],[[2.3703039594910086e-11,6.3542773749694104e-15],[9.481215837964034e-11,1.0166493596445558e-13]],[[2.4904679325471104e-11,6.877081864958971e-15],[9.961871730188441e-11,1.1002923301164233e-13]],[[2.6037293750316915e-11,7.35227441379268e-15],[1.0414917500126766e-10,1.176318936369534e-13]],[[2.699401596654368e-11,7.725880628240661e-15],[1.0797606386617471e-10,1.2360926677859954e-13]],[[2.7723897657540535e-11,8.005637865866774e-15],[1.1089559063016214e-10,1.2808511856487436e-13]],[[2.851622935136654e-11,8.260448983433967e-15],[1.1406491740546616e-10,1.3216178375016588e-13]],[[2.9438178094733065e-11,8.529967449350997e-15],[1.1775271237893226e-10,1.364735999177417e-13]],[[2.8884223526601272e-11,8.39191933283549e-15],[1.1553689410640509e-10,1.3426463040892357e-13]],[[2.955598197340934e-11,8.643949223382718e-15],[1.1822392789363737e-10,1.382966688169974e-13]],[[2.908816408882973e-11,8.588603706381244e-15],[1.1635265635531892e-10,1.3741114805208329e-13]],[[2.8124804074932518e-11,8.434928298633983e-15],[1.1249921629973007e-10,1.349526547207829e-13]],[[2.6755879103734716e-11,8.205742842124256e-15],[1.0702351641493887e-10,1.3128622170579027e-13]],[[2.474211446981831e-11,7.81350135280947e-15],[9.896845787927325e-11,1.2501110212982783e-13]],[[2.2543575621154798e-11,7.355238548557024e-15],[9.017430248461919e-11,1.1767973127718198e-13]],[[1.958606638607662e-11,6.612245373202357e-15],[7.834426554430648e-11,1.057927869671768e-13]],[[1.6369357479756992e-11,5.735721790525035e-15],[6.547742991902797e-11,9.176933450655354e-14]],[[1.2933689149008254e-11,4.740239484430205e-15],[5.1734756596033014e-11,7.584243705396576e-14]],[[9.940283503826569e-12,3.808156243117254e-15],[3.9761134015306275e-11,6.092962273582083e-14]],[[7.443563059028604e-12,3.000319197889439e-15],[2.977425223611442e-11,4.800450050507862e-14]],[[5.597399971890284e-12,2.3775415312543875e-15],[2.2389599887561137e-11,3.804019607874831e-14]],[[4.141495069511083e-12,1.8590040133662483e-15],[1.6565980278044333e-11,2.974371131614663e-14]],[[3.093257004735453e-12,1.4668978990004849e-15],[1.2373028018941812e-11,2.3470096190252278e-14]],[[2.3143363961344456e-12,1.1598732560860337e-15],[9.257345584537782e-12,1.8557749215090537e-14]],[[1.7506012126503442e-12,9.201039118289077e-16],[7.002404850601377e-12,1.4721457926964075e-14]],[[1.2926473002885394e-12,7.029505345674414e-16],[5.170589201154158e-12,1.124701952696227e-14]],[[9.605802684972189e-13,5.318111457683654e-16],[3.8423210739888754e-12,8.508794772636737e-15]],[[7.134044970270455e-13,3.9796443286024216e-16],[2.853617988108182e-12,6.367240972448482e-15]],[[5.395081902312003e-13,3.0221679280704704e-16],[2.158032760924801e-12,4.835271824542922e-15]],[[3.9020532627163523e-13,2.1891608558967757e-16],[1.560821305086541e-12,3.5024807741210842e-15]],[[2.805881225505527e-13,1.5733128379335727e-16],[1.1223524902022108e-12,2.517162524342348e-15]],[[1.98281814840515e-13,1.1069033243569663e-16],[7.9312725936206e-13,1.7709464082743924e-15]],[[1.457530415862344e-13,8.131700574862046e-17],[5.830121663449376e-13,1.3010012058648075e-15]],[[9.543769202189767e-14,5.2890823116338795e-17],[3.817507680875907e-13,8.46210911696428e-16]],[[6.003840308300925e-14,3.2870311960125997e-17],[2.40153612332037e-13,5.259020659709956e-16]],[[3.839840672308698e-14,2.058164872546121e-17],[1.5359362689234792e-13,3.292939943537706e-16]],[[2.29855441662981e-14,1.1863509987528451e-17],[9.19421766651924e-14,1.8981024536040797e-16]],[[1.3731750988059993e-14,6.2175705869987774e-18],[5.492700395223997e-14,9.94791331675433e-17]],[[8.564656774960862e-15,3.1175746175720978e-18],[3.425862709984345e-14,4.988070583966069e-17]],[[6.360337487532956e-15,1.4679419109209268e-18],[2.5441349950131823e-14,2.348695883784878e-17]],[[5.273140572585476e-15,6.78409267146664e-19],[2.1092562290341904e-14,1.0854451417021407e-17]],[[4.987095506809554e-15,4.157187424125461e-19],[1.9948382027238216e-14,6.651505815969499e-18]],[[4.704693199841549e-15,2.9639555516765794e-19],[1.8818772799366197e-14,4.742359564926119e-18]],[[4.34640251959635e-15,2.7358847817444307e-19],[1.73856100783854e-14,4.377439595082695e-18]],[[4.694276924520614e-15,2.465268489194029e-19],[1.8777107698082456e-14,3.944464533346334e-18]],[[4.967832943507834e-15,2.518392553631552e-19],[1.9871331774031335e-14,4.0293901248352066e-18]],[[4.930307587438204e-15,2.5586113499472788e-19],[1.9721230349752816e-14,4.093752981897154e-18]],[[4.868608088486822e-15,2.3029220275815336e-19],[1.947443235394729e-14,3.684716801828938e-18]],[[4.614649894396963e-15,2.4555882155647366e-19],[1.8458599577587853e-14,3.9290369625252876e-18]],[[4.62847360423211e-15,2.4043219885219835e-19],[1.851389441692844e-14,3.847049023803324e-18]],[[4.428742324144548e-15,2.2778360918102143e-19],[1.7714969296578192e-14,3.644641869833429e-18]],[[5.004611523320697e-15,2.5045205891576983e-19],[2.0018446093282788e-14,4.0072168958718334e-18]],[[4.7840423146323765e-15,2.3725824017078445e-19],[1.9136169258529506e-14,3.796108663581227e-18]],[[5.674169115441217e-15,2.3929341460191436e-19],[2.2696676461764867e-14,3.828736938144014e-18]],[[5.927440201074313e-15,2.3966933481147925e-19],[2.3709760804297253e-14,3.8346990732725584e-18]],[[5.882802114322677e-15,2.8117580644992557e-19],[2.3531208457290706e-14,4.49878549528256e-18]],[[6.0601708501377184e-15,3.1500680085471293e-19],[2.4240683400550874e-14,5.040158603449832e-18]],[[6.147169373671751e-15,3.2814311643336707e-19],[2.4588677494687004e-14,5.2503827662903495e-18]],[[5.897809638482382e-15,3.109857726653774e-19],[2.3591238553929527e-14,4.97565685697722e-18]],[[5.929853929680745e-15,3.037295303941797e-19],[2.371941571872298e-14,4.859574397722344e-18]],[[6.096663507697815e-15,3.2085851321472585e-19],[2.438665403079126e-14,5.13382725817513e-18]],[[6.614535745529166e-15,2.9986312905320603e-19],[2.6458142982116664e-14,4.7980271265233315e-18]],[[6.557022328692164e-15,3.1269947498006357e-19],[2.6228089314768655e-14,5.003206775718446e-18]],[[5.655632357144516e-15,3.2961901112210236e-19],[2.2622529428578065e-14,5.27392451964343e-18]],[[5.550766910056767e-15,3.374929243643867e-19],[2.2203067640227068e-14,5.399825938948493e-18]],[[5.25205539324403e-15,3.310270617717048e-19],[2.100822157297612e-14,5.296093145205922e-18]],[[5.143380822273416e-15,3.6106318726114656e-19],[2.0573523289093664e-14,5.7768026648174934e-18]],[[5.48519156352744e-15,3.668841823488951e-19],[2.194076625410976e-14,5.870000038254948e-18]],[[5.468260483926711e-15,4.044319302178429e-19],[2.1873041935706843e-14,6.470705561853896e-18]],[[6.06939576725817e-15,3.69690376020213e-19],[2.427758306903268e-14,5.91487624226988e-18]],[[6.468552517888774e-15,3.4476833370511413e-19],[2.5874210071555096e-14,5.51656656331979e-18]],[[6.322039362270853e-15,4.024679417151884e-19],[2.528815744908341e-14,6.4395752545089465e-18]],[[6.114283420684669e-15,4.350935536287078e-19],[2.4457133682738675e-14,6.961548321782082e-18]],[[7.167362979766956e-15,4.640258962425165e-19],[2.866945191906782e-14,7.424056158252756e-18]],[[7.291010086593537e-15,4.785263546512156e-19],[2.916404034637415e-14,7.656047843953595e-18]],[[7.096708619036602e-15,4.690489332879549e-19],[2.838683447614641e-14,7.504605199793883e-18]],[[7.186984767855987e-15,5.327094585638077e-19],[2.874793907142395e-14,8.522917153273773e-18]],[[7.623665646415911e-15,5.485329531311423e-19],[3.0494662585663644e-14,8.775941747093464e-18]],[[7.283266911914129e-15,5.322435954744721e-19],[2.9133067647656515e-14,8.515364451021678e-18]],[[7.24027392104873e-15,5.126532874985961e-19],[2.896109568419492e-14,8.202381654873044e-18]],[[7.297517662286938e-15,5.459752495284663e-19],[2.919007064914775e-14,8.735408428135468e-18]],[[7.83585835605737e-15,6.35623756290353e-19],[3.134343342422948e-14,1.0169536135649692e-17]],[[7.789442400687926e-15,5.703579278280222e-19],[3.1157769602751705e-14,9.125299873431035e-18]],[[8.038015286340588e-15,5.589267771995787e-19],[3.2152061145362353e-14,8.942674600440547e-18]],[[8.172567475702658e-15,5.832274923084975e-19],[3.269026990281063e-14,9.331784987516467e-18]],[[7.224768466664579e-15,6.092630075165066e-19],[2.8899073866658316e-14,9.748455746079706e-18]],[[6.666888880587711e-15,6.5094389548026e-19],[2.6667555522350843e-14,1.0415125105616625e-17]],[[7.007555730566596e-15,5.926442251907325e-19],[2.8030222922266384e-14,9.482262919579252e-18]],[[7.700594612182904e-15,6.551697715048537e-19],[3.080237844873162e-14,1.0482806852475563e-17]],[[7.302735714994279e-15,6.142925400195308e-19],[2.9210942859977117e-14,9.828440872906067e-18]],[[7.553994286391388e-15,6.289111493728688e-19],[3.021597714556555e-14,1.0062967068373083e-17]],[[6.850436468601852e-15,6.304362027558284e-19],[2.740174587440741e-14,1.008731182014022e-17]],[[7.077263959754533e-15,6.515928907283958e-19],[2.830905583901813e-14,1.0425524742408867e-17]],[[7.261142967556673e-15,6.58817164215837e-19],[2.9044571870226694e-14,1.054089460674021e-17]],[[7.17138094028415e-15,6.356223045064974e-19],[2.86855237611366e-14,1.0169504875540962e-17]],[[6.796261435101697e-15,6.315742473029411e-19],[2.7185045740406788e-14,1.0104031248371277e-17]],[[7.143934349547106e-15,6.671100458050376e-19],[2.857573739818842e-14,1.0672652402344435e-17]],[[6.767664082148701e-15,6.775219990496128e-19],[2.7070656328594804e-14,1.0839273271807547e-17]],[[6.546030058168591e-15,6.674675627192605e-19],[2.6184120232674365e-14,1.0678741166177103e-17]],[[7.102933209525512e-15,7.678196946785816e-19],[2.8411732838102047e-14,1.2283693622142424e-17]],[[6.9751512544790445e-15,6.920286199865264e-19],[2.7900605017916178e-14,1.1071738262592414e-17]],[[8.991571852674507e-15,6.081715524458567e-19],[3.596628741069803e-14,9.729906865049079e-18]],[[8.865268539360482e-15,6.526865239590613e-19],[3.546107415744193e-14,1.0442690508530437e-17]],[[8.402911874057842e-15,7.540069031254616e-19],[3.361164749623137e-14,1.206273928022726e-17]],[[6.953191488277985e-15,6.564853096450511e-19],[2.781276595311194e-14,1.0503699343991472e-17]],[[6.795671177425277e-15,6.648759226707259e-19],[2.718268470970111e-14,1.063821106093179e-17]],[[8.206514910454445e-15,8.351960402227071e-19],[3.282605964181778e-14,1.3363339362983628e-17]],[[8.313514320083755e-15,9.251772215653202e-19],[3.325405728033502e-14,1.4803812876548294e-17]],[[9.20959705821248e-15,9.616574195968394e-19],[3.683838823284992e-14,1.5387379831806642e-17]],[[9.781043587072642e-15,9.121031811388868e-19],[3.9124174348290566e-14,1.459422723636945e-17]],[[8.973255859680189e-15,9.087856562069732e-19],[3.5893023438720755e-14,1.4540819281899972e-17]],[[7.834995027203936e-15,9.184245053366117e-19],[3.1339980108815744e-14,1.469637017868236e-17]],[[7.635927755157346e-15,1.0937098259785438e-18],[3.0543711020629384e-14,1.7499650760016467e-17]],[[8.500072020086105e-15,1.0957213198547436e-18],[3.400028808034442e-14,1.7531726426482287e-17]],[[8.296064033146314e-15,9.985030368822277e-19],[3.3184256132585254e-14,1.5976633143636255e-17]],[[8.127834478721931e-15,9.687443011380952e-19],[3.2511337914887724e-14,1.5500452633970877e-17]],[[7.414099753161543e-15,8.816561374262201e-19],[2.9656399012646174e-14,1.4108570113799763e-17]],[[9.206393145802869e-15,9.758485183612093e-19],[3.6825572583211476e-14,1.56126280857874e-17]],[[9.920408019754066e-15,1.1702762170131388e-18],[3.968163207901626e-14,1.872486243697853e-17]],[[9.970929904771546e-15,1.0314793316580362e-18],[3.988371961908618e-14,1.6503475713226888e-17]],[[9.262817051158034e-15,1.1710486140470607e-18],[3.705126820463214e-14,1.8737220932532495e-17]],[[8.552254418909725e-15,1.2532339714996318e-18],[3.42090176756389e-14,2.0053052199396672e-17]],[[9.443529992377763e-15,1.4760003356405088e-18],[3.777411996951105e-14,2.3616399381694625e-17]],[[8.958267273054138e-15,1.453189631782255e-18],[3.583306909221655e-14,2.325196521664335e-17]],[[9.91829469185572e-15,1.5527958885231176e-18],[3.967317876742288e-14,2.4846103276545346e-17]],[[9.68440437841009e-15,1.7092241224659036e-18],[3.873761751364036e-14,2.7348736183431735e-17]],[[9.522198550920983e-15,1.5645343554814945e-18],[3.808879420368393e-14,2.503596114109471e-17]],[[1.006579322866921e-14,1.5377051252309954e-18],[4.026317291467684e-14,2.4606198507002268e-17]],[[9.216006463377527e-15,1.5827182392125956e-18],[3.686402585351011e-14,2.532539894755056e-17]],[[1.1743684688104192e-14,1.5605092088717212e-18],[4.697473875241677e-14,2.4968078088786973e-17]],[[1.3293705707442692e-14,1.813479901419057e-18],[5.317482282977077e-14,2.9016076367129074e-17]],[[1.282075979990156e-14,2.0384845668029996e-18],[5.128303919960624e-14,3.2615573836417484e-17]],[[1.2038726268369034e-14,1.7040635205123813e-18],[4.8154905073476135e-14,2.7268632981695192e-17]],[[1.1227166343461672e-14,1.7220356865298183e-18],[4.490866537384669e-14,2.7559234130978458e-17]],[[9.943059085033833e-15,1.7278734571309887e-18],[3.977223634013533e-14,2.7649429666024486e-17]],[[8.755202550490707e-15,1.5428425711922604e-18],[3.502081020196283e-14,2.469305370798866e-17]],[[8.75174512147756e-15,1.5874822455134008e-18],[3.500698048591024e-14,2.540479353608817e-17]],[[1.016618941884198e-14,1.6941995752651549e-18],[4.066475767536792e-14,2.711179075264213e-17]],[[1.0531497897689058e-14,1.6540968576677646e-18],[4.212599159075623e-14,2.6469984151345193e-17]],[[9.72934773675115e-15,2.1928826600358503e-18],[3.89173909470046e-14,3.508399742909454e-17]],[[1.0265668452056308e-14,2.2664961938721373e-18],[4.1062673808225234e-14,3.6262665674010194e-17]],[[8.89517290306677e-15,1.940269064427223e-18],[3.558069161226708e-14,3.1040586385189485e-17]],[[1.1756605086521945e-14,2.0968485857917655e-18],[4.702642034608778e-14,3.354138608818817e-17]],[[1.1373349673016629e-14,1.9257052406025703e-18],[4.5493398692066515e-14,3.0806535431368103e-17]],[[1.0802182701318198e-14,1.8896628535589176e-18],[4.320873080527279e-14,3.02295367922836e-17]],[[1.0707404573963991e-14,1.6861992817978923e-18],[4.2829618295855964e-14,2.6978651923800318e-17]],[[9.136950604968253e-15,1.539303424306724e-18],[3.654780241987301e-14,2.462642252975158e-17]],[[8.510233585844829e-15,1.9776167116509427e-18],[3.4040934343379314e-14,3.1639125303765737e-17]],[[9.321273821755542e-15,1.7457468139923298e-18],[3.7285095287022166e-14,2.792989051549141e-17]],[[9.875463536190989e-15,1.698268507297855e-18],[3.9501854144763956e-14,2.7169970712133072e-17]],[[9.396675801094228e-15,1.6812372667127504e-18],[3.758670320437691e-14,2.6897221522628836e-17]],[[1.0049928792201423e-14,1.8050550281690413e-18],[4.019971516880569e-14,2.887799308712362e-17]],[[1.0155239119024696e-14,1.8249676549030365e-18],[4.0620956476098786e-14,2.919640838122195e-17]],[[1.2506887006105506e-14,1.8117616125138413e-18],[5.0027548024422025e-14,2.898794642349679e-17]],[[1.1302239064631067e-14,1.8007532963067585e-18],[4.520895625852427e-14,2.8811465478761657e-17]],[[1.3102080261177657e-14,1.936958148279878e-18],[5.240832104471063e-14,3.099021348845033e-17]],[[1.305662285023961e-14,2.1438109362641597e-18],[5.222649140095844e-14,3.4293442642602936e-17]],[[1.2878143310677014e-14,1.8305315174634958e-18],[5.1512573242708056e-14,2.928862315025536e-17]],[[1.263819563913342e-14,1.7126851914362518e-18],[5.055278255653368e-14,2.74090938431001e-17]],[[1.1582035296786396e-14,1.4529254417581758e-18],[4.6328141187145584e-14,2.3250348219211597e-17]],[[1.1784173156586611e-14,1.8426388026701246e-18],[4.7136692626346443e-14,2.948238778932682e-17]],[[1.029138161429582e-14,1.4132370283643002e-18],[4.116552645718328e-14,2.2613885675338757e-17]],[[8.835731652762406e-15,1.6454133072331985e-18],[3.5342926611049626e-14,2.632974987303572e-17]],[[8.144824340437977e-15,1.7331036621393929e-18],[3.257929736175191e-14,2.772947514563063e-17]],[[9.249722595263597e-15,1.5465082814634459e-18],[3.6998890381054386e-14,2.4749996431066038e-17]],[[9.871089268431043e-15,1.6502726628248911e-18],[3.9484357073724174e-14,2.6405947941737504e-17]],[[8.880189304568767e-15,2.138369742733615e-18],[3.5520757218275066e-14,3.421468834583409e-17]],[[1.0180474555958445e-14,1.8431880884886028e-18],[4.072189822383378e-14,2.948724642714288e-17]],[[9.107988741857174e-15,1.8414053512183196e-18],[3.6431954967428694e-14,2.945978807802638e-17]],[[9.076226784310341e-15,2.0103262072952567e-18],[3.6304907137241363e-14,3.21627588588955e-17]],[[9.085077450065786e-15,2.186942041460438e-18],[3.6340309800263146e-14,3.498896729485274e-17]],[[8.764807858625647e-15,2.109015656681503e-18],[3.505923143450259e-14,3.374108885296138e-17]],[[9.036963990569962e-15,2.0386723330638896e-18],[3.614785596227985e-14,3.261595203852363e-17]],[[1.2481365848920405e-14,1.7909718614353958e-18],[4.992546339568162e-14,2.8646798842697964e-17]],[[1.168959938377321e-14,1.857639024906927e-18],[4.675839753509284e-14,2.971270257462733e-17]],[[1.1849442347041028e-14,1.769698216334127e-18],[4.739776938816411e-14,2.8310948759421495e-17]],[[1.1442508875040497e-14,1.8127370182665993e-18],[4.577003550016199e-14,2.9001963723369474e-17]],[[1.0913640132679529e-14,1.842233554866861e-18],[4.3654560530718116e-14,2.948134601140915e-17]],[[1.1510834355585007e-14,2.2038890025414093e-18],[4.604333742234003e-14,3.5273580340931176e-17]],[[1.3157492869752261e-14,1.967592005784935e-18],[5.2629971479009043e-14,3.1496327270232504e-17]],[[1.0522964795614896e-14,2.150744344324832e-18],[4.2091859182459583e-14,3.441716945537994e-17]],[[1.237694666553319e-14,1.9625037950151383e-18],[4.950778666213276e-14,3.1399018675401695e-17]],[[1.2030665903194444e-14,2.300858791213237e-18],[4.8122663612777774e-14,3.6809267248155974e-17]],[[1.3393567443198672e-14,2.1037328047820257e-18],[5.357426977279469e-14,3.365621594046881e-17]],[[1.4062362918244946e-14,1.8129567985300876e-18],[5.6249451672979786e-14,2.900870778891512e-17]],[[1.497869500495116e-14,1.762273713304832e-18],[5.991478001980464e-14,2.819062235941124e-17]],[[1.6245056956910193e-14,1.807663939537074e-18],[6.498022782764077e-14,2.892715019332167e-17]],[[1.5925997529297533e-14,1.9621003545387636e-18],[6.370399011719013e-14,3.139233491889869e-17]],[[1.4343269908484016e-14,2.4741866600739122e-18],[5.737307963393606e-14,3.957911285931943e-17]],[[1.3699490752553457e-14,2.375533097959659e-18],[5.479796301021383e-14,3.801239983371533e-17]],[[1.4483991791874656e-14,2.076283579009917e-18],[5.793596716749863e-14,3.3220072356554704e-17]],[[1.384932537717531e-14,2.367783087990102e-18],[5.539730150870124e-14,3.7882435050588415e-17]],[[1.286275234868728e-14,2.475538200256024e-18],[5.145100939474912e-14,3.961894024506642e-17]],[[1.1705024178592258e-14,2.217251399273418e-18],[4.682009671436903e-14,3.5481272137299744e-17]],[[1.2116625399987818e-14,2.2702859405790786e-18],[4.846650159995127e-14,3.632915438888345e-17]],[[1.131450331057045e-14,2.2776320607030557e-18],[4.52580132422818e-14,3.6444345123709143e-17]],[[1.1445138073363402e-14,2.161768754676825e-18],[4.578055229345361e-14,3.459192983309799e-17]],[[1.0512841248366279e-14,2.1531652930343868e-18],[4.2051364993465116e-14,3.443881187938397e-17]],[[9.770602700012817e-15,2.3379056555147682e-18],[3.908241080005127e-14,3.7393234966848446e-17]],[[7.672001290715254e-15,2.4605132391816e-18],[3.0688005162861015e-14,3.935945089949588e-17]],[[1.0734756992554536e-14,2.4710274214067793e-18],[4.2939027970218143e-14,3.95293135586767e-17]],[[1.2392136442012839e-14,2.2027475445597895e-18],[4.9568545768051355e-14,3.5242510045244284e-17]],[[1.4953574356391494e-14,3.0427216692433806e-18],[5.981429742556597e-14,4.869773391732662e-17]],[[1.271342101155338e-14,2.5769638964607517e-18],[5.085368404621352e-14,4.123721875477646e-17]],[[8.714567750123138e-15,2.3617349280900628e-18],[3.485827100049255e-14,3.778071175715543e-17]],[[9.850750700796356e-15,2.2128491502107665e-18],[3.9403002803185424e-14,3.5411335927305315e-17]],[[1.3140398657407343e-14,2.830798077857072e-18],[5.256159462962937e-14,4.5293950208956234e-17]],[[1.4148971328499952e-14,2.9446234219418153e-18],[5.6595885313999806e-14,4.712882993299171e-17]],[[1.2707756745837913e-14,3.6892938366445495e-18],[5.0831026983351653e-14,5.904631939350632e-17]],[[1.0337231695335565e-14,3.979505467347532e-18],[4.134892678134226e-14,6.367169733046233e-17]],[[1.086590781575042e-14,3.533474670212774e-18],[4.346363126300168e-14,5.654294270926878e-17]],[[1.0760712181186468e-14,3.4521801390928956e-18],[4.304284872474587e-14,5.5261633224435226e-17]],[[8.968799827636915e-15,4.0943121647029606e-18],[3.587519931054766e-14,6.550576643893128e-17]],[[1.0371231885467324e-14,3.7372582543391935e-18],[4.1484927541869294e-14,5.979626912944686e-17]],[[1.0751586571844175e-14,3.1645628757125154e-18],[4.30063462873767e-14,5.063797846794367e-17]],[[1.0148768372490791e-14,2.8908778882031168e-18],[4.0595073489963164e-14,4.62490395860815e-17]],[[1.2634853652592745e-14,3.4176919524208032e-18],[5.053941461037098e-14,5.468157863915105e-17]],[[1.2703637977978989e-14,3.42750286262736e-18],[5.0814551911915956e-14,5.483915881531083e-17]],[[1.2762145940365996e-14,3.4220262554312413e-18],[5.1048583761463984e-14,5.475187632965857e-17]],[[1.2829232677325111e-14,3.4170890753569884e-18],[5.1316930709300446e-14,5.467284884552237e-17]],[[1.2801633909591887e-14,3.3838282411885555e-18],[5.1206535638367546e-14,5.4141191709693856e-17]],[[1.280163390962108e-14,3.383785350979922e-18],[5.120653563848432e-14,5.414049844445545e-17]],[[1.2822351087889e-14,4.050774440083125e-18],[5.1289404351556e-14,6.480781641598584e-17]],[[1.0482082552935418e-14,4.088556335026283e-18],[4.192833021174167e-14,6.542142006384687e-17]],[[1.1842763522181148e-14,3.2738897838961705e-18],[4.737105408872459e-14,5.239544577292156e-17]],[[1.0568428584571136e-14,2.889415073657443e-18],[4.2273714338284546e-14,4.625565072595851e-17]],[[9.670508698242465e-15,3.1922510085931435e-18],[3.868203479296986e-14,5.1083505311768147e-17]],[[9.908348536236087e-15,3.717472939075033e-18],[3.963339414494435e-14,5.948378259537756e-17]],[[9.404902533524547e-15,3.262163147261281e-18],[3.761961013409819e-14,5.2187371397318155e-17]],[[9.039434995599891e-15,2.5334631692657253e-18],[3.6157739982399564e-14,4.0525688370970185e-17]],[[1.0373258622256784e-14,3.7001799380892974e-18],[4.1493034489027135e-14,5.917923473331137e-17]],[[1.0873577092813405e-14,3.504796887895749e-18],[4.349430837125362e-14,5.605836282362753e-17]],[[1.1070122153672624e-14,2.9974720082324937e-18],[4.42804886146905e-14,4.7962036482933946e-17]],[[8.106807397042135e-15,3.1485302356697416e-18],[3.242722958816854e-14,5.0365261892541883e-17]],[[9.114083528953672e-15,2.4205050615656103e-18],[3.645633411581469e-14,3.873220809865651e-17]],[[1.3152747222441386e-14,4.441642783631726e-18],[5.2610988889765544e-14,7.106840894702892e-17]],[[1.4262464756592937e-14,4.154223163401982e-18],[5.704985902637175e-14,6.645891428388815e-17]],[[1.1814131572675657e-14,3.667023081892833e-18],[4.7256526290702627e-14,5.867819545269994e-17]],[[9.419618656282596e-15,2.6875061345287002e-18],[3.767847462513038e-14,4.2995794766272607e-17]],[[7.613057549655221e-15,3.0516205461254787e-18],[3.0452230198620883e-14,4.8837283382743536e-17]],[[8.504165360996321e-15,3.573432770453143e-18],[3.4016661443985286e-14,5.72393145553876e-17]],[[9.218573373319983e-15,4.5302216100175974e-18],[3.687429349327993e-14,7.251873325453844e-17]],[[9.218573373319589e-15,4.530215705560389e-18],[3.6874293493278355e-14,7.251865167116816e-17]],[[9.927188956905691e-15,4.282512912674243e-18],[3.9708755827622765e-14,6.855533519015443e-17]],[[9.117406008689988e-15,3.518500159830053e-18],[3.646962403475995e-14,5.634742908450852e-17]],[[8.719665220348421e-15,3.575740204228933e-18],[3.4878660881393684e-14,5.726216851250045e-17]],[[9.275470254242903e-15,3.2331219532143197e-18],[3.7101881016971613e-14,5.178495741164497e-17]],[[8.989587425019536e-15,3.3491707445425646e-18],[3.5958349700078144e-14,5.3603638953668875e-17]],[[1.0800139532265114e-14,4.335691961520098e-18],[4.3200558129060454e-14,6.940594211251982e-17]],[[1.0486325742268523e-14,5.408688790865838e-18],[4.194530296907409e-14,8.656463681703282e-17]],[[1.0682686049001338e-14,4.98386828144614e-18],[4.273074419600535e-14,7.972903006504511e-17]],[[1.1573174165447753e-14,4.8277952444622144e-18],[4.629269666179101e-14,7.723586255124782e-17]],[[1.020867882353179e-14,4.0093612839446236e-18],[4.083471529412716e-14,6.415314739882753e-17]],[[8.332174256325838e-15,4.873460048446105e-18],[3.3328697025303354e-14,7.798389349494701e-17]],[[1.204377810234492e-14,4.354759981478389e-18],[4.817511240937968e-14,6.968868532690665e-17]],[[1.079576561527239e-14,5.091310353061062e-18],[4.318306246108956e-14,8.150141667950422e-17]],[[1.1560160398995532e-14,4.391798901090871e-18],[4.624064159598213e-14,7.029207472213425e-17]],[[9.109561458100685e-15,5.664471966849146e-18],[3.643824583240274e-14,9.063723699181626e-17]],[[1.018326210920096e-14,5.2677618349369144e-18],[4.073304843680384e-14,8.426629185558159e-17]],[[8.719682353035841e-15,5.921460093806012e-18],[3.4878729412143365e-14,9.47189623080838e-17]],[[9.623002110493645e-15,4.616506589030429e-18],[3.849200844197458e-14,7.387800571993801e-17]],[[8.873086461845332e-15,5.10167241023631e-18],[3.549234584738133e-14,8.165215082333901e-17]],[[9.149446488137658e-15,4.213143317292339e-18],[3.659778595255063e-14,6.744258977703977e-17]],[[6.7039045086846556e-15,4.842292204251525e-18],[2.6815618034738622e-14,7.74920148224553e-17]],[[7.774748729787364e-15,3.834768383183654e-18],[3.1098994919149456e-14,6.138039785874334e-17]],[[7.224424984831385e-15,3.929363934757393e-18],[2.889769993932554e-14,6.290505520694977e-17]],[[7.060742639487594e-15,6.172368801729514e-18],[2.8242970557950375e-14,9.877931764070298e-17]],[[6.558801994751402e-15,6.127969403641067e-18],[2.6235207979005608e-14,9.806421049980928e-17]],[[6.349960376515501e-15,6.344976951876917e-18],[2.5399841506062003e-14,1.0151676363512622e-16]],[[6.945936217661612e-15,6.5442882579813186e-18],[2.7783744870646448e-14,1.0471687489819322e-16]],[[5.867654811795266e-15,6.474920836951158e-18],[2.3470619247181063e-14,1.0362396716589317e-16]],[[6.967590788148246e-15,7.727661220970292e-18],[2.7870363152592984e-14,1.2366182931353047e-16]],[[4.8550934401316e-15,7.316051581258726e-18],[1.94203737605264e-14,1.1706223196823216e-16]],[[4.307583887563645e-15,5.46281824484011e-18],[1.723033555025458e-14,8.7440286034553e-17]],[[5.480213021316318e-15,4.495182777604836e-18],[2.1920852085265272e-14,7.190430659376649e-17]],[[4.4927691049079565e-15,4.117807694975032e-18],[1.7971076419631826e-14,6.583566360743922e-17]],[[5.818556843921129e-15,3.8047366518485214e-18],[2.3274227375684515e-14,6.084600420527458e-17]],[[4.1036268130470855e-15,3.969315241416374e-18],[1.6414507252188342e-14,6.347606176846782e-17]],[[7.066088100427679e-15,3.917633659967772e-18],[2.8264352401710717e-14,6.260200032294536e-17]],[[5.1342946692634705e-15,4.186560249668289e-18],[2.0537178677053882e-14,6.690625423809993e-17]],[[6.336580057954694e-15,5.767375534757403e-18],[2.5346320231818774e-14,9.224440445047965e-17]],[[3.863796733701999e-15,4.502466792162827e-18],[1.5455186934807995e-14,7.203753446588358e-17]],[[5.326678456011432e-15,4.488739445188251e-18],[2.1306713824045728e-14,7.183755787597682e-17]],[[4.258526530332457e-15,5.4273511950079505e-18],[1.7034106121329827e-14,8.68984444286006e-17]],[[4.26352511335019e-15,3.938598206015123e-18],[1.705410045340076e-14,6.300170387121811e-17]],[[4.0669836589421365e-15,4.636451594168448e-18],[1.6267934635768546e-14,7.42140952032372e-17]],[[4.90641919819346e-15,4.8386529084194074e-18],[1.962567679277384e-14,7.748998809026097e-17]],[[4.931657638835627e-15,4.749810003001712e-18],[1.9726630555342508e-14,7.605189071656748e-17]],[[4.833538170812383e-15,5.103210076141113e-18],[1.933415268324953e-14,8.167601471643382e-17]],[[4.491410400712153e-15,4.532568317694926e-18],[1.7965641602848612e-14,7.255747510458667e-17]],[[3.597479417657119e-15,4.019490428487331e-18],[1.4389917670628476e-14,6.434805270557817e-17]],[[3.59741950559658e-15,4.019490499044023e-18],[1.438967802238632e-14,6.434805383504805e-17]],[[4.493388164888634e-15,4.2622438988808375e-18],[1.7973552659554536e-14,6.81975999533501e-17]],[[3.4407749261956516e-15,3.776516235377867e-18],[1.3763099704782606e-14,6.044092939621203e-17]],[[3.852040426395702e-15,3.409986100794815e-18],[1.5408161705582807e-14,5.457576457689046e-17]],[[4.041732318215735e-15,3.058993310915813e-18],[1.616692927286294e-14,4.8980383199095827e-17]],[[5.7494583502928114e-15,1.954505608674886e-18],[2.2997833401171246e-14,3.1273725893196143e-17]],[[4.572683637441131e-15,2.343175391955309e-18],[1.8290734549764524e-14,3.751291376511124e-17]],[[4.857629295120437e-15,2.79149750611893e-18],[1.943051718048175e-14,4.4625159797782853e-17]],[[5.0045189215193506e-15,2.9880362647564936e-18],[2.0018075686077402e-14,4.7854190323944733e-17]],[[4.447661258356811e-15,3.4502668721377583e-18],[1.7790645033427245e-14,5.52994040738099e-17]],[[3.2911842998526076e-15,2.195293189893084e-18],[1.316473719941043e-14,3.517116491082581e-17]],[[3.0908506999285205e-15,2.431702230396993e-18],[1.2363402799714082e-14,3.895906579256e-17]],[[3.258183477952596e-15,1.6748654210480871e-18],[1.3032733911810384e-14,2.6863495238709008e-17]],[[2.755025525552571e-15,1.6437832345342812e-18],[1.1020102102210285e-14,2.6327451125778123e-17]],[[3.212102605182583e-15,1.858990921346008e-18],[1.2848410420730331e-14,2.977153515870795e-17]],[[3.538429424007896e-15,2.0032536364259335e-18],[1.4153717696031584e-14,3.2069045509243496e-17]],[[2.9815722979773264e-15,2.3845504196543784e-18],[1.1926289191909305e-14,3.8129328803096114e-17]],[[3.138353651005037e-15,1.8348147794024743e-18],[1.2553414604020149e-14,2.937774489651847e-17]],[[1.871866261925121e-15,1.3413655089762267e-18],[7.487465047700483e-15,2.1457018959254256e-17]],[[1.9697899444272235e-15,1.7011403457302075e-18],[7.879159777708894e-15,2.7221285689054884e-17]],[[2.156597106453767e-15,1.756460714962348e-18],[8.626388425815068e-15,2.811600482363112e-17]],[[1.796596711854436e-15,1.4785372432590376e-18],[7.186386847417744e-15,2.3665389002591665e-17]],[[1.8548153311698276e-15,1.00259131168985e-18],[7.41926132467931e-15,1.6052356760305748e-17]],[[1.73179514329096e-15,8.0236378372203525e-19],[6.92718057316384e-15,1.2839497046025846e-17]],[[1.7506697263182078e-15,7.785835033202715e-19],[7.002678905272831e-15,1.2438733939569463e-17]],[[1.75085063103844e-15,7.785156770938621e-19],[7.00340252415376e-15,1.2437638198873812e-17]],[[2.088957231046144e-15,1.2561734752695322e-18],[8.355828924184576e-15,2.0099285365291788e-17]],[[1.7119423483767392e-15,9.077502595611913e-19],[6.847769393506957e-15,1.453227245145243e-17]],[[1.944610291278002e-15,9.423142920463186e-19],[7.778441165112007e-15,1.510167238933922e-17]],[[1.4494519918775848e-15,9.064398478581908e-19],[5.797807967510339e-15,1.4532568032375674e-17]],[[2.1415062717361592e-15,7.556012053338758e-19],[8.566025086944637e-15,1.2120775901160622e-17]],[[1.7235880974238193e-15,1.1637326022137064e-18],[6.894352389695277e-15,1.8641840002030606e-17]],[[1.7276573251903362e-15,1.0042494191583548e-18],[6.910629300761345e-15,1.610140318829894e-17]],[[1.1560795807747016e-15,1.2473348285551055e-18],[4.624318323098806e-15,1.9999615660830025e-17]],[[1.1012239998284167e-15,6.819181879060393e-19],[4.404895999313667e-15,1.0926096804343972e-17]],[[1.0421867400151961e-15,8.024992728342704e-19],[4.1687469600607844e-15,1.2852890666001527e-17]],[[1.155466677263252e-15,1.0308767850026085e-18],[4.621866709053008e-15,1.6505684246982382e-17]],[[9.334564524435046e-16,9.55016230901042e-19],[3.733825809774018e-15,1.5302930176687984e-17]],[[6.925265117188993e-16,7.159851748168376e-19],[2.770106046875597e-15,1.1466448531954422e-17]],[[6.808716658521947e-16,8.229708557682914e-19],[2.7234866634087786e-15,1.3178407312559587e-17]],[[5.158493425328005e-16,7.593339237944532e-19],[2.063397370131202e-15,1.2154372012983934e-17]],[[6.385020052848016e-16,6.532053714768987e-19],[2.5540080211392065e-15,1.0455950241388721e-17]],[[4.695704329097612e-16,7.610722454821343e-19],[1.8782817316390446e-15,1.2175895571165182e-17]],[[3.472611545961154e-16,5.201765133790017e-19],[1.3890446183844615e-15,8.325636986830487e-18]],[[4.0828288477134366e-16,4.388911973729241e-19],[1.6331315390853746e-15,7.032025651696282e-18]],[[3.330843474043097e-16,4.13498857226345e-19],[1.3323373896172387e-15,6.622469212692835e-18]],[[3.280427085497614e-16,3.8648487275999156e-19],[1.3121708341990457e-15,6.193094261321061e-18]],[[2.956956538727627e-16,3.760929429663833e-19],[1.1827826154910507e-15,6.027402954097809e-18]],[[2.7696227317452725e-16,3.5355458460753497e-19],[1.107849092698109e-15,5.6651560219230304e-18]],[[2.3597000567978867e-16,3.616926856244337e-19],[9.438800227191547e-16,5.7951552099223505e-18]],[[2.144826470572796e-16,2.1039024572902672e-19],[8.579305882291184e-16,3.37048778314897e-18]],[[2.8727557661245157e-16,3.098279084171268e-19],[1.1491023064498063e-15,4.962144086176612e-18]],[[2.591593895782761e-16,2.2065062838002755e-19],[1.0366375583131044e-15,3.5303333418238415e-18]],[[3.575846262416709e-16,1.677660479922848e-19],[1.4303385049666836e-15,2.690689102269588e-18]],[[2.602166241617747e-16,1.191964056700722e-19],[1.0408664966470987e-15,1.9090539956635845e-18]],[[1.8564489469527238e-16,1.8264903198455728e-19],[7.425795787810895e-16,2.924807371591997e-18]],[[1.898927654369914e-16,1.0551493833568946e-19],[7.595710617479656e-16,1.689910029666947e-18]],[[2.2671282902748377e-16,8.087612778036281e-20],[9.06851316109935e-16,1.2938614338221883e-18]],[[1.5195021750289218e-16,1.0170798704917178e-19],[6.078008700115687e-16,1.6260694170861053e-18]],[[5.850580115148334e-17,9.139417796059119e-20],[2.340232046059334e-16,1.4639676920253652e-18]],[[9.155050224839553e-17,7.800955147251943e-20],[3.662020089935821e-16,1.249107009936749e-18]],[[8.498656543321074e-17,9.959635932432905e-20],[3.3994626173284294e-16,1.5951055704612312e-18]],[[5.3729349411761793e-17,8.593804661700664e-20],[2.1491739764704717e-16,1.3749044232133126e-18]],[[5.900606277824654e-17,4.4981981202243464e-20],[2.3602425111298616e-16,7.195401462689238e-19]],[[4.98354251289554e-17,4.398104369425824e-20],[1.993417005158216e-16,7.046079398278339e-19]],[[6.235306136263573e-17,2.8952173222303736e-20],[2.494122454505429e-16,4.635566256703785e-19]],[[2.863963578963415e-17,3.0674762011225077e-20],[1.145585431585366e-16,4.901970142589193e-19]],[[3.243290498857329e-17,4.552770452267538e-20],[1.2973161995429317e-16,7.27424849251634e-19]],[[3.4908069894519386e-17,2.1690205715412292e-20],[1.3963227957807754e-16,3.4584624693851424e-19]],[[3.3066963067436023e-17,1.8365073787668408e-20],[1.322678522697441e-16,2.9304468248331933e-19]],[[3.3058623676373574e-17,1.837557212457581e-20],[1.322344947054943e-16,2.9321214580573126e-19]],[[3.104931189845984e-17,1.8963018603555843e-20],[1.2419724759383937e-16,3.026864147483564e-19]],[[3.1276218114794565e-17,1.9649211500379634e-20],[1.2510487245917826e-16,3.1366186776764257e-19]],[[3.1975157298128344e-17,2.0658040281044614e-20],[1.2790062919251338e-16,3.298299257693252e-19]],[[3.208680398667723e-17,1.8117765791481596e-20],[1.2834721594670893e-16,2.8917007226502805e-19]],[[4.360388919053047e-17,1.941228298938396e-20],[1.7441555676212189e-16,3.1048271693285025e-19]],[[3.3267678358798455e-17,2.0944496765053387e-20],[1.3307071343519382e-16,3.3540775554484796e-19]],[[2.227666558606058e-17,2.2253011869306218e-20],[8.910666234424232e-17,3.5624634350817627e-19]],[[1.8587419341201304e-17,1.2084520637791808e-20],[7.434967736480521e-17,1.9323693080420635e-19]],[[1.557386096006568e-17,1.193738768568549e-20],[6.229544384026273e-17,1.9103163524039564e-19]],[[1.8092709094396676e-17,5.1000299204511304e-21],[7.23708363775867e-17,8.162298288605907e-20]],[[1.4738230297232498e-17,6.880337455078576e-21],[5.895292118892999e-17,1.103276323759658e-19]],[[1.1204274520492126e-17,5.0291785423967925e-21],[4.4817098081968506e-17,8.047779743592873e-20]],[[7.204968524590037e-18,3.450402930702214e-21],[2.881987409836015e-17,5.532096048624584e-20]],[[4.717946457320425e-18,3.0147027752200712e-21],[1.88717858292817e-17,4.830932344803638e-20]],[[4.662927921166569e-18,2.6646396537299826e-21],[1.8651711684666277e-17,4.278696826221523e-20]],[[4.1391945549117655e-18,2.4857499032578692e-21],[1.6556778219647062e-17,3.9878042851423775e-20]],[[7.556326995707686e-19,2.4081911026444922e-21],[3.0225307982830744e-18,3.8620869861380356e-20]],[[1.990448794448034e-18,2.7689877194631818e-21],[7.961795177792136e-18,4.438780469441965e-20]],[[1.0153280691949265e-18,1.7500394130543006e-21],[4.061312276779706e-18,2.8068839418367955e-20]],[[1.1039092179246358e-18,1.073472315414151e-21],[4.415636871698543e-18,1.723936628851935e-20]],[[1.1300866102921509e-18,8.458369939725285e-22],[4.5203464411686035e-18,1.3579930947849118e-20]],[[6.542824786030604e-19,8.686418617155035e-22],[2.6171299144122415e-18,1.3945008331925027e-20]],[[2.7473084269558743e-19,7.095931541999978e-22],[1.0989233707823497e-18,1.1386532188220318e-20]],[[3.576667721067768e-19,4.647448771323699e-22],[1.4306670884271072e-18,7.454902770835348e-21]],[[3.5770864616222556e-19,4.647493655643519e-22],[1.4308345846489022e-18,7.454974179252357e-21]],[[2.700927434606259e-19,4.2123854017352667e-22],[1.0803709738425036e-18,6.753764057155519e-21]],[[2.9202190394827236e-19,2.773511223845692e-22],[1.1680876157930894e-18,4.446690810291611e-21]],[[2.868683192146922e-19,2.7125555045942454e-22],[1.1474732768587688e-18,4.350299895509755e-21]],[[3.132636916972285e-19,2.620168271890176e-22],[1.253054766788914e-18,4.20280747705217e-21]],[[1.9028348020097525e-19,3.6635565839138417e-22],[7.61133920803901e-19,5.8739600279205514e-21]],[[8.259417743529927e-20,1.8663782055894231e-22],[3.303767097411971e-19,2.997063557870952e-21]],[[8.548624490798805e-20,2.232179717249261e-22],[3.419449796319522e-19,3.579808366472731e-21]],[[1.3581344986870468e-19,1.3363642095993178e-22],[5.432537994748187e-19,2.142867521669896e-21]],[[9.590840872640487e-20,8.647994800743057e-23],[3.836336349056195e-19,1.3856373358243734e-21]],[[5.188466679925082e-20,5.415869516093739e-23],[2.0753866719700329e-19,8.65543157547624e-22]],[[6.19381233027072e-20,5.87607698766035e-23],[2.477524932108288e-19,9.395011411767679e-22]],[[2.595578877842019e-20,4.2173344279710425e-23],[1.0382315511368076e-19,6.749814347819294e-22]],[[2.798925119006263e-20,3.672450085392141e-23],[1.1195700476025052e-19,5.881341426458835e-22]],[[1.4379722161346417e-20,1.0588385892890489e-23],[5.751888864538567e-20,1.6925024326104583e-22]],[[1.443138909282116e-20,1.2665651140282481e-23],[5.772555637128463e-20,2.0272333489492933e-22]],[[1.121950682081002e-20,5.963296577121512e-24],[4.487802728324008e-20,9.530686044969516e-23]],[[5.359620783263348e-21,5.0951983460923615e-24],[2.1438483133053392e-20,8.137532431732588e-23]],[[2.835288179369389e-21,4.823238367459059e-24],[1.1341152717477556e-20,7.707872932372415e-23]],[[3.004132706592363e-21,3.408416187410204e-24],[1.2016530826369452e-20,5.44593860794795e-23]],[[1.1288565016352404e-21,2.3476438945352554e-24],[4.515426006540962e-21,3.751294786420682e-23]],[[1.0883479656735663e-21,1.7322912442905647e-24],[4.353391862694265e-21,2.768571713988551e-23]],[[5.844660079805069e-22,1.296208617942548e-24],[2.3378640319220277e-21,2.0702732729843118e-23]],[[3.98058465285995e-22,9.988660939028317e-25],[1.59223386114398e-21,1.5951238411645586e-23]],[[3.031271349162031e-22,9.534726891410921e-25],[1.2125085396648124e-21,1.5234263664255193e-23]],[[2.2186504746400163e-22,8.440465167183778e-25],[8.874601898560065e-22,1.3490139796095374e-23]],[[1.1725020809931909e-22,6.474478624144603e-25],[4.690008323972763e-22,1.0345276048077516e-23]],[[1.629776162957605e-22,5.624106262667871e-25],[6.51910465183042e-22,8.987767916279709e-24]],[[2.548098505580673e-22,4.694981246289283e-25],[1.0192394022322693e-21,7.502798562206949e-24]],[[1.9963075989396433e-22,2.952388954305099e-25],[7.985230395758573e-22,4.7191476468565584e-24]],[[8.95067694994437e-23,2.2707024697182165e-25],[3.580270779977748e-22,3.6333113339692574e-24]],[[4.7342130933681244e-23,1.300669986921188e-25],[1.8936852373472497e-22,2.0807115145028742e-24]],[[5.12742174944525e-23,7.332342232200881e-26],[2.0509686997781e-22,1.1736279074710098e-24]],[[3.010879990276661e-23,5.0002762006704435e-26],[1.2043519961106644e-22,8.005787126580057e-25]],[[6.376085206879042e-24,1.5079460574957804e-26],[2.5504340827516168e-23,2.416800453004595e-25]],[[9.491578213739886e-24,1.1750062379680717e-26],[3.7966312854959543e-23,1.8824636271797337e-25]],[[5.463200143604124e-24,7.828423420616927e-27],[2.1852800574416496e-23,1.2541060971319383e-25]],[[3.876738862298922e-24,4.192896714741088e-27],[1.5506955449195687e-23,6.719459093321339e-26]],[[2.5710059352410003e-24,2.428498767709122e-27],[1.0284023740964001e-23,3.8936089800353284e-26]],[[1.5539146020224823e-24,1.5181616281678214e-27],[6.215658408089929e-24,2.4332998615995246e-26]],[[1.0313218076959546e-24,7.9847779771569135e-28],[4.1252872307838186e-24,1.2805018708221236e-26]],[[5.654533524384995e-25,3.8015892019421825e-28],[2.261813409753998e-24,6.097602050191656e-27]],[[2.43036188890993e-25,1.7692048892444354e-28],[9.72144755563972e-25,2.8383841574765033e-27]],[[1.5000675081572055e-25,1.139412461023911e-28],[6.000270032628822e-25,1.8267029801028028e-27]],[[5.170084085777277e-26,6.314218312006793e-29],[2.0680336343109107e-25,1.012726334127897e-27]],[[3.422255733296889e-26,4.9486498064804974e-29],[1.3689022933187557e-25,7.935607303612273e-28]],[[2.6235774806445744e-26,3.672268557112059e-29],[1.0494309922578298e-25,5.8906918041205245e-28]],[[2.2262512123370854e-26,2.952862001883392e-29],[8.905004849348341e-26,4.738851527089044e-28]],[[1.6696862917401132e-26,2.2633187682236026e-29],[6.678745166960453e-26,3.6334035347305775e-28]],[[1.6696913823620127e-26,2.2633235693754238e-29],[6.678765529448051e-26,3.6334120119852466e-28]],[[1.0303911004064864e-26,1.4366817312604343e-29],[4.1215644016259456e-26,2.305829337654821e-28]],[[7.053611500189366e-27,9.525439423046641e-30],[2.8214446000757463e-26,1.5278013732785224e-28]],[[5.288160533258688e-27,6.299526499404181e-30],[2.1152642133034752e-26,1.0099215551336847e-28]],[[1.9900185172070486e-27,3.865811959234823e-30],[7.960074068828195e-27,6.200899805775158e-29]],[[1.3755848484072043e-27,2.165758142434074e-30],[5.502339393628817e-27,3.473349825701938e-29]],[[5.365122677034472e-28,9.221149056345196e-31],[2.1460490708137887e-27,1.4788721718792317e-29]],[[2.7685891094685895e-28,4.517222006178655e-31],[1.1074356437874358e-27,7.241780026304983e-30]],[[1.2987518604431096e-28,2.4136494298715686e-31],[5.195007441772438e-28,3.870424637994396e-30]],[[5.898243757285849e-29,9.368224742351646e-32],[2.3592975029143397e-28,1.5028848652483947e-30]],[[3.3231234654699614e-29,4.189792851103266e-32],[1.3292493861879846e-28,6.720188140980807e-31]],[[1.5382066142288136e-29,1.656822760372797e-32],[6.152826456915255e-29,2.6573842156500994e-31]],[[6.546371234449234e-30,7.815584163093478e-33],[2.6185484937796937e-29,1.2531237126911242e-31]],[[2.3761037721263333e-30,3.1255402579666365e-33],[9.504415088505333e-30,5.00970703089359e-32]],[[1.0210847422310355e-30,1.2854181192446472e-33],[4.084338968924142e-30,2.0601856371495306e-32]],[[3.63153133996243e-31,5.11729521831237e-34],[1.452612535984972e-30,8.202164979645095e-33]],[[1.61866426559419e-31,1.993980860998932e-34],[6.47465706237676e-31,3.19534505314084e-33]],[[6.13058789839719e-32,7.283234308720473e-35],[2.452235159358876e-31,1.1668795874758003e-33]],[[2.1508524788654034e-32,2.398551818256515e-35],[8.603409915461614e-32,3.842052896665259e-34]],[[7.74388161185231e-33,7.564975011243386e-36],[3.097552644740924e-32,1.2119796760584893e-34]],[[2.9328114187605153e-33,2.793188026431129e-36],[1.1731245675042061e-32,4.474689967983478e-35]],[[2.24061076604585e-33,2.138855925122633e-36],[8.9624430641834e-33,3.4266738717025155e-35]],[[1.776616791821578e-33,1.7384441491420898e-36],[7.106467167286312e-33,2.7854316974931143e-35]],[[1.5172289434553625e-33,1.4202619076746049e-36],[6.06891577382145e-33,2.2757028066734284e-35]],[[1.2212044719010216e-33,1.0846789954028942e-36],[4.8848178876040866e-33,1.738019687395852e-35]],[[1.2212010781310336e-33,1.0846780974370459e-36],[4.8848043125241344e-33,1.738018431546813e-35]],[[5.107436900225014e-34,4.843980838201758e-37],[2.0429747600900058e-33,7.762357149804229e-36]],[[2.0629719940525554e-34,1.8854861668419007e-37],[8.251887976210222e-34,3.021762101697719e-36]],[[7.601782084179551e-35,6.944160834769664e-38],[3.0407128336718204e-34,1.1134895510088374e-36]],[[2.810855548576862e-35,2.730081830531489e-38],[1.124342219430745e-34,4.377772785133379e-37]],[[9.520308365618763e-36,7.56194919464537e-39],[3.808123346247505e-35,1.2125968052917181e-37]],[[2.7800664665694067e-36,2.0125689394376332e-39],[1.1120265866277627e-35,3.2272012959327837e-38]],[[7.325531305795356e-37,5.934390189804752e-40],[2.9302125223181424e-36,9.51537125231808e-39]],[[2.1416296204026815e-37,1.6763098453902608e-40],[8.566518481610726e-37,2.6884462400999045e-39]],[[5.374766221939858e-38,4.149743968801564e-41],[2.149906488775943e-37,6.656606265915101e-40]],[[1.4442641952013622e-38,9.875574237387894e-42],[5.777056780805449e-38,1.5844107805879472e-40]],[[3.6469188309748834e-39,2.351638249628554e-42],[1.4587675323899533e-38,3.7743834838589707e-41]],[[8.80958760111656e-40,6.3958596263682405e-43],[3.523835040446624e-39,1.0262526849916823e-41]],[[1.7377352738965275e-40,1.348975600807302e-43],[6.95094109558611e-40,2.16435020402235e-42]],[[4.105493947805765e-41,2.701590901672552e-44],[1.642197579122306e-40,4.335935835103099e-43]],[[8.939235385098999e-42,5.350829589894059e-45],[3.5756941540395997e-41,8.591542574617061e-44]],[[1.8760455643242796e-42,1.0913745194762872e-45],[7.504182257297118e-42,1.75273704545721e-44]],[[2.9906803532293007e-43,2.0291856868985268e-46],[1.1962721412917203e-42,3.259082755392552e-45]],[[5.513011046687777e-44,3.789898967752417e-47],[2.205204418675111e-43,6.086192757615229e-46]],[[1.0623264513255853e-44,6.934634429345198e-48],[4.249305805302341e-44,1.113564751542053e-46]],[[1.8993772084187863e-45,1.3173178074676207e-48],[7.597508833675145e-45,2.1147337673965124e-47]]],"values":[[[1.8296652357029428e-07,0.0],[7.318660942811771e-07,0.0]],[[1.829665235702504e-07,3.0181290670929073e-31],[7.318660942810016e-07,4.829006507348652e-30]],[[1.829665235702504e-07,6.036258134186507e-31],[7.318660942810016e-07,9.658013014698412e-30]],[[1.829665235702504e-07,9.054387201263651e-31],[7.318660942810016e-07,1.4487019522021842e-29]],[[1.829665235702504e-07,1.2072516268287539e-30],[7.318660942810016e-07,1.9316026029260062e-29]],[[1.829665235702504e-07,3.923567787260112e-30],[7.318660942810016e-07,6.277708459616179e-29]],[[1.829665235702504e-07,6.639883947692233e-30],[7.318660942810016e-07,1.0623814316307573e-28]],[[1.829665235702504e-07,9.356200108125112e-30],[7.318660942810016e-07,1.4969920173000179e-28]],[[1.829665235702504e-07,1.2072516268557613e-29],[7.318660942810016e-07,1.9316026029692181e-28]],[[1.829665235702504e-07,3.9235677871936534e-29],[7.318660942810016e-07,6.277708459509845e-28]],[[1.829665235702504e-07,6.639883947531379e-29],[7.318660942810016e-07,1.0623814316050206e-27]],[[1.829665235702504e-07,9.356200107869037e-29],[7.318660942810016e-07,1.496992017259046e-27]],[[1.829665235702504e-07,1.2072516268205794e-28],[7.318660942810016e-07,1.931602602912927e-27]],[[1.8296652357025034e-07,3.9235677871640218e-28],[7.318660942810013e-07,6.277708459462435e-27]],[[1.8296652357025026e-07,6.6398839475387985e-28],[7.31866094281001e-07,1.0623814316062078e-26]],[[1.8296652357025007e-07,9.35620010791398e-28],[7.318660942810003e-07,1.496992017266237e-26]],[[1.8296652357025005e-07,1.2072516268301154e-27],[7.318660942810002e-07,1.9316026029281847e-26]],[[1.8296652357025203e-07,3.9235677871903746e-27],[7.318660942810081e-07,6.277708459504599e-26]],[[1.829665235702517e-07,6.639883947553803e-27],[7.318660942810067e-07,1.0623814316086085e-25]],[[1.8296652357025277e-07,9.356200107886004e-27],[7.318660942810111e-07,1.4969920172617606e-25]],[[1.8296652357025354e-07,1.2072516268230613e-26],[7.318660942810142e-07,1.9316026029168981e-25]],[[1.8296652357026648e-07,3.923567787190061e-26],[7.318660942810659e-07,6.277708459504098e-25]],[[1.8296652357027935e-07,6.639883947598094e-26],[7.318660942811174e-07,1.062381431615695e-24]],[[1.8296652357030365e-07,9.356200107935666e-26],[7.318660942812146e-07,1.4969920172697065e-24]],[[1.8296652357030865e-07,1.2072516268318888e-25],[7.318660942812346e-07,1.931602602931022e-24]],[[1.8296652357033107e-07,3.923567787181362e-25],[7.318660942813243e-07,6.277708459490179e-24]],[[1.8296652357036694e-07,6.639883947524051e-25],[7.318660942814677e-07,1.0623814316038482e-23]],[[1.8296652357033835e-07,9.356200107844076e-25],[7.318660942813534e-07,1.4969920172550522e-23]],[[1.829665235703646e-07,1.2072516268192743e-24],[7.318660942814584e-07,1.931602602910839e-23]],[[1.829665235703457e-07,3.9235677871790696e-24],[7.318660942813828e-07,6.277708459486511e-23]],[[1.8296652357042422e-07,6.639883947500502e-24],[7.318660942816969e-07,1.0623814316000803e-22]],[[1.8296652357037967e-07,9.356200107843552e-24],[7.318660942815187e-07,1.4969920172549683e-22]],[[1.8296652357041747e-07,1.2072516268222238e-23],[7.318660942816699e-07,1.9316026029155582e-22]],[[1.8296652357044465e-07,3.9235677871690134e-23],[7.318660942817786e-07,6.277708459470421e-22]],[[1.829665235704111e-07,6.639883947448956e-23],[7.318660942816444e-07,1.0623814315918329e-21]],[[1.8296652357037988e-07,9.356200107696125e-23],[7.318660942815195e-07,1.49699201723138e-21]],[[1.8296652357036995e-07,1.2072516267873866e-22],[7.318660942814798e-07,1.9316026028598186e-21]],[[1.8296652357025142e-07,3.9235677866897954e-22],[7.318660942810057e-07,6.277708458703673e-21]],[[1.829665235701404e-07,6.639883946072682e-22],[7.318660942805616e-07,1.0623814313716293e-20]],[[1.8296652356994226e-07,9.35620010497789e-22],[7.31866094279769e-07,1.4969920167964624e-20]],[[1.8296652356987298e-07,1.2072516263397737e-21],[7.318660942794919e-07,1.9316026021436382e-20]],[[1.8296652356854208e-07,3.923567782033741e-21],[7.318660942741683e-07,6.277708451253989e-20]],[[1.8296652356724986e-07,6.639883932737359e-21],[7.318660942689994e-07,1.0623814292379788e-19]],[[1.8296652356603516e-07,9.35620007844409e-21],[7.318660942641406e-07,1.496992012551057e-19]],[[1.829665235647891e-07,1.2072516219154692e-20],[7.318660942591564e-07,1.931602595064755e-19]],[[1.8296652355227574e-07,3.9235677352012603e-20],[7.31866094209103e-07,6.277708376322061e-19]],[[1.829665235399324e-07,6.639883798620712e-20],[7.318660941597296e-07,1.062381407779327e-18]],[[1.8296652352792047e-07,9.356199812261738e-20],[7.318660941116819e-07,1.4969919699619038e-18]],[[1.8296652351621088e-07,1.2072515776093784e-19],[7.318660940648435e-07,1.931602524175048e-18]],[[1.8296652341038105e-07,3.92356726747508e-19],[7.318660936415242e-07,6.277707627960579e-18]],[[1.829665233277725e-07,6.639882459037713e-19],[7.3186609331109e-07,1.0623811934461634e-17]],[[1.8296652326801953e-07,9.356197152356545e-19],[7.318660930720781e-07,1.496991544377304e-17]],[[1.8296652323136566e-07,1.2072511347547359e-18],[7.318660929254627e-07,1.9316018156080048e-17]],[[1.829665241215134e-07,3.923562590015312e-18],[7.318660964860536e-07,6.277700144029014e-17]],[[1.8296652729955397e-07,6.6398690651140645e-18],[7.318661091982159e-07,1.0623790504195432e-16]],[[1.829665327656791e-07,9.356170561627878e-18],[7.318661310627164e-07,1.4969872898630272e-16]],[[1.8296654051960453e-07,1.2072467081177935e-17],[7.318661620784181e-07,1.9315947329927433e-16]],[[1.8296674385255496e-07,3.9235158913022716e-17],[7.318669754102198e-07,6.277625426128771e-16]],[[1.8296717590275578e-07,6.639735488255287e-17],[7.318687036110231e-07,1.0623576781337716e-15]],[[1.8296783667439224e-07,9.355905664360366e-17],[7.31871346697569e-07,1.4969449063233204e-15]],[[1.8296872618100304e-07,1.207202658578968e-16],[7.318749047240122e-07,1.9315242537690704e-15]],[[1.8296883992793574e-07,1.2375909690772755e-16],[7.31875359711743e-07,1.98014555056854e-15]],[[1.8296895653766968e-07,1.2679792181511677e-16],[7.318758261506787e-07,2.0287667490889984e-15]],[[1.8296907601000855e-07,1.298367405824181e-16],[7.318763040400342e-07,2.0773878493681055e-15]],[[1.8296919834513472e-07,1.3287555321188276e-16],[7.318767933805389e-07,2.1260088514418798e-15]],[[1.829693363083703e-07,1.3622034946772292e-16],[7.318773452334812e-07,2.1795255915379602e-15]],[[1.8296947774005272e-07,1.395651382933706e-16],[7.318779109602109e-07,2.233042212751027e-15]],[[1.8296962264012554e-07,1.4290991969204828e-16],[7.318784905605022e-07,2.2865587151326387e-15]],[[1.8296977100871554e-07,1.4625469366673694e-16],[7.318790840348622e-07,2.3400750987304917e-15]],[[1.8296993832726679e-07,1.499362583055944e-16],[7.318797533090671e-07,2.3989801329554068e-15]],[[1.829701098483128e-07,1.5361781395811454e-16],[7.318804393932512e-07,2.4578850233990043e-15]],[[1.829702855715103e-07,1.5729936062835587e-16],[7.318811422860413e-07,2.5167897701262194e-15]],[[1.8297046549690256e-07,1.6098089832053048e-16],[7.318818619876102e-07,2.5756943732044475e-15]],[[1.829706683977571e-07,1.6503313502456155e-16],[7.318826735910284e-07,2.640530160472816e-15]],[[1.8297087638972844e-07,1.6908536086204718e-16],[7.318835055589138e-07,2.7053657738765536e-15]],[[1.8297108947250125e-07,1.7313757583833888e-16],[7.31884357890005e-07,2.7702012135012843e-15]],[[1.8297130764633927e-07,1.7718977995889501e-16],[7.318852305853571e-07,2.835036479434342e-15]],[[1.8297155367455104e-07,1.8165000487133879e-16],[7.318862146982042e-07,2.906400078038132e-15]],[[1.8297180587048031e-07,1.8611021664598216e-16],[7.318872234819213e-07,2.9777634664372326e-15]],[[1.8297206423422102e-07,1.9057041529004947e-16],[7.318882569368841e-07,3.0491266447472325e-15]],[[1.829723287654431e-07,1.9503060081093444e-16],[7.318893150617724e-07,3.1204896130864313e-15]],[[1.8297262706385223e-07,1.999398858533198e-16],[7.318905082554089e-07,3.1990381737702782e-15]],[[1.829729328345112e-07,2.0484915501532404e-16],[7.318917313380448e-07,3.2775864803681688e-15]],[[1.8297324607727262e-07,2.0975840830669401e-16],[7.318929843090905e-07,3.356134533036051e-15]],[[1.829735667920544e-07,2.1466764573714304e-16],[7.318942671682176e-07,3.4346823319293404e-15]],[[1.8297392843934655e-07,2.200711964375898e-16],[7.318957137573862e-07,3.521139143143371e-15]],[[1.8297429913915238e-07,2.254747279472158e-16],[7.318971965566095e-07,3.60759564730444e-15]],[[1.829746788913191e-07,2.3087824027899184e-16],[7.318987155652764e-07,3.694051844620081e-15]],[[1.829750676958308e-07,2.362817334464003e-16],[7.319002707833232e-07,3.780507735306012e-15]],[[1.8297550611603345e-07,2.422293047392607e-16],[7.319020244641338e-07,3.875668876000114e-15]],[[1.8297595550315057e-07,2.481768528471554e-16],[7.319038220126023e-07,3.970829645734974e-15]],[[1.8297641585710838e-07,2.541243777868216e-16],[7.319056634284335e-07,4.065990044778385e-15]],[[1.8297688717765608e-07,2.6007187957665736e-16],[7.319075487106243e-07,4.161150073424715e-15]],[[1.829774186360365e-07,2.666182333869292e-16],[7.31909674544146e-07,4.265891734399163e-15]],[[1.8297796338054976e-07,2.7316455919458825e-16],[7.31911853522199e-07,4.370632947332059e-15]],[[1.829785214110201e-07,2.797108570228551e-16],[7.319140856440803e-07,4.47537371259493e-15]],[[1.829790927273445e-07,2.862571268949857e-16],[7.31916370909378e-07,4.580114030559871e-15]],[[1.8297973693154382e-07,2.9346253569397763e-16],[7.319189477261753e-07,4.695400571355975e-15]],[[1.8298039723141334e-07,3.006679106824179e-16],[7.319215889256534e-07,4.810686571183556e-15]],[[1.8298107362671117e-07,3.0787325189161057e-16],[7.319242945068447e-07,4.9259720305434805e-15]],[[1.8298176611726384e-07,3.1507855935236373e-16],[7.319270644690554e-07,5.041256949928676e-15]],[[1.8298254694525236e-07,3.230093602969242e-16],[7.319301877810094e-07,5.168149765056463e-15]],[[1.8298334727232406e-07,3.309401204330662e-16],[7.319333890892963e-07,5.295041927249923e-15]],[[1.8298416709829827e-07,3.388708398029776e-16],[7.319366683931931e-07,5.421933437184061e-15]],[[1.829850064228608e-07,3.468015184480669e-16],[7.319400256914432e-07,5.548824295521411e-15]],[[1.8298595280452794e-07,3.5553072317281685e-16],[7.319438112181118e-07,5.6884915711353625e-15]],[[1.8298692280834157e-07,3.642598786640657e-16],[7.319476912333663e-07,5.828158059013739e-15]],[[1.8298791643371068e-07,3.729889849757074e-16],[7.319516657348427e-07,5.967823760018848e-15]],[[1.8298893368031573e-07,3.8171804216406657e-16],[7.319557347212629e-07,6.107488675051882e-15]],[[1.829900806656515e-07,3.913260078058469e-16],[7.31960322662606e-07,6.261216125342113e-15]],[[1.8299125626741908e-07,4.0093391407358766e-16],[7.319650250696763e-07,6.4149426256482484e-15]],[[1.8299246048476307e-07,4.105417610411617e-16],[7.319698419390523e-07,6.5686681771522546e-15]],[[1.8299369331712488e-07,4.2014954878122323e-16],[7.319747732684995e-07,6.722392781016602e-15]],[[1.8299508336974633e-07,4.3072471636009334e-16],[7.319803334789853e-07,6.891595462304862e-15]],[[1.8299650808834694e-07,4.4129981237154024e-16],[7.319860323533877e-07,7.060796998515004e-15]],[[1.8299796747182509e-07,4.518748369140794e-16],[7.319918698873003e-07,7.229997391223274e-15]],[[1.829994615191323e-07,4.624497900854414e-16],[7.319978460765292e-07,7.399196641993365e-15]],[[1.8300114608225096e-07,4.740894970067319e-16],[7.320045843290038e-07,7.585431952765913e-15]],[[1.8300287263910322e-07,4.857291177117492e-16],[7.320114905564129e-07,7.771665884078884e-15]],[[1.830046411880195e-07,4.973686523291406e-16],[7.32018564752078e-07,7.95789843799063e-15]],[[1.8300645172756156e-07,5.09008100990783e-16],[7.320258069102462e-07,8.144129616611183e-15]],[[1.83008493121852e-07,5.218194750718723e-16],[7.32033972487408e-07,8.34911160194725e-15]],[[1.8301058538489913e-07,5.346307453493418e-16],[7.320423415395965e-07,8.554091926426361e-15]],[[1.8301272851467862e-07,5.474419119981569e-16],[7.320509140587145e-07,8.759070592847959e-15]],[[1.8301492250908338e-07,5.602529751927755e-16],[7.320596900363335e-07,8.964047604003369e-15]],[[1.830173962283042e-07,5.743539183828275e-16],[7.320695849132168e-07,9.189662695091001e-15]],[[1.830199315654954e-07,5.884547366794974e-16],[7.320797262619816e-07,9.41527578788568e-15]],[[1.8302252851773313e-07,6.02555430316898e-16],[7.320901140709325e-07,9.640886886133209e-15]],[[1.830251870818195e-07,6.166559995275943e-16],[7.32100748327278e-07,9.866495993554629e-15]],[[1.8302818457418635e-07,6.321762702975317e-16],[7.321127382967454e-07,1.011482032593031e-14]],[[1.8303125670260178e-07,6.476963909146962e-16],[7.321250268104071e-07,1.0363142255863029e-14]],[[1.8303440346286065e-07,6.632163616914619e-16],[7.321376138514426e-07,1.0611461788350768e-14]],[[1.8303762485005994e-07,6.787361829378493e-16],[7.321504994002398e-07,1.0859778928353861e-14]],[[1.830412568837512e-07,6.958185872220936e-16],[7.321650275350048e-07,1.1133097396970416e-14]],[[1.830449793180974e-07,7.129008111372564e-16],[7.321799172723896e-07,1.1406412979683368e-14]],[[1.83048792146717e-07,7.29982855099604e-16],[7.32195168586868e-07,1.1679725683152979e-14]],[[1.8305269536276592e-07,7.470647195254185e-16],[7.322107814510637e-07,1.195303551403976e-14]],[[1.830570960997313e-07,7.658664210612192e-16],[7.322283843989252e-07,1.2253862738695705e-14]],[[1.830616063261304e-07,7.846679061349408e-16],[7.322464253045216e-07,1.2554686499960446e-14]],[[1.8306622603236942e-07,8.034691753022024e-16],[7.322649041294777e-07,1.2855506806723887e-14]],[[1.8307095520887891e-07,8.222702291190216e-16],[7.322838208355157e-07,1.3156323667882303e-14]],[[1.8307628713361566e-07,8.429641911587356e-16],[7.323051485344626e-07,1.3487427060618406e-14]],[[1.8308175165894327e-07,8.636578937025931e-16],[7.323270066357731e-07,1.3818526301423298e-14]],[[1.8308734877087126e-07,8.843513374901028e-16],[7.32349395083485e-07,1.4149621402129112e-14]],[[1.8309307845548143e-07,9.050445232586495e-16],[7.323723138219257e-07,1.448071237453401e-14]],[[1.8309953833735918e-07,9.27821094802619e-16],[7.323981533494367e-07,1.4845137519359444e-14]],[[1.8310615879729365e-07,9.505973556282999e-16],[7.324246351891746e-07,1.520955769269527e-14]],[[1.8311293981503887e-07,9.733733067207043e-16],[7.324517592601555e-07,1.557397291030169e-14]],[[1.8311988137021513e-07,9.961489490656672e-16],[7.324795254808605e-07,1.5938383187952062e-14]],[[1.8312770747308023e-07,1.0212176100747283e-15],[7.325108298923209e-07,1.633948176424467e-14]],[[1.8313572801722672e-07,1.046285899534362e-15],[7.325429120689069e-07,1.674057439575009e-14]],[[1.831439429729923e-07,1.0713538187570229e-15],[7.325757718919692e-07,1.714166110346759e-14]],[[1.8315235231044523e-07,1.0964213690617698e-15],[7.326094092417809e-07,1.7542741908502118e-14]],[[1.8316183310914293e-07,1.1240126506245315e-15],[7.326473324365717e-07,1.7984202413685068e-14]],[[1.83171549327459e-07,1.1516034885748963e-15],[7.32686197309836e-07,1.8425655821074075e-14]],[[1.8318150092249235e-07,1.1791938846694563e-15],[7.327260036899694e-07,1.886710215877462e-14]],[[1.8319168785030537e-07,1.206783840658831e-15],[7.327667514012215e-07,1.9308541454796613e-14]],[[1.8320317255989345e-07,1.237151437684076e-15],[7.328126902395738e-07,1.9794423007416973e-14]],[[1.832149422662167e-07,1.2675185059700108e-15],[7.328597690648668e-07,2.02802961002137e-14]],[[1.8322699690680278e-07,1.2978850478566184e-15],[7.329079876272111e-07,2.0766160770626537e-14]],[[1.8323933641770638e-07,1.328251065684338e-15],[7.329573456708255e-07,2.1252017056102504e-14]],[[1.8325324770893542e-07,1.361674161445856e-15],[7.330129908357417e-07,2.178678658854882e-14]],[[1.8326750395982965e-07,1.3950966282488005e-15],[7.330700158393186e-07,2.2321546057664422e-14]],[[1.8328210507991771e-07,1.4285184692129944e-15],[7.331284203196709e-07,2.2856295513366482e-14]],[[1.832970509748641e-07,1.4619396874614684e-15],[7.331882038994564e-07,2.339103500562347e-14]],[[1.833139003197446e-07,1.4987255113877087e-15],[7.332556012789784e-07,2.397960818876052e-14]],[[1.8333116712240813e-07,1.5355105888282052e-15],[7.333246684896325e-07,2.456816942813349e-14]],[[1.8334885125200786e-07,1.57229492394157e-15],[7.333954050080315e-07,2.5156718790280168e-14]],[[1.8336695257146448e-07,1.6090785208902086e-15],[7.334678102858579e-07,2.5745256341799032e-14]],[[1.833873587396817e-07,1.6495651632328648e-15],[7.335494349587267e-07,2.6393042619665504e-14]],[[1.8340826998585862e-07,1.6900509218722438e-15],[7.336330799434345e-07,2.7040814758288998e-14]],[[1.8342968611595462e-07,1.7305358023689344e-15],[7.337187444638185e-07,2.768857284663892e-14]],[[1.8345160693155344e-07,1.7710198102600695e-15],[7.338064277262137e-07,2.8336316973309405e-14]],[[1.834763182780312e-07,1.8155793196073527e-15],[7.339052731121248e-07,2.9049269123330683e-14]],[[1.8350164053960516e-07,1.860137785936839e-15],[7.340065621584206e-07,2.9762204585078644e-14]],[[1.8352757343926455e-07,1.9046952166506923e-15],[7.341102937570582e-07,3.0475123476987896e-14]],[[1.8355411667343524e-07,1.9492516191524297e-15],[7.34216466693741e-07,3.118802591751472e-14]],[[1.8358403793810428e-07,1.99829341184088e-15],[7.343361517524171e-07,3.197269460109237e-14]],[[1.8361469788780764e-07,2.047333977722177e-15],[7.344587915512305e-07,3.275734365576941e-14]],[[1.8364609610752562e-07,2.0963733266602185e-15],[7.345843844301025e-07,3.354197323936816e-14]],[[1.8367823218307625e-07,2.1454114685563266e-15],[7.34712928732305e-07,3.4326583510309765e-14]],[[1.8371445669389446e-07,2.1993860818685365e-15],[7.348578267755778e-07,3.5190177323985766e-14]],[[1.8375157400188278e-07,2.2533592580079457e-15],[7.350062960075311e-07,3.605374814291365e-14]],[[1.837895835283305e-07,2.30733101008799e-15],[7.35158334113322e-07,3.691729617690838e-14]],[[1.8382848465726501e-07,2.361301351490126e-15],[7.353139386290601e-07,3.7780821640073245e-14]],[[1.8387233291539243e-07,2.4207045763953893e-15],[7.354893316615697e-07,3.8731273239381e-14]],[[1.8391725975588495e-07,2.4801061256293863e-15],[7.356690390235398e-07,3.968169802796866e-14]],[[1.8396326427043708e-07,2.539506016966767e-15],[7.358530570817483e-07,4.063209629023063e-14]],[[1.8401034559340317e-07,2.5989042680668787e-15],[7.360413823736127e-07,4.1582468308716426e-14]],[[1.8406341153560215e-07,2.6642817010224604e-15],[7.362536461424086e-07,4.262850723700203e-14]],[[1.8411777967601033e-07,2.72965719155694e-15],[7.364711187040413e-07,4.3674515086574385e-14]],[[1.8417344871131985e-07,2.7950307630776073e-15],[7.366937948452794e-07,4.4720492231950076e-14]],[[1.8423041739637289e-07,2.8604024394746195e-15],[7.369216695854915e-07,4.5766439055371624e-14]],[[1.8429462334010533e-07,2.932354498458008e-15],[7.371784933604213e-07,4.691767200031096e-14]],[[1.8436040041971397e-07,3.0043043208519244e-15],[7.374416016788559e-07,4.806886915984819e-14]],[[1.8442774672766363e-07,3.0762519382007226e-15],[7.377109869106545e-07,4.922003103869291e-14]],[[1.8449666025625012e-07,3.1481973813365894e-15],[7.379866410250005e-07,5.037115813016011e-14]],[[1.8457432270157084e-07,3.227384834897322e-15],[7.382972908062834e-07,5.163815738858933e-14]],[[1.8465387905162898e-07,3.306569735362173e-15],[7.386155162065159e-07,5.290511579751995e-14]],[[1.8473532648448915e-07,3.385752121924633e-15],[7.389413059379566e-07,5.4172033984047804e-14]],[[1.848186623156316e-07,3.4649320383982397e-15],[7.392746492625264e-07,5.5438912649189455e-14]],[[1.8491256934209962e-07,3.5520821063491615e-15],[7.396502773683985e-07,5.6833313738166576e-14]],[[1.8500875695309023e-07,3.639229284935974e-15],[7.400350278123609e-07,5.822766859736082e-14]],[[1.8510722117734638e-07,3.726373637201412e-15],[7.404288847093855e-07,5.962197823545587e-14]],[[1.8520795806047136e-07,3.8135152135953e-15],[7.408318322418854e-07,6.101624345964893e-14]],[[1.8532146105861423e-07,3.90942829336863e-15],[7.412858442344569e-07,6.255085273815283e-14]],[[1.854377068258872e-07,4.005338154717211e-15],[7.417508273035488e-07,6.408541052191248e-14]],[[1.8555668974373641e-07,4.101244868599441e-15],[7.422267589749457e-07,6.561991794626216e-14]],[[1.8567840408236566e-07,4.197148513991825e-15],[7.427136163294626e-07,6.715437627482594e-14]],[[1.858155249315997e-07,4.302705628632749e-15],[7.432620997263988e-07,6.8843290111656e-14]],[[1.8595593954293342e-07,4.408259224720485e-15],[7.438237581717337e-07,7.053214765169748e-14]],[[1.860996398553928e-07,4.5138093711049164e-15],[7.443985594215712e-07,7.222094999654845e-14]],[[1.8624661738293886e-07,4.619356207310579e-15],[7.449864695317554e-07,7.390969937860114e-14]],[[1.864121734926906e-07,4.735527240149055e-15],[7.456486939707624e-07,7.576843590712896e-14]],[[1.865816779597337e-07,4.8516944847134665e-15],[7.463267118389348e-07,7.762711182334693e-14]],[[1.8675511895034787e-07,4.9678580789843556e-15],[7.470204758013915e-07,7.948572933494368e-14]],[[1.8693248453780912e-07,5.084018139474113e-15],[7.477299381512365e-07,8.134429030611732e-14]],[[1.8713223236391617e-07,5.211870978701193e-15],[7.485289294556647e-07,8.338993573751066e-14]],[[1.8733670329790026e-07,5.3397198318707875e-15],[7.49346813191601e-07,8.543551739207501e-14]],[[1.8754588038280579e-07,5.4675649541907004e-15],[7.501835215312231e-07,8.748103935313491e-14]],[[1.8775974580454713e-07,5.595406481986771e-15],[7.510389832181885e-07,8.952650380190395e-14]],[[1.8800054605528935e-07,5.736116995418296e-15],[7.520021842211574e-07,9.177787202135051e-14]],[[1.8824698166401297e-07,5.8768236212138905e-15],[7.529879266560519e-07,9.402917803873137e-14]],[[1.884990275033494e-07,6.017526590706922e-15],[7.539961100133976e-07,9.628042555538022e-14]],[[1.8875665967257458e-07,6.158226154850213e-15],[7.550266386902983e-07,9.853161858654219e-14]],[[1.8904666161190912e-07,6.3130896858854e-15],[7.561866464476365e-07,1.0100943508859145e-13]],[[1.8934336643924813e-07,6.467949641088971e-15],[7.573734657569925e-07,1.0348719437746564e-13]],[[1.8964673974184502e-07,6.6228063929228455e-15],[7.585869589673801e-07,1.0596490241255675e-13]],[[1.8995674484495344e-07,6.777660210073651e-15],[7.598269793798138e-07,1.0844256349285023e-13]],[[1.9030559184252314e-07,6.948103878553121e-15],[7.612223673700926e-07,1.1116966219514621e-13]],[[1.906623820669165e-07,7.118544815123657e-15],[7.62649528267666e-07,1.1389671718705773e-13]],[[1.9102706777658793e-07,7.288983469230742e-15],[7.641082711063517e-07,1.1662373565971274e-13]],[[1.913995974706772e-07,7.459420203069127e-15],[7.655983898827088e-07,1.1935072340822781e-13]],[[1.918186476333267e-07,7.647017094782318e-15],[7.672745905333068e-07,1.2235227368363728e-13]],[[1.9224707264803207e-07,7.83461290131355e-15],[7.689882905921283e-07,1.2535380659632805e-13]],[[1.9268480159147146e-07,8.022207810452104e-15],[7.707392063658858e-07,1.2835532515092628e-13]],[[1.9313176616568789e-07,8.209802695618045e-15],[7.725270646627515e-07,1.3135684332215643e-13]],[[1.9363432877141424e-07,8.416287743085074e-15],[7.74537315085657e-07,1.346606040912872e-13]],[[1.9414789725080312e-07,8.622773963163021e-15],[7.765915890032125e-07,1.3796438362242425e-13]],[[1.946723757226656e-07,8.829262133441315e-15],[7.786895028906624e-07,1.4126819435699896e-13]],[[1.9520766521341581e-07,9.03575294717737e-15],[7.808306608536633e-07,1.4457204738713047e-13]],[[1.958092367871208e-07,9.263040225396973e-15],[7.832369471484832e-07,1.482086438503083e-13]],[[1.9642365375524951e-07,9.490332503574726e-15],[7.856946150209981e-07,1.5184532031309883e-13]],[[1.970507830683786e-07,9.71763098425055e-15],[7.882031322735144e-07,1.554820960161396e-13]],[[1.9769048751952182e-07,9.9449363532106e-15],[7.907619500780873e-07,1.5911898193200862e-13]],[[1.9840898444730665e-07,1.0195139348464777e-14],[7.936359377892266e-07,1.6312222987016943e-13]],[[1.9914236954231246e-07,1.0445353382944593e-14],[7.965694781692498e-07,1.6712565443628396e-13]],[[1.9989045968150338e-07,1.0695579735060997e-14],[7.995618387260135e-07,1.7112927608492564e-13]],[[2.006530693784811e-07,1.0945819639382153e-14],[8.026122775139244e-07,1.7513311456918628e-13]],[[2.0150903401983875e-07,1.1221274326209184e-14],[8.06036136079355e-07,1.795403895754614e-13]],[[2.0238211658901373e-07,1.1496748644323436e-14],[8.095284663560549e-07,1.8394797868274938e-13]],[[2.032720674767738e-07,1.1772244360179082e-14],[8.130882699070952e-07,1.883559101543176e-13]],[[2.0417863710754375e-07,1.2047763398285916e-14],[8.16714548430175e-07,1.9276421478232872e-13]],[[2.0519540748223396e-07,1.2351053770001898e-14],[8.207816299289358e-07,1.976168607504187e-13]],[[2.062316756315931e-07,1.265437671644503e-14],[8.249267025263724e-07,2.0247002791466049e-13]],[[2.0728710751798943e-07,1.2957733866248878e-14],[8.291484300719577e-07,2.07323742333182e-13]],[[2.0836137181481768e-07,1.326112758752275e-14],[8.334454872592707e-07,2.1217804189575903e-13]],[[2.095651826617742e-07,1.3595116530182092e-14],[8.382607306470968e-07,2.1752186500333697e-13]],[[2.1079096533368845e-07,1.3929155427322102e-14],[8.431638613347538e-07,2.228664873832472e-13]],[[2.1203828077108789e-07,1.426324721391027e-14],[8.481531230843515e-07,2.2821195599497307e-13]],[[2.1330669202696414e-07,1.4597394658752433e-14],[8.532267681078566e-07,2.3355831513941585e-13]],[[2.1472669596873606e-07,1.4965256766112574e-14],[8.589067838749443e-07,2.394441088876254e-13]],[[2.161711584745865e-07,1.5333194138859643e-14],[8.64684633898346e-07,2.4533110688283074e-13]],[[2.1763951057264277e-07,1.5701210266998403e-14],[8.705580422905711e-07,2.5121936496512717e-13]],[[2.1913118863499736e-07,1.6069308590598377e-14],[8.765247545399894e-07,2.5710893817563096e-13]],[[2.207993707658027e-07,1.6474572591732058e-14],[8.831974830632108e-07,2.6359316223095764e-13]],[[2.2249440305652244e-07,1.687994569338097e-14],[8.899776122260898e-07,2.7007913189556206e-13]],[[2.2421556055059415e-07,1.7285433815933608e-14],[8.968622422023766e-07,2.765669418956838e-13]],[[2.2596212863670226e-07,1.7691040847351048e-14],[9.03848514546809e-07,2.8305665443871003e-13]],[[2.2791310334907317e-07,1.8137634102109486e-14],[9.116524133962927e-07,2.9020214656052293e-13]],[[2.2989308924550277e-07,1.8584384222896263e-14],[9.195723569820111e-07,2.9735014854014125e-13]],[[2.3190118096051866e-07,1.9031297460993793e-14],[9.276047238420746e-07,3.0450076039811735e-13]],[[2.3393649000597686e-07,1.947838032155273e-14],[9.357459600239075e-07,3.1165408621689477e-13]],[[2.3620716925733827e-07,1.9970685215271358e-14],[9.448286770293531e-07,3.195309645729221e-13]],[[2.385086325424831e-07,2.046321109732636e-14],[9.540345301699324e-07,3.2741137874414333e-13]],[[2.4083977095500185e-07,2.0955965969784835e-14],[9.633590838200074e-07,3.352954567636817e-13]],[[2.4319950129310103e-07,2.1448957859380852e-14],[9.727980051724041e-07,3.431833270593362e-13]],[[2.458286371821878e-07,2.199187476682581e-14],[9.833145487287512e-07,3.5186999764911533e-13]],[[2.484897634937803e-07,2.2535098557384718e-14],[9.939590539751212e-07,3.6056157837120133e-13]],[[2.5118154834415076e-07,2.3078639484118122e-14],[1.004726193376603e-06,3.69258233274642e-13]],[[2.5390269843104947e-07,2.3622507448855826e-14],[1.0156107937241979e-06,3.7796012078881377e-13]],[[2.5693030318083714e-07,2.4221529649611408e-14],[1.0277212127233486e-06,3.8754447609035394e-13]],[[2.5999034359675055e-07,2.48209725292881e-14],[1.0399613743870022e-06,3.9713556225811134e-13]],[[2.63081252804449e-07,2.5420848904949202e-14],[1.052325011217796e-06,4.0673358436524905e-13]],[[2.662015162728456e-07,2.6021170693005047e-14],[1.0648060650913824e-06,4.1633873307447906e-13]],[[2.6966816324032856e-07,2.6682470719032295e-14],[1.0786726529613143e-06,4.2691953360592165e-13]],[[2.731667234098986e-07,2.734434040052358e-14],[1.0926668936395944e-06,4.3750944862979143e-13]],[[2.76695388500765e-07,2.8006794715311192e-14],[1.10678155400306e-06,4.4810871779164574e-13]],[[2.8025241970488157e-07,2.8669848284837864e-14],[1.1210096788195263e-06,4.587175750348198e-13]],[[2.8419842148767425e-07,2.94003771127591e-14],[1.136793685950697e-06,4.704060364321392e-13]],[[2.881746254981048e-07,3.0131667078574695e-14],[1.1526985019924191e-06,4.821066760431145e-13]],[[2.9217898278683837e-07,3.0863735602174943e-14],[1.1687159311473535e-06,4.938197725863766e-13]],[[2.9620953132371415e-07,3.159659946889934e-14],[1.1848381252948566e-06,5.055455946277627e-13]],[[3.006739698207391e-07,3.240419701267327e-14],[1.2026958792829564e-06,5.184671555293623e-13]],[[3.051654703304759e-07,3.321279759218371e-14],[1.2206618813219036e-06,5.314047650137153e-13]],[[3.0968174849200374e-07,3.402242040797393e-14],[1.238726993968015e-06,5.44358730290136e-13]],[[3.1422062513219665e-07,3.483308348452318e-14],[1.2568825005287866e-06,5.573293397509404e-13]],[[3.1924018421253854e-07,3.5726598364365073e-14],[1.2769607368501541e-06,5.716255781031568e-13]],[[3.242819622698384e-07,3.6621414810337565e-14],[1.2971278490793536e-06,5.859426415300572e-13]],[[3.2934344763236226e-07,3.751755186343898e-14],[1.317373790529449e-06,6.002808346886e-13]],[[3.3442225103094716e-07,3.84150270152275e-14],[1.3376890041237886e-06,6.14640437444745e-13]],[[3.4002976769888716e-07,3.940443820616932e-14],[1.3601190707955486e-06,6.304710168831107e-13]],[[3.4565263119539286e-07,4.039550765019525e-14],[1.3826105247815714e-06,6.463281283961419e-13]],[[3.5128810824938205e-07,4.138825104316386e-14],[1.4051524329975282e-06,6.622120231191186e-13]],[[3.5693360404348826e-07,4.238268137009688e-14],[1.427734416173953e-06,6.781229088139895e-13]],[[3.6315620862194976e-07,4.347920755688977e-14],[1.452624834487799e-06,6.956673283482306e-13]],[[3.6938484705924355e-07,4.4577799906505666e-14],[1.4775393882369742e-06,7.132448065264364e-13]],[[3.756165640160793e-07,4.567846441128353e-14],[1.5024662560643171e-06,7.308554392284124e-13]],[[3.818485565015047e-07,4.678120305825635e-14],[1.5273942260060188e-06,7.484992582491506e-13]],[[3.887052165319214e-07,4.799737644802596e-14],[1.5548208661276856e-06,7.679580332755191e-13]],[[3.95555622841166e-07,4.9216051863453303e-14],[1.582222491364664e-06,7.874568407718767e-13]],[[4.023965877169901e-07,5.0437215108070417e-14],[1.6095863508679604e-06,8.069954535983543e-13]],[[4.0922508794219544e-07,5.16608461006789e-14],[1.6369003517687818e-06,8.265735504595038e-13]],[[4.167233413990611e-07,5.30105114754749e-14],[1.6668933655962443e-06,8.481681976160942e-13]],[[4.2419938606571594e-07,5.436309248000553e-14],[1.6967975442628637e-06,8.698094949392731e-13]],[[4.316497799052876e-07,5.57185379729962e-14],[1.7265991196211504e-06,8.914966241740341e-13]],[[4.3907125590246043e-07,5.707678855727695e-14],[1.7562850236098417e-06,9.132286349711753e-13]],[[4.472028926535616e-07,5.857496893267087e-14],[1.7888115706142464e-06,9.371995226963626e-13]],[[4.552918018749621e-07,6.007636401715059e-14],[1.8211672074998483e-06,9.612218459046955e-13]],[[4.633342511495848e-07,6.158086053884204e-14],[1.8533370045983393e-06,9.852937922540129e-13]],[[4.7132669314354974e-07,6.308833381706829e-14],[1.885306772574199e-06,1.0094133668614438e-12]],[[4.800620836802709e-07,6.475087971281278e-14],[1.9202483347210834e-06,1.0360141037534173e-12]],[[4.887285198643714e-07,6.641667088898118e-14],[1.9549140794574855e-06,1.0626667653388866e-12]],[[4.973219340426273e-07,6.808549565211676e-14],[1.989287736170509e-06,1.089367964533547e-12]],[[5.058384567232279e-07,6.975712746147779e-14],[2.0233538268929116e-06,1.1161140766966112e-12]],[[5.151192500258688e-07,7.160004012837901e-14],[2.0604770001034752e-06,1.1456006831816805e-12]],[[5.242977511826983e-07,7.344572205535364e-14],[2.0971910047307933e-06,1.1751315981334251e-12]],[[5.333695203272123e-07,7.52938150110145e-14],[2.1334780813088494e-06,1.2047010898644357e-12]],[[5.423303374157073e-07,7.714394344772811e-14],[2.169321349662829e-06,1.2343031496272492e-12]],[[5.52060394061894e-07,7.918225386564242e-14],[2.208241576247576e-06,1.2669161219746958e-12]],[[5.616460923222149e-07,8.122201257676723e-14],[2.2465843692888596e-06,1.2995522674558795e-12]],[[5.710826241958099e-07,8.326265701431874e-14],[2.2843304967832395e-06,1.3322025850207967e-12]],[[5.803654388935789e-07,8.530360733862352e-14],[2.3214617555743154e-06,1.3648577972526384e-12]],[[5.90400127769119e-07,8.754971237104256e-14],[2.361600511076476e-06,1.400795486097745e-12]],[[6.002379628027175e-07,8.97946583428045e-14],[2.40095185121087e-06,1.4367146305953204e-12]],[[6.098738677413746e-07,9.203762320404497e-14],[2.4394954709654985e-06,1.4726020779680618e-12]],[[6.193030901524157e-07,9.427777642181216e-14],[2.4772123606096627e-06,1.5084445397076958e-12]],[[6.294375386438156e-07,9.673925181614001e-14],[2.5177501545752625e-06,1.5478281580913204e-12]],[[6.393107250589798e-07,9.919519624752899e-14],[2.557242900235919e-06,1.587123281911429e-12]],[[6.489175951780762e-07,1.0164450402482344e-13],[2.595670380712305e-06,1.6263122201264007e-12]],[[6.582535196706541e-07,1.040860853851771e-13],[2.6330140786826163e-06,1.665377536543933e-12]],[[6.682112512150852e-07,1.067633160132298e-13],[2.672845004860341e-06,1.7082132437409373e-12]],[[6.778305784717447e-07,1.0942852536691952e-13],[2.7113223138869787e-06,1.7508566116239214e-12]],[[6.871070356695082e-07,1.120804047142962e-13],[2.748428142678033e-06,1.7932867004810355e-12]],[[6.960367254424452e-07,1.1471771986961444e-13],[2.784146901769781e-06,1.8354837633321828e-12]],[[7.054606995135312e-07,1.1760239269574863e-13],[2.821842798054125e-06,1.881638552180852e-12]],[[7.144567994744676e-07,1.2046665249610908e-13],[2.8578271978978704e-06,1.927466733855512e-12]],[[7.230220722462799e-07,1.23309299147755e-13],[2.8920882889851197e-06,1.9729491063408688e-12]],[[7.311543019010329e-07,1.2612933814193783e-13],[2.9246172076041316e-06,2.0180697574339513e-12]],[[7.396029776629415e-07,1.2920628839258154e-13],[2.958411910651766e-06,2.0673009925765238e-12]],[[7.475241546668102e-07,1.3225423764206894e-13],[2.9900966186672407e-06,2.1160682128420073e-12]],[[7.549177482762194e-07,1.352729078573977e-13],[3.0196709931048777e-06,2.164366969547295e-12]],[[7.617846019052369e-07,1.3826247695620697e-13],[3.0471384076209477e-06,2.2122001091918877e-12]],[[7.687360468145356e-07,1.4152025078988656e-13],[3.0749441872581425e-06,2.264324528700488e-12]],[[7.750550062138445e-07,1.4474521148939471e-13],[3.100220024855378e-06,2.3159239384569385e-12]],[[7.807462636566666e-07,1.479397931211402e-13],[3.1229850546266665e-06,2.3670372831551256e-12]],[[7.858158117356177e-07,1.511073173641212e-13],[3.1432632469424706e-06,2.4177177092436644e-12]],[[7.906856927265787e-07,1.54567636453588e-13],[3.162742770906315e-06,2.4730828557201408e-12]],[[7.948223361692759e-07,1.580074118474083e-13],[3.1792893446771034e-06,2.5281193013565834e-12]],[[7.98238723020172e-07,1.6143516944539798e-13],[3.192954892080688e-06,2.5829634598054185e-12]],[[8.00949566437599e-07,1.648609576763979e-13],[3.203798265750396e-06,2.637776105122397e-12]],[[8.031374064473682e-07,1.686433094252812e-13],[3.212549625789473e-06,2.698293765312892e-12]],[[8.045148375795118e-07,1.724549270157863e-13],[3.218059350318047e-06,2.759279672763768e-12]],[[8.051088371274635e-07,1.763156140397819e-13],[3.220435348509854e-06,2.821050683681956e-12]],[[8.049489488041824e-07,1.8024723111383055e-13],[3.2197957952167296e-06,2.883956566644586e-12]],[[8.039397888782989e-07,1.8468516583349635e-13],[3.2157591555131956e-06,2.9549635212566036e-12]],[[8.021024360030014e-07,1.8927191184958204e-13],[3.2084097440120057e-06,3.0283514427622893e-12]],[[7.994866498674351e-07,1.9404362239360506e-13],[3.1979465994697404e-06,3.104698781297746e-12]],[[7.961455044489906e-07,1.9903789725097474e-13],[3.1845820177959622e-06,3.184607132026523e-12]],[[7.916964891717355e-07,2.0483836734126737e-13],[3.166785956686942e-06,3.2774145809034972e-12]],[[7.865154842042287e-07,2.110067109844269e-13],[3.146061936816915e-06,3.3761079836645136e-12]],[[7.806847469542426e-07,2.175936095401656e-13],[3.1227389878169703e-06,3.4814982414186598e-12]],[[7.742893850927959e-07,2.2464756690586228e-13],[3.0971575403711837e-06,3.594361416454142e-12]],[[7.667016220613374e-07,2.330055867149455e-13],[3.0668064882453497e-06,3.728089549508056e-12]],[[7.586538563560367e-07,2.420378564347184e-13],[3.0346154254241467e-06,3.872605654753291e-12]],[[7.50265019384505e-07,2.5178994689043446e-13],[3.00106007753802e-06,4.028638867918517e-12]],[[7.416532866632022e-07,2.622977868837682e-13],[2.966613146652809e-06,4.196764053168929e-12]],[[7.320551081212278e-07,2.747675046765655e-13],[2.9282204324849113e-06,4.3962792386737324e-12]],[[7.224763406946946e-07,2.8820192529650444e-13],[2.8899053627787784e-06,4.6112296555543204e-12]],[[7.130579749954343e-07,3.0260307272729794e-13],[2.852231899981737e-06,4.84164769420775e-12]],[[7.039304018279692e-07,3.179568488827147e-13],[2.815721607311877e-06,5.087307792204228e-12]],[[6.943597112891549e-07,3.359225509166969e-13],[2.7774388451566194e-06,5.3747586801145155e-12]],[[6.854181634454999e-07,3.54947579762798e-13],[2.7416726537819996e-06,5.6791588145685165e-12]],[[6.77215050958321e-07,3.7495394997312445e-13],[2.708860203833284e-06,5.999260437442482e-12]],[[6.698312339296244e-07,3.958470572063868e-13],[2.6793249357184977e-06,6.3335498879435176e-12]],[[6.627102950910785e-07,4.197383015311605e-13],[2.650841180364314e-06,6.715809555793414e-12]],[[6.566647522284927e-07,4.444087884730031e-13],[2.6266590089139707e-06,7.1105371684748585e-12]],[[6.516700543447752e-07,4.696821799258499e-13],[2.6066802173791007e-06,7.514911325773623e-12]],[[6.47656084588551e-07,4.953721619295227e-13],[2.590624338354204e-06,7.925951012957213e-12]],[[6.442368293489352e-07,5.239007824611702e-13],[2.576947317395741e-06,8.382409016997402e-12]],[[6.416699443075227e-07,5.524415161916127e-13],[2.5666797772300907e-06,8.83906094877648e-12]],[[6.397156423117555e-07,5.807349016300413e-13],[2.558862569247022e-06,9.291755432210474e-12]],[[6.381087878626859e-07,6.085234199237101e-13],[2.5524351514507435e-06,9.736372172349969e-12]],[[6.364142367434437e-07,6.382201129574857e-13],[2.545656946973775e-06,1.0211519911783751e-11]],[[6.344537879003179e-07,6.66651238887175e-13],[2.5378151516012715e-06,1.0666418749855747e-11]],[[6.319066502964122e-07,6.934692267378934e-13],[2.527626601185649e-06,1.1095507555805059e-11]],[[6.285050581816641e-07,7.18323893176898e-13],[2.5140202327266565e-06,1.1493183398413588e-11]],[[6.235353290272733e-07,7.430012583521739e-13],[2.494141316109093e-06,1.1888022744227672e-11]],[[6.171270442367134e-07,7.6445841676837e-13],[2.4685081769468534e-06,1.2231338986276977e-11]],[[6.092369278788469e-07,7.823329333040189e-13],[2.4369477115153877e-06,1.2517333144124345e-11]],[[5.999435570254017e-07,7.963478798664975e-13],[2.3997742281016067e-06,1.2741574342949531e-11]],[[5.883369766598452e-07,8.070906168389228e-13],[2.3533479066393806e-06,1.2913460545309629e-11]],[[5.757186302718847e-07,8.127864380847677e-13],[2.302874521087539e-06,1.3004596211453229e-11]],[[5.627021678681447e-07,8.133685015301987e-13],[2.2508086714725787e-06,1.3013911818383089e-11]],[[5.500516864845592e-07,8.088438184576561e-13],[2.2002067459382367e-06,1.2941519481472372e-11]],[[5.37593067046826e-07,7.981155227536448e-13],[2.150372268187304e-06,1.276986949425498e-11]],[[5.278444225150074e-07,7.81814009378274e-13],[2.1113776900600296e-06,1.2509047748520702e-11]],[[5.21928010896649e-07,7.608141233992383e-13],[2.087712043586596e-06,1.2173051560258478e-11]],[[5.207180626507715e-07,7.364444647493549e-13],[2.082872250603086e-06,1.1783138298569812e-11]],[[5.253912983496523e-07,7.078045877506549e-13],[2.1015651933986092e-06,1.1324900557910578e-11]],[[5.363154547149754e-07,6.799723996463899e-13],[2.1452618188599017e-06,1.0879584341211482e-11]],[[5.527608430317683e-07,6.562066009532713e-13],[2.211043372127073e-06,1.0499328537206984e-11]],[[5.734347681701268e-07,6.40136363147388e-13],[2.293739072680507e-06,1.024219972726007e-11]],[[5.991324121416735e-07,6.355357575903303e-13],[2.396529648566694e-06,1.0168582507392821e-11]],[[6.256953598021394e-07,6.47812996725253e-13],[2.5027814392085574e-06,1.0365009632152089e-11]],[[6.509865177108178e-07,6.777531526291821e-13],[2.603946070843271e-06,1.0844043640386767e-11]],[[6.731787639993047e-07,7.236491668695399e-13],[2.692715055997219e-06,1.1578372842474438e-11]],[[6.923081212300928e-07,7.885879999580446e-13],[2.7692324849203714e-06,1.2617389040978677e-11]],[[7.04592009259441e-07,8.632051894860444e-13],[2.818368037037764e-06,1.3811262052393357e-11]],[[7.093056815122318e-07,9.415683878878066e-13],[2.8372227260489274e-06,1.5065074262881397e-11]],[[7.063426871442071e-07,1.0181460001300079e-12],[2.8253707485768284e-06,1.6290319819982244e-11]],[[6.948073572836298e-07,1.094897616315266e-12],[2.7792294291345193e-06,1.751835242342557e-11]],[[6.760272997158131e-07,1.1591852361106103e-12],[2.7041091988632526e-06,1.8546963190238084e-11]],[[6.522419273986383e-07,1.2074637786338631e-12],[2.608967709594553e-06,1.9319430167694657e-11]],[[6.263263921997894e-07,1.2372409384629554e-12],[2.5053055687991576e-06,1.9795875746100662e-11]],[[5.991729193895454e-07,1.24712377364483e-12],[2.3966916775581816e-06,1.9954013075195334e-11]],[[5.774528414640994e-07,1.2334235298688721e-12],[2.3098113658563977e-06,1.9734819714531912e-11]],[[5.643809814766427e-07,1.1990124305650098e-12],[2.2575239259065707e-06,1.9184249809062923e-11]],[[5.614878469964019e-07,1.1493386490647086e-12],[2.2459513879856077e-06,1.8389472644306504e-11]],[[5.693175012596573e-07,1.0867101289111694e-12],[2.277270005038629e-06,1.7387413298498e-11]],[[5.853905780671624e-07,1.0297475739371282e-12],[2.3415623122686495e-06,1.647600120928945e-11]],[[6.050217168879049e-07,9.952920903539434e-13],[2.4200868675516194e-06,1.592469486204865e-11]],[[6.237522800113778e-07,9.980544759327533e-13],[2.4950091200455114e-06,1.596887130537046e-11]],[[6.394469155044257e-07,1.0504250118984438e-12],[2.557787662017703e-06,1.680678050875473e-11]],[[6.477736242635703e-07,1.1446189727869536e-12],[2.591094497054281e-06,1.8313875875764756e-11]],[[6.484294445989785e-07,1.2591950889237187e-12],[2.593717778395914e-06,2.014709831251548e-11]],[[6.427294967214223e-07,1.3708818584237088e-12],[2.570917986885689e-06,2.193410118373416e-11]],[[6.319209572399232e-07,1.4674919851821484e-12],[2.5276838289596927e-06,2.347988617266749e-11]],[[6.197879199754078e-07,1.5198277031076534e-12],[2.479151679901631e-06,2.4317282675313168e-11]],[[6.093281728137059e-07,1.5204358005811155e-12],[2.4373126912548234e-06,2.4327033939066676e-11]],[[6.024069148470143e-07,1.4726906240922689e-12],[2.4096276593880574e-06,2.3563124197690128e-11]],[[5.995780789154582e-07,1.3826227032153275e-12],[2.398312315661833e-06,2.212203605315758e-11]],[[6.011756589675896e-07,1.289367943483947e-12],[2.4047026358703585e-06,2.0629938232323136e-11]],[[6.058034698589226e-07,1.2411542001532667e-12],[2.4232138794356904e-06,1.985848116965018e-11]],[[6.11907211122726e-07,1.274541991128972e-12],[2.447628844490904e-06,2.0392651206604128e-11]],[[6.187292226711964e-07,1.3998224796518269e-12],[2.4749168906847858e-06,2.2397126293317725e-11]],[[6.241817667669115e-07,1.5635007278223483e-12],[2.496727067067646e-06,2.5015995397296095e-11]],[[6.267790419208839e-07,1.7015728129386307e-12],[2.5071161676835357e-06,2.7225183854200145e-11]],[[6.252081827667265e-07,1.7691670750863672e-12],[2.500832731066906e-06,2.830673063708468e-11]],[[6.182238999471907e-07,1.7421771896734227e-12],[2.472895599788763e-06,2.7874922997638598e-11]],[[6.077325625159013e-07,1.6297067365677388e-12],[2.430930250063605e-06,2.607539831625111e-11]],[[5.985344204167118e-07,1.5010050142585089e-12],[2.3941376816668473e-06,2.4016135880722395e-11]],[[5.960708451473159e-07,1.4561720305778566e-12],[2.3842833805892635e-06,2.3298749827252724e-11]],[[6.0368550633012e-07,1.5679903942717103e-12],[2.41474202532048e-06,2.508780533831028e-11]],[[6.174156662465364e-07,1.7765344232376437e-12],[2.4696626649861457e-06,2.8424528555677734e-11]],[[6.275186790209729e-07,1.948241487354003e-12],[2.5100747160838915e-06,3.1171895222874493e-11]],[[6.262150240081851e-07,1.9944492337854734e-12],[2.5048600960327404e-06,3.191127321798018e-11]],[[6.115817087193397e-07,1.8875996479052e-12],[2.4463268348773588e-06,3.020170351210935e-11]],[[5.943599264485254e-07,1.7137297551449928e-12],[2.3774397057941017e-06,2.741974460036531e-11]],[[5.897719246524742e-07,1.65818333479858e-12],[2.359087698609897e-06,2.6530918612046523e-11]],[[6.023422874812467e-07,1.8152287107528677e-12],[2.4093691499249866e-06,2.9043607852742043e-11]],[[6.219176273240613e-07,2.076094330875454e-12],[2.487670509296245e-06,3.321750701522875e-11]],[[6.270055672021018e-07,2.2020937389587735e-12],[2.5080222688084072e-06,3.52335792572157e-11]],[[6.115647530239211e-07,2.1085555330438685e-12],[2.4462590120956844e-06,3.373701080286349e-11]],[[5.908650882185447e-07,1.906452764821303e-12],[2.3634603528741787e-06,3.0503320860944027e-11]],[[5.882641358162308e-07,1.8601006799992334e-12],[2.353056543264923e-06,2.976157449654382e-11]],[[6.090221513806371e-07,2.1094855691204022e-12],[2.4360886055225485e-06,3.375171754109586e-11]],[[6.252637534130412e-07,2.359492233202908e-12],[2.501055013652165e-06,3.7751915396839866e-11]],[[6.161089912678043e-07,2.3576843778888518e-12],[2.4644359650712172e-06,3.772307475516657e-11]],[[5.904034793241244e-07,2.1180781043750224e-12],[2.3616139172964975e-06,3.388934729846898e-11]],[[5.863477329010441e-07,2.0353796647590803e-12],[2.3453909316041766e-06,3.256603461521809e-11]],[[6.094085058231821e-07,2.3152613087323748e-12],[2.4376340232927283e-06,3.7044124210441654e-11]],[[6.2268505057487e-07,2.5671638371698135e-12],[2.49074020229948e-06,4.1074682778507446e-11]],[[6.03522405384094e-07,2.4655803482340105e-12],[2.414089621536376e-06,3.944943020506764e-11]],[[5.835557089006823e-07,2.2083368958963914e-12],[2.334222835602729e-06,3.5333425299284326e-11]],[[5.989157771632307e-07,2.349757713518512e-12],[2.395663108652923e-06,3.759604028997219e-11]],[[6.192838897547106e-07,2.6996193491817073e-12],[2.4771355590188426e-06,4.319392847570858e-11]],[[6.039173985077951e-07,2.69493879531107e-12],[2.4156695940311806e-06,4.31191729411741e-11]],[[5.813677778319284e-07,2.4039226488804995e-12],[2.3254711113277136e-06,3.8462813424464575e-11]],[[5.989834717056462e-07,2.5445794154151667e-12],[2.3959338868225847e-06,4.071318188897657e-11]],[[6.174466343151534e-07,2.910756004374859e-12],[2.4697865372606136e-06,4.657214061846317e-11]],[[5.949144361719422e-07,2.8162828680729523e-12],[2.3796577446877686e-06,4.50606912277477e-11]],[[5.844794194566146e-07,2.5796680002458634e-12],[2.3379176778264583e-06,4.1274669785518224e-11]],[[6.118385621971066e-07,2.9283485381560606e-12],[2.4473542487884264e-06,4.6853522280656264e-11]],[[6.068744904422663e-07,3.1480158836805466e-12],[2.427497961769065e-06,5.036840057656817e-11]],[[5.76129069964442e-07,2.8539126014076455e-12],[2.304516279857768e-06,4.566269199833298e-11]],[[6.002928330996482e-07,3.026771527076766e-12],[2.4011713323985927e-06,4.842826556402644e-11]],[[6.133259149935438e-07,3.4088264225156374e-12],[2.4533036599741753e-06,5.4541348154191115e-11]],[[5.803469798620201e-07,3.231059898114175e-12],[2.3213879194480802e-06,5.1697103366869214e-11]],[[5.927134292925489e-07,3.3641063086954908e-12],[2.3708537171701958e-06,5.382564953907765e-11]],[[6.099833088186013e-07,3.778356502562499e-12],[2.4399332352744053e-06,6.045385993742123e-11]],[[5.819467562877335e-07,3.6533738613367236e-12],[2.327787025150934e-06,5.845410431208071e-11]],[[5.95710394791414e-07,3.975564032508793e-12],[2.382841579165656e-06,6.360901226969699e-11]],[[5.992994535043666e-07,4.358781411791039e-12],[2.3971978140174663e-06,6.974073405489653e-11]],[[5.802579031343566e-07,4.2657734154650784e-12],[2.3210316125374265e-06,6.82524330299851e-11]],[[6.038966827275894e-07,4.814884571085354e-12],[2.4155867309103577e-06,7.703823015385867e-11]],[[5.868872598265227e-07,5.004640500235937e-12],[2.3475490393060907e-06,8.007446922530127e-11]],[[5.878485039705662e-07,5.1787857300288594e-12],[2.351394015882265e-06,8.286060180996803e-11]],[[5.978432771693943e-07,5.5878889558789145e-12],[2.391373108677577e-06,8.940644778391868e-11]],[[5.825711826646743e-07,5.645932452263101e-12],[2.330284730658697e-06,9.033494101521476e-11]],[[5.944907569847871e-07,6.127470653909259e-12],[2.3779630279391484e-06,9.803969855745029e-11]],[[5.848347293617883e-07,6.104410543858943e-12],[2.339338917447153e-06,9.767070113470665e-11]],[[5.92431255029702e-07,6.498839062854765e-12],[2.369725020118808e-06,1.0398151188337744e-10]],[[5.823777904722312e-07,6.575187077011705e-12],[2.3295111618889247e-06,1.0520315583561207e-10]],[[5.925594632437119e-07,6.8273574138536865e-12],[2.3702378529748475e-06,1.0923780727463142e-10]],[[5.809472070103768e-07,6.857217081016022e-12],[2.3237888280415074e-06,1.0971565910333064e-10]],[[5.912092726394096e-07,7.178634199245551e-12],[2.3648370905576385e-06,1.1485823300301878e-10]],[[5.797711782702735e-07,7.117049023619337e-12],[2.319084713081094e-06,1.1387300086670678e-10]],[[5.917224017495161e-07,7.413761185069285e-12],[2.3668896069980644e-06,1.1862030421495265e-10]],[[5.7920771348481e-07,7.315019324342429e-12],[2.31683085393924e-06,1.170404779013921e-10]],[[5.83791477441058e-07,7.688966859688393e-12],[2.335165909764232e-06,1.2302373157398672e-10]],[[5.843254492241494e-07,7.50243121177877e-12],[2.3373017968965977e-06,1.200390218943187e-10]],[[5.769183781716836e-07,7.830487211427961e-12],[2.3076735126867345e-06,1.2528815319496515e-10]],[[5.871925663831232e-07,7.79107814129327e-12],[2.3487702655324927e-06,1.2465740074180082e-10]],[[5.740966102081476e-07,7.854039917498377e-12],[2.2963864408325903e-06,1.2566495359759089e-10]],[[5.787318152321736e-07,8.040027544926903e-12],[2.3149272609286944e-06,1.2864082169391154e-10]],[[5.800183509034478e-07,7.799229957313196e-12],[2.320073403613791e-06,1.2478787973934007e-10]],[[5.534099061246945e-07,7.876433483909945e-12],[2.213639624498778e-06,1.2602342172476081e-10]],[[5.688146934256977e-07,7.96285736296607e-12],[2.2752587737027908e-06,1.2740625622086752e-10]],[[5.534104083865107e-07,7.97458168051862e-12],[2.2136416335460428e-06,1.2759349007863443e-10]],[[5.539560554476669e-07,7.741922763614565e-12],[2.2158242217906677e-06,1.23871349991563e-10]],[[5.339315338697157e-07,7.899626050293957e-12],[2.1357261354788626e-06,1.2639463227199172e-10]],[[5.514521854520766e-07,7.680477160831233e-12],[2.2058087418083066e-06,1.2288819322960035e-10]],[[5.310201637348349e-07,8.107554311089899e-12],[2.1240806549393397e-06,1.297211123394134e-10]],[[5.380304877521781e-07,7.906836546688073e-12],[2.1521219510087124e-06,1.265101161305746e-10]],[[5.314656605051957e-07,8.200538662769445e-12],[2.125862642020783e-06,1.3120944437170198e-10]],[[5.367529006066022e-07,8.415888880608339e-12],[2.147011602426409e-06,1.3465505123504037e-10]],[[5.330517693948963e-07,8.537070260130942e-12],[2.132207077579585e-06,1.3659359732899648e-10]],[[5.272869352347129e-07,8.439638899123266e-12],[2.1091477409388515e-06,1.3503479720508836e-10]],[[5.367469451454314e-07,8.736171017250765e-12],[2.146987780581726e-06,1.3977965126529755e-10]],[[5.464618892064165e-07,9.144482361034119e-12],[2.185847556825666e-06,1.46312536532923e-10]],[[5.427435660301955e-07,9.225389357230765e-12],[2.170974264120782e-06,1.4760685102233095e-10]],[[5.307709894743017e-07,9.173712369016923e-12],[2.1230839578972067e-06,1.4678022390363158e-10]],[[5.229643698743955e-07,9.372575541976591e-12],[2.091857479497582e-06,1.4996232161601113e-10]],[[5.21508945490781e-07,9.6143727116203e-12],[2.086035781963124e-06,1.5383136606359902e-10]],[[5.266265202416846e-07,9.943128227502616e-12],[2.1065060809667383e-06,1.5909154914402308e-10]],[[5.324934528428149e-07,1.0287434230139805e-11],[2.1299738113712595e-06,1.6460046386483258e-10]],[[5.364275151946417e-07,1.0583923892829028e-11],[2.145710060778567e-06,1.693442635302841e-10]],[[5.396761282198509e-07,1.0920696744598625e-11],[2.1587045128794036e-06,1.747326152873349e-10]],[[5.410816641494171e-07,1.128524490402799e-11],[2.1643266565976685e-06,1.8056546742313158e-10]],[[5.411779002677956e-07,1.1615065370524457e-11],[2.1647116010711824e-06,1.8584280726030087e-10]],[[5.387316101791532e-07,1.1748560707255163e-11],[2.154926440716613e-06,1.8797909073016645e-10]],[[5.403860140386574e-07,1.1798294184629359e-11],[2.16154405615463e-06,1.8877468314754644e-10]],[[5.41834091338372e-07,1.2118788924863474e-11],[2.167336365353488e-06,1.9390224699187397e-10]],[[5.406422107392391e-07,1.258762849111842e-11],[2.1625688429569563e-06,2.014037768874087e-10]],[[5.373540346240562e-07,1.2875835169565072e-11],[2.149416138496225e-06,2.060157893446433e-10]],[[5.404594652334864e-07,1.3009991492973605e-11],[2.1618378609339456e-06,2.0816217875246479e-10]],[[5.428051238183779e-07,1.3532716624931696e-11],[2.1712204952735116e-06,2.1652570846536442e-10]],[[5.432899967953608e-07,1.3722891431750645e-11],[2.1731599871814434e-06,2.195689519323421e-10]],[[5.48453020382194e-07,1.4112419514652331e-11],[2.193812081528776e-06,2.2580124114411856e-10]],[[5.45733399209791e-07,1.4342527656063931e-11],[2.182933596839164e-06,2.2948365803555007e-10]],[[5.50271213308851e-07,1.4726261441805974e-11],[2.201084853235404e-06,2.356225850119318e-10]],[[5.473222133286296e-07,1.519670309743724e-11],[2.1892888533145182e-06,2.4315090670804936e-10]],[[5.547102862031917e-07,1.5438569159938624e-11],[2.2188411448127667e-06,2.4702018205159674e-10]],[[5.509075891628171e-07,1.556755453310127e-11],[2.2036303566512683e-06,2.490844714957138e-10]],[[5.463797706819356e-07,1.6255492421022934e-11],[2.1855190827277424e-06,2.600919812660478e-10]],[[5.439189103489107e-07,1.6507167504658568e-11],[2.175675641395643e-06,2.6411822658842874e-10]],[[5.41994250751794e-07,1.658793847402836e-11],[2.167977003007176e-06,2.6541103234329613e-10]],[[5.424148558514705e-07,1.7010420636308374e-11],[2.169659423405882e-06,2.721719977645263e-10]],[[5.452186345188456e-07,1.770206249306455e-11],[2.1808745380753825e-06,2.83238062994777e-10]],[[5.476470252596704e-07,1.810720899948852e-11],[2.1905881010386816e-06,2.8972010254065045e-10]],[[5.520273646758209e-07,1.852304522276703e-11],[2.2081094587032837e-06,2.9637374868973235e-10]],[[5.547070814177089e-07,1.8795122403404525e-11],[2.2188283256708357e-06,3.0072710777241063e-10]],[[5.531118161730997e-07,1.912495254170755e-11],[2.2124472646923987e-06,3.060046630385585e-10]],[[5.494583816201913e-07,1.9606132220380913e-11],[2.197833526480765e-06,3.1370383166763e-10]],[[5.465387410302417e-07,2.0182914753594128e-11],[2.186154964120967e-06,3.229335249780475e-10]],[[5.475304693781077e-07,2.0459671145868248e-11],[2.190121877512431e-06,3.2736269174781664e-10]],[[5.502745386717876e-07,2.06136952581926e-11],[2.2010981546871502e-06,3.298271579968665e-10]],[[5.505521956311918e-07,2.0970503856285395e-11],[2.202208782524767e-06,3.355354490760108e-10]],[[5.456269583178735e-07,2.1797483538027182e-11],[2.182507833271494e-06,3.487674972300151e-10]],[[5.411121175229481e-07,2.2091323147326146e-11],[2.1644484700917924e-06,3.5347021799057736e-10]],[[5.3734495191454e-07,2.255213015814717e-11],[2.14937980765816e-06,3.608423125006232e-10]],[[5.378074326534409e-07,2.2969792495121265e-11],[2.1512297306137638e-06,3.6752671302109955e-10]],[[5.399425838193876e-07,2.3349431920580086e-11],[2.1597703352775504e-06,3.7360008474951704e-10]],[[5.424561769542199e-07,2.374987797989757e-11],[2.1698247078168798e-06,3.800083601414633e-10]],[[5.423214086101149e-07,2.449144799373475e-11],[2.1692856344404596e-06,3.918740504182192e-10]],[[5.445651882778707e-07,2.4926106716514405e-11],[2.178260753111483e-06,3.988283074142092e-10]],[[5.481036154771615e-07,2.5322565996185225e-11],[2.192414461908646e-06,4.0517251790094474e-10]],[[5.496880389057598e-07,2.570475483670645e-11],[2.198752155623039e-06,4.1128827934608066e-10]],[[5.472777795335338e-07,2.6243993020621072e-11],[2.189111118134135e-06,4.1991678558303405e-10]],[[5.418810616968733e-07,2.6870785933490176e-11],[2.1675242467874934e-06,4.299460006862304e-10]],[[5.345347681480956e-07,2.752302199611747e-11],[2.1381390725923824e-06,4.4038196803043025e-10]],[[5.296439110526609e-07,2.814623163112884e-11],[2.1185756442106436e-06,4.503540538528388e-10]],[[5.296905412187035e-07,2.86326707763797e-11],[2.118762164874814e-06,4.5813828257046476e-10]],[[5.320044798434717e-07,2.9037054928458978e-11],[2.128017919373887e-06,4.6460942432616816e-10]],[[5.327984785583202e-07,2.958419996249516e-11],[2.1311939142332807e-06,4.733635017335359e-10]],[[5.293692455631862e-07,3.028149151917377e-11],[2.1174769822527447e-06,4.845213595020048e-10]],[[5.238270567354419e-07,3.0976502374870495e-11],[2.0953082269417677e-06,4.956416774752564e-10]],[[5.186507981928357e-07,3.156074829061396e-11],[2.0746031927713427e-06,5.049912281425236e-10]],[[5.154717826191926e-07,3.210183909466795e-11],[2.0618871304767705e-06,5.136496173945974e-10]],[[5.157467050114073e-07,3.252312376567491e-11],[2.0629868200456293e-06,5.203908211856703e-10]],[[5.17458388364298e-07,3.297930781808159e-11],[2.069833553457192e-06,5.276900564272568e-10]],[[5.185721852825393e-07,3.356687969365348e-11],[2.074288741130157e-06,5.370914945907328e-10]],[[5.186301948657105e-07,3.4346845208697925e-11],[2.074520779462842e-06,5.495716213609516e-10]],[[5.185845821151287e-07,3.509868782708888e-11],[2.0743383284605148e-06,5.616019197939187e-10]],[[5.193067230588861e-07,3.577948368463112e-11],[2.0772268922355445e-06,5.724953737216611e-10]],[[5.211217401333042e-07,3.637139080108444e-11],[2.084486960533217e-06,5.81966591681992e-10]],[[5.233482413587115e-07,3.6937725545977554e-11],[2.093392965434846e-06,5.910284529581629e-10]],[[5.232738447937464e-07,3.755819342944675e-11],[2.0930953791749858e-06,6.009561471441287e-10]],[[5.192899562530564e-07,3.8260159035192445e-11],[2.0771598250122257e-06,6.121874258968405e-10]],[[5.11531040159422e-07,3.904081314035433e-11],[2.046124160637688e-06,6.246778743472758e-10]],[[5.019140856949386e-07,3.993003504982881e-11],[2.0076563427797545e-06,6.389056925507967e-10]],[[4.943891756965256e-07,4.0748642580354686e-11],[1.9775567027861022e-06,6.520038559026287e-10]],[[4.897293432736278e-07,4.1480850635256604e-11],[1.9589173730945113e-06,6.637195672307133e-10]],[[4.880182101837708e-07,4.2126388469023876e-11],[1.952072840735083e-06,6.740483353669335e-10]],[[4.887764830461617e-07,4.2798014263986195e-11],[1.955105932184647e-06,6.847940676014175e-10]],[[4.898550656163562e-07,4.353550841514893e-11],[1.959420262465425e-06,6.965933093907764e-10]],[[4.890800960182989e-07,4.438522012914821e-11],[1.9563203840731956e-06,7.101879116137561e-10]],[[4.859273045235279e-07,4.529461488400973e-11],[1.9437092180941116e-06,7.247375165073518e-10]],[[4.801488644607305e-07,4.6294501087433666e-11],[1.920595457842922e-06,7.407351617193443e-10]],[[4.7368412134619365e-07,4.720208959002948e-11],[1.8947364853847746e-06,7.55256294247137e-10]],[[4.688159792184297e-07,4.7960875905290395e-11],[1.8752639168737188e-06,7.6739660374813e-10]],[[4.663660232387279e-07,4.861280291919873e-11],[1.8654640929549116e-06,7.778268604196196e-10]],[[4.65661747231232e-07,4.9299533942990915e-11],[1.862646988924928e-06,7.888134962960531e-10]],[[4.6606854289109644e-07,4.9997170952721274e-11],[1.8642741715643858e-06,7.999742774910754e-10]],[[4.668321279132238e-07,5.072793246202822e-11],[1.8673285116528952e-06,8.116647753837745e-10]],[[4.670084494337321e-07,5.1535558949127726e-11],[1.8680337977349284e-06,8.245849682143353e-10]],[[4.6587607239413923e-07,5.252854158546271e-11],[1.863504289576557e-06,8.404708268358448e-10]],[[4.640703473277312e-07,5.3557667354628935e-11],[1.8562813893109249e-06,8.569353309777397e-10]],[[4.6271808585411657e-07,5.453724175447651e-11],[1.8508723434164663e-06,8.726072144579668e-10]],[[4.6220360970605343e-07,5.5432914658653056e-11],[1.8488144388242137e-06,8.869366688189826e-10]],[[4.624726208086771e-07,5.6309705780104964e-11],[1.8498904832347083e-06,9.009637031918863e-10]],[[4.632431423805206e-07,5.707509887397435e-11],[1.8529725695220823e-06,9.132080309830482e-10]],[[4.6375052182216924e-07,5.777446938709808e-11],[1.855002087288677e-06,9.243955454768712e-10]],[[4.630997097597743e-07,5.848140516049324e-11],[1.852398839039097e-06,9.357037634400934e-10]],[[4.606030994431101e-07,5.931605516532938e-11],[1.8424123977724404e-06,9.490550807543788e-10]],[[4.56406111410803e-07,6.019868434838353e-11],[1.825624445643212e-06,9.63174264612891e-10]],[[4.5062537669614315e-07,6.110115748031894e-11],[1.8025015067845726e-06,9.77611223592265e-10]],[[4.432409959678957e-07,6.200400089154647e-11],[1.7729639838715828e-06,9.920544234786739e-10]],[[4.3387889484385856e-07,6.296609532358724e-11],[1.7355155793754342e-06,1.0074458445457224e-09]],[[4.2503897170710705e-07,6.384037524324218e-11],[1.7001558868284282e-06,1.0214325988436322e-09]],[[4.1861806396134416e-07,6.459619112086098e-11],[1.6744722558453766e-06,1.0335239541251282e-09]],[[4.1508908750132e-07,6.526374545106517e-11],[1.66035635000528e-06,1.044202843124615e-09]],[[4.1363540715192373e-07,6.595804373396493e-11],[1.654541628607695e-06,1.0553090634627616e-09]],[[4.1354934931303846e-07,6.664238786186716e-11],[1.6541973972521538e-06,1.0662557691751034e-09]],[[4.14030742435759e-07,6.731841211258856e-11],[1.656122969743036e-06,1.077069210525279e-09]],[[4.1450016249747713e-07,6.798745911602945e-11],[1.6580006499899085e-06,1.087770919677511e-09]],[[4.1430497825153136e-07,6.873075623609275e-11],[1.6572199130061254e-06,1.0996603719908603e-09]],[[4.1278155075536247e-07,6.948835062089473e-11],[1.6511262030214499e-06,1.1117789587121031e-09]],[[4.098665985451101e-07,7.023402697652874e-11],[1.6394663941804405e-06,1.1237075210770677e-09]],[[4.059667400447852e-07,7.09239544559942e-11],[1.6238669601791407e-06,1.134744786974802e-09]],[[4.0107878010132024e-07,7.158368281220409e-11],[1.604315120405281e-06,1.1452992906840551e-09]],[[3.9592566430547425e-07,7.212509260655541e-11],[1.583702657221897e-06,1.1539610826360047e-09]],[[3.907966592202419e-07,7.253868642021794e-11],[1.5631866368809676e-06,1.1605780649466507e-09]],[[3.8612843285317267e-07,7.281167121848162e-11],[1.5445137314126907e-06,1.1649454039875478e-09]],[[3.8212214850200445e-07,7.294971385946073e-11],[1.5284885940080178e-06,1.1671534349044695e-09]],[[3.79568861079694e-07,7.296435343881335e-11],[1.518275444318776e-06,1.1673864099758107e-09]],[[3.7814423768582054e-07,7.294764307385577e-11],[1.5125769507432822e-06,1.1671169577562599e-09]],[[3.772977976412998e-07,7.298580734638006e-11],[1.5091911905651992e-06,1.1677248007553791e-09]],[[3.766287427602076e-07,7.313419762878485e-11],[1.5065149710408305e-06,1.1700955479856727e-09]],[[3.7609613436064243e-07,7.338176181419994e-11],[1.5043845374425697e-06,1.1740529461968405e-09]],[[3.75635906125674e-07,7.36965543218802e-11],[1.502543624502696e-06,1.1790860206752746e-09]],[[3.7515850744332764e-07,7.405401233427856e-11],[1.5006340297733105e-06,1.1848018611425239e-09]],[[3.744543495045695e-07,7.448077414489276e-11],[1.497817398018278e-06,1.191626546212656e-09]],[[3.7336738350057153e-07,7.492567707275165e-11],[1.4934695340022861e-06,1.198742208722201e-09]],[[3.718420881072993e-07,7.535129195233228e-11],[1.4873683524291972e-06,1.2055503947689044e-09]],[[3.7010572231073564e-07,7.56981973778962e-11],[1.4804228892429426e-06,1.2111005512329132e-09]],[[3.68390666975011e-07,7.5925667866773e-11],[1.473562667900044e-06,1.2147410458379582e-09]],[[3.671651263007721e-07,7.596838981213786e-11],[1.4686605052030884e-06,1.2154264730523715e-09]],[[3.6637838770058127e-07,7.584704906775152e-11],[1.465513550802325e-06,1.213487345284685e-09]],[[3.657977917683369e-07,7.559430018355817e-11],[1.4631911670733476e-06,1.2094458522910414e-09]],[[3.651429111468849e-07,7.518727020416298e-11],[1.4605716445875396e-06,1.2029361071688468e-09]],[[3.6430034171197293e-07,7.465087294364376e-11],[1.4572013668478917e-06,1.1943562865101198e-09]],[[3.631538799683191e-07,7.398742577498451e-11],[1.4526155198732763e-06,1.1837432102199427e-09]],[[3.615931807973848e-07,7.32146729663706e-11],[1.4463727231895392e-06,1.171380475438112e-09]],[[3.5926147078868306e-07,7.228972949059333e-11],[1.4370458831547322e-06,1.1565816177050742e-09]],[[3.561986132584291e-07,7.136649941966134e-11],[1.4247944530337164e-06,1.1418088111986698e-09]],[[3.524575060687199e-07,7.052168755097483e-11],[1.4098300242748797e-06,1.1282895368132313e-09]],[[3.4824309200043844e-07,6.980156055871403e-11],[1.3929723680017538e-06,1.116764429487354e-09]],[[3.4337023229034217e-07,6.917017360832679e-11],[1.3734809291613687e-06,1.1066583170728495e-09]],[[3.385207065753057e-07,6.870520490507494e-11],[1.3540828263012228e-06,1.0992145584354017e-09]],[[3.338484703377419e-07,6.83998534319404e-11],[1.3353938813509676e-06,1.0943244358218211e-09]],[[3.294148194115697e-07,6.824817221720543e-11],[1.3176592776462788e-06,1.0918928555071445e-09]],[[3.2481407929143554e-07,6.825282605292915e-11],[1.2992563171657421e-06,1.0919620409126096e-09]],[[3.2047719241657726e-07,6.842992347896416e-11],[1.281908769666309e-06,1.0947903767937894e-09]],[[3.164445753216245e-07,6.876109104477798e-11],[1.265778301286498e-06,1.1000842159777652e-09]],[[3.129504766376517e-07,6.920380898885303e-11],[1.2518019065506067e-06,1.1071636184116103e-09]],[[3.102331345612641e-07,6.974147473707777e-11],[1.2409325382450563e-06,1.1157628907977319e-09]],[[3.092263006511627e-07,7.024717005097073e-11],[1.2369052026046509e-06,1.123851661421535e-09]],[[3.101133134783272e-07,7.067141029416388e-11],[1.2404532539133088e-06,1.130637756005368e-09]],[[3.126132209268394e-07,7.101348219852564e-11],[1.2504528837073576e-06,1.136109426898881e-09]],[[3.166049167261509e-07,7.132429371727122e-11],[1.2664196669046037e-06,1.141081079536152e-09]],[[3.213244062806467e-07,7.158748038744235e-11],[1.2852976251225868e-06,1.1452913483141601e-09]],[[3.2648942035098686e-07,7.179512844755907e-11],[1.3059576814039475e-06,1.1486139150869433e-09]],[[3.3202952922558915e-07,7.192193435943849e-11],[1.3281181169023566e-06,1.1506439987080273e-09]],[[3.384866783989568e-07,7.194234447374232e-11],[1.3539467135958271e-06,1.1509728956633633e-09]],[[3.451183125712641e-07,7.182435238449324e-11],[1.3804732502850563e-06,1.1490882790695411e-09]],[[3.5164478772995064e-07,7.156043918063912e-11],[1.4065791509198026e-06,1.1448697165616821e-09]],[[3.5782931822298183e-07,7.114336565119249e-11],[1.4313172728919273e-06,1.1382011505806132e-09]],[[3.640669485501449e-07,7.05085740004986e-11],[1.4562677942005795e-06,1.128049682314656e-09]],[[3.6958989174356686e-07,6.971977410264067e-11],[1.4783595669742674e-06,1.115433488201747e-09]],[[3.742817181494237e-07,6.884072459805864e-11],[1.4971268725976947e-06,1.101372124762658e-09]],[[3.7801984024560964e-07,6.794752741374082e-11],[1.5120793609824386e-06,1.0870830568864015e-09]],[[3.809320006252195e-07,6.70174568037093e-11],[1.523728002500878e-06,1.072202931955762e-09]],[[3.82587310508001e-07,6.617299587066263e-11],[1.530349242032004e-06,1.058691612769503e-09]],[[3.831091968917798e-07,6.540790751018344e-11],[1.5324367875671191e-06,1.0464494768916155e-09]],[[3.8269046327890527e-07,6.470679394827425e-11],[1.530761853115621e-06,1.0352300097714428e-09]],[[3.813746479465448e-07,6.400612389225133e-11],[1.5254985917861793e-06,1.0240161224935015e-09]],[[3.7936150019854105e-07,6.339478551789336e-11],[1.5174460007941642e-06,1.014230111156204e-09]],[[3.7679232651294404e-07,6.288818236455243e-11],[1.5071693060517761e-06,1.0061188357585578e-09]],[[3.7376559029400866e-07,6.248600758283099e-11],[1.4950623611760347e-06,9.996779835355036e-10]],[[3.700013376937802e-07,6.214791849168409e-11],[1.4800053507751209e-06,9.942618994543005e-10]],[[3.65885321336238e-07,6.190713723501903e-11],[1.463541285344952e-06,9.904028294346756e-10]],[[3.6153154433510717e-07,6.177556815905104e-11],[1.4461261773404287e-06,9.882910258836674e-10]],[[3.570704110781364e-07,6.178676047095883e-11],[1.4282816443125457e-06,9.88463181900728e-10]],[[3.522126064367719e-07,6.200080483302635e-11],[1.4088504257470875e-06,9.918804296194857e-10]],[[3.47607628288751e-07,6.242785199824632e-11],[1.390430513155004e-06,9.987068166475442e-10]],[[3.43431728773068e-07,6.302080204324343e-11],[1.373726915092272e-06,1.0081896656818297e-09]],[[3.3979649568882943e-07,6.370820998899808e-11],[1.3591859827553177e-06,1.0191861570032642e-09]],[[3.3645766233820715e-07,6.450949903440125e-11],[1.3458306493528286e-06,1.0320065718745435e-09]],[[3.337769729364113e-07,6.534903913670785e-11],[1.3351078917456453e-06,1.0454397091187605e-09]],[[3.3170314365166327e-07,6.628049671764411e-11],[1.326812574606653e-06,1.0603427998497916e-09]],[[3.302345003034374e-07,6.738081755077478e-11],[1.3209380012137496e-06,1.0779463218564507e-09]],[[3.2940356016184255e-07,6.884223891789078e-11],[1.3176142406473702e-06,1.1013261911868422e-09]],[[3.295410313774952e-07,7.054034504605409e-11],[1.3181641255099809e-06,1.1284933508634344e-09]],[[3.30755518643701e-07,7.236615091121286e-11],[1.323022074574804e-06,1.1577055730207813e-09]],[[3.3302486074018684e-07,7.417767001525355e-11],[1.3320994429607473e-06,1.1866917280677233e-09]],[[3.3652209777358305e-07,7.602092134077685e-11],[1.3460883910943322e-06,1.216188055354436e-09]],[[3.406818985770409e-07,7.765283358852424e-11],[1.3627275943081635e-06,1.24230351806836e-09]],[[3.450916333694333e-07,7.911790581383664e-11],[1.3803665334777331e-06,1.2657480162979939e-09]],[[3.4945931456524383e-07,8.052040597022165e-11],[1.3978372582609753e-06,1.2881885476972022e-09]],[[3.541069632749929e-07,8.211186288479574e-11],[1.4164278530999715e-06,1.3136493619974058e-09]],[[3.5871146055339946e-07,8.38062066679589e-11],[1.4348458422135979e-06,1.3407551216209566e-09]],[[3.6354169313519047e-07,8.554824917881604e-11],[1.4541667725407619e-06,1.3686257625105231e-09]],[[3.6885088010144674e-07,8.719635056695337e-11],[1.475403520405787e-06,1.394997593120343e-09]],[[3.7536800935645606e-07,8.870149044151837e-11],[1.5014720374258243e-06,1.4190885284148068e-09]],[[3.8244274353056463e-07,8.971751297966229e-11],[1.5297709741222585e-06,1.4353593828221291e-09]],[[3.896772089218088e-07,9.018655035885579e-11],[1.5587088356872353e-06,1.442881588261766e-09]],[[3.965587264509217e-07,9.018085142590867e-11],[1.5862349058036867e-06,1.4428074796215058e-09]],[[4.031664516176962e-07,8.983861998958007e-11],[1.6126658064707848e-06,1.4373458093927114e-09]],[[4.083786221211438e-07,8.943935473578935e-11],[1.6335144884845752e-06,1.4309637658943978e-09]],[[4.1210964947367226e-07,8.926022691938106e-11],[1.648438597894689e-06,1.4280958533566815e-09]],[[4.1456929571221725e-07,8.946751458855104e-11],[1.658277182848869e-06,1.4314050999140466e-09]],[[4.1630411452929346e-07,9.015581341552698e-11],[1.6652164581171738e-06,1.4424086939496836e-09]],[[4.176550593149174e-07,9.115845904902095e-11],[1.6706202372596696e-06,1.458446509429794e-09]],[[4.19197124929654e-07,9.21951498794888e-11],[1.676788499718616e-06,1.475037779051201e-09]],[[4.212868750672078e-07,9.297979316086048e-11],[1.6851475002688312e-06,1.4876061500038853e-09]],[[4.243097212386944e-07,9.330372492436881e-11],[1.6972388849547775e-06,1.4928139683788487e-09]],[[4.2785418669172157e-07,9.295364304687177e-11],[1.7114167467668863e-06,1.4872426798376036e-09]],[[4.314555400686684e-07,9.199408578581447e-11],[1.7258221602746737e-06,1.4719185919882719e-09]],[[4.3458480831622545e-07,9.063911857796418e-11],[1.7383392332649018e-06,1.4502603314477513e-09]],[[4.3694682613342334e-07,8.905952910330794e-11],[1.7477873045336934e-06,1.42499521882662e-09]],[[4.378192569341488e-07,8.78134853810436e-11],[1.7512770277365952e-06,1.4050476131736297e-09]],[[4.371150498399788e-07,8.725943726367837e-11],[1.7484601993599151e-06,1.396153817811547e-09]],[[4.3500651894466974e-07,8.758384604140651e-11],[1.740026075778679e-06,1.401303001574687e-09]],[[4.3149644668404834e-07,8.892600370473963e-11],[1.7259857867361934e-06,1.4227279506530033e-09]],[[4.2733556755603396e-07,9.103449871179192e-11],[1.7093422702241358e-06,1.4564206540895969e-09]],[[4.2313543317406127e-07,9.350615619155806e-11],[1.692541732696245e-06,1.4959375178006883e-09]],[[4.1939042582532794e-07,9.593176150238815e-11],[1.6775617033013118e-06,1.5347335300976112e-09]],[[4.174576949583873e-07,9.725131430360086e-11],[1.6698307798335493e-06,1.5558453641342826e-09]],[[4.158448766462702e-07,9.837450612041281e-11],[1.6633795065850808e-06,1.5738200444257976e-09]],[[4.145521498268044e-07,9.926663649508024e-11],[1.6582085993072176e-06,1.5881012471677138e-09]],[[4.135534098480289e-07,9.991112941997038e-11],[1.6542136393921157e-06,1.5984224899900022e-09]],[[4.129390482651457e-07,1.0024603192813459e-10],[1.6517561930605828e-06,1.6037890626804468e-09]],[[4.12449217947159e-07,1.0043172740334607e-10],[1.649796871788636e-06,1.6067682110703871e-09]],[[4.1204851565968186e-07,1.0048046499652562e-10],[1.6481940626387274e-06,1.6075552559432041e-09]],[[4.1169903813978004e-07,1.0040907798773903e-10],[1.6467961525591202e-06,1.606418892847104e-09]],[[4.1080290911297537e-07,9.985167375387987e-11],[1.6432116364519015e-06,1.5975050945286865e-09]],[[4.094339887486297e-07,9.907002176163865e-11],[1.6377359549945187e-06,1.5849838862158243e-09]],[[4.0716472344863887e-07,9.848344121913178e-11],[1.6286588937945555e-06,1.575560938368204e-09]],[[4.037428181821579e-07,9.846684529587475e-11],[1.6149712727286317e-06,1.5752362275778572e-09]],[[3.9856523840162775e-07,9.941349739334269e-11],[1.594260953606511e-06,1.5903001048281488e-09]],[[3.920395759529328e-07,1.0148710795472838e-10],[1.5681583038117313e-06,1.6233893273385321e-09]],[[3.844713188954646e-07,1.0458232844353752e-10],[1.5378852755818585e-06,1.6728314634611574e-09]],[[3.762727867269572e-07,1.0842608767887593e-10],[1.5050911469078288e-06,1.7342674355816262e-09]],[[3.6705938395795476e-07,1.1310209212373642e-10],[1.468237535831819e-06,1.8090390947936635e-09]],[[3.581994836702826e-07,1.1779550554737028e-10],[1.4327979346811303e-06,1.884117911520559e-09]],[[3.501585984015755e-07,1.2212194820213185e-10],[1.400634393606302e-06,1.9533508581781597e-09]],[[3.4324808617843633e-07,1.2580986986515968e-10],[1.3729923447137453e-06,2.0123878576237263e-09]],[[3.371074172388236e-07,1.2894828886456194e-10],[1.3484296689552945e-06,2.0626519405947305e-09]],[[3.3245177300124113e-07,1.3106384662316212e-10],[1.3298070920049645e-06,2.0965587718722424e-09]],[[3.2904281461888105e-07,1.3221690502300283e-10],[1.3161712584755242e-06,2.1150660163132567e-09]],[[3.265234250610183e-07,1.3256015162860075e-10],[1.3060937002440733e-06,2.120609489004026e-09]],[[3.2564992689104404e-07,1.3251478856690065e-10],[1.3025997075641762e-06,2.1199015174457405e-09]],[[3.24831041061254e-07,1.3238510188354581e-10],[1.299324164245016e-06,2.117841869016148e-09]],[[3.240398685237563e-07,1.321888550833017e-10],[1.2961594740950252e-06,2.1147144813290606e-09]],[[3.2325109418874587e-07,1.319441414003248e-10],[1.2930043767549835e-06,2.1108086249446187e-09]],[[3.2187586089660437e-07,1.314765076491048e-10],[1.2875034435864175e-06,2.1033353632061135e-09]],[[3.203480754593295e-07,1.3100617519631466e-10],[1.281392301837318e-06,2.0958097890751043e-09]],[[3.1859177426086854e-07,1.3060946819888788e-10],[1.2743670970434742e-06,2.0894532669306143e-09]],[[3.165504759126588e-07,1.3035361396977797e-10],[1.2662019036506353e-06,2.085342128710113e-09]],[[3.121628084525161e-07,1.304059591225243e-10],[1.2486512338100644e-06,2.0861326581108675e-09]],[[3.0670877187918607e-07,1.3125319133212038e-10],[1.2268350875167443e-06,2.099628717707252e-09]],[[3.002482046612295e-07,1.3294804093482297e-10],[1.200992818644918e-06,2.1266848042877344e-09]],[[2.9294352894834954e-07,1.3541554565953596e-10],[1.1717741157933981e-06,2.166111821122433e-09]],[[2.842055100681743e-07,1.3882190833144875e-10],[1.1368220402726971e-06,2.2205744934963806e-09]],[[2.750882838168868e-07,1.4266593905802005e-10],[1.1003531352675472e-06,2.282066152539405e-09]],[[2.65970386933725e-07,1.4663980609209958e-10],[1.0638815477349e-06,2.3456635765999793e-09]],[[2.572124267417053e-07,1.5046431005601048e-10],[1.0288497069668213e-06,2.406898343431477e-09]],[[2.483627327853458e-07,1.5423184909122688e-10],[9.934509311413832e-07,2.467253274793481e-09]],[[2.406526552207313e-07,1.5732713554560215e-10],[9.626106208829252e-07,2.5168748061366235e-09]],[[2.3428460381832605e-07,1.5961927318168994e-10],[9.371384152733042e-07,2.553661806180972e-09]],[[2.2933185651625794e-07,1.6105371767682996e-10],[9.173274260650318e-07,2.576734775052614e-09]],[[2.2545639268319062e-07,1.6165255279243102e-10],[9.018255707327625e-07,2.5864530987387117e-09]],[[2.2303512697673e-07,1.6130264083474753e-10],[8.9214050790692e-07,2.5809869977898463e-09]],[[2.2177237289151553e-07,1.6013524017250164e-10],[8.870894915660621e-07,2.562429977987412e-09]],[[2.213300252484678e-07,1.5831600642750965e-10],[8.853201009938712e-07,2.533427091388573e-09]],[[2.2130927847318412e-07,1.578591794602761e-10],[8.852371138927365e-07,2.5261377421902646e-09]],[[2.213074967386554e-07,1.5738279592167992e-10],[8.852299869546216e-07,2.518534500996548e-09]],[[2.213216209273217e-07,1.568887449838055e-10],[8.852864837092868e-07,2.5106475646895178e-09]],[[2.2134868739969347e-07,1.5637891821115133e-10],[8.853947495987739e-07,2.5025071714046324e-09]],[[2.2153801647239225e-07,1.5414168983606263e-10],[8.86152065889569e-07,2.466769635931031e-09]],[[2.217207338820353e-07,1.5179756944437776e-10],[8.868829355281412e-07,2.4293024809590052e-09]],[[2.2175046021689802e-07,1.494701599281421e-10],[8.870018408675921e-07,2.3920831613994675e-09]],[[2.215164880859452e-07,1.472706410722945e-10],[8.860659523437808e-07,2.3568913136297653e-09]],[[2.2063472315246333e-07,1.4464027824228e-10],[8.825388926098533e-07,2.3147789626137977e-09]],[[2.190084715569998e-07,1.4260453057345394e-10],[8.760338862279992e-07,2.2821554011082794e-09]],[[2.1660812331474048e-07,1.412688844300921e-10],[8.664324932589619e-07,2.26071727214478e-09]],[[2.1346566097137473e-07,1.4066302592039166e-10],[8.538626438854989e-07,2.2509493574420908e-09]],[[2.0924057837665876e-07,1.4079348603164108e-10],[8.36962313506635e-07,2.2529589419996383e-09]],[[2.0435098281178707e-07,1.4164022667239297e-10],[8.174039312471483e-07,2.2664432025788986e-09]],[[1.9896379462732406e-07,1.430351238971652e-10],[7.958551785092963e-07,2.28871948224337e-09]],[[1.932569316657251e-07,1.4479157142931122e-10],[7.730277266629004e-07,2.316806021292418e-09]],[[1.8681872300848987e-07,1.4692511572106793e-10],[7.472748920339595e-07,2.350954978263889e-09]],[[1.8043573060199303e-07,1.4905917143397598e-10],[7.217429224079721e-07,2.3851424046666807e-09]],[[1.7431356279537035e-07,1.510167361605288e-10],[6.972542511814814e-07,2.4165325548887802e-09]],[[1.6862923508555612e-07,1.5266370921295443e-10],[6.745169403422245e-07,2.4429751166310604e-09]],[[1.630480959420345e-07,1.54006834717615e-10],[6.52192383768138e-07,2.4645846083344014e-09]],[[1.5830598990791387e-07,1.5478583587657182e-10],[6.332239596316555e-07,2.4771821233444424e-09]],[[1.5448041314450947e-07,1.549677529883668e-10],[6.179216525780379e-07,2.4802344342557685e-09]],[[1.515911331708956e-07,1.5455246330751843e-10],[6.063645326835824e-07,2.473734436737474e-09]],[[1.5154359699145748e-07,1.545384503696095e-10],[6.061743879658299e-07,2.473513071272855e-09]],[[1.5149641089633593e-07,1.545242159036263e-10],[6.059856435853437e-07,2.4732881607739068e-09]],[[1.514495744382061e-07,1.5450976017948437e-10],[6.057982977528244e-07,2.4730597095293287e-09]],[[1.5140308717326678e-07,1.5449508346808372e-10],[6.056123486930671e-07,2.472827721843339e-09]],[[1.5140308717326678e-07,1.5449508346809003e-10],[6.056123486930671e-07,2.47282772184344e-09]],[[1.4936828425251173e-07,1.5335604336350796e-10],[5.974731370100469e-07,2.4547574708679275e-09]],[[1.4828523971106042e-07,1.5160552133203635e-10],[5.931409588442417e-07,2.4268970477990923e-09]],[[1.4801694991238143e-07,1.4931310425778686e-10],[5.920677996495257e-07,2.3903562370966835e-09]],[[1.484070802032304e-07,1.4655714373142628e-10],[5.936283208129216e-07,2.3463858422815737e-09]],[[1.4943000664463326e-07,1.4301966560266518e-10],[5.977200265785331e-07,2.28990830167885e-09]],[[1.5087001225221707e-07,1.3912046287524244e-10],[6.034800490088683e-07,2.2276221270495414e-09]],[[1.525442951557175e-07,1.349733262682551e-10],[6.1017718062287e-07,2.161346561975972e-09]],[[1.5430280917850163e-07,1.3068606264910127e-10],[6.172112367140065e-07,2.0928057563933127e-09]],[[1.5619690089480752e-07,1.2592419620379878e-10],[6.247876035792301e-07,2.0166498371952933e-09]],[[1.579380026459905e-07,1.2123369183753895e-10],[6.31752010583962e-07,1.941607826557404e-09]],[[1.5944969405043482e-07,1.16719993774934e-10],[6.377987762017393e-07,1.869368002715016e-09]],[[1.606857176322515e-07,1.1247271225681523e-10],[6.42742870529006e-07,1.8013660031197883e-09]],[[1.617006532179577e-07,1.081925210129526e-10],[6.468026128718308e-07,1.732807247876892e-09]],[[1.6234774353203724e-07,1.0439660584330511e-10],[6.493909741281489e-07,1.6719743432275536e-09]],[[1.626385614244993e-07,1.0113280136420483e-10],[6.505542456979972e-07,1.6196379318241728e-09]],[[1.6259678342093794e-07,9.842370764797566e-11],[6.503871336837517e-07,1.5761655712615235e-09]],[[1.6229512461237585e-07,9.643607214115506e-11],[6.491804984495034e-07,1.5442431450755504e-09]],[[1.6176980995101124e-07,9.489246038625776e-11],[6.47079239804045e-07,1.5194255665397144e-09]],[[1.6104925361541347e-07,9.376396838446247e-11],[6.441970144616539e-07,1.5012546576007248e-09]],[[1.6016218693110352e-07,9.301212883295787e-11],[6.406487477244141e-07,1.4891185958315483e-09]],[[1.6016218693110352e-07,9.301212883295818e-11],[6.406487477244141e-07,1.489118595831553e-09]],[[1.5996041396872098e-07,9.289952162750486e-11],[6.398416558748839e-07,1.4872961408574533e-09]],[[1.5975296750628965e-07,9.28007095872315e-11],[6.390118700251586e-07,1.4856949146997104e-09]],[[1.5954009081908186e-07,9.271526416408204e-11],[6.381603632763274e-07,1.4843080796866906e-09]],[[1.5932202515608958e-07,9.264275249138663e-11],[6.372881006243583e-07,1.4831287274190775e-09]],[[1.5781436621447506e-07,9.245600756861076e-11],[6.312574648579002e-07,1.4800316263758704e-09]],[[1.5616254269437268e-07,9.266877278809096e-11],[6.246501707774907e-07,1.4833522154073466e-09]],[[1.5442126132751775e-07,9.317071198613274e-11],[6.17685045310071e-07,1.491325594186304e-09]],[[1.526391698055759e-07,9.386219977786707e-11],[6.105566792223036e-07,1.5023565611314548e-09]],[[1.5068089286681998e-07,9.474033665348542e-11],[6.027235714672799e-07,1.5163965570562764e-09]],[[1.4877215355208615e-07,9.565054062278029e-11],[5.950886142083446e-07,1.5309731233831153e-09]],[[1.4695190277174473e-07,9.651947887296722e-11],[5.878076110869789e-07,1.5449088914660333e-09]],[[1.4525079096606348e-07,9.729209827563403e-11],[5.810031638642539e-07,1.5573190968581131e-09]],[[1.4354338129010157e-07,9.798425739097404e-11],[5.741735251604063e-07,1.5684604984998744e-09]],[[1.4202900019021724e-07,9.847679054728184e-11],[5.68116000760869e-07,1.576418197157755e-09]],[[1.4071967950752928e-07,9.874893008815072e-11],[5.628787180301171e-07,1.5808563688335835e-09]],[[1.3961977334314827e-07,9.879091876166133e-11],[5.584790933725931e-07,1.5816159605409295e-09]],[[1.3864858978656833e-07,9.85693825903913e-11],[5.545943591462733e-07,1.578169573601693e-09]],[[1.3791857368524163e-07,9.807341361390483e-11],[5.516742947409665e-07,1.5703314577266767e-09]],[[1.374140295457699e-07,9.731521174858212e-11],[5.496561181830796e-07,1.5582948263887422e-09]],[[1.3711519649280635e-07,9.631095353157576e-11],[5.484607859712254e-07,1.5423169850148208e-09]],[[1.3701608056908286e-07,9.546477492335445e-11],[5.480643222763314e-07,1.5288385833946212e-09]],[[1.3699989547255046e-07,9.451243517499776e-11],[5.479995818902018e-07,1.513658581876714e-09]],[[1.37058199628464e-07,9.346110026953492e-11],[5.48232798513856e-07,1.496891395892915e-09]],[[1.37182559499789e-07,9.231800818640174e-11],[5.48730237999156e-07,1.4786526485678802e-09]],[[1.3727808091855722e-07,9.163963576217066e-11],[5.491123236742289e-07,1.4678255707238345e-09]],[[1.373903231816103e-07,9.093595055717445e-11],[5.495612927264412e-07,1.4565923428477892e-09]],[[1.3751788159424607e-07,9.020820339427448e-11],[5.500715263769843e-07,1.4449729634551485e-09]],[[1.3765938382039883e-07,8.945763045042829e-11],[5.506375352815953e-07,1.4329872001031095e-09]],[[1.3816588923412e-07,8.702865347074761e-11],[5.5266355693648e-07,1.3941879084511323e-09]],[[1.3875492865856563e-07,8.443066652341956e-11],[5.550197146342625e-07,1.352673315105468e-09]],[[1.3939427409099577e-07,8.169565584622692e-11],[5.575770963639831e-07,1.3089552986014224e-09]],[[1.400557077518655e-07,7.8853504658548e-11],[5.60222831007462e-07,1.263512225677054e-09]],[[1.4078041493308023e-07,7.563437588786809e-11],[5.631216597323209e-07,1.212028571848034e-09]],[[1.4147548463527375e-07,7.235303331491527e-11],[5.65901938541095e-07,1.1595373418641618e-09]],[[1.421188638403895e-07,6.90405692667382e-11],[5.68475455361558e-07,1.1065366061712584e-09]],[[1.4269299417780502e-07,6.572535006867957e-11],[5.707719767112201e-07,1.053480846982168e-09]],[[1.432286946119676e-07,6.210398650881287e-11],[5.729147784478705e-07,9.955136420877163e-10]],[[1.4365058278130474e-07,5.854203466133806e-11],[5.74602331125219e-07,9.384853408263605e-10]],[[1.4394933545350026e-07,5.5068103866257006e-11],[5.75797341814001e-07,8.828544682822567e-10]],[[1.4411905664531066e-07,5.170839140705968e-11],[5.764762265812426e-07,8.290409076801459e-10]],[[1.441530616507539e-07,4.817124282157006e-11],[5.766122466030156e-07,7.723715506148674e-10]],[[1.4402603642401018e-07,4.483153433254381e-11],[5.761041456960407e-07,7.188505765461558e-10]],[[1.4373957318718864e-07,4.1716905353065355e-11],[5.749582927487546e-07,6.689210690248304e-10]],[[1.4329725816284886e-07,3.8852909196809745e-11],[5.731890326513954e-07,6.229928154469536e-10]],[[1.4301791190639946e-07,3.751663739054701e-11],[5.720716476255978e-07,6.015570829220295e-10]],[[1.4270128879454376e-07,3.6252150379810665e-11],[5.70805155178175e-07,5.81268126537472e-10]],[[1.4234820742049874e-07,3.506190273938003e-11],[5.69392829681995e-07,5.621654227373788e-10]],[[1.4195953565889723e-07,3.39480874959331e-11],[5.678381426355889e-07,5.442842969026948e-10]],[[1.4195953565889723e-07,3.39480874959331e-11],[5.678381426355889e-07,5.442842969026948e-10]],[[1.4145106643997717e-07,3.272298698816967e-11],[5.658042657599087e-07,5.24609713270632e-10]],[[1.4089493449888315e-07,3.1611601677153696e-11],[5.635797379955326e-07,5.067536051106148e-10]],[[1.4029279447928358e-07,3.0615533040720615e-11],[5.611711779171343e-07,4.907422246194433e-10]],[[1.3964633833052185e-07,2.9735358438794656e-11],[5.585853533220874e-07,4.765855170819399e-10]],[[1.3820921619248787e-07,2.8304806378534386e-11],[5.528368647699515e-07,4.5355139701918676e-10]],[[1.3661196215460657e-07,2.7325098811156132e-11],[5.464478486184263e-07,4.3774211535775933e-10]],[[1.3486894503198598e-07,2.675542336495888e-11],[5.394757801279439e-07,4.2851064317786947e-10]],[[1.32994296006534e-07,2.6538443006928574e-11],[5.31977184026136e-07,4.249437075608174e-10]],[[1.3079509892491166e-07,2.6627342528221677e-11],[5.231803956996466e-07,4.262879026605639e-10]],[[1.284706597223392e-07,2.6971155846418196e-11],[5.138826388893568e-07,4.3173755724520953e-10]],[[1.2603771887324056e-07,2.7485739696553513e-11],[5.041508754929622e-07,4.3994302893213794e-10]],[[1.2351207868103478e-07,2.8099734401469694e-11],[4.940483147241391e-07,4.497581824117247e-10]],[[1.2064263473260435e-07,2.882294233754757e-11],[4.825705389304174e-07,4.6133665390220505e-10]],[[1.1769720113353436e-07,2.9541151800033586e-11],[4.7078880453413744e-07,4.7284765800587e-10]],[[1.1469271258898836e-07,3.0214386445500236e-11],[4.5877085035595346e-07,4.836472901358298e-10]],[[1.1164468871323947e-07,3.081591503601233e-11],[4.465787548529579e-07,4.933045398537053e-10]],[[1.082562920713879e-07,3.1375354527886516e-11],[4.330251682855516e-07,5.022944086940899e-10]],[[1.048493326720381e-07,3.1815654193509745e-11],[4.193973306881524e-07,5.093786263601395e-10]],[[1.0143906395041843e-07,3.2132244282963126e-11],[4.057562558016737e-07,5.144824308275479e-10]],[[9.803905082903068e-08,3.232576090299864e-11],[3.9215620331612273e-07,5.176148939353981e-10]],[[9.701399192623739e-08,3.236062210781476e-11],[3.8805596770494955e-07,5.181830843863197e-10]],[[9.599128606610398e-08,3.2384736938070774e-11],[3.839651442644159e-07,5.185790532009184e-10]],[[9.497122678382562e-08,3.23982835278018e-11],[3.798849071353025e-07,5.188056385974721e-10]],[[9.395409604406551e-08,3.2401454167054855e-11],[3.7581638417626205e-07,5.188659072143225e-10]],[[9.395409604407619e-08,3.240145416702759e-11],[3.7581638417630477e-07,5.188659072138864e-10]],[[9.128779926085897e-08,3.236159969563216e-11],[3.6515119704343586e-07,5.182518870155893e-10]],[[8.864831369535233e-08,3.2255091072471546e-11],[3.5459325478140933e-07,5.165691486843038e-10]],[[8.603974233568577e-08,3.2086293030250274e-11],[3.441589693427431e-07,5.138874847684905e-10]],[[8.346572317838481e-08,3.1859741242309235e-11],[3.3386289271353924e-07,5.10279468182516e-10]],[[7.963127652310496e-08,3.141573148820474e-11],[3.1852510609241983e-07,5.031965414273842e-10]],[[7.589323544547238e-08,3.0865128653326975e-11],[3.0357294178188953e-07,4.944031656565304e-10]],[[7.225919554063603e-08,3.022328675855328e-11],[2.890367821625441e-07,4.84145325233536e-10]],[[6.873507703686352e-08,2.950470630553132e-11],[2.749403081474541e-07,4.726553981677094e-10]],[[6.498845275375695e-08,2.8641122914333237e-11],[2.599538110150278e-07,4.5884170037290746e-10]],[[6.138448314400036e-08,2.7717293629580277e-11],[2.4553793257600144e-07,4.4405990704115476e-10]],[[5.792565672705896e-08,2.674797288663237e-11],[2.3170262690823583e-07,4.2854661279425145e-10]],[[5.4613061029729014e-08,2.574627495159527e-11],[2.1845224411891606e-07,4.1251214653263534e-10]],[[5.1135811460754356e-08,2.4620026916308813e-11],[2.0454324584301742e-07,3.9448107711127873e-10]],[[4.7834049210458434e-08,2.3481832118716994e-11],[1.9133619684183374e-07,3.762562034245807e-10]],[[4.470503528410812e-08,2.2343022862789058e-11],[1.788201411364325e-07,3.58019363120682e-10]],[[4.174505340714423e-08,2.121312192668124e-11],[1.669802136285769e-07,3.3992338556542787e-10]],[[3.8677048376923155e-08,1.9989140238784817e-11],[1.5470819350769262e-07,3.2031890540897916e-10]],[[3.580154021168491e-08,1.879401610848567e-11],[1.4320616084673965e-07,3.0117509421274445e-10]],[[3.3111043675852176e-08,1.763443236705566e-11],[1.324441747034087e-07,2.825992827076395e-10]],[[3.059761963429185e-08,1.6515483085617173e-11],[1.223904785371674e-07,2.6467331777002703e-10]],[[3.0339878458518965e-08,1.6398804232341945e-11],[1.2135951383407586e-07,2.6280402325365443e-10]],[[3.0084044752811895e-08,1.6282634021552785e-11],[1.2033617901124758e-07,2.609428671431495e-10]],[[2.9830108414810515e-08,1.6166975980736708e-11],[1.1932043365924206e-07,2.590899061814407e-10]],[[2.9578059313423893e-08,1.605183354165302e-11],[1.1831223725369557e-07,2.572451955715906e-10]],[[2.7315802438969065e-08,1.5003068357981626e-11],[1.0926320975587626e-07,2.404423539886149e-10]],[[2.5208640978763182e-08,1.4001487699816789e-11],[1.0083456391505273e-07,2.2439475976733172e-10]],[[2.324832366011498e-08,1.3048331560095616e-11],[9.299329464045991e-08,2.091224222604483e-10]],[[2.1426686693948305e-08,1.2144112603342799e-11],[8.570674677579322e-08,1.9463367789088464e-10]],[[1.938257304352398e-08,1.1108154550727084e-11],[7.753029217409592e-08,1.7803341900370755e-10]],[[1.7518461241276918e-08,1.0143617659875285e-11],[7.007384496510767e-08,1.6257707318729052e-10]],[[1.5820826112513928e-08,9.248581810081602e-12],[6.328330445005571e-08,1.4823400558264242e-10]],[[1.4276769421830332e-08,8.420524490736791e-12],[5.710707768732133e-08,1.349639046941414e-10]],[[1.2740202938359679e-08,7.582986292013857e-12],[5.0960811753438716e-08,1.215415122517358e-10]],[[1.1359586564316983e-08,6.818686642381874e-12],[4.543834625726793e-08,1.092925361496653e-10]],[[1.0120644169135262e-08,6.123059614668083e-12],[4.048257667654105e-08,9.81438858231472e-11]],[[9.01013604010101e-09,5.4914425281147204e-12],[3.604054416040404e-08,8.802090330138082e-11]],[[7.9217107041379e-09,4.864672761531381e-12],[3.16868428165516e-08,7.79754170820046e-11]],[[6.959158428934485e-09,4.3037525009295324e-12],[2.783663371573794e-08,6.898516371951585e-11]],[[6.108906307616072e-09,3.80284414535713e-12],[2.443562523046429e-08,6.095663047431642e-11]],[[5.358664968065671e-09,3.3564039770347617e-12],[2.1434659872262684e-08,5.380100381511416e-11]],[[4.693651878629966e-09,2.9569957177666605e-12],[1.8774607514519865e-08,4.739912612807362e-11]],[[4.108461318149065e-09,2.602494193818534e-12],[1.643384527259626e-08,4.171696074143281e-11]],[[3.5939796557462355e-09,2.2883320060220087e-12],[1.4375918622984942e-08,3.668132088615138e-11]],[[3.1420503360825324e-09,2.0103122608286915e-12],[1.256820134433013e-08,3.2224953564863387e-11]],[[3.1420503360824046e-09,2.0103122608286713e-12],[1.2568201344329618e-08,3.222495356486306e-11]],[[3.1024412820059657e-09,1.9858493441857407e-12],[1.2409765128023863e-08,3.183283627501181e-11]],[[3.063316176636472e-09,1.9616696944643073e-12],[1.2253264706545888e-08,3.144525913129088e-11]],[[3.024669374742296e-09,1.9377702948083878e-12],[1.2098677498969184e-08,3.106217378712756e-11]],[[2.986495292828305e-09,1.9141481568620767e-12],[1.194598117131322e-08,3.068353235250424e-11]],[[2.537686848209075e-09,1.6352659078516257e-12],[1.01507473928363e-08,2.6213276864433522e-11]],[[2.1546742796401975e-09,1.3954764964187765e-12],[8.61869711856079e-09,2.236960763715349e-11]],[[1.8281431629836292e-09,1.189622860046028e-12],[7.312572651934517e-09,1.9069875369915245e-11]],[[1.5500295468073293e-09,1.0131575715529775e-12],[6.200118187229317e-09,1.6241198918012024e-11]],[[1.291592234651133e-09,8.481430258233975e-13],[5.166368938604532e-09,1.3596051364856691e-11]],[[1.0754383057098243e-09,7.092762116737651e-13],[4.301753222839297e-09,1.13700279815728e-11]],[[8.948232032531171e-10,5.925756960509879e-13],[3.5792928130124684e-09,9.499314294603966e-12]],[[7.440401350350676e-10,4.946292040471545e-13],[2.9761605401402705e-09,7.929217274202317e-12]],[[6.068269315936398e-10,4.050311981124995e-13],[2.427307726374559e-09,6.492937939796954e-12]],[[4.945547616277862e-10,3.313427320413787e-13],[1.978219046511145e-09,5.311684807681477e-12]],[[4.027741003179639e-10,2.7081455718462623e-13],[1.6110964012718556e-09,4.341389978783823e-12]],[[3.2780954023326824e-10,2.2115420616958148e-13],[1.311238160933073e-09,3.5453068518942244e-12]],[[2.611322688878895e-10,1.7678907440668572e-13],[1.044529075551558e-09,2.834105057975864e-12]],[[2.0786735098606193e-10,1.4119418208964367e-13],[8.314694039442477e-10,2.263492749038127e-12]],[[1.6535408615621137e-10,1.1266853847519801e-13],[6.614163446248455e-10,1.806203356214297e-12]],[[1.3145024598399684e-10,8.983266731975634e-14],[5.258009839359874e-10,1.440123916606001e-12]],[[1.0941659896038309e-10,7.494339148501093e-14],[4.3766639584153237e-10,1.2014345344528208e-12]],[[9.104180675491284e-11,6.249260740626321e-14],[3.6416722701965136e-10,1.0018358370186581e-12]],[[7.572522236685025e-11,5.208693290192059e-14],[3.02900889467401e-10,8.350217803236901e-13]],[[6.296339321803245e-11,4.3395211101407597e-14],[2.518535728721298e-10,6.956837827280632e-13]],[[6.296339321803608e-11,4.3395211101405136e-14],[2.518535728721443e-10,6.956837827280239e-13]],[[5.869389970232617e-11,4.0482446724766976e-14],[2.3477559880930467e-10,6.48988822472654e-13]],[[5.471128744351191e-11,3.7762972777793726e-14],[2.1884514977404763e-10,6.053924819852417e-13]],[[5.0996493767797824e-11,3.522414495837328e-14],[2.039859750711913e-10,5.64692065704625e-13]],[[4.753170516107397e-11,3.28541310030338e-14],[1.9012682064429588e-10,5.266978951862672e-13]],[[3.5862266936680225e-11,2.4855741369844802e-14],[1.434490677467209e-10,3.9847378366068297e-13]],[[2.7038871163590274e-11,1.8788666703962907e-14],[1.081554846543611e-10,3.012106666626265e-13]],[[2.0372824862362202e-11,1.4191170083052462e-14],[8.149129944944881e-11,2.2750653077894197e-13]],[[1.5340520307080597e-11,1.071056227439474e-14],[6.136208122832239e-11,1.717074516967536e-13]],[[1.1218155486361654e-11,7.851310638465662e-15],[4.4872621945446615e-11,1.2586943748367303e-13]],[[8.197914496233652e-12,5.750646197695683e-15],[3.279165798493461e-11,9.219257981914031e-14]],[[5.986885900209382e-12,4.208770260182283e-15],[2.394754360083753e-11,6.747387668877515e-14]],[[4.369464733379218e-12,3.078050876675021e-15],[1.7477858933516873e-11,4.9346607601020216e-14]],[[3.0873525294998613e-12,2.1795466285836163e-15],[1.2349410117999445e-11,3.4942082243053085e-14]],[[2.179959554039315e-12,1.5420964833464574e-15],[8.71983821615726e-12,2.4722660897842306e-14]],[[1.5382598839368756e-12,1.0902612469070833e-15],[6.153039535747502e-12,1.7478945694826592e-14]],[[1.0847853393409559e-12,7.702654494402653e-16],[4.3391413573638235e-12,1.2348835810194133e-14]],[[7.38057743697855e-13,5.250708949451048e-16],[2.95223097479142e-12,8.417914780671479e-15]],[[5.018158702432914e-13,3.5765107604373487e-16],[2.0072634809731658e-12,5.733859444881643e-15]],[[3.4097344515143104e-13,2.434350496083403e-16],[1.3638937806057242e-12,3.902756838923558e-15]],[[2.315433800371694e-13,1.6557897213729244e-16],[9.261735201486777e-13,2.6545713426914075e-15]],[[1.8401395867253441e-13,1.3171289104686232e-16],[7.360558346901377e-13,2.1116307433140613e-15]],[[1.4621204130956507e-13,1.0474993718490868e-16],[5.848481652382603e-13,1.679360467146878e-15]],[[1.1615338058984802e-13,8.32883979032447e-17],[4.646135223593921e-13,1.335288502831339e-15]],[[9.225696902206809e-14,6.620994547355665e-17],[3.6902787608827235e-13,1.061485988322783e-15]],[[7.572981058897576e-14,5.4387721787014496e-17],[3.0291924235590305e-13,8.719513713294444e-16]],[[6.215524581151758e-14,4.466985259364247e-17],[2.4862098324607034e-13,7.161537502427251e-16]],[[5.100740285283339e-14,3.668307307322415e-17],[2.0402961141133355e-13,5.881089750746988e-16]],[[4.18537495515808e-14,3.01200655025717e-17],[1.674149982063232e-13,4.82890148321704e-16]],[[2.609596520794472e-14,1.8808695804592047e-17],[1.0438386083177888e-13,3.0154483140926947e-16]],[[1.6260185044072977e-14,1.1736548766624969e-17],[6.504074017629191e-14,1.8816305088093483e-16]],[[1.0125230439675793e-14,7.318428745399117e-18],[4.050092175870317e-14,1.1733092152710794e-16]],[[6.301222633498845e-15,4.560437269499189e-18],[2.520489053399538e-14,7.311420779432667e-17]],[[3.736098253649651e-15,2.7076629270978622e-18],[1.4944393014598605e-14,4.3410079368798293e-17]],[[2.213743338597609e-15,1.6064522380537921e-18],[8.854973354390436e-15,2.575517183100514e-17]],[[1.3108885633577389e-15,9.524505388573324e-19],[5.2435542534309555e-15,1.5270022778948364e-17]],[[7.757947148405384e-16,5.643304690766355e-19],[3.1031788593621538e-15,9.047557266464442e-18]],[[4.3521572593985024e-16,3.169747774964543e-19],[1.740862903759401e-15,5.0818654457133025e-18]],[[2.4399448372399676e-16,1.7791250002919144e-19],[9.75977934895987e-16,2.8523676447123184e-18]],[[1.3670580639326586e-16,9.979175151019573e-20],[5.468232255730635e-16,1.5999051544549737e-18]],[[7.654878528631863e-17,5.593761429201304e-20],[3.0619514114527454e-16,8.96817466969658e-19]],[[4.040626499135962e-17,2.955925370866198e-20],[1.6162505996543848e-16,4.7390810142287e-19]],[[2.1314675043738304e-17,1.5609118346655562e-20],[8.525870017495322e-17,2.502531556718175e-19]],[[1.1236784382212115e-17,8.237096918991952e-21],[4.494713752884846e-17,1.320613888463402e-19]],[[5.920405334875865e-18,4.344054143438926e-21],[2.368162133950346e-17,6.964619343132179e-20]],[[4.6052616637968435e-18,3.3802905524530397e-21],[1.8421046655187374e-17,5.4194643646272734e-20]],[[3.581959800082772e-18,2.6301073475298525e-21],[1.4327839200331088e-17,4.2167318350484325e-20]],[[2.7858086931743136e-18,2.0462292895450364e-21],[1.1143234772697254e-17,3.280627919759321e-20]],[[2.1664401611629533e-18,1.5918319472460267e-21],[8.665760644651813e-18,2.5521139696370647e-20]],[[2.166440161162919e-18,1.5918319472460098e-21],[8.665760644651676e-18,2.5521139696370377e-20]],[[1.3742379724458001e-18,1.010351923087211e-21],[5.4969518897832005e-18,1.6198537947111734e-20]],[[8.71500482263921e-19,6.411066577757991e-22],[3.486001929055684e-18,1.0278594178674621e-20]],[[5.5254436986328585e-19,4.0669969609598856e-22],[2.2101774794531434e-18,6.5204498434914e-21]],[[3.5023840564355557e-19,2.579330317038737e-22],[1.4009536225742223e-18,4.135337340556365e-21]],[[1.6059990562574316e-19,1.183794226738711e-22],[6.423996225029726e-19,1.8979319603901707e-21]],[[7.359524120430751e-20,5.429364324574994e-23],[2.9438096481723006e-19,8.704700347434311e-22]],[[3.3704709683374183e-20,2.4885144633757966e-23],[1.3481883873349673e-19,3.9897474691576055e-22]],[[1.5426960977479297e-20,1.1398916673051986e-23],[6.170784390991719e-20,1.8275497004842734e-22]],[[6.5225463848142965e-21,4.8233598530080476e-24],[2.6090185539257186e-20,7.73313653595835e-23]],[[2.755994356078485e-21,2.0395890983772028e-24],[1.102397742431394e-20,3.270009935291866e-23]],[[1.1637969232531902e-21,8.619007998471642e-25],[4.6551876930127606e-21,1.381859955222372e-23]],[[4.9116368443078445e-22,3.6400474835686794e-25],[1.9646547377231378e-21,5.835984601702662e-24]],[[1.8992191559816084e-22,1.4085452038794e-25],[7.5968766239264335e-22,2.258282316780027e-24]],[[7.339214069933713e-23,5.446838790180984e-26],[2.9356856279734854e-22,8.732775683151677e-25]],[[2.834411866051078e-23,2.1049543036842233e-26],[1.1337647464204312e-22,3.374821264717245e-25]],[[1.094025975715683e-23,8.129776708516261e-27],[4.376103902862732e-23,1.3034279468832798e-25]],[[3.83431628337804e-24,2.8511694699279647e-27],[1.533726513351216e-23,4.5712162153846986e-26]],[[1.3429969869098666e-24,9.992638574975679e-28],[5.371987947639466e-24,1.6020985072733137e-26]],[[4.701128812430109e-25,3.4999697110978397e-28],[1.8804515249720437e-24,5.6114308018003615e-27]],[[1.6446804987513264e-25,1.225147966849619e-28],[6.578721995005306e-25,1.964256256855078e-27]],[[1.3411873430050523e-25,9.99177529511222e-29],[5.364749372020209e-25,1.6019623770335669e-27]],[[1.093675600428759e-25,8.148684957230965e-29],[4.374702401715036e-25,1.3064633548920602e-27]],[[8.918233778192173e-26,6.64543225476512e-29],[3.5672935112768694e-25,1.065449797734226e-27]],[[7.272111225884982e-26,5.419383256005296e-29],[2.908844490353993e-25,8.688797425917871e-28]],[[7.272111225885142e-26,5.419383256005289e-29],[2.9088444903540567e-25,8.688797425917862e-28]],[[2.804213467973632e-26,2.090764568634361e-29],[1.1216853871894529e-25,3.352086128530063e-28]],[[1.0808908605803846e-26,8.062548883132425e-30],[4.3235634423215384e-26,1.2926549659406371e-28]],[[4.164663653038045e-27,3.107843500222194e-30],[1.665865461215218e-26,4.9827558933204375e-29]],[[1.6040282797749305e-27,1.197491967272208e-30],[6.416113119099722e-27,1.9199206643227316e-29]],[[4.478998909798024e-28,3.3455941244383265e-31],[1.7915995639192096e-27,5.3639434074397516e-30]],[[1.2499098785789433e-28,9.340955321606942e-32],[4.999639514315773e-28,1.4976229149781698e-30]],[[3.485927216838599e-29,2.6063973113733906e-32],[1.3943708867354395e-28,4.178804329617473e-31]],[[9.716546640203734e-30,7.268321236819828e-33],[3.8866186560814936e-29,1.1653214879497284e-31]],[[2.379955794055214e-30,1.7811499681186216e-33],[9.519823176220857e-30,2.855698565776332e-32]],[[5.825799169970182e-31,4.36200585089812e-34],[2.330319667988073e-30,6.993560607095583e-33]],[[1.425229487616392e-31,1.0675915401641038e-34],[5.700917950465568e-31,1.7116597376298853e-33]],[[3.48472767933026e-32,2.6113788507851606e-35],[1.393891071732104e-31,4.186801742666854e-34]],[[7.389015113549432e-33,5.539581620365197e-36],[2.9556060454197727e-32,8.881568942916506e-35]],[[1.565794319670586e-33,1.1743707261386372e-36],[6.263177278682344e-33,1.8828604977143547e-35]],[[3.3160896747177335e-34,2.4881023910050277e-37],[1.3264358698870934e-33,3.9891591898846085e-36]],[[7.018967800293193e-35,5.268399479381403e-38],[2.807587120117277e-34,8.446795886185479e-37]],[[1.269835415436088e-35,9.535076941259872e-39],[5.079341661744352e-35,1.5287543113258502e-37]],[[2.2958989821055955e-36,1.72461628038093e-39],[9.183595928422382e-36,2.765070166721356e-38]],[[4.148605765837063e-37,3.117432319725496e-40],[1.659442306334825e-36,4.998168369566917e-39]],[[7.492169587598932e-38,5.631841088811294e-41],[2.996867835039573e-37,9.029514615232328e-40]]],"times":[0.0,2.5e-25,5e-25,7.499999999999999e-25,1e-24,3.25e-24,5.5e-24,7.75e-24,1e-23,3.25e-23,5.5e-23,7.75e-23,1e-22,3.2499999999999997e-22,5.5e-22,7.750000000000001e-22,1e-21,3.2499999999999996e-21,5.5e-21,7.75e-21,1e-20,3.25e-20,5.5e-20,7.75e-20,1e-19,3.25e-19,5.5e-19,7.750000000000001e-19,1e-18,3.2500000000000004e-18,5.500000000000001e-18,7.750000000000001e-18,1e-17,3.25e-17,5.5e-17,7.75e-17,1e-16,3.25e-16,5.500000000000001e-16,7.75e-16,1e-15,3.25e-15,5.5e-15,7.75e-15,1e-14,3.25e-14,5.5000000000000005e-14,7.75e-14,1e-13,3.2500000000000003e-13,5.5e-13,7.75e-13,1e-12,3.25e-12,5.4999999999999996e-12,7.749999999999999e-12,1e-11,3.25e-11,5.5e-11,7.75e-11,1e-10,1.025173542813052e-10,1.0503470856261041e-10,1.0755206284391561e-10,1.100694171252208e-10,1.1284025430963035e-10,1.1561109149403991e-10,1.1838192867844946e-10,1.21152765862859e-10,1.2420261020122736e-10,1.272524545395957e-10,1.3030229887796405e-10,1.333521432163324e-10,1.36709089102801e-10,1.4006603498926959e-10,1.4342298087573815e-10,1.4677992676220674e-10,1.5047489753265197e-10,1.5416986830309717e-10,1.578648390735424e-10,1.6155980984398763e-10,1.6562684263396378e-10,1.6969387542393994e-10,1.7376090821391613e-10,1.778279410038923e-10,1.8230450029011066e-10,1.8678105957632902e-10,1.912576188625474e-10,1.9573417814876577e-10,2.0066150086237148e-10,2.0558882357597722e-10,2.1051614628958295e-10,2.1544346900318867e-10,2.2086694439393288e-10,2.262904197846771e-10,2.317138951754213e-10,2.371373705661655e-10,2.4310695831668746e-10,2.4907654606720945e-10,2.550461338177314e-10,2.6101572156825333e-10,2.675864120100317e-10,2.741571024518101e-10,2.8072779289358847e-10,2.8729848333536685e-10,2.945308040057346e-10,3.017631246761024e-10,3.089954453464702e-10,3.1622776601683795e-10,3.241883392233386e-10,3.3214891242983926e-10,3.401094856363399e-10,3.480700588428406e-10,3.5683221537106277e-10,3.6559437189928496e-10,3.743565284275071e-10,3.831186849557293e-10,3.9276313957394256e-10,4.0240759419215577e-10,4.12052048810369e-10,4.2169650342858224e-10,4.32312098411756e-10,4.4292769339492975e-10,4.535432883781035e-10,4.6415888336127727e-10,4.758434068836313e-10,4.875279304059854e-10,4.992124539283395e-10,5.108969774506935e-10,5.237580643856074e-10,5.366191513205214e-10,5.494802382554352e-10,5.623413251903491e-10,5.764974486155768e-10,5.906535720408044e-10,6.04809695466032e-10,6.189658188912597e-10,6.345473814329353e-10,6.50128943974611e-10,6.657105065162866e-10,6.812920690579622e-10,6.984426041265856e-10,7.15593139195209e-10,7.327436742638324e-10,7.498942093324559e-10,7.687717033163462e-10,7.876491973002366e-10,8.065266912841269e-10,8.254041852680173e-10,8.46182532863935e-10,8.669608804598527e-10,8.877392280557703e-10,9.085175756516881e-10,9.31388181738766e-10,9.54258787825844e-10,9.771293939129221e-10,1e-09,1.025173542813052e-09,1.0503470856261041e-09,1.0755206284391562e-09,1.1006941712522082e-09,1.1284025430963036e-09,1.1561109149403993e-09,1.1838192867844947e-09,1.2115276586285901e-09,1.2420261020122737e-09,1.272524545395957e-09,1.3030229887796404e-09,1.333521432163324e-09,1.3670908910280098e-09,1.4006603498926958e-09,1.4342298087573817e-09,1.4677992676220676e-09,1.5047489753265197e-09,1.5416986830309718e-09,1.5786483907354241e-09,1.6155980984398763e-09,1.6562684263396378e-09,1.6969387542393996e-09,1.7376090821391612e-09,1.7782794100389228e-09,1.8230450029011065e-09,1.8678105957632903e-09,1.912576188625474e-09,1.9573417814876577e-09,2.006615008623715e-09,2.055888235759772e-09,2.105161462895829e-09,2.1544346900318866e-09,2.2086694439393285e-09,2.262904197846771e-09,2.3171389517542133e-09,2.3713737056616553e-09,2.4310695831668748e-09,2.4907654606720943e-09,2.550461338177314e-09,2.6101572156825333e-09,2.6758641201003172e-09,2.741571024518101e-09,2.8072779289358846e-09,2.8729848333536685e-09,2.9453080400573464e-09,3.017631246761024e-09,3.0899544534647017e-09,3.1622776601683795e-09,3.241883392233386e-09,3.3214891242983924e-09,3.4010948563633993e-09,3.4807005884284058e-09,3.5683221537106274e-09,3.6559437189928494e-09,3.743565284275071e-09,3.831186849557293e-09,3.927631395739425e-09,4.024075941921558e-09,4.1205204881036906e-09,4.216965034285823e-09,4.3231209841175604e-09,4.429276933949297e-09,4.535432883781035e-09,4.641588833612773e-09,4.7584340688363134e-09,4.875279304059854e-09,4.992124539283394e-09,5.1089697745069345e-09,5.237580643856074e-09,5.366191513205213e-09,5.494802382554352e-09,5.623413251903491e-09,5.7649744861557676e-09,5.906535720408044e-09,6.048096954660321e-09,6.189658188912597e-09,6.3454738143293535e-09,6.50128943974611e-09,6.657105065162866e-09,6.812920690579622e-09,6.984426041265856e-09,7.1559313919520895e-09,7.327436742638324e-09,7.498942093324558e-09,7.687717033163462e-09,7.876491973002365e-09,8.065266912841268e-09,8.254041852680173e-09,8.461825328639349e-09,8.669608804598527e-09,8.877392280557704e-09,9.08517575651688e-09,9.31388181738766e-09,9.54258787825844e-09,9.771293939129221e-09,1e-08,1.025173542813052e-08,1.050347085626104e-08,1.075520628439156e-08,1.100694171252208e-08,1.128402543096303e-08,1.1561109149403978e-08,1.1838192867844927e-08,1.2115276586285877e-08,1.2420261020122717e-08,1.2725245453959558e-08,1.30302298877964e-08,1.333521432163324e-08,1.36709089102801e-08,1.4006603498926957e-08,1.4342298087573816e-08,1.4677992676220675e-08,1.504748975326519e-08,1.5416986830309702e-08,1.5786483907354215e-08,1.6155980984398728e-08,1.6562684263396352e-08,1.696938754239398e-08,1.7376090821391604e-08,1.7782794100389228e-08,1.8230450029011067e-08,1.8678105957632902e-08,1.9125761886254737e-08,1.9573417814876575e-08,2.0066150086237136e-08,2.0558882357597697e-08,2.105161462895826e-08,2.1544346900318822e-08,2.2086694439393255e-08,2.2629041978467685e-08,2.3171389517542118e-08,2.371373705661655e-08,2.4310695831668746e-08,2.490765460672094e-08,2.5504613381773136e-08,2.610157215682533e-08,2.6758641201003155e-08,2.7415710245180978e-08,2.8072779289358805e-08,2.8729848333536628e-08,2.945308040057342e-08,3.017631246761021e-08,3.0899544534647003e-08,3.162277660168379e-08,3.2418833922333856e-08,3.3214891242983926e-08,3.4010948563633996e-08,3.480700588428406e-08,3.5683221537106256e-08,3.655943718992845e-08,3.743565284275065e-08,3.831186849557285e-08,3.927631395739419e-08,4.024075941921554e-08,4.120520488103688e-08,4.2169650342858225e-08,4.32312098411756e-08,4.4292769339492977e-08,4.5354328837810356e-08,4.641588833612773e-08,4.758434068836311e-08,4.8752793040598484e-08,4.992124539283386e-08,5.108969774506924e-08,5.2375806438560655e-08,5.366191513205207e-08,5.494802382554349e-08,5.6234132519034905e-08,5.764974486155767e-08,5.9065357204080443e-08,6.04809695466032e-08,6.189658188912598e-08,6.34547381432935e-08,6.501289439746103e-08,6.657105065162855e-08,6.812920690579608e-08,6.984426041265845e-08,7.155931391952083e-08,7.327436742638321e-08,7.498942093324559e-08,7.687717033163462e-08,7.876491973002366e-08,8.06526691284127e-08,8.254041852680173e-08,8.461825328639345e-08,8.669608804598518e-08,8.87739228055769e-08,9.085175756516862e-08,9.313881817387646e-08,9.54258787825843e-08,9.771293939129215e-08,1e-07,1.025173542813052e-07,1.050347085626104e-07,1.075520628439156e-07,1.100694171252208e-07,1.1284025430963029e-07,1.1561109149403979e-07,1.1838192867844929e-07,1.2115276586285877e-07,1.242026102012272e-07,1.272524545395956e-07,1.30302298877964e-07,1.333521432163324e-07,1.36709089102801e-07,1.4006603498926957e-07,1.4342298087573816e-07,1.4677992676220674e-07,1.5047489753265188e-07,1.5416986830309704e-07,1.5786483907354217e-07,1.615598098439873e-07,1.6562684263396354e-07,1.6969387542393979e-07,1.7376090821391603e-07,1.7782794100389227e-07,1.8230450029011064e-07,1.86781059576329e-07,1.9125761886254738e-07,1.9573417814876575e-07,2.0066150086237138e-07,2.05588823575977e-07,2.105161462895826e-07,2.1544346900318822e-07,2.2086694439393255e-07,2.2629041978467688e-07,2.317138951754212e-07,2.3713737056616554e-07,2.431069583166875e-07,2.4907654606720944e-07,2.550461338177314e-07,2.610157215682533e-07,2.6758641201003155e-07,2.741571024518098e-07,2.8072779289358803e-07,2.8729848333536627e-07,2.945308040057342e-07,3.017631246761021e-07,3.0899544534647e-07,3.162277660168379e-07,3.241883392233386e-07,3.3214891242983925e-07,3.401094856363399e-07,3.480700588428406e-07,3.5683221537106257e-07,3.6559437189928456e-07,3.743565284275065e-07,3.831186849557285e-07,3.9276313957394194e-07,4.024075941921554e-07,4.120520488103688e-07,4.2169650342858225e-07,4.32312098411756e-07,4.4292769339492975e-07,4.5354328837810353e-07,4.6415888336127725e-07,4.7584340688363104e-07,4.875279304059849e-07,4.992124539283387e-07,5.108969774506925e-07,5.237580643856066e-07,5.366191513205207e-07,5.494802382554349e-07,5.62341325190349e-07,5.764974486155767e-07,5.906535720408044e-07,6.048096954660321e-07,6.189658188912597e-07,6.34547381432935e-07,6.501289439746103e-07,6.657105065162856e-07,6.812920690579608e-07,6.984426041265845e-07,7.155931391952083e-07,7.327436742638322e-07,7.498942093324558e-07,7.687717033163462e-07,7.876491973002366e-07,8.06526691284127e-07,8.254041852680173e-07,8.461825328639345e-07,8.669608804598517e-07,8.87739228055769e-07,9.085175756516862e-07,9.313881817387647e-07,9.542587878258432e-07,9.771293939129215e-07,1e-06,1.025173542813052e-06,1.050347085626104e-06,1.075520628439156e-06,1.1006941712522081e-06,1.128402543096303e-06,1.1561109149403978e-06,1.1838192867844926e-06,1.2115276586285875e-06,1.2420261020122716e-06,1.2725245453959558e-06,1.30302298877964e-06,1.333521432163324e-06,1.36709089102801e-06,1.4006603498926957e-06,1.4342298087573816e-06,1.4677992676220675e-06,1.5047489753265188e-06,1.54169868303097e-06,1.5786483907354215e-06,1.6155980984398728e-06,1.6562684263396354e-06,1.6969387542393977e-06,1.7376090821391603e-06,1.778279410038923e-06,1.8230450029011066e-06,1.8678105957632903e-06,1.9125761886254743e-06,1.9573417814876578e-06,2.0066150086237138e-06,2.0558882357597698e-06,2.1051614628958262e-06,2.1544346900318822e-06,2.2086694439393256e-06,2.2629041978467685e-06,2.317138951754212e-06,2.3713737056616552e-06,2.4310695831668746e-06,2.490765460672094e-06,2.5504613381773138e-06,2.610157215682533e-06,2.6758641201003153e-06,2.741571024518098e-06,2.8072779289358805e-06,2.8729848333536627e-06,2.945308040057342e-06,3.0176312467610207e-06,3.0899544534647e-06,3.162277660168379e-06,3.2418833922333857e-06,3.3214891242983926e-06,3.4010948563633995e-06,3.480700588428406e-06,3.5683221537106255e-06,3.6559437189928454e-06,3.7435652842750654e-06,3.831186849557285e-06,3.927631395739419e-06,4.024075941921553e-06,4.120520488103688e-06,4.216965034285822e-06,4.32312098411756e-06,4.429276933949298e-06,4.535432883781035e-06,4.641588833612773e-06,4.758434068836311e-06,4.875279304059849e-06,4.992124539283386e-06,5.108969774506924e-06,5.237580643856066e-06,5.366191513205208e-06,5.494802382554349e-06,5.623413251903491e-06,5.7649744861557675e-06,5.906535720408045e-06,6.048096954660321e-06,6.189658188912597e-06,6.34547381432935e-06,6.5012894397461024e-06,6.657105065162856e-06,6.8129206905796085e-06,6.984426041265846e-06,7.155931391952083e-06,7.327436742638321e-06,7.498942093324558e-06,7.687717033163462e-06,7.876491973002366e-06,8.065266912841269e-06,8.254041852680173e-06,8.461825328639345e-06,8.669608804598519e-06,8.87739228055769e-06,9.085175756516862e-06,9.313881817387647e-06,9.54258787825843e-06,9.771293939129217e-06,1e-05,1.025173542813052e-05,1.050347085626104e-05,1.075520628439156e-05,1.100694171252208e-05,1.1284025430963029e-05,1.1561109149403979e-05,1.1838192867844927e-05,1.2115276586285876e-05,1.2420261020122716e-05,1.2725245453959557e-05,1.30302298877964e-05,1.333521432163324e-05,1.36709089102801e-05,1.4006603498926957e-05,1.4342298087573816e-05,1.4677992676220675e-05,1.5047489753265188e-05,1.54169868303097e-05,1.5786483907354214e-05,1.6155980984398728e-05,1.6562684263396353e-05,1.696938754239398e-05,1.7376090821391604e-05,1.778279410038923e-05,1.8230450029011066e-05,1.8678105957632902e-05,1.912576188625474e-05,1.9573417814876576e-05,2.0066150086237137e-05,2.05588823575977e-05,2.1051614628958262e-05,2.1544346900318823e-05,2.2086694439393256e-05,2.262904197846769e-05,2.317138951754212e-05,2.3713737056616554e-05,2.431069583166875e-05,2.4907654606720945e-05,2.5504613381773137e-05,2.6101572156825332e-05,2.6758641201003155e-05,2.741571024518098e-05,2.8072779289358804e-05,2.8729848333536626e-05,2.9453080400573417e-05,3.017631246761021e-05,3.0899544534647005e-05,3.1622776601683795e-05,3.2418833922333864e-05,3.3214891242983925e-05,3.401094856363399e-05,3.480700588428406e-05,3.5683221537106257e-05,3.655943718992845e-05,3.7435652842750654e-05,3.831186849557285e-05,3.927631395739419e-05,4.0240759419215536e-05,4.120520488103688e-05,4.216965034285822e-05,4.32312098411756e-05,4.429276933949297e-05,4.535432883781035e-05,4.641588833612772e-05,4.7584340688363104e-05,4.875279304059848e-05,4.992124539283386e-05,5.108969774506924e-05,5.237580643856066e-05,5.3661915132052074e-05,5.494802382554349e-05,5.623413251903491e-05,5.764974486155768e-05,5.906535720408044e-05,6.04809695466032e-05,6.189658188912597e-05,6.34547381432935e-05,6.501289439746102e-05,6.657105065162856e-05,6.812920690579608e-05,6.984426041265846e-05,7.155931391952084e-05,7.327436742638321e-05,7.498942093324559e-05,7.687717033163462e-05,7.876491973002366e-05,8.06526691284127e-05,8.254041852680174e-05,8.461825328639345e-05,8.669608804598517e-05,8.877392280557689e-05,9.085175756516861e-05,9.313881817387646e-05,9.54258787825843e-05,9.771293939129216e-05,0.0001,0.0001025173542813052,0.00010503470856261041,0.00010755206284391561,0.0001100694171252208,0.00011284025430963029,0.00011561109149403978,0.00011838192867844928,0.00012115276586285876,0.00012420261020122718,0.00012725245453959559,0.000130302298877964,0.0001333521432163324,0.00013670908910280098,0.00014006603498926956,0.00014342298087573817,0.00014677992676220676,0.00015047489753265187,0.00015416986830309702,0.00015786483907354217,0.00016155980984398728,0.00016562684263396352,0.00016969387542393978,0.00017376090821391604,0.00017782794100389227,0.00018230450029011066,0.00018678105957632902,0.00019125761886254738,0.00019573417814876577,0.0002006615008623714,0.00020558882357597699,0.0002105161462895826,0.00021544346900318823,0.00022086694439393256,0.00022629041978467689,0.0002317138951754212,0.00023713737056616554,0.0002431069583166875,0.00024907654606720945,0.00025504613381773135,0.0002610157215682533,0.00026758641201003156,0.00027415710245180976,0.000280727792893588,0.00028729848333536626,0.00029453080400573416,0.0003017631246761021,0.00030899544534647005,0.00031622776601683794,0.0003241883392233386,0.00033214891242983925,0.00034010948563633996,0.0003480700588428406,0.0003568322153710626,0.0003655943718992846,0.00037435652842750656,0.00038311868495572853,0.00039276313957394194,0.00040240759419215536,0.0004120520488103688,0.00042169650342858224,0.000432312098411756,0.00044292769339492977,0.0004535432883781035,0.00046415888336127724,0.00047584340688363105,0.0004875279304059848,0.0004992124539283386,0.0005108969774506924,0.0005237580643856066,0.0005366191513205207,0.0005494802382554349,0.0005623413251903491,0.0005764974486155768,0.0005906535720408044,0.000604809695466032,0.0006189658188912597,0.000634547381432935,0.0006501289439746103,0.0006657105065162855,0.0006812920690579609,0.0006984426041265846,0.0007155931391952084,0.0007327436742638322,0.0007498942093324559,0.0007687717033163463,0.0007876491973002366,0.0008065266912841268,0.0008254041852680173,0.0008461825328639345,0.0008669608804598517,0.000887739228055769,0.0009085175756516862,0.0009313881817387647,0.0009542587878258431,0.0009771293939129216,0.001,0.001025173542813052,0.001050347085626104,0.0010755206284391561,0.001100694171252208,0.0011284025430963029,0.0011561109149403979,0.0011838192867844929,0.0012115276586285877,0.0012420261020122717,0.001272524545395956,0.00130302298877964,0.001333521432163324,0.00136709089102801,0.0014006603498926957,0.0014342298087573818,0.0014677992676220676,0.0014883985356697244,0.0015089978037173815,0.0015295970717650383,0.0015501963398126951,0.0015665467794694896,0.0015828972191262842,0.0015992476587830785,0.001615598098439873,0.0016562684263396355,0.0016969387542393978,0.0017376090821391603,0.0017782794100389228,0.0018230450029011066,0.0018678105957632902,0.0019125761886254738,0.0019573417814876576,0.0020066150086237135,0.00205588823575977,0.002105161462895826,0.002154434690031882,0.0022086694439393253,0.002262904197846769,0.002317138951754212,0.0023713737056616554,0.0023937261043902227,0.00241607850311879,0.0024384309018473573,0.0024607833005759246,0.0024981267793525767,0.0025354702581292287,0.002572813736905881,0.002610157215682533,0.0026758641201003156,0.002741571024518098,0.0028072779289358804,0.002872984833353663,0.0029453080400573418,0.003017631246761021,0.0030899544534647005,0.0031622776601683794,0.003241883392233386,0.0033214891242983927,0.0034010948563633994,0.003480700588428406,0.003568322153710626,0.0036559437189928453,0.003743565284275065,0.003831186849557285,0.003849952637167964,0.003868718424778643,0.003887484212389322,0.003906250000000001,0.003983928758571457,0.004061607517142912,0.004139286275714367,0.004216965034285823,0.004323120984117561,0.0044292769339492975,0.004535432883781035,0.004641588833612773,0.0047584340688363105,0.004875279304059848,0.004992124539283387,0.005108969774506924,0.005237580643856066,0.005366191513205208,0.005494802382554349,0.005623413251903491,0.0057649744861557675,0.005906535720408044,0.006048096954660321,0.006189658188912597,0.006192439981497143,0.006195221774081688,0.006198003566666234,0.00620078535925078,0.0062007853592507805,0.006353819192082988,0.006506853024915195,0.006659886857747401,0.006812920690579608,0.006984426041265846,0.007155931391952083,0.00732743674263832,0.007498942093324558,0.007687717033163462,0.007876491973002366,0.00806526691284127,0.008254041852680173,0.008461825328639346,0.008669608804598519,0.00887739228055769,0.009085175756516862,0.00927466511796357,0.00946415447941028,0.009653643840856988,0.009843133202303697,0.009843133202303699,0.009882349901727774,0.00992156660115185,0.009960783300575924,0.01,0.01025173542813052,0.01050347085626104,0.01075520628439156,0.01100694171252208,0.011284025430963024,0.011561109149403965,0.011838192867844908,0.012115276586285851,0.012420261020122699,0.012725245453959547,0.013030229887796393,0.01333521432163324,0.0136709089102801,0.014006603498926958,0.014342298087573816,0.014677992676220676,0.014914744507165508,0.015151496338110339,0.015388248169055171,0.015625000000000003,0.015757745246099675,0.01589049049219935,0.016023235738299023,0.016155980984398695,0.016562684263396327,0.016969387542393962,0.017376090821391597,0.01778279410038923,0.018230450029011067,0.018678105957632904,0.019125761886254738,0.019573417814876575,0.020066150086237126,0.020558882357597674,0.021051614628958226,0.021544346900318777,0.02208669443939322,0.022629041978467664,0.02317138951754211,0.023713737056616554,0.023986088151713193,0.024258439246809836,0.02453079034190648,0.02480314143700312,0.024803141437003122,0.025127749116958677,0.025452356796914228,0.02577696447686978,0.026101572156825334,0.026758641201003144,0.02741571024518095,0.02807277928935876,0.02872984833353657,0.029453080400573373,0.03017631246761018,0.030899544534646987,0.03162277660168379,0.032418833922333856,0.03321489124298392,0.03401094856363399,0.03480700588428406,0.035683221537106236,0.03655943718992841,0.03743565284275059,0.03831186849557277,0.038577034573983274,0.03884220065239378,0.03910736673080428,0.03937253280921479,0.039372532809214794,0.04007181219262565,0.040771091576036506,0.04147037095944737,0.042169650342858224,0.0432312098411756,0.04429276933949297,0.04535432883781035,0.046415888336127725,0.04758434068836308,0.04875279304059843,0.04992124539283378,0.051089697745069135,0.05237580643856058,0.05366191513205203,0.054948023825543466,0.05623413251903491,0.057649744861557675,0.059065357204080446,0.06048096954660321,0.06189658188912597,0.06204743641684449,0.062198290944562994,0.0623491454722815,0.06250000000000001,0.063907301726449,0.06531460345289797,0.06672190517934695,0.06812920690579594,0.06984426041265834,0.07155931391952075,0.07327436742638317,0.07498942093324558,0.07687717033163462,0.07876491973002366,0.0806526691284127,0.08254041852680173,0.08461825328639341,0.08669608804598508,0.08877392280557675,0.09085175756516843,0.09294195961087945,0.09503216165659045,0.09712236370230146,0.09921256574801247,0.09921256574801249,0.09940942431100937,0.09960628287400625,0.09980314143700313,0.1,0.1025173542813052,0.10503470856261041,0.10755206284391561,0.11006941712522081,0.11284025430963024,0.11561109149403967,0.11838192867844909,0.12115276586285852,0.12420261020122698,0.12725245453959547,0.13030229887796393,0.1333521432163324,0.136709089102801,0.14006603498926956,0.14342298087573815,0.14677992676220675,0.14945747788086985,0.15213502899953296,0.15481258011819604,0.15749013123685915,0.15749013123685918,0.15850755088864113,0.15952497054042308,0.160542390192205,0.16155980984398696,0.1656268426339633,0.16969387542393963,0.17376090821391596,0.1778279410038923,0.18230450029011067,0.186781059576329,0.19125761886254738,0.19573417814876576,0.20066150086237128,0.20558882357597677,0.21051614628958226,0.21544346900318778,0.22086694439393223,0.22629041978467665,0.23171389517542107,0.23713737056616552,0.24035302792462415,0.2435686852830828,0.24678434264154142,0.25000000000000006,0.2527539303920634,0.2555078607841267,0.25826179117618997,0.2610157215682533,0.2675864120100314,0.27415710245180946,0.28072779289358757,0.2872984833353657,0.2945308040057337,0.3017631246761018,0.3089954453464699,0.31622776601683794,0.3241883392233386,0.33214891242983924,0.3401094856363399,0.3480700588428406,0.35683221537106236,0.3655943718992841,0.37435652842750594,0.3831186849557277,0.3865515794648082,0.3899844739738888,0.3934173684829694,0.3968502629920499,0.39685026299204995,0.403061823101183,0.4092733832103161,0.4154849433194492,0.4216965034285822,0.432312098411756,0.44292769339492977,0.4535432883781035,0.46415888336127725,0.4758434068836308,0.4875279304059843,0.49921245392833785,0.5108969774506914,0.5237580643856058,0.5366191513205203,0.5494802382554347,0.5623413251903491,0.5764974486155767,0.5906535720408044,0.604809695466032,0.6189658188912597,0.6217144954053039,0.6244631719193481,0.6272118484333924,0.6299605249474366,0.6299605249474367,0.6427934109750674,0.655626297002698,0.6684591830303288,0.6812920690579595,0.6984426041265835,0.7155931391952077,0.7327436742638318,0.7498942093324559,0.7687717033163463,0.7876491973002366,0.8065266912841269,0.8254041852680173,0.8461825328639341,0.8669608804598508,0.8877392280557675,0.9085175756516843,0.9313881817387633,0.9542587878258422,0.9771293939129211,1.0],"epsilons":[0.03125,0.125],"quantities":["linear","ordering"]}


==> anc/computations/support/ball_training/analysis/D2_N16-32_l3/errors_N16.json <==
{"accepted_local":[[[true,true],[true,true]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]]],"reference_bound":[[[0.0,0.0],[0.0,0.0]],[[0.00010531688217371637,1.606341986463134e-26],[0.00042126752869486547,2.5701471783410144e-25]],[[0.0001053168821737,3.212683972926237e-26],[0.0004212675286948,5.140294356681979e-25]],[[0.00010531688217368364,4.819025959389312e-26],[0.00042126752869473455,7.710441535022899e-25]],[[0.00010531688217366728,6.42536794585237e-26],[0.0004212675286946691,1.0280588713363791e-24]],[[0.00010531688217350333,2.088244582401832e-25],[0.00042126752869401334,3.3411913318429316e-24]],[[0.0001053168821733401,3.5339523702181375e-25],[0.0004212675286933604,5.65432379234902e-24]],[[0.00010531688217317745,4.979660158034151e-25],[0.0004212675286927098,7.967456252854641e-24]],[[0.00010531688217301516,6.425367945849875e-25],[0.00042126752869206063,1.02805887133598e-23]],[[0.00010531688217137994,2.0882445823991233e-24],[0.00042126752868551975,3.341191331838597e-23]],[[0.00010531688216974526,3.533952370210364e-24],[0.00042126752867898104,5.654323792336582e-23]],[[0.00010531688216811112,4.979660158018714e-24],[0.0004212675286724445,7.967456252829943e-23]],[[0.0001053168821664773,6.425367945824183e-24],[0.0004212675286659092,1.0280588713318693e-22]],[[0.00010531688215011934,2.0882445823719333e-23],[0.00042126752860047737,3.341191331795093e-22]],[[0.00010531688213376197,3.5339523701324686e-23],[0.0004212675285350479,5.65432379221195e-22]],[[0.00010531688211740497,4.979660157864025e-23],[0.00042126752846961986,7.96745625258244e-22]],[[0.0001053168821010483,6.425367945566603e-23],[0.0004212675284041932,1.0280588712906564e-21]],[[0.00010531688193745535,2.0882445820997962e-22],[0.0004212675277498214,3.341191331359674e-21]],[[0.00010531688177386282,3.5339523693529987e-22],[0.0004212675270954513,5.654323790964798e-21]],[[0.00010531688161027071,4.979660156316276e-22],[0.00042126752644108286,7.967456250106042e-21]],[[0.000105316881446679,6.425367942989623e-22],[0.000421267525786716,1.0280588708783396e-20]],[[0.00010531687981075502,2.0882445793777505e-21],[0.00042126751924302007,3.341191327004401e-20]],[[0.00010531687817483117,3.533952361557321e-21],[0.0004212675126993247,5.654323778491713e-20]],[[0.00010531687653890775,4.9796601408376775e-21],[0.000421267506155631,7.967456225340284e-20]],[[0.00010531687490298469,6.4253679172188295e-21],[0.00042126749961193875,1.0280588667550127e-19]],[[0.00010531685854374172,2.0882445521573973e-20],[0.0004212674341749669,3.341191283451835e-19]],[[0.00010531684218449455,3.5339522836009285e-20],[0.0004212673687379782,5.654323653761485e-19]],[[0.00010531682582524421,4.97965998605262e-20],[0.00042126730330097685,7.96745597768419e-19]],[[0.0001053168094659902,6.425367659512603e-20],[0.0004212672378639608,1.0280588255220162e-18]],[[0.00010531664587319826,2.088244279959766e-19],[0.00042126658349279304,3.3411908479356226e-18]],[[0.00010531648227998593,3.5339515040658197e-19],[0.00042126592911994373,5.654322406505301e-18]],[[0.00010531631868635337,4.979658438282743e-19],[0.00042126527474541347,7.967453501252368e-18]],[[0.0001053161550923003,6.425365082623858e-19],[0.0004212646203692012,1.0280584132198139e-17]],[[0.000105314519128576,2.0882415585796306e-18],[0.000421258076514304,3.3411864937273744e-17]],[[0.00010531288312267774,3.5339437116039195e-18],[0.00042125153249071096,5.654309938566174e-17]],[[0.00010531124707466061,4.9796429686665194e-18],[0.00042124498829864245,7.967428749866239e-17]],[[0.00010530961098451849,6.425339331098006e-18],[0.00042123844393807396,1.0280542929756489e-16]],[[0.00010529324776726094,2.08821440429346e-17],[0.00042117299106904377,3.3411430468691973e-16]],[[0.00010527688034289804,3.5338660750160245e-17],[0.00042110752137159216,5.654185720024667e-16]],[[0.00010526050871647051,4.979489077193608e-17],[0.00042104203486588204,7.967182523507842e-16]],[[0.0001052441328930304,6.425083542049662e-17],[0.0004209765315721216,1.0280133667276244e-15]],[[0.00010508014494334447,2.0879487010588419e-16],[0.00042032057977337787,3.340717921690743e-15]],[[0.00010491574294504744,3.533117592609577e-16],[0.00041966297178018975,5.652988148165551e-15]],[[0.0001047509321649966,4.978026998798796e-16],[0.0004190037286599864,7.96484319805863e-15]],[[0.0001045857180024869,6.422688183854838e-16],[0.0004183428720099476,1.0276301094135294e-14]],[[0.00010291267572670082,2.0857611117302043e-15],[0.0004116507029068033,3.337217778733379e-14]],[[0.00010120627113726288,3.5274684529945775e-15],[0.0004048250845490515,5.6439495246898904e-14]],[[9.94742996674537e-05,4.967292966943436e-15],[0.0003978971986698148,7.947668746906628e-14]],[[9.772615957938217e-05,6.404382826079051e-15],[0.0003909046383175287,1.0247012521388292e-13]],[[8.263551058217926e-05,2.004563038020286e-14],[0.00033054204232871705,3.207300860561457e-13]],[[8.440774100417219e-05,3.0658182808544396e-14],[0.00033763096401668875,4.905309248932474e-13]],[[0.00010335126206523646,3.945958562810369e-14],[0.00041340504826094585,6.313533699970305e-13]],[[0.00011989106290188418,4.9384349858781206e-14],[0.0004795642516075367,7.901495976638464e-13]],[[0.00013364483633437248,1.6589686448523068e-13],[0.0005345793453374899,2.654349831299164e-12]],[[0.00014366839383921578,2.9252166254300683e-13],[0.0005746735753568631,4.68034659981318e-12]],[[0.00014773131231496785,4.1978814832170624e-13],[0.0005909252492598714,6.716610371675138e-12]],[[0.0001511205141024328,5.500885111536547e-13],[0.0006044820564097312,8.801416176483607e-12]],[[0.00020720581859272195,2.115646995043324e-12],[0.0008288232743708878,3.3850351914371705e-11]],[[0.00020985041179119224,3.3339488634278496e-12],[0.000839401647164769,5.334318179801059e-11]],[[0.0002169284045319403,4.712608678818758e-12],[0.0008677136181277612,7.540173882374845e-11]],[[0.00022540134539492291,6.217469081964879e-12],[0.0009016053815796917,9.947950524657867e-11]],[[0.0002259804876297903,6.3843840510476394e-12],[0.0009039219505191612,1.0215014475036742e-10]],[[0.00022660333304123074,6.551283184479279e-12],[0.000906413332164923,1.0482053088285111e-10]],[[0.00022714159146983393,6.719412999211944e-12],[0.0009085663658793357,1.0751060791687948e-10]],[[0.000227806990637904,6.8869268321192945e-12],[0.000911227962551616,1.1019082924153314e-10]],[[0.00022842065467051573,7.072931497189015e-12],[0.0009136826186820629,1.1316690387981354e-10]],[[0.00022910225980533872,7.258899090287344e-12],[0.0009164090392213549,1.1614238536770148e-10]],[[0.0002297630157842723,7.445664931143123e-12],[0.0009190520631370892,1.191306388185889e-10]],[[0.00023042929377668764,7.633042870188856e-12],[0.0009217171751067506,1.2212868584173512e-10]],[[0.00023120156163180692,7.839504134817777e-12],[0.0009248062465272277,1.2543206607250516e-10]],[[0.0002319114409900663,8.047521097792615e-12],[0.0009276457639602652,1.2876033747822737e-10]],[[0.00023269803063303776,8.255466407889435e-12],[0.000930792122532151,1.3208746243671078e-10]],[[0.00023343167066882317,8.464709281928041e-12],[0.0009337266826752927,1.3543534841938592e-10]],[[0.00023430260862057178,8.69528473241688e-12],[0.0009372104344822871,1.391245556235829e-10]],[[0.00023512353041492672,8.927502533665968e-12],[0.0009404941216597069,1.4284004044151082e-10]],[[0.00023598949967206306,9.16001416413039e-12],[0.0009439579986882523,1.4656022652541202e-10]],[[0.00023686331456931843,9.393567980032577e-12],[0.0009474532582772737,1.5029708757770748e-10]],[[0.00023778314732257085,9.652251977305439e-12],[0.0009511325892902834,1.5443603153003048e-10]],[[0.00023878929309806036,9.911128041597835e-12],[0.0009551571723922414,1.5857804855613084e-10]],[[0.0002397192653966912,1.0172206420421777e-11],[0.0009588770615867648,1.627553026140746e-10]],[[0.0002407240297503201,1.0433528665158154e-11],[0.0009628961190012804,1.6693645852588905e-10]],[[0.00024180000085172746,1.072315164717616e-11],[0.0009672000034069098,1.7157042623573968e-10]],[[0.00024286728932415084,1.101423092949501e-11],[0.0009714691572966033,1.762276947485602e-10]],[[0.0002439973972907643,1.1306146518991792e-11],[0.0009759895891630572,1.8089834417658992e-10]],[[0.0002450882043094553,1.1600137903599295e-11],[0.0009803528172378211,1.856022063277603e-10]],[[0.00024629503129349037,1.1925347022393834e-11],[0.0009851801251739615,1.9080555222372796e-10]],[[0.0002475465195661689,1.2251869479928566e-11],[0.0009901860782646757,1.9602991153975737e-10]],[[0.0002488050833343191,1.2580117642375348e-11],[0.0009952203333372764,2.0128188213590178e-10]],[[0.00025001825204460526,1.2910959889255824e-11],[0.001000073008178421,2.065753580817607e-10]],[[0.0002513885476964907,1.3276724614032327e-11],[0.0010055541907859628,2.1242759367328628e-10]],[[0.0002528045413866237,1.3643928014476121e-11],[0.0010112181655464948,2.1830284807535595e-10]],[[0.00025420355428111834,1.4013826565888937e-11],[0.0010168142171244733,2.2422122489406784e-10]],[[0.00025559509233093387,1.4385907520559901e-11],[0.0010223803693237355,2.3017452016504269e-10]],[[0.00025711820788340545,1.4798299315142524e-11],[0.0010284728315336218,2.367727888729514e-10]],[[0.00025866328817215786,1.521279803461558e-11],[0.0010346531526886314,2.434047683794479e-10]],[[0.00026021674929136964,1.562987948062575e-11],[0.0010408669971654785,2.5007807150954135e-10]],[[0.00026178565653746426,1.6049194086190034e-11],[0.001047142626149857,2.5678710519365097e-10]],[[0.0002635051601116736,1.651378217247971e-11],[0.0010540206404466945,2.642205145681992e-10]],[[0.0002652261773635569,1.6981405948564352e-11],[0.0010609047094542277,2.7170249498037344e-10]],[[0.00026694501105543346,1.7451965980166173e-11],[0.0010677800442217339,2.792314554799786e-10]],[[0.00026866427085449655,1.7925351524961046e-11],[0.0010746570834179862,2.868056241915449e-10]],[[0.0002705423987691597,1.844999740688352e-11],[0.0010821695950766388,2.9519995829533544e-10]],[[0.00027242331569393214,1.8977747097589438e-11],[0.0010896932627757286,3.036439533405431e-10]],[[0.00027428695046030226,1.950912077779055e-11],[0.001097147801841209,3.121459322171407e-10]],[[0.0002761566276350719,2.0043272651869942e-11],[0.0011046265105402876,3.2069236219601157e-10]],[[0.0002781887167584537,2.06353187159849e-11],[0.0011127548670338148,3.301650992156707e-10]],[[0.00028022846780264616,2.1230414777864444e-11],[0.0011209138712105847,3.396866361989379e-10]],[[0.00028226371493271073,2.1828692248575947e-11],[0.001129054859730843,3.4925907572392066e-10]],[[0.00028427170679546943,2.2430645219653816e-11],[0.0011370868271818777,3.5889032325315315e-10]],[[0.0002864512010003633,2.3096947534781163e-11],[0.0011458048040014531,3.695511602857351e-10]],[[0.0002885998079420475,2.376715715063721e-11],[0.00115439923176819,3.802745141328675e-10]],[[0.0002907477638721178,2.4440216753127795e-11],[0.0011629910554884712,3.91043467765407e-10]],[[0.0002928714718550859,2.5116131336010654e-11],[0.0011714858874203437,4.018581010817837e-10]],[[0.0002951408841253391,2.5864355274876763e-11],[0.0011805635365013565,4.138296840951184e-10]],[[0.0002974096390480376,2.6614860863185555e-11],[0.0011896385561921503,4.2583777350036137e-10]],[[0.00029961304457224076,2.7368804590201412e-11],[0.001198452178288963,4.3790087312131823e-10]],[[0.0003017843306354018,2.812486445456708e-11],[0.0012071373225416072,4.499978309436676e-10]],[[0.000304135021317162,2.8959019564187654e-11],[0.001216540085268648,4.633443126856983e-10]],[[0.0003064187150947352,2.979559939154593e-11],[0.0012256748603789408,4.767295899157579e-10]],[[0.0003086410573712331,3.0633772451841227e-11],[0.0012345642294849324,4.901403588680974e-10]],[[0.00031081903181578226,3.1472427167552536e-11],[0.001243276127263129,5.035588343106446e-10]],[[0.00031312143792233747,3.23965363057571e-11],[0.0012524857516893499,5.183445805096506e-10]],[[0.00031537221696609436,3.331961326289435e-11],[0.0012614888678643774,5.331138118103859e-10]],[[0.00031754479757637035,3.4241708219524636e-11],[0.0012701791903054814,5.478673311061005e-10]],[[0.0003196156097248352,3.5162911612916146e-11],[0.0012784624388993409,5.626065853894246e-10]],[[0.00032186019624312216,3.617351717878496e-11],[0.0012874407849724886,5.787762744292343e-10]],[[0.00032385946467652845,3.7180191364150815e-11],[0.0012954378587061138,5.94883061380853e-10]],[[0.0003259100614550745,3.8182027958822644e-11],[0.001303640245820298,6.109124468814794e-10]],[[0.00032781762802749795,3.91775320888667e-11],[0.0013112705121099918,6.26840512948521e-10]],[[0.00032977567012923366,4.026609030679125e-11],[0.0013191026805169346,6.442574444191012e-10]],[[0.00033159614198750886,4.134525378379551e-11],[0.0013263845679500354,6.615240600351107e-10]],[[0.0003332659078732296,4.241349621793373e-11],[0.0013330636314929185,6.786159389664427e-10]],[[0.0003347855193202352,4.3468797914771824e-11],[0.0013391420772809407,6.955007661000059e-10]],[[0.00033638400915907043,4.461818410372206e-11],[0.0013455360366362817,7.138909451060136e-10]],[[0.00033787638001819863,4.575111372760536e-11],[0.0013515055200727945,7.320178190678486e-10]],[[0.00033910565642293394,4.686461600174104e-11],[0.0013564226256917358,7.498338554331385e-10]],[[0.0003402329353256031,4.796012736691404e-11],[0.0013609317413024124,7.67362037254588e-10]],[[0.0003413735289165887,4.914965367889673e-11],[0.0013654941156663548,7.86394458226465e-10]],[[0.00034225902048516665,5.0313107124260166e-11],[0.0013690360819406666,8.050097133230789e-10]],[[0.00034307232304869997,5.1451598730556345e-11],[0.0013722892921947999,8.232255790012862e-10]],[[0.00034363702555958336,5.2560493562277124e-11],[0.0013745481022383334,8.409678962786216e-10]],[[0.00034428817322812466,5.378156330404474e-11],[0.0013771526929124986,8.605050121145897e-10]],[[0.0003447673689488891,5.49707439508798e-11],[0.0013790694757955563,8.795319024241454e-10]],[[0.0003448714954431234,5.6098451179231327e-11],[0.0013794859817724936,8.9757521804827e-10]],[[0.00034498188382701457,5.7215875467079205e-11],[0.0013799275353080583,9.154540066198204e-10]],[[0.0003453868676002734,5.850649908803855e-11],[0.0013815474704010936,9.361039844863425e-10]],[[0.0003455228432892724,5.975178936983456e-11],[0.0013820913731570897,9.560286289435726e-10]],[[0.00034552919736101416,6.095895471863976e-11],[0.0013821167894440566,9.753432744722156e-10]],[[0.0003453543017066487,6.212110481084129e-11],[0.0013814172068265947,9.939376758860859e-10]],[[0.0003459463306296627,6.359854910971076e-11],[0.001383785322518651,1.0175767845557029e-09]],[[0.0003462439702073598,6.50162078258361e-11],[0.0013849758808294392,1.0402593239204589e-09]],[[0.0003463271563755566,6.637600520310948e-11],[0.0013853086255022264,1.0620160818661812e-09]],[[0.0003461914014018263,6.767213195326183e-11],[0.0013847656056073052,1.0827541097771587e-09]],[[0.0003476994322229906,6.95518420010138e-11],[0.0013907977288919625,1.1128294703713918e-09]],[[0.0003487362443746854,7.13160159431155e-11],[0.0013949449774987416,1.141056253309099e-09]],[[0.0003481933209113486,7.263775597317031e-11],[0.0013927732836453944,1.1622040936797525e-09]],[[0.00034858586834664545,7.420546804521565e-11],[0.0013943434733865818,1.1872874866887726e-09]],[[0.0003515587369738285,7.666998385037411e-11],[0.001406234947895314,1.2267197393938217e-09]],[[0.0003536695922022831,7.886006040477764e-11],[0.0014146783688091325,1.2617609641845352e-09]],[[0.00035501716751982896,8.082651637360106e-11],[0.0014200686700793158,1.2932242595760527e-09]],[[0.00035582644289382844,8.258657631165023e-11],[0.0014233057715753138,1.3213852185051516e-09]],[[0.00035916047721437324,8.515505197483852e-11],[0.001436641908857493,1.362480829223853e-09]],[[0.0003610106471745164,8.722878289246871e-11],[0.0014440425886980655,1.3956605238856863e-09]],[[0.0003619342952232368,8.897098445164459e-11],[0.0014477371808929473,1.42353574898156e-09]],[[0.0003596745302172696,8.987825318815028e-11],[0.0014386981208690784,1.4380520485441611e-09]],[[0.00036283044871274195,9.218957281941766e-11],[0.0014513217948509678,1.4750331627751862e-09]],[[0.0003646613016517338,9.40818262733017e-11],[0.0014586452066069353,1.5053092182772929e-09]],[[0.00036601368729813,9.587031349571708e-11],[0.00146405474919252,1.533925013703764e-09]],[[0.00036722368604759706,9.767144291781025e-11],[0.0014688947441903882,1.5627430845102509e-09]],[[0.0003703837965631655,1.0011599088429198e-10],[0.001481535186252662,1.6018558518387396e-09]],[[0.0003729315402620612,1.024090801898302e-10],[0.0014917261610482447,1.6385452808194026e-09]],[[0.0003750723510705863,1.0458058442703833e-10],[0.0015002894042823452,1.673289348447771e-09]],[[0.0003766377319883857,1.0666319504313495e-10],[0.0015065509279535427,1.7066111185444092e-09]],[[0.00037980677449802827,1.0913284064004977e-10],[0.001519227097992113,1.7461254481942565e-09]],[[0.00038207369268799374,1.113191890063439e-10],[0.001528294770751975,1.781107021931733e-09]],[[0.00038346396077447084,1.1330864239346815e-10],[0.0015338558430978834,1.8129382762440215e-09]],[[0.0003842572647868729,1.1504628692538035e-10],[0.0015370290591474917,1.840740588729898e-09]],[[0.0003855480810694933,1.1672683242968828e-10],[0.0015421923242779731,1.8676293174261683e-09]],[[0.00038374626902681045,1.1803367350148908e-10],[0.0015349850761072418,1.8885387744390076e-09]],[[0.0003831758190381417,1.1908761107974507e-10],[0.0015327032761525668,1.90540177591325e-09]],[[0.000381694267908496,1.1971258273992944e-10],[0.001526777071633984,1.9154013222482326e-09]],[[0.0003801198956520917,1.1995309074633952e-10],[0.0015204795826083669,1.9192494505717073e-09]],[[0.00037718447687463285,1.1985661489014822e-10],[0.0015087379074985314,1.917705837551994e-09]],[[0.0003733711932337628,1.1942617185179827e-10],[0.0014934847729350513,1.9108187485539905e-09]],[[0.00036828646374536655,1.1873034477263927e-10],[0.0014731458549814662,1.899685515286505e-09]],[[0.0003635553211352063,1.1780510675031996e-10],[0.0014542212845408253,1.884881707654606e-09]],[[0.0003471290336523676,1.1235532028350086e-10],[0.0013885161346094705,1.79768512316764e-09]],[[0.0003376187832483735,1.098920765462274e-10],[0.001350475132993494,1.758273224466681e-09]],[[0.0003270200257257089,1.070665605960454e-10],[0.0013080801029028357,1.7130649677937686e-09]],[[0.00031844364074135387,1.0505380910788494e-10],[0.0012737745629654155,1.6808609455656417e-09]],[[0.00031267764086145204,1.0432879795791792e-10],[0.0012507105634458082,1.6692607656332176e-09]],[[0.0003081577052873757,1.0418301683545573e-10],[0.0012326308211495027,1.666928269376849e-09]],[[0.00030359606044323435,1.0403308989719721e-10],[0.0012143842417729374,1.6645294366604033e-09]],[[0.0002939332146576725,1.0187293625952073e-10],[0.00117573285863069,1.629966979116972e-09]],[[0.0002919198374541645,1.0284432291558001e-10],[0.001167679349816658,1.6455091657436233e-09]],[[0.0002884562853957751,1.0309898399109346e-10],[0.0011538251415831003,1.6495837428588695e-09]],[[0.0002840855553814506,1.029654692218596e-10],[0.0011363422215258023,1.647447506879606e-09]],[[0.0002752320650489163,1.0094125420521524e-10],[0.0011009282601956653,1.6150600660412998e-09]],[[0.0002736994273668556,1.0209877436503049e-10],[0.0010947977094674223,1.6335803886964663e-09]],[[0.0002710030899668546,1.026974441356725e-10],[0.0010840123598674185,1.6431591050440695e-09]],[[0.00026777073568575355,1.0299545449454201e-10],[0.0010710829427430142,1.6479272711692286e-09]],[[0.00026468252518311154,1.0352476047928561e-10],[0.0010587301007324462,1.6563961670867655e-09]],[[0.0002632275701095123,1.0466214294722237e-10],[0.0010529102804380493,1.6745942851378596e-09]],[[0.0002609699735540867,1.0550990517979824e-10],[0.0010438798942163467,1.6881584822363448e-09]],[[0.00025619956646948816,1.0507102194186377e-10],[0.0010247982658779526,1.6811363507509108e-09]],[[0.0002561007565711718,1.0681322297893686e-10],[0.0010244030262846872,1.709011565827649e-09]],[[0.00025464006950440325,1.0803848632475294e-10],[0.001018560278017613,1.7286157800364555e-09]],[[0.0002503002786177098,1.0787303760435198e-10],[0.0010012011144708392,1.7259686010003804e-09]],[[0.00024810824377557875,1.0861256536259845e-10],[0.000992432975102315,1.7378010445815191e-09]],[[0.0002465084929819298,1.0969058250058457e-10],[0.0009860339719277192,1.7550493197870944e-09]],[[0.00024186055077320606,1.0948542351099764e-10],[0.0009674422030928242,1.7517667755800294e-09]],[[0.0002391772696903939,1.0980484184009769e-10],[0.0009567090787615756,1.7568774675478902e-09]],[[0.00023575872148312772,1.1005534291401032e-10],[0.0009430348859325109,1.760885486800123e-09]],[[0.00023175426106151353,1.1006519922567798e-10],[0.0009270170442460541,1.7610431863556712e-09]],[[0.00022910981359469698,1.1033567903921587e-10],[0.0009164392543787879,1.7653708640168655e-09]],[[0.00022529845950573538,1.1055142719358959e-10],[0.0009011938380229415,1.768822833648686e-09]],[[0.00022288624830238933,1.1108831622552548e-10],[0.0008915449932095573,1.7774130586836452e-09]],[[0.00022124572673160283,1.119290151829978e-10],[0.0008849829069264113,1.790864242247168e-09]],[[0.00021939736384317326,1.128617745467205e-10],[0.000877589455372693,1.8057883917541365e-09]],[[0.00021815652438150103,1.1399070536444736e-10],[0.0008726260975260041,1.8238512849444653e-09]],[[0.0002168159157928479,1.1522468855032591e-10],[0.0008672636631713916,1.8435950159728098e-09]],[[0.00021637682489803782,1.1669692237140527e-10],[0.0008655072995921513,1.8671507570575694e-09]],[[0.00021544771072176298,1.1820137611410877e-10],[0.0008617908428870519,1.8912220168907512e-09]],[[0.00021486895205366329,1.1958001970784728e-10],[0.0008594758082146531,1.913280314454774e-09]],[[0.00021398409690632852,1.209835645987317e-10],[0.0008559363876253141,1.9357370325611253e-09]],[[0.00021306549083304808,1.220956501899599e-10],[0.0008522619633321923,1.9535304019124036e-09]],[[0.00021168080620366926,1.2318392135233783e-10],[0.000846723224814677,1.9709427401013284e-09]],[[0.00020998267461439952,1.238370678779819e-10],[0.0008399306984575981,1.9813930861308757e-09]],[[0.0002080670267233136,1.243975228750553e-10],[0.0008322681068932544,1.990360365048167e-09]],[[0.00020535914043876097,1.2446503379249262e-10],[0.0008214365617550439,1.9914405414727895e-09]],[[0.000202517951461422,1.243645757029391e-10],[0.000810071805845688,1.9898332093102984e-09]],[[0.0001990642903796883,1.2416191973544643e-10],[0.0007962571615187532,1.986590713602088e-09]],[[0.00019544793531580323,1.2348706150760335e-10],[0.0007817917412632129,1.9757929828438592e-09]],[[0.00019160379249446425,1.2260392767714186e-10],[0.000766415169977857,1.9616628452113407e-09]],[[0.0001872717937850305,1.2116456447776303e-10],[0.000749087175140122,1.938633030878402e-09]],[[0.00018279348883365598,1.1985975461262086e-10],[0.0007311739553346239,1.917756072813016e-09]],[[0.00017823217654292764,1.1853808992133991e-10],[0.0007129287061717106,1.896609441519022e-09]],[[0.00017306342287751083,1.1638787810659661e-10],[0.0006922536915100433,1.8622060492881748e-09]],[[0.0001679655243190837,1.1452290883447068e-10],[0.0006718620972763348,1.8323665422864751e-09]],[[0.00016273860494555692,1.1282722978473837e-10],[0.0006509544197822277,1.8052356816260465e-09]],[[0.00015747325963152205,1.1073398195047946e-10],[0.0006298930385260882,1.7717437079236835e-09]],[[0.00015206330470331122,1.0808615228532747e-10],[0.0006082532188132449,1.729378431811134e-09]],[[0.00014711966713681777,1.0571621660411728e-10],[0.0005884786685472711,1.6914594660776431e-09]],[[0.00014159230338187822,1.0386201179040458e-10],[0.0005663692135275129,1.6617921912364784e-09]],[[0.00013707873345307692,1.0122131281100834e-10],[0.0005483149338123077,1.6195410066782982e-09]],[[0.00013128874022212084,9.866180933722088e-11],[0.0005251549608884834,1.5785889545718544e-09]],[[0.0001265329366390968,9.599726410780778e-11],[0.0005061317465563872,1.5359562215784106e-09]],[[0.00012138426098671113,9.3980355605973e-11],[0.0004855370439468445,1.503685690471427e-09]],[[0.00011700115781722993,9.164836043168894e-11],[0.00046800463126891973,1.4663737732271414e-09]],[[0.00011238164711086645,8.908566758473026e-11],[0.0004495265884434658,1.4253706766861713e-09]],[[0.00010746009539612117,8.693794566149765e-11],[0.0004298403815844847,1.3910071299936299e-09]],[[0.00010312743041655333,8.451938472058761e-11],[0.0004125097216662133,1.3523101601022368e-09]],[[9.896734350848507e-05,8.21835023990208e-11],[0.0003958693740339403,1.3149360437985876e-09]],[[9.494888438508025e-05,7.94468514196793e-11],[0.000379795537540321,1.2711496275416435e-09]],[[9.09322185005299e-05,7.703531262535236e-11],[0.0003637288740021196,1.2325650035936912e-09]],[[8.706192743362686e-05,7.481822574555364e-11],[0.0003482477097345074,1.1970916157213208e-09]],[[8.321209362213683e-05,7.270480009804773e-11],[0.00033284837448854733,1.1632768087602242e-09]],[[7.947841155799633e-05,7.035174826852526e-11],[0.0003179136462319853,1.1256279797913713e-09]],[[7.573112231966234e-05,6.808701580431912e-11],[0.0003029244892786494,1.0893922588160678e-09]],[[7.217486131191531e-05,6.599326428877004e-11],[0.00028869944524766123,1.055892228401041e-09]],[[6.92130579387787e-05,6.354372802280712e-11],[0.0002768522317551148,1.016699645341836e-09]],[[6.59062161089067e-05,6.123307100563349e-11],[0.0002636248644356268,9.797291359061026e-10]],[[6.284756964555256e-05,5.953739524529034e-11],[0.00025139027858221024,9.525983295800367e-10]],[[5.993113136862739e-05,5.7602950504928866e-11],[0.00023972452547450955,9.216472039133423e-10]],[[5.722754146340595e-05,5.5401072930032045e-11],[0.0002289101658536238,8.864171721370504e-10]],[[5.417038886512594e-05,5.346277385197568e-11],[0.00021668155546050377,8.554043818406785e-10]],[[5.190463600719822e-05,5.143772918598831e-11],[0.00020761854402879287,8.230036655274781e-10]],[[4.9079362012595474e-05,4.969887610135645e-11],[0.0001963174480503819,7.951820182603176e-10]],[[4.6854960337646484e-05,4.7608643226742726e-11],[0.00018741984135058594,7.617382963832501e-10]],[[4.442202462802381e-05,4.5824179396880326e-11],[0.00017768809851209525,7.331868658891149e-10]],[[4.201674800538789e-05,4.373766705596309e-11],[0.00016806699202155155,6.998026798853303e-10]],[[4.008157386202559e-05,4.193219312800756e-11],[0.00016032629544810237,6.709150908981425e-10]],[[3.79265516911422e-05,3.9979470126838135e-11],[0.0001517062067645688,6.396715194149076e-10]],[[3.5670271492596e-05,3.8394061586009056e-11],[0.000142681085970384,6.143049851452944e-10]],[[3.376059373439311e-05,3.656505165312346e-11],[0.00013504237493757243,5.850408330103395e-10]],[[3.208966982387915e-05,3.4881037430629417e-11],[0.0001283586792955166,5.58096603473469e-10]],[[3.0455683119671533e-05,3.342542892638714e-11],[0.00012182273247868613,5.348068665184597e-10]],[[2.884069532545993e-05,3.1942766444870725e-11],[0.00011536278130183972,5.110842623129969e-10]],[[2.7347238194165825e-05,3.0612481997174263e-11],[0.0001093889527766633,4.897997106450103e-10]],[[2.599925599084846e-05,2.942120980473833e-11],[0.00010399702396339384,4.7073935617244e-10]],[[2.4753725133552923e-05,2.8350180843817258e-11],[9.901490053421169e-05,4.536028954919755e-10]],[[2.3518599540789557e-05,2.723749188252855e-11],[9.407439816315823e-05,4.3579987249839825e-10]],[[2.2352124896302277e-05,2.62252540601625e-11],[8.940849958520911e-05,4.196040685075064e-10]],[[2.12252702977897e-05,2.5304907615559408e-11],[8.49010811911588e-05,4.048785247828623e-10]],[[2.0158332006610083e-05,2.447594803223043e-11],[8.063332802644033e-05,3.9161517090193993e-10]],[[1.918831540499623e-05,2.3625523890892116e-11],[7.675326161998491e-05,3.780083820375598e-10]],[[1.8402671836852966e-05,2.2772501271268536e-11],[7.361068734741187e-05,3.643600165468307e-10]],[[1.759290084000117e-05,2.2009414518190236e-11],[7.037160336000468e-05,3.521506337929463e-10]],[[1.670507903444892e-05,2.141257986870151e-11],[6.682031613779568e-05,3.426012802288607e-10]],[[1.5989320837875502e-05,2.0616473359397683e-11],[6.395728335150201e-05,3.298635707225005e-10]],[[1.526645096687943e-05,1.9776245986740417e-11],[6.106580386751772e-05,3.1641993545885296e-10]],[[1.4521899973477947e-05,1.9286105779192494e-11],[5.808759989391179e-05,3.0857769241111225e-10]],[[1.3974166493863288e-05,1.8512834478473178e-11],[5.589666597545315e-05,2.96205351478946e-10]],[[1.3266838293652478e-05,1.8008127757527403e-11],[5.306735317460991e-05,2.8813004593145656e-10]],[[1.2716615532682797e-05,1.7413177244936558e-11],[5.086646213073119e-05,2.7861083265580176e-10]],[[1.2132679755632411e-05,1.6896371425828156e-11],[4.8530719022529645e-05,2.7034194694503296e-10]],[[1.1678487744601364e-05,1.6376420983276228e-11],[4.671395097840546e-05,2.6202273456669175e-10]],[[1.1130073142809038e-05,1.599845206605508e-11],[4.452029257123615e-05,2.559752330080599e-10]],[[1.07255606801934e-05,1.540281002141455e-11],[4.29022427207736e-05,2.4644496286824986e-10]],[[1.0215524472802862e-05,1.5020481917202727e-11],[4.086209789121145e-05,2.403277076551006e-10]],[[9.791560934795988e-06,1.4624309831821897e-11],[3.916624373918395e-05,2.3398896070223783e-10]],[[9.433848057548593e-06,1.4057246706882265e-11],[3.773539223019437e-05,2.2491594679931544e-10]],[[9.004305695263566e-06,1.3745385882944037e-11],[3.601722278105426e-05,2.1992617286139218e-10]],[[8.64866711973295e-06,1.341814187871474e-11],[3.45946684789318e-05,2.146902729291652e-10]],[[8.35809787889752e-06,1.3119010566254092e-11],[3.343239151559008e-05,2.0990417410223824e-10]],[[8.08269326279249e-06,1.2744563580703481e-11],[3.233077305116996e-05,2.039130188469121e-10]],[[7.782726946000357e-06,1.2510283509681431e-11],[3.113090778400143e-05,2.0016453429669974e-10]],[[7.503562279753752e-06,1.2299617371567364e-11],[3.001424911901501e-05,1.9679387643373558e-10]],[[7.224023770060373e-06,1.2046672457384745e-11],[2.8896095080241493e-05,1.927467587346387e-10]],[[6.952632697972495e-06,1.1783786839544649e-11],[2.781053079188998e-05,1.8854059110293318e-10]],[[6.715470087068596e-06,1.155717906217633e-11],[2.6861880348274384e-05,1.849148692390968e-10]],[[6.503692318387175e-06,1.1357167224207854e-11],[2.60147692735487e-05,1.8171467623881296e-10]],[[6.272857451254352e-06,1.1047822791925678e-11],[2.5091429805017407e-05,1.767651666036217e-10]],[[6.0602803335245615e-06,1.0838078934769097e-11],[2.4241121334098246e-05,1.734092677720272e-10]],[[5.862802587054479e-06,1.0618825856042846e-11],[2.3451210348217915e-05,1.6990121398707284e-10]],[[5.651889856508035e-06,1.0348998038462703e-11],[2.260755942603214e-05,1.6558397258956066e-10]],[[5.4876504510803105e-06,1.0182866900580734e-11],[2.1950601804321242e-05,1.629258699690432e-10]],[[5.282733366442188e-06,9.95388309341362e-12],[2.1130933465768752e-05,1.5926213199277883e-10]],[[5.1460345561311604e-06,9.794713308952633e-12],[2.0584138224524642e-05,1.5671541227366e-10]],[[4.980945246569568e-06,9.604902060971092e-12],[1.992378098627827e-05,1.5367843089168743e-10]],[[4.845933341861226e-06,9.450947288567602e-12],[1.9383733367444904e-05,1.5121515639997085e-10]],[[4.716485351700687e-06,9.350167937964645e-12],[1.886594140680275e-05,1.4960269057918635e-10]],[[4.567159456545796e-06,9.19528110482748e-12],[1.8268637826183185e-05,1.4712449933792747e-10]],[[4.4503987441983026e-06,9.140506386329723e-12],[1.780159497679321e-05,1.4624810214113641e-10]],[[4.357403038796729e-06,9.05891038407468e-12],[1.7429612155186915e-05,1.4494256700419508e-10]],[[4.237667075484213e-06,8.939147538404139e-12],[1.6950668301936853e-05,1.4302636114518722e-10]],[[4.120999666030505e-06,8.888294789361403e-12],[1.648399866412202e-05,1.42212717238785e-10]],[[4.027594056938002e-06,8.852119700172221e-12],[1.611037622775201e-05,1.416339151219834e-10]],[[3.944466546846405e-06,8.802707237888478e-12],[1.577786618738562e-05,1.408433163320106e-10]],[[3.840945622218139e-06,8.763191094299458e-12],[1.5363782488872558e-05,1.4021105936333133e-10]],[[3.7458279289463483e-06,8.68942031091653e-12],[1.4983311715785393e-05,1.3903072407289675e-10]],[[3.6723990398009812e-06,8.591517032260258e-12],[1.4689596159203925e-05,1.374642730946896e-10]],[[3.5751792827377226e-06,8.573471856757392e-12],[1.430071713095089e-05,1.37175551738991e-10]],[[3.4959387018943037e-06,8.488263414547535e-12],[1.3983754807577215e-05,1.3581221394532628e-10]],[[3.416461262917954e-06,8.411600590206826e-12],[1.3665845051671815e-05,1.3458561033924278e-10]],[[3.3342718767782277e-06,8.363446862395547e-12],[1.333708750711291e-05,1.3381514997675458e-10]],[[3.265169438396761e-06,8.28553098796531e-12],[1.3060677753587043e-05,1.3256849875396702e-10]],[[3.182953316479327e-06,8.224716097145297e-12],[1.2731813265917308e-05,1.3159545707859898e-10]],[[3.114991148928018e-06,8.132469450928732e-12],[1.2459964595712072e-05,1.3011951427522923e-10]],[[3.049059811310781e-06,8.06254584293243e-12],[1.2196239245243123e-05,1.2900073247082945e-10]],[[2.9777825797523975e-06,8.010771315722811e-12],[1.191113031900959e-05,1.2817234019640826e-10]],[[2.9088668424954774e-06,7.920502987265367e-12],[1.163546736998191e-05,1.267280485775426e-10]],[[2.8351410528738932e-06,7.8241677091948e-12],[1.1340564211495573e-05,1.251866835047449e-10]],[[2.7665441553217475e-06,7.72285651915154e-12],[1.106617662128699e-05,1.2356570381433424e-10]],[[2.7061733816812224e-06,7.648959410780408e-12],[1.082469352672489e-05,1.2238334889947885e-10]],[[2.640633209868778e-06,7.583954078720914e-12],[1.0562532839475111e-05,1.2134326539799667e-10]],[[2.5821884348772616e-06,7.482702659918555e-12],[1.0328753739509047e-05,1.1972324220642626e-10]],[[2.515800205401982e-06,7.374687901492716e-12],[1.0063200821607927e-05,1.1799500764222497e-10]],[[2.46057261855426e-06,7.320475554273055e-12],[9.84229047421704e-06,1.1712761029179188e-10]],[[2.4076816543439674e-06,7.229426372018884e-12],[9.63072661737587e-06,1.1567082203163862e-10]],[[2.346437604612008e-06,7.1170969148918835e-12],[9.385750418448032e-06,1.1387355142523403e-10]],[[2.292389343380491e-06,7.0596402706088416e-12],[9.169557373521963e-06,1.1295424488824257e-10]],[[2.2468696396590494e-06,6.96610285311494e-12],[8.987478558636197e-06,1.1145764629117772e-10]],[[2.1911245718494736e-06,6.871011444411766e-12],[8.764498287397895e-06,1.0993618199105521e-10]],[[2.1487351221738992e-06,6.799544803545889e-12],[8.594940488695597e-06,1.0879271826831235e-10]],[[2.094406285899264e-06,6.709628830949658e-12],[8.377625143597056e-06,1.0735406169382078e-10]],[[2.052262010760794e-06,6.6627752883220165e-12],[8.209048043043175e-06,1.0660440350102569e-10]],[[2.0031809338620804e-06,6.5695611187938504e-12],[8.012723735448322e-06,1.0511297831503985e-10]],[[1.9643586910397423e-06,6.492685450350946e-12],[7.85743476415897e-06,1.0388296982615894e-10]],[[1.9172094779914063e-06,6.4211940634807595e-12],[7.668837911965625e-06,1.0273910615499612e-10]],[[1.8830800808839394e-06,6.360916041977797e-12],[7.532320323535758e-06,1.0177465827358076e-10]],[[1.835747222287451e-06,6.279927854587391e-12],[7.342988889149804e-06,1.0047884687799238e-10]],[[1.8005763252053965e-06,6.229037566031728e-12],[7.202305300821586e-06,9.966460054411008e-11]],[[1.7598965737951262e-06,6.151795050035799e-12],[7.039586295180505e-06,9.842872341862857e-11]],[[1.725082328233872e-06,6.105252613304161e-12],[6.900329312935488e-06,9.768404283279467e-11]],[[1.6882584191592892e-06,6.04935380534388e-12],[6.753033676637157e-06,9.67896639149059e-11]],[[1.6514305337230505e-06,5.9786803803554395e-12],[6.605722134892202e-06,9.565888567089632e-11]],[[1.6209956259297416e-06,5.930097373243734e-12],[6.4839825037189665e-06,9.488155726278458e-11]],[[1.5893492209891121e-06,5.873844291554125e-12],[6.3573968839564486e-06,9.398151205025617e-11]],[[1.5529349229374931e-06,5.815284055905539e-12],[6.2117396917499726e-06,9.304454492586305e-11]],[[1.5243098380229178e-06,5.765517369175589e-12],[6.097239352091671e-06,9.22482772619483e-11]],[[1.49479699446887e-06,5.717271395056308e-12],[5.97918797787548e-06,9.147634551021765e-11]],[[1.4660721606727888e-06,5.6514734878201665e-12],[5.864288642691155e-06,9.042357604654835e-11]],[[1.4338212754475815e-06,5.6137117446600145e-12],[5.735285101790326e-06,8.981938947773323e-11]],[[1.4075387169252964e-06,5.569757057181737e-12],[5.6301548677011855e-06,8.911611215949803e-11]],[[1.3795428238012374e-06,5.532681611657855e-12],[5.5181712952049495e-06,8.852290772040091e-11]],[[1.353869548722271e-06,5.475906335568279e-12],[5.415478194889084e-06,8.761450499424559e-11]],[[1.3265343654185983e-06,5.42148958990961e-12],[5.306137461674393e-06,8.674383283063896e-11]],[[1.3001507642148819e-06,5.3907428680565726e-12],[5.200603056859527e-06,8.625188635340299e-11]],[[1.276970003530987e-06,5.3493597923059925e-12],[5.107880014123948e-06,8.558975873512438e-11]],[[1.2544390207607968e-06,5.3074287591714315e-12],[5.017756083043187e-06,8.491886241171578e-11]],[[1.2298628069152528e-06,5.261057108513644e-12],[4.919451227661011e-06,8.417691330592845e-11]],[[1.2050358752533316e-06,5.222994602856044e-12],[4.820143501013326e-06,8.356791219273753e-11]],[[1.1821431991754031e-06,5.183442605996791e-12],[4.7285727967016126e-06,8.293508029534197e-11]],[[1.1610476040153672e-06,5.1423191067967845e-12],[4.644190416061469e-06,8.227710463954593e-11]],[[1.1378004234095676e-06,5.108643624381154e-12],[4.5512016936382705e-06,8.173829695771908e-11]],[[1.1164168058759143e-06,5.0732157314911585e-12],[4.465667223503657e-06,8.117145082044986e-11]],[[1.0963138688886383e-06,5.035655031132311e-12],[4.385255475554553e-06,8.057047957010205e-11]],[[1.077037983452013e-06,4.997761176475521e-12],[4.308151933808052e-06,7.996417937215937e-11]],[[1.0566321137060586e-06,4.963417819170859e-12],[4.226528454824234e-06,7.941468573694359e-11]],[[1.0369116186005148e-06,4.930771189134647e-12],[4.147646474402059e-06,7.889234094909256e-11]],[[1.0173671561675601e-06,4.904550217420112e-12],[4.0694686246702405e-06,7.847280565007289e-11]],[[9.993023673946783e-07,4.870220159897004e-12],[3.997209469578713e-06,7.792352157555126e-11]],[[9.808184215614187e-07,4.831459796218232e-12],[3.923273686245675e-06,7.73033560128366e-11]],[[9.626050789800272e-07,4.798051349329189e-12],[3.850420315920109e-06,7.676882376472439e-11]],[[9.442113118515108e-07,4.775285290981672e-12],[3.7768452474060434e-06,7.640456542106642e-11]],[[9.285279720081972e-07,4.7315969112777e-12],[3.7141118880327887e-06,7.57055510311438e-11]],[[9.101510458567106e-07,4.7067378028503155e-12],[3.6406041834268423e-06,7.5307808111812e-11]],[[8.93299500845747e-07,4.6780686533703184e-12],[3.573198003382988e-06,7.484909724555945e-11]],[[8.780902077139859e-07,4.640367908254467e-12],[3.5123608308559438e-06,7.424588994067688e-11]],[[8.622862993182222e-07,4.6209307288073235e-12],[3.4491451972728887e-06,7.393488988242746e-11]],[[8.472490789267232e-07,4.582473095733562e-12],[3.388996315706893e-06,7.33195728564121e-11]],[[8.305774435325532e-07,4.566471349140911e-12],[3.3223097741302127e-06,7.306354051839198e-11]],[[8.164693433549125e-07,4.53162917182663e-12],[3.26587737341965e-06,7.250607032668909e-11]],[[8.022834403053626e-07,4.496561091715806e-12],[3.2091337612214503e-06,7.194497759929733e-11]],[[7.859845684072051e-07,4.4779413885033214e-12],[3.1439382736288202e-06,7.164706290889009e-11]],[[7.723542469451223e-07,4.437942633587276e-12],[3.089416987780489e-06,7.100708563287696e-11]],[[7.590801796789881e-07,4.410108684546976e-12],[3.0363207187159525e-06,7.056173762822513e-11]],[[7.451120097551837e-07,4.3976041904476744e-12],[2.9804480390207347e-06,7.036166567979603e-11]],[[7.316439948018382e-07,4.366387489167639e-12],[2.9265759792073527e-06,6.986220364483321e-11]],[[7.186653510363777e-07,4.328684999547648e-12],[2.874661404145511e-06,6.925896210557367e-11]],[[7.057294324374365e-07,4.299574333056251e-12],[2.822917729749746e-06,6.879318878689097e-11]],[[6.933964723947858e-07,4.2791240674742215e-12],[2.773585889579143e-06,6.846598293442442e-11]],[[6.797835850171914e-07,4.2648338561808805e-12],[2.7191343400687655e-06,6.823734164665372e-11]],[[6.675933537869243e-07,4.2361663717825235e-12],[2.6703734151476972e-06,6.777866450921155e-11]],[[6.554504351756719e-07,4.20673977040036e-12],[2.6218017407026875e-06,6.73078397745451e-11]],[[6.440926255739747e-07,4.183361012279184e-12],[2.5763705022958986e-06,6.693378039519787e-11]],[[6.330697445101878e-07,4.151837645758688e-12],[2.5322789780407512e-06,6.642940727506235e-11]],[[6.215450166374765e-07,4.123985280309252e-12],[2.486180066549906e-06,6.598376863984114e-11]],[[6.100653770171594e-07,4.098837270054345e-12],[2.4402615080686375e-06,6.558140114188891e-11]],[[5.994790813937779e-07,4.0810209186323395e-12],[2.3979163255751114e-06,6.529633985393078e-11]],[[5.886427790851617e-07,4.054483932918452e-12],[2.3545711163406467e-06,6.487174776287966e-11]],[[5.774191132902228e-07,4.030302937683715e-12],[2.309676453160891e-06,6.448485115385298e-11]],[[5.669157153708546e-07,4.010969221478714e-12],[2.2676628614834184e-06,6.417550988166479e-11]],[[5.576061856660768e-07,3.986041534058815e-12],[2.2304247426643072e-06,6.377666286962322e-11]],[[5.473645865972887e-07,3.954466148371102e-12],[2.1894583463891547e-06,6.327145587416391e-11]],[[5.380179315507134e-07,3.923227879138875e-12],[2.1520717262028536e-06,6.277164432728105e-11]],[[5.287989650419017e-07,3.9001115126463626e-12],[2.115195860167607e-06,6.240178724927339e-11]],[[5.185164048265252e-07,3.887633777722092e-12],[2.074065619306101e-06,6.220214522269484e-11]],[[5.087140630956552e-07,3.868982875980711e-12],[2.0348562523826208e-06,6.190372746590833e-11]],[[5.001613500762575e-07,3.8380393558708115e-12],[2.00064540030503e-06,6.140862691186101e-11]],[[4.917752379918047e-07,3.803430561342372e-12],[1.967100951967219e-06,6.085489159874225e-11]],[[4.825470861608095e-07,3.798445398130229e-12],[1.930188344643238e-06,6.077513140286699e-11]],[[4.735322704091336e-07,3.77273789842582e-12],[1.8941290816365344e-06,6.036380464208743e-11]],[[4.659047880769219e-07,3.7351157491387195e-12],[1.8636191523076875e-06,5.976185208815347e-11]],[[4.5703922147059764e-07,3.726267209418954e-12],[1.8281568858823905e-06,5.962028139711925e-11]],[[4.4918654884215487e-07,3.699521819079422e-12],[1.7967461953686195e-06,5.91923458702306e-11]],[[4.4156771741343475e-07,3.670170700903892e-12],[1.766270869653739e-06,5.872273528074568e-11]],[[4.323926844590462e-07,3.663280541919987e-12],[1.7295707378361848e-06,5.861249127735825e-11]],[[4.2588727189023127e-07,3.625627304354086e-12],[1.703549087560925e-06,5.8010036100031943e-11]],[[4.175439135279339e-07,3.6202092946494004e-12],[1.6701756541117356e-06,5.792335296262586e-11]],[[4.105482755783888e-07,3.5849792166220743e-12],[1.6421931023135552e-06,5.7359664623684485e-11]],[[4.0277436575324465e-07,3.5713802600662652e-12],[1.6110974630129786e-06,5.71420912259565e-11]],[[3.959745479153067e-07,3.54217567359028e-12],[1.5838981916612268e-06,5.667480774136588e-11]],[[3.886052827046422e-07,3.5344576755104804e-12],[1.5544211308185687e-06,5.6551328420723613e-11]],[[3.82100439740403e-07,3.4968411014568546e-12],[1.528401758961612e-06,5.59494558417246e-11]],[[3.744721387136842e-07,3.492477339196278e-12],[1.4978885548547368e-06,5.58796426329322e-11]],[[3.6871580139943776e-07,3.452530718636097e-12],[1.474863205597751e-06,5.5240494307934374e-11]],[[3.616298515406135e-07,3.4496318078380512e-12],[1.446519406162454e-06,5.519410637372709e-11]],[[3.552697438728828e-07,3.4184591911713263e-12],[1.4210789754915312e-06,5.4695355546749385e-11]],[[3.49030748937374e-07,3.398063926699956e-12],[1.396122995749496e-06,5.4369019318065064e-11]],[[3.420751468080225e-07,3.3899478674808795e-12],[1.36830058723209e-06,5.423916941121524e-11]],[[3.370446161342491e-07,3.357155176035932e-12],[1.3481784645369963e-06,5.371449107163206e-11]],[[3.306581118312587e-07,3.3365574165134656e-12],[1.3226324473250348e-06,5.3384914822300487e-11]],[[3.241088971544029e-07,3.330343902395822e-12],[1.2964355886176117e-06,5.3285506325888186e-11]],[[3.189836953805352e-07,3.2967109543881876e-12],[1.2759347815221408e-06,5.274738477894271e-11]],[[3.1382267423263527e-07,3.2721147214323573e-12],[1.255290696930541e-06,5.2353836357416035e-11]],[[3.072349702196821e-07,3.2675405129700784e-12],[1.2289398808787283e-06,5.228064524401759e-11]],[[3.0164441325952196e-07,3.248625056525479e-12],[1.2065776530380878e-06,5.1978008624495214e-11]],[[2.9698585565189473e-07,3.2169367919873425e-12],[1.187943422607579e-06,5.147099820860105e-11]],[[2.920234784719739e-07,3.1928945410905175e-12],[1.1680939138878956e-06,5.108631502924609e-11]],[[2.8615646998388517e-07,3.1856409624156767e-12],[1.1446258799355407e-06,5.0970250775108664e-11]],[[2.805093872658986e-07,3.174453515447592e-12],[1.1220375490635943e-06,5.0791257912261194e-11]],[[2.7578839297271977e-07,3.153055376208257e-12],[1.103153571890879e-06,5.0448895200853036e-11]],[[2.713283922896304e-07,3.1273266135340964e-12],[1.0853135691585216e-06,5.003723758859448e-11]],[[2.6673155174562894e-07,3.0981885659923345e-12],[1.0669262069825157e-06,4.95710231253802e-11]],[[2.6191939355825096e-07,3.080911367503675e-12],[1.0476775742330038e-06,4.9294580494030124e-11]],[[2.570112339213162e-07,3.0675459281986305e-12],[1.028044935685265e-06,4.908073016448482e-11]],[[2.5241564323836095e-07,3.0556420887222802e-12],[1.0096625729534438e-06,4.889026842813317e-11]],[[2.473966160496889e-07,3.04389104178977e-12],[9.895864641987557e-07,4.8702255492132256e-11]],[[2.428739262108683e-07,3.026965457074123e-12],[9.71495704843473e-07,4.843145127277996e-11]],[[2.386384065299919e-07,3.0092853627131458e-12],[9.545536261199677e-07,4.81485732083904e-11]],[[2.3450051561745417e-07,2.9907866056930456e-12],[9.380020624698167e-07,4.785259415148988e-11]],[[2.303721728929221e-07,2.9686555072510295e-12],[9.214886915716884e-07,4.74985002956052e-11]],[[2.2631051027271498e-07,2.9481635577420978e-12],[9.052420410908599e-07,4.717063074908955e-11]],[[2.2230942085686398e-07,2.929842090054569e-12],[8.892376834274559e-07,4.687748736072471e-11]],[[2.1845930614271468e-07,2.9153571984498444e-12],[8.738372245708587e-07,4.664572876784522e-11]],[[2.144684110665622e-07,2.895071933503526e-12],[8.578736442662488e-07,4.6321165699618255e-11]],[[2.1057793264485136e-07,2.8776857431693033e-12],[8.423117305794054e-07,4.6042986544901036e-11]],[[2.0680294061533065e-07,2.864019916623984e-12],[8.272117624613226e-07,4.58243327182528e-11]],[[2.0305334760472835e-07,2.85134451338625e-12],[8.122133904189134e-07,4.5621523153453655e-11]],[[1.9928470040260828e-07,2.8340347121823433e-12],[7.971388016104331e-07,4.534456539737554e-11]],[[1.9566128526217366e-07,2.818909306592092e-12],[7.826451410486946e-07,4.5102555750614325e-11]],[[1.9220709401548121e-07,2.801313523504852e-12],[7.688283760619249e-07,4.482101714608307e-11]],[[1.891110620590776e-07,2.7791360259475474e-12],[7.564442482363104e-07,4.4466171119296934e-11]],[[1.8578985790775447e-07,2.7581032417234703e-12],[7.431594316310179e-07,4.4129645248708714e-11]],[[1.8267602273747955e-07,2.7337392930384532e-12],[7.307040909499182e-07,4.37398236851989e-11]],[[1.796349077218929e-07,2.7119167218775735e-12],[7.185396308875716e-07,4.339067050113642e-11]],[[1.764654989238188e-07,2.699849782459412e-12],[7.058619956952752e-07,4.319761109937365e-11]],[[1.729507595405428e-07,2.6902133615981373e-12],[6.918030381621712e-07,4.304343262502186e-11]],[[1.694866287449607e-07,2.683586786730922e-12],[6.779465149798428e-07,4.293740400567465e-11]],[[1.6640559859393197e-07,2.671744490755243e-12],[6.656223943757279e-07,4.2747914659867946e-11]],[[1.6389893168638467e-07,2.6454141305290583e-12],[6.555957267455387e-07,4.232661868839012e-11]],[[1.6119262228813632e-07,2.6178363307378845e-12],[6.447704891525453e-07,4.188537858208131e-11]],[[1.583537634551489e-07,2.6001670209075737e-12],[6.334150538205956e-07,4.160268441407567e-11]],[[1.551634827324211e-07,2.5986854145908293e-12],[6.206539309296844e-07,4.1578987453820924e-11]],[[1.521352957707086e-07,2.5945412421123053e-12],[6.085411830828344e-07,4.1512665671170175e-11]],[[1.4958716664289432e-07,2.569399189259259e-12],[5.983486665715773e-07,4.111037983124961e-11]],[[1.4736126074397139e-07,2.5388691228424233e-12],[5.894450429758855e-07,4.062190533910564e-11]],[[1.4464717607839847e-07,2.528127598795181e-12],[5.785887043135939e-07,4.045006205411418e-11]],[[1.4158078089837264e-07,2.532286234720178e-12],[5.663231235934906e-07,4.051659345831639e-11]],[[1.3911190713596836e-07,2.511648224639131e-12],[5.564476285438735e-07,4.018636567551957e-11]],[[1.371452165657155e-07,2.478273931116092e-12],[5.48580866262862e-07,3.965238214655015e-11]],[[1.3453577275738462e-07,2.4703787158441287e-12],[5.381430910295385e-07,3.952608305740558e-11]],[[1.3170027134983972e-07,2.473975271156623e-12],[5.268010853993589e-07,3.958361216219031e-11]],[[1.2967528477125018e-07,2.4441088817376013e-12],[5.187011390850007e-07,3.910573311131915e-11]],[[1.2767181758046147e-07,2.4176960439153412e-12],[5.106872703218459e-07,3.8683150747485216e-11]],[[1.2481844958368372e-07,2.42568742984749e-12],[4.992737983347349e-07,3.8811020609083555e-11]],[[1.2280874679231843e-07,2.4058685607334703e-12],[4.912349871692737e-07,3.84938881394897e-11]],[[1.2100569406905552e-07,2.37317153580664e-12],[4.840227762762221e-07,3.797075366324915e-11]],[[1.1831086967861026e-07,2.3794367971331446e-12],[4.7324347871444104e-07,3.807101435238053e-11]],[[1.1621677908228578e-07,2.3657368271938964e-12],[4.648671163291431e-07,3.785178146045684e-11]],[[1.147264147709669e-07,2.3311900232111956e-12],[4.589056590838676e-07,3.72990548981121e-11]],[[1.1201428825631683e-07,2.3403216369718424e-12],[4.480571530252673e-07,3.744516993222778e-11]],[[1.1019195585377908e-07,2.3189780092992468e-12],[4.4076782341511633e-07,3.710363793182515e-11]],[[1.0859229808647098e-07,2.2915641825863517e-12],[4.343691923458839e-07,3.6665049527337715e-11]],[[1.0608150647864686e-07,2.304372571604023e-12],[4.2432602591458745e-07,3.6869970940972024e-11]],[[1.0469458382995538e-07,2.2655522411179154e-12],[4.187783353198215e-07,3.624882997106711e-11]],[[1.0259069708878071e-07,2.2613625517252514e-12],[4.1036278835512283e-07,3.618183305959325e-11]],[[1.005916079637827e-07,2.2569712810185437e-12],[4.023664318551308e-07,3.611153303310884e-11]],[[9.935339392666263e-08,2.2224115507609804e-12],[3.9741357570665053e-07,3.555860712154766e-11]],[[9.687340026534648e-08,2.236220785117364e-12],[3.8749360106138593e-07,3.577954758370353e-11]],[[9.571475108300058e-08,2.1962971299998046e-12],[3.828590043320023e-07,3.514075017662293e-11]],[[9.363857909085126e-08,2.2014080293192925e-12],[3.7455431636340505e-07,3.522256130549007e-11]],[[9.222763469199552e-08,2.180244596956731e-12],[3.689105387679821e-07,3.488390153516187e-11]],[[9.058356526056557e-08,2.1637504403604764e-12],[3.6233426104226227e-07,3.4620042601309806e-11]],[[8.8612524084713e-08,2.1658431551576858e-12],[3.54450096338852e-07,3.4653483818141414e-11]],[[8.75357785109832e-08,2.1297384353174247e-12],[3.501431140439328e-07,3.4075842235699064e-11]],[[8.547705758690904e-08,2.144451789755353e-12],[3.4190823034763615e-07,3.431122956018743e-11]],[[8.451221674925436e-08,2.101918934376064e-12],[3.3804886699701744e-07,3.363072004292727e-11]],[[8.234485801954965e-08,2.120772708793851e-12],[3.293794320781986e-07,3.393237822733896e-11]],[[8.15303571443055e-08,2.0760686312493197e-12],[3.26121428577222e-07,3.3217107774939756e-11]],[[7.948851897720337e-08,2.0957078834741897e-12],[3.179540759088135e-07,3.353134359044725e-11]],[[7.863875436100626e-08,2.0514444083228475e-12],[3.1455501744402506e-07,3.2823116319936e-11]],[[7.663125228032964e-08,2.0699435946001997e-12],[3.0652500912131855e-07,3.3119121496771964e-11]],[[7.588101272860838e-08,2.026945350654727e-12],[3.035240509144335e-07,3.243113230793017e-11]],[[7.396008443730729e-08,2.047241153163285e-12],[2.9584033774922916e-07,3.275587655472459e-11]],[[7.32059916123066e-08,2.001299154767053e-12],[2.928239664492264e-07,3.2020798055374635e-11]],[[7.126900877061576e-08,2.022175135995263e-12],[2.85076035082463e-07,3.235481846871455e-11]],[[7.062276582126658e-08,1.977374210255971e-12],[2.824910632850663e-07,3.163800901162497e-11]],[[6.884833163199614e-08,1.9975595033637953e-12],[2.7539332652798457e-07,3.196095284196208e-11]],[[6.808885890887049e-08,1.9567629723774864e-12],[2.7235543563548196e-07,3.1308243799599716e-11]],[[6.642106375755732e-08,1.9696167846311167e-12],[2.656842550302293e-07,3.151385953659516e-11]],[[6.554303594758435e-08,1.9404502765920364e-12],[2.621721437903374e-07,3.10472541185774e-11]],[[6.433432473019422e-08,1.933814648263902e-12],[2.573372989207769e-07,3.0941017071119087e-11]],[[6.301974240892806e-08,1.929275223266134e-12],[2.5207896963571224e-07,3.086845445284623e-11]],[[6.218833389992498e-08,1.900222848104777e-12],[2.4875333559969994e-07,3.04035570418356e-11]],[[6.062616538687444e-08,1.9173968436026567e-12],[2.4250466154749777e-07,3.0678380511324855e-11]],[[6.013962688906483e-08,1.872367446747815e-12],[2.405585075562593e-07,2.995790632656974e-11]],[[5.850584941060863e-08,1.892381010605519e-12],[2.340233976424345e-07,3.027809331654675e-11]],[[5.780322869436137e-08,1.8582307229643976e-12],[2.3121291477744548e-07,2.9731746472028526e-11]],[[5.670742002931226e-08,1.852265838720466e-12],[2.2682968011724903e-07,2.9636234526078105e-11]],[[5.547805025649279e-08,1.8578809064673252e-12],[2.2191220102597117e-07,2.972614087895569e-11]],[[5.494408675032547e-08,1.8154945114890942e-12],[2.1977634700130187e-07,2.9047925499014628e-11]],[[5.3430048016510695e-08,1.8390910501509142e-12],[2.1372019206604278e-07,2.942545971517415e-11]],[[5.284708089390753e-08,1.8044567265601877e-12],[2.113883235756301e-07,2.887136853646284e-11]],[[5.19359675111577e-08,1.793760700399028e-12],[2.077438700446308e-07,2.8700153063918837e-11]],[[5.0621459263528227e-08,1.8057740425553381e-12],[2.024858370541129e-07,2.8892428463679985e-11]],[[5.0212434120129024e-08,1.759974673337269e-12],[2.008497364805161e-07,2.815962807452483e-11]],[[4.893622584814665e-08,1.7773880730589584e-12],[1.957449033925866e-07,2.843819255315615e-11]],[[4.8119453248125495e-08,1.765796716833631e-12],[1.9247781299250198e-07,2.8252813204693996e-11]],[[4.759114998633869e-08,1.7298056793990986e-12],[1.9036459994535476e-07,2.7676897474335646e-11]],[[4.6249317890147895e-08,1.7544045256199552e-12],[1.8499727156059158e-07,2.8070474613195562e-11]],[[4.570647994611843e-08,1.7237733772290187e-12],[1.828259197844737e-07,2.7580448414786345e-11]],[[4.5080939332589084e-08,1.701363510676077e-12],[1.8032375733035634e-07,2.7221809013339326e-11]],[[4.378244570480791e-08,1.7248131938376499e-12],[1.7512978281923164e-07,2.7597028395673613e-11]],[[4.3357150498100594e-08,1.6865588254517965e-12],[1.7342860199240238e-07,2.698501516666712e-11]],[[4.264025289205386e-08,1.6736042698542478e-12],[1.7056101156821543e-07,2.677765235486125e-11]],[[4.150716309757631e-08,1.695147247225374e-12],[1.6602865239030523e-07,2.7122374501381682e-11]],[[4.109595326430222e-08,1.657541432746002e-12],[1.6438381305720888e-07,2.6520740906003694e-11]],[[4.041589411475475e-08,1.6431458681186356e-12],[1.61663576459019e-07,2.6290318741991957e-11]],[[3.9297285476098624e-08,1.6655047644130356e-12],[1.571891419043945e-07,2.664809197342041e-11]],[[3.889446162755319e-08,1.633217202500066e-12],[1.5557784651021277e-07,2.6131562373136455e-11]],[[3.834862166435024e-08,1.6083034137762166e-12],[1.5339448665740095e-07,2.573285114622084e-11]],[[3.7236315335613394e-08,1.632935172667333e-12],[1.4894526134245358e-07,2.612696208462102e-11]],[[3.673546183946109e-08,1.6101757820738702e-12],[1.4694184735784436e-07,2.5762902462747765e-11]],[[3.6405222787078875e-08,1.575720392899316e-12],[1.456208911483155e-07,2.521155539732383e-11]],[[3.5395485752302886e-08,1.5959682102277541e-12],[1.4158194300921154e-07,2.5535466578179722e-11]],[[3.467720576163507e-08,1.5936615963030067e-12],[1.3870882304654027e-07,2.549866012976756e-11]],[[3.4447780859738357e-08,1.5509642672445603e-12],[1.3779112343895343e-07,2.4815499536489856e-11]],[[3.375583124017971e-08,1.5510559469008702e-12],[1.3502332496071884e-07,2.481686789382665e-11]],[[3.2791561655647874e-08,1.5713855847217852e-12],[1.311662466225915e-07,2.514219577952653e-11]],[[3.2458202856137966e-08,1.5373951714494756e-12],[1.2983281142455186e-07,2.459842866754943e-11]],[[3.208813042387723e-08,1.5088760380505445e-12],[1.283525216955089e-07,2.414203421394562e-11]],[[3.122252654549729e-08,1.5296402823572221e-12],[1.2489010618198915e-07,2.4474214795141665e-11]],[[3.053303519519409e-08,1.5304735653206848e-12],[1.2213214078077637e-07,2.4487654374927555e-11]],[[3.03299597588707e-08,1.4883198187874594e-12],[1.213198390354828e-07,2.381321246541406e-11]],[[2.981366403269492e-08,1.4788836856375006e-12],[1.1925465613077968e-07,2.3662124326948333e-11]],[[2.8978589730376323e-08,1.502698051680426e-12],[1.1591435892150529e-07,2.4043156111395164e-11]],[[2.8469225105814367e-08,1.4909600476561871e-12],[1.1387690042325747e-07,2.385546331549918e-11]],[[2.8281748087305506e-08,1.4490590805589532e-12],[1.1312699234922202e-07,2.3185032206491624e-11]],[[2.7722209633902757e-08,1.44664751092923e-12],[1.1088883853561103e-07,2.3146334052197526e-11]],[[2.6934366784572955e-08,1.4693200328494642e-12],[1.0773746713829182e-07,2.3509115047388917e-11]],[[2.6486560072301617e-08,1.4537712323229858e-12],[1.0594624028920647e-07,2.3260453747044662e-11]],[[2.631362250218271e-08,1.4120612657955407e-12],[1.0525449000873085e-07,2.2593074575907916e-11]],[[2.5806431739829382e-08,1.4084630450930967e-12],[1.0322572695931753e-07,2.2535385643999542e-11]],[[2.5072834217951003e-08,1.4314506509505199e-12],[1.0029133687180401e-07,2.2903194535616315e-11]],[[2.4600684154415054e-08,1.4236471349479593e-12],[9.840273661766022e-08,2.277846010465993e-11]],[[2.4448326099098682e-08,1.3839080943798948e-12],[9.779330439639473e-08,2.214265046907974e-11]],[[2.408295750737646e-08,1.369582875264325e-12],[9.633183002950583e-08,2.1913330398374285e-11]],[[2.342286273535717e-08,1.3903224589191596e-12],[9.369145094142867e-08,2.2245119088100552e-11]],[[2.2842900668013996e-08,1.3983566542229822e-12],[9.137160267205598e-08,2.237377387407086e-11]],[[2.2644553391492e-08,1.3653643596114423e-12],[9.0578213565968e-08,2.184597973752794e-11]],[[2.2446037793880346e-08,1.3332216064804653e-12],[8.978415117552138e-08,2.1331616841978503e-11]],[[2.1939599687726952e-08,1.3395041086283796e-12],[8.775839875090781e-08,2.1432024492176118e-11]],[[2.126902261635967e-08,1.3618020924206494e-12],[8.507609046543868e-08,2.1788828484620983e-11]],[[2.0900470665246312e-08,1.3505238753803645e-12],[8.360188266098525e-08,2.160850940922332e-11]],[[2.0777089113240665e-08,1.3117258483677696e-12],[8.310835645296266e-08,2.0987768235819432e-11]],[[2.05264136763417e-08,1.2905763388743976e-12],[8.21056547053668e-08,2.0649260788721732e-11]],[[1.9965185288246834e-08,1.3064141709946597e-12],[7.986074115298734e-08,2.0902572585832343e-11]],[[1.940278556066818e-08,1.324451094018828e-12],[7.761114224267272e-08,2.1191236070892173e-11]],[[1.9119532308767916e-08,1.3096724120655583e-12],[7.647812923507166e-08,2.095490637444171e-11]],[[1.9014094544839766e-08,1.2737240253013725e-12],[7.605637817935907e-08,2.0379752471105765e-11]],[[1.8769021527127457e-08,1.252626417661419e-12],[7.507608610850983e-08,2.0042064780374422e-11]],[[1.827623186481264e-08,1.2670838635772734e-12],[7.310492745925056e-08,2.0273284234209596e-11]],[[1.7754356702100954e-08,1.2866825291286608e-12],[7.101742680840381e-08,2.0586919344069875e-11]],[[1.74462426096114e-08,1.2791206554612519e-12],[6.97849704384456e-08,2.0466066846269646e-11]],[[1.732677321268176e-08,1.2423547268868102e-12],[6.930709285072705e-08,1.987787552324017e-11]],[[1.7162243315153097e-08,1.2128135191729078e-12],[6.864897326061239e-08,1.9405113492164477e-11]],[[1.678365576577945e-08,1.2162025660725996e-12],[6.71346230631178e-08,1.945920046363016e-11]],[[1.6293036750714452e-08,1.2374564336748782e-12],[6.517214700285781e-08,1.9799252334690617e-11]],[[1.588001114767574e-08,1.2443254951767099e-12],[6.352004459070297e-08,1.990928962878499e-11]],[[1.5704386916417555e-08,1.2196200951777073e-12],[6.281754766567022e-08,1.9514128712936098e-11]],[[1.561753401396135e-08,1.1836361108901979e-12],[6.24701360558454e-08,1.8938371371044273e-11]],[[1.542092928005748e-08,1.166147166733177e-12],[6.168371712022993e-08,1.8658413937748583e-11]],[[1.5021014065409936e-08,1.1777489120220171e-12],[6.008405626163974e-08,1.8843921378403967e-11]],[[1.4570961507348834e-08,1.1986309549634919e-12],[5.828384602939534e-08,1.9178063370801925e-11]],[[1.4252136251702725e-08,1.2012915764248232e-12],[5.70085450068109e-08,1.9220769508711285e-11]],[[1.4109731461518518e-08,1.1791350271899315e-12],[5.643892584607407e-08,1.8866382159209906e-11]],[[1.4029486397081691e-08,1.144042218930898e-12],[5.6117945588326764e-08,1.8304892125530856e-11]],[[1.3857677838746704e-08,1.1247576560285143e-12],[5.5430711354986815e-08,1.7996203453570528e-11]],[[1.3535150201654899e-08,1.1318861856382971e-12],[5.4140600806619596e-08,1.8110126960401224e-11]],[[1.314235040297704e-08,1.151625838729315e-12],[5.256940161190816e-08,1.8425948719561408e-11]],[[1.2785969497712187e-08,1.1621034170652878e-12],[5.114387799084875e-08,1.8593713069538077e-11]],[[1.2597439167475605e-08,1.1471465783384447e-12],[5.038975666990242e-08,1.8354557892785154e-11]],[[1.2522560943507246e-08,1.114590807880292e-12],[5.0090243774028986e-08,1.7833727071912104e-11]],[[1.2433000926376419e-08,1.0851757941859505e-12],[4.9732003705505676e-08,1.7363007968492742e-11]],[[1.2212766057770013e-08,1.0759704979881578e-12],[4.885106423108005e-08,1.721555198626708e-11]],[[1.1873399927942487e-08,1.0901843022498781e-12],[4.749359971176995e-08,1.7442865011955958e-11]],[[1.1515881153433334e-08,1.1090221574193516e-12],[4.6063524613733334e-08,1.7744305780772147e-11]],[[1.124640745489947e-08,1.114023253123674e-12],[4.498562981959788e-08,1.7824462293259286e-11]],[[1.1093158272407092e-08,1.0966851770359351e-12],[4.437263308962837e-08,1.754721217631956e-11]],[[1.1029200379709475e-08,1.065043999738058e-12],[4.41168015188379e-08,1.7041010549271655e-11]],[[1.0950385656424116e-08,1.0373281015180274e-12],[4.3801542625696466e-08,1.6597474722936302e-11]],[[1.0787810396321086e-08,1.0274090521336613e-12],[4.315124158528434e-08,1.6438608941835572e-11]],[[1.050986629044939e-08,1.0379760632508855e-12],[4.203946516179756e-08,1.66075409040854e-11]],[[1.0192959990238157e-08,1.0575809904860723e-12],[4.0771839960952626e-08,1.6921208306968083e-11]],[[9.921406831549912e-09,1.0696928813086647e-12],[3.9685627326199646e-08,1.7115109432235783e-11]],[[9.745571470666391e-09,1.0651119993379044e-12],[3.8982285882665565e-08,1.7041977589640905e-11]],[[9.653582126462635e-09,1.041944438470793e-12],[3.861432850585054e-08,1.667143453531641e-11]],[[9.603447454623268e-09,1.0109977844071761e-12],[3.841378981849307e-08,1.617630667010804e-11]],[[9.521478350228708e-09,9.87029167036803e-13],[3.808591340091483e-08,1.5792696726488456e-11]],[[9.366740277813306e-09,9.797718092657172e-13],[3.746696111125322e-08,1.5676402237854313e-11]],[[9.117750448688351e-09,9.90499565893248e-13],[3.6471001794753405e-08,1.5847897079742954e-11]],[[8.836250692691887e-09,1.0093706634360364e-12],[3.534500277076755e-08,1.6149816427391793e-11]],[[8.586675937946477e-09,1.0223041974588016e-12],[3.434670375178591e-08,1.6356864580802348e-11]],[[8.412475063301145e-09,1.0205101408576716e-12],[3.364990025320458e-08,1.6328339048389773e-11]],[[8.311467847974827e-09,1.0005754889989324e-12],[3.324587139189931e-08,1.6009564763320772e-11]],[[8.264482394431369e-09,9.695691276327703e-13],[3.3057929577725477e-08,1.5513539927149184e-11]],[[8.21386205364196e-09,9.39908316728089e-13],[3.285544821456784e-08,1.5038903539229035e-11]],[[8.117194940943379e-09,9.224237115507482e-13],[3.2468779763773516e-08,1.4758978486852702e-11]],[[7.942703024786854e-09,9.22031266720562e-13],[3.177081209914742e-08,1.4752489488462003e-11]],[[7.716746587628102e-09,9.363053923723879e-13],[3.086698635051241e-08,1.4980753634571912e-11]],[[7.480723177776723e-09,9.54272647335297e-13],[2.992289271110689e-08,1.526824350264952e-11]],[[7.276460268522854e-09,9.657722884107337e-13],[2.9105841074091416e-08,1.5452365316936944e-11]],[[7.11802951328925e-09,9.644540812595008e-13],[2.8472118053157e-08,1.5431476672508476e-11]],[[7.0297951167398046e-09,9.483613581400629e-13],[2.8119180466959218e-08,1.517417922950624e-11]],[[6.986295807360869e-09,9.228063699437265e-13],[2.7945183229443476e-08,1.476540216213171e-11]],[[6.952223069978874e-09,8.9584160146426e-13],[2.7808892279915497e-08,1.4333951356407579e-11]],[[6.890601358042416e-09,8.737193505863123e-13],[2.7562405432169665e-08,1.397985484958745e-11]],[[6.784486439085312e-09,8.653878013268373e-13],[2.713794575634125e-08,1.3846343117447218e-11]],[[6.634467929983919e-09,8.708738626142831e-13],[2.6537871719935674e-08,1.3933934780936738e-11]],[[6.456430525694791e-09,8.852142226698176e-13],[2.5825722102779163e-08,1.4163282942690757e-11]],[[6.255791054296205e-09,9.029872448433262e-13],[2.502316421718482e-08,1.4447669973657264e-11]],[[6.078927357032185e-09,9.151661590185487e-13],[2.431570942812874e-08,1.4642660624709538e-11]],[[5.945059418372162e-09,9.17138222514001e-13],[2.378023767348865e-08,1.4674401560250512e-11]],[[5.858429054618993e-09,9.079421648296555e-13],[2.343371621847597e-08,1.4527457345646228e-11]],[[5.806179629131424e-09,8.874060125021064e-13],[2.3224718516525695e-08,1.4199038579380424e-11]],[[5.776236207765109e-09,8.612738019095936e-13],[2.3104944831060436e-08,1.3780983769404188e-11]],[[5.7438847458674235e-09,8.360686786676554e-13],[2.2975538983469694e-08,1.3377645759505457e-11]],[[5.6906404557902525e-09,8.175371313139503e-13],[2.276256182316101e-08,1.3080985436452013e-11]],[[5.597382264548385e-09,8.087854001123026e-13],[2.238952905819354e-08,1.2940729546003867e-11]],[[5.468935109507274e-09,8.122222190989971e-13],[2.1875740438029096e-08,1.29955102318149e-11]],[[5.316325556384595e-09,8.24076057166819e-13],[2.126530222553838e-08,1.3185047395972e-11]],[[5.156026095851222e-09,8.387945255922229e-13],[2.0624104383404888e-08,1.3420529112922473e-11]],[[4.991042144518028e-09,8.52068873018148e-13],[1.996416857807211e-08,1.3633020236742493e-11]],[[4.855103884172728e-09,8.57640232276914e-13],[1.9420415536690913e-08,1.3722347105234714e-11]],[[4.756715499610463e-09,8.534439737676423e-13],[1.902686199844185e-08,1.365542612519051e-11]],[[4.694344971415901e-09,8.399050773890527e-13],[1.8777379885663604e-08,1.3439009334152891e-11]],[[4.656159517202089e-09,8.169669143865084e-13],[1.8624638068808358e-08,1.307216231532984e-11]],[[4.633099537023769e-09,7.900730801688267e-13],[1.8532398148095076e-08,1.2641924576215666e-11]],[[4.6085735264395915e-09,7.6426594557971e-13],[1.8434294105758366e-08,1.222896096370726e-11]],[[4.570459988223029e-09,7.439190753403731e-13],[1.8281839952892117e-08,1.1903261754772701e-11]],[[4.505429765685125e-09,7.310804522252925e-13],[1.80217190627405e-08,1.1697609430982032e-11]],[[4.41551245066589e-09,7.289354939006525e-13],[1.766204980266356e-08,1.1663048350595029e-11]],[[4.3057338761209685e-09,7.355173629405666e-13],[1.7222935504483874e-08,1.1768170260707238e-11]],[[4.184615699217236e-09,7.472712581149921e-13],[1.6738462796868945e-08,1.1956133934602308e-11]],[[4.049824651818043e-09,7.616200118201513e-13],[1.6199298607272172e-08,1.2185716792957205e-11]],[[3.925035194499463e-09,7.733950825936557e-13],[1.5700140777997853e-08,1.2374219881597717e-11]],[[3.8190475224017885e-09,7.798940347556179e-13],[1.5276190089607154e-08,1.2478373191058751e-11]],[[3.73636686663242e-09,7.799197161813007e-13],[1.494546746652968e-08,1.2478988490969155e-11]],[[3.6723599330531268e-09,7.725376693570065e-13],[1.4689439732212507e-08,1.2361103311745288e-11]],[[3.6320349358634067e-09,7.586615626831059e-13],[1.4528139743453627e-08,1.213928244248366e-11]],[[3.6077760045591008e-09,7.403850760963644e-13],[1.4431104018236403e-08,1.1846998533490981e-11]],[[3.591225360737395e-09,7.201766180876696e-13],[1.436490144294958e-08,1.1523729129355283e-11]],[[3.5730595214842528e-09,6.986496571397811e-13],[1.4292238085937011e-08,1.1179276952321027e-11]],[[3.5478436543652723e-09,6.806271941685102e-13],[1.419137461746109e-08,1.0890805234785174e-11]],[[3.5112013642668183e-09,6.681162508423935e-13],[1.4044805457067273e-08,1.0690447936298762e-11]],[[3.4615257965650114e-09,6.620437331385819e-13],[1.3846103186260045e-08,1.05930685074136e-11]],[[3.392531291413023e-09,6.625814292336633e-13],[1.3570125165652091e-08,1.0601431440261704e-11]],[[3.311423376128645e-09,6.692873647797007e-13],[1.324569350451458e-08,1.0708527715906716e-11]],[[3.2224948815156905e-09,6.800283892462463e-13],[1.2889979526062762e-08,1.0880253591829577e-11]],[[3.130582874591054e-09,6.925136890255034e-13],[1.2522331498364217e-08,1.1079966161801687e-11]],[[3.0316282563191545e-09,7.058342677148497e-13],[1.2126513025276618e-08,1.1293124894020869e-11]],[[2.9402775237915497e-09,7.166814125191851e-13],[1.1761110095166199e-08,1.1466785631980981e-11]],[[2.860584031613019e-09,7.236721793304491e-13],[1.1442336126452077e-08,1.157880170628648e-11]],[[2.794863666172985e-09,7.260955045959982e-13],[1.117945466469194e-08,1.1617775308864017e-11]],[[2.739282841556575e-09,7.233158615576068e-13],[1.09571313662263e-08,1.1573540041631661e-11]],[[2.6998274124467783e-09,7.152342312439948e-13],[1.0799309649787113e-08,1.144446879290041e-11]],[[2.6734254481611305e-09,7.027203003010004e-13],[1.0693701792644522e-08,1.1244455255520461e-11]],[[2.6561311543803473e-09,6.869530693474381e-13],[1.062452461752139e-08,1.0992345503299193e-11]],[[2.6427287427590318e-09,6.674577514935795e-13],[1.0570914971036127e-08,1.068053609182505e-11]],[[2.6304608955960357e-09,6.475402211211381e-13],[1.0521843582384143e-08,1.036188906318166e-11]],[[2.615419768154167e-09,6.289807723726616e-13],[1.0461679072616669e-08,1.0064884601350929e-11]],[[2.594903256067621e-09,6.132950152907382e-13],[1.0379613024270483e-08,9.813777390248512e-12]],[[2.564187452461661e-09,6.00658053497226e-13],[1.0256749809846644e-08,9.611360654482401e-12]],[[2.524353821737677e-09,5.935889937831941e-13],[1.0097415286950707e-08,9.49798054168007e-12]],[[2.475907991527636e-09,5.920676943211815e-13],[9.903631966110543e-09,9.473352179438982e-12]],[[2.420183213038974e-09,5.954062713275821e-13],[9.680732852155897e-09,9.52650518374178e-12]],[[2.3526619412865657e-09,6.033320671533835e-13],[9.410647765146263e-09,9.653086785893065e-12]],[[2.2814297464819954e-09,6.139774340915112e-13],[9.125718985927982e-09,9.82326454540266e-12]],[[2.209412549459422e-09,6.25594333047926e-13],[8.837650197837687e-09,1.0009076318538064e-11]],[[2.139356320433312e-09,6.36682421067271e-13],[8.557425281733248e-09,1.0186512227845381e-11]],[[2.0673250519113524e-09,6.469005015505666e-13],[8.26930020764541e-09,1.035011605384686e-11]],[[2.0029500281470496e-09,6.540245201478525e-13],[8.011800112588198e-09,1.0464286354529141e-11]],[[1.947781816175804e-09,6.574603331647208e-13],[7.791127264703217e-09,1.0519497300714645e-11]],[[1.902466753070543e-09,6.569935523424608e-13],[7.609867012282172e-09,1.0512299878101333e-11]],[[1.8637410841318903e-09,6.520712336733083e-13],[7.454964336527561e-09,1.0433858853015701e-11]],[[1.835543577741003e-09,6.429332042982541e-13],[7.342174310964012e-09,1.0287965144473854e-11]],[[1.8160363640017716e-09,6.30210850091874e-13],[7.264145456007086e-09,1.008470299547859e-11]],[[1.8030570601300215e-09,6.146757798129625e-13],[7.212228240520086e-09,9.836402718049143e-12]],[[1.7937087349825042e-09,5.953403026275181e-13],[7.174834939930017e-09,9.527266632774026e-12]],[[1.7869586014707602e-09,5.747932823235419e-13],[7.147834405883041e-09,9.198674201167743e-12]],[[1.780608285774736e-09,5.541749743263441e-13],[7.122433143098944e-09,8.868859491878051e-12]],[[1.7729917935070053e-09,5.345420483703734e-13],[7.091967174028021e-09,8.554723783657099e-12]],[[1.7617823251307012e-09,5.151664276209422e-13],[7.047129300522805e-09,8.244603565135294e-12]],[[1.7467522873603373e-09,4.990649250589889e-13],[6.987009149441349e-09,7.986772662900629e-12]],[[1.7275346838923851e-09,4.868767110194276e-13],[6.9101387355695405e-09,7.791475999298247e-12]],[[1.7041696637621629e-09,4.788790178685997e-13],[6.8166786550486514e-09,7.66317527897782e-12]],[[1.6879112031629602e-09,4.76026764685138e-13],[6.751644812651841e-09,7.61731909616395e-12]],[[1.6703192066112678e-09,4.746540015270233e-13],[6.681276826445071e-09,7.595133465759043e-12]],[[1.651536710092186e-09,4.746492992500498e-13],[6.606146840368744e-09,7.594842107314298e-12]],[[1.6317026379497514e-09,4.758745283512161e-13],[6.526810551799006e-09,7.614240731729327e-12]],[[1.6153146226355418e-09,4.776194020587924e-13],[6.461258490542167e-09,7.642007062394503e-12]],[[1.5984437936917096e-09,4.799581188694985e-13],[6.393775174766838e-09,7.679286800145576e-12]],[[1.5811674625905933e-09,4.82806748327767e-13],[6.324669850362373e-09,7.724738512629504e-12]],[[1.5635682507175238e-09,4.860815666067345e-13],[6.254273002870095e-09,7.777023663500772e-12]],[[1.518884335211726e-09,4.955588991905527e-13],[6.075537340846904e-09,7.928448549013537e-12]],[[1.473820402230224e-09,5.060471629604646e-13],[5.895281608920896e-09,8.096142853693304e-12]],[[1.4294000195160565e-09,5.166137381440012e-13],[5.717600078064226e-09,8.26517859053006e-12]],[[1.386499063890765e-09,5.265439870440872e-13],[5.54599625556306e-09,8.424111171756236e-12]],[[1.341898212251071e-09,5.361311212484378e-13],[5.367592849004284e-09,8.57763468319959e-12]],[[1.3007388649224694e-09,5.438834205376597e-13],[5.202955459689878e-09,8.701864795042292e-12]],[[1.2635176149592589e-09,5.495521243978645e-13],[5.0540704598370356e-09,8.792806467722402e-12]],[[1.2305091627280006e-09,5.530372679297983e-13],[4.9220366509120025e-09,8.848847038676135e-12]],[[1.1991253974432794e-09,5.543609758858535e-13],[4.7965015897731176e-09,8.870360427095612e-12]],[[1.1727884366823447e-09,5.531678428634365e-13],[4.691153746729379e-09,8.85162079178151e-12]],[[1.1511721834261979e-09,5.496479963316054e-13],[4.6046887337047915e-09,8.79565914562703e-12]],[[1.1338007731909008e-09,5.440372517709858e-13],[4.535203092763603e-09,8.706239249349571e-12]],[[1.1189208425704128e-09,5.357578597581503e-13],[4.475683370281651e-09,8.574142628545978e-12]],[[1.1077217841983354e-09,5.25627444489682e-13],[4.4308871367933416e-09,8.412406739253752e-12]],[[1.099409875934982e-09,5.140126402834299e-13],[4.397639503739928e-09,8.226890422423076e-12]],[[1.0932500889754023e-09,5.01270479672299e-13],[4.373000355901609e-09,8.023300122352456e-12]],[[1.091178614372665e-09,4.957714264369874e-13],[4.36471445749066e-09,7.935420657578233e-12]],[[1.0893159266282385e-09,4.901626575423437e-13],[4.357263706512954e-09,7.845778395134241e-12]],[[1.0876246326606851e-09,4.844663725607187e-13],[4.3504985306427405e-09,7.754728238646923e-12]],[[1.086069210648066e-09,4.78704848069469e-13],[4.344276842592264e-09,7.662626348964441e-12]],[[1.0836788952993387e-09,4.689909405726979e-13],[4.334715581197355e-09,7.507323400245373e-12]],[[1.0814343219863225e-09,4.592481860981251e-13],[4.32573728794529e-09,7.351535202611122e-12]],[[1.0792085048884019e-09,4.495668066555912e-13],[4.3168340195536074e-09,7.196704503337534e-12]],[[1.0769059457349568e-09,4.400308706135377e-13],[4.307623782939827e-09,7.044175781230446e-12]],[[1.0724160944459046e-09,4.238414250776054e-13],[4.289664377783618e-09,6.785163915631896e-12]],[[1.0670862052389814e-09,4.0872697241490295e-13],[4.268344820955926e-09,6.5432724356273035e-12]],[[1.0606954751276787e-09,3.950111907730089e-13],[4.242781900510715e-09,6.323682165837135e-12]],[[1.0531114699035917e-09,3.829530071257302e-13],[4.212445879614367e-09,6.130540781941763e-12]],[[1.0433126488517552e-09,3.7182282323580247e-13],[4.173250595407021e-09,5.952151782413315e-12]],[[1.0320111878512482e-09,3.630828606065511e-13],[4.128044751404993e-09,5.811942793084525e-12]],[[1.0192541710052413e-09,3.567766896712761e-13],[4.077016684020965e-09,5.7106294263575936e-12]],[[1.0051492456949827e-09,3.5284946396359396e-13],[4.020596982779931e-09,5.647354644889625e-12]],[[9.882054503309428e-10,3.511018510631458e-13],[3.952821801323771e-09,5.6189057086352065e-12]],[[9.69947375895316e-10,3.517746103450535e-13],[3.879789503581264e-09,5.629202828390635e-12]],[[9.50566405196055e-10,3.545183691646022e-13],[3.80226562078422e-09,5.672675905354081e-12]],[[9.302446999572983e-10,3.5895661180795687e-13],[3.720978799829193e-09,5.74331446840811e-12]],[[9.070111346408697e-10,3.6535602257422474e-13],[3.6280445385634786e-09,5.845365491692626e-12]],[[8.830824628632988e-10,3.7289514424871795e-13],[3.5323298514531953e-09,5.965729949413609e-12]],[[8.586706419925446e-10,3.8116947321289525e-13],[3.4346825679701782e-09,6.09793408901572e-12]],[[8.339651077481342e-10,3.898378579751059e-13],[3.3358604309925367e-09,6.2365144196579054e-12]],[[8.286518211344646e-10,3.917177750650489e-13],[3.3146072845378585e-09,6.266577354999555e-12]],[[8.23333859708477e-10,3.9360048120468963e-13],[3.293335438833908e-09,6.296687802129402e-12]],[[8.180127386621454e-10,3.954836221949948e-13],[3.2720509546485817e-09,6.32680802099566e-12]],[[8.126898117388057e-10,3.973650513559377e-13],[3.250759246955223e-09,6.356903595290891e-12]],[[7.906758124743299e-10,4.0509383439555656e-13],[3.1627032498973196e-09,6.4805614836611546e-12]],[[7.687533823656273e-10,4.1263799107351723e-13],[3.075013529462509e-09,6.601305865190589e-12]],[[7.470049367763286e-10,4.199003810826848e-13],[2.9880197471053142e-09,6.717577509546055e-12]],[[7.254986855751939e-10,4.268059209687763e-13],[2.9019947423007754e-09,6.828170477131793e-12]],[[6.966188606304069e-10,4.355677372754098e-13],[2.7864754425216275e-09,6.968544549755964e-12]],[[6.68441103628912e-10,4.434655198325208e-13],[2.673764414515648e-09,7.095134525571816e-12]],[[6.41075735595264e-10,4.504449389095525e-13],[2.564302942381056e-09,7.207063029130173e-12]],[[6.146135925951669e-10,4.564816387923654e-13],[2.4584543703806674e-09,7.303933497063548e-12]],[[5.866003449909122e-10,4.62032965541274e-13],[2.3464013799636488e-09,7.393089102733363e-12]],[[5.598076508613991e-10,4.664568209720114e-13],[2.2392306034455966e-09,7.464222645603224e-12]],[[5.342950072168803e-10,4.69788551888998e-13],[2.1371800288675213e-09,7.51789426800222e-12]],[[5.100772491417009e-10,4.720731443312283e-13],[2.0403089965668035e-09,7.554819329360129e-12]],[[4.849221994387991e-10,4.73440168253721e-13],[1.9396887977551964e-09,7.577105123786923e-12]],[[4.613516436304863e-10,4.736755794404045e-13],[1.8454065745219451e-09,7.581285855466548e-12]],[[4.393481390764326e-10,4.728568041257519e-13],[1.7573925563057304e-09,7.568596891521923e-12]],[[4.188701835172065e-10,4.710602086699349e-13],[1.675480734068826e-09,7.540257315103286e-12]],[[3.9804387794374844e-10,4.680423262489968e-13],[1.5921755117749938e-09,7.492408877397116e-12]],[[3.78954013611242e-10,4.640291246568232e-13],[1.515816054444968e-09,7.428623318007259e-12]],[[3.615120174041419e-10,4.591146927235432e-13],[1.4460480696165675e-09,7.35040393641154e-12]],[[3.456304943975556e-10,4.5338841364839376e-13],[1.3825219775902223e-09,7.25917912487165e-12]],[[3.453336320226785e-10,4.53268299514699e-13],[1.381334528090714e-09,7.257264905118087e-12]],[[3.4503714469550265e-10,4.5314790636642304e-13],[1.3801485787820106e-09,7.255346214346943e-12]],[[3.447412248743173e-10,4.530272362062968e-13],[1.3789648994972693e-09,7.253423085203382e-12]],[[3.4444586978403626e-10,4.5290627770568633e-13],[1.377783479136145e-09,7.251495334968538e-12]],[[3.4444586978403626e-10,4.529062777495059e-13],[1.377783479136145e-09,7.251495335642541e-12]],[[3.290439081773199e-10,4.458418233106821e-13],[1.3161756327092796e-09,7.138870791163398e-12]],[[3.1520484659030025e-10,4.380340114368212e-13],[1.260819386361201e-09,7.014330869369834e-12]],[[3.0280325590670297e-10,4.2957583142606314e-13],[1.2112130236268119e-09,6.879362253638659e-12]],[[2.9170128029436923e-10,4.205566132934794e-13],[1.166805121177477e-09,6.735393417138741e-12]],[[2.806305225016199e-10,4.0987779651249255e-13],[1.1225220900064797e-09,6.564883141944664e-12]],[[2.7083326297327996e-10,3.986988350284844e-13],[1.0833330518931198e-09,6.386339617466605e-12]],[[2.6210993050276905e-10,3.871155043469526e-13],[1.0484397220110762e-09,6.201294996035823e-12]],[[2.54320948991758e-10,3.752175450292806e-13],[1.017283795967032e-09,6.011185030382736e-12]],[[2.466267012902356e-10,3.6185361069996924e-13],[9.865068051609423e-10,5.797609480256477e-12]],[[2.396803575698855e-10,3.483025701574001e-13],[9.58721430279542e-10,5.581003003149008e-12]],[[2.333188336443709e-10,3.3465267222785617e-13],[9.332753345774837e-10,5.3627783098966135e-12]],[[2.2740018230880743e-10,3.20982948448901e-13],[9.096007292352297e-10,5.144200765259505e-12]],[[2.2128742184308179e-10,3.0599560117326204e-13],[8.851496873723271e-10,4.904515199750996e-12]],[[2.1544414698179857e-10,2.9114952770406363e-13],[8.617765879271943e-10,4.6670497220823545e-12]],[[2.097907476281047e-10,2.7651646085627004e-13],[8.391629905124188e-10,4.432953749280054e-12]],[[2.0424803705533843e-10,2.62156329042334e-13],[8.169921482213537e-10,4.20318806718292e-12]],[[1.99248002922055e-10,2.493443704029229e-13],[7.9699201168822e-10,3.998163013393591e-12]],[[1.9427583632764154e-10,2.368378024603455e-13],[7.771033453105661e-10,3.79799683415024e-12]],[[1.893041461250043e-10,2.2466458673782937e-13],[7.572165845000172e-10,3.6031383867388333e-12]],[[1.8432890152231222e-10,2.1284527467893184e-13],[7.373156060892489e-10,3.4139181444654426e-12]],[[1.8432890152231222e-10,2.1284527462581603e-13],[7.373156060892489e-10,3.413918143575064e-12]],[[1.8329931449360474e-10,2.1044480590158064e-13],[7.331972579744189e-10,3.3754847267879904e-12]],[[1.8226731796770725e-10,2.0806135109983547e-13],[7.29069271870829e-10,3.3373225556141794e-12]],[[1.812350801317113e-10,2.056943133929951e-13],[7.249403205268452e-10,3.2994221145400638e-12]],[[1.8020551035118327e-10,2.0334338006969705e-13],[7.208220414047331e-10,3.26177842511297e-12]],[[1.7358035991911824e-10,1.8865381163363682e-13],[6.94321439676473e-10,3.0265392860377964e-12]],[[1.6696627973295202e-10,1.7467335094171336e-13],[6.678651189318081e-10,2.802611381273879e-12]],[[1.603886802031642e-10,1.6141557970277412e-13],[6.415547208126568e-10,2.5902155718066782e-12]],[[1.5387758442714538e-10,1.4888696913249631e-13],[6.155103377085815e-10,2.389458717557028e-12]],[[1.4683836140625767e-10,1.3593786922603881e-13],[5.873534456250307e-10,2.1819157991279635e-12]],[[1.400045763540274e-10,1.2385818869799447e-13],[5.600183054161096e-10,1.9882581758811788e-12]],[[1.3344224391115275e-10,1.1262613585238429e-13],[5.33768975644611e-10,1.8081414575137725e-12]],[[1.2721765895647515e-10,1.0221164793351596e-13],[5.088706358259006e-10,1.6410885279541182e-12]],[[1.208519430499643e-10,9.16574779884664e-14],[4.834077721998572e-10,1.471742665647242e-12]],[[1.1509717057171964e-10,8.200144447604668e-14],[4.6038868228687854e-10,1.3167556816963244e-12]],[[1.1004847421291816e-10,7.318655510119791e-14],[4.4019389685167264e-10,1.1752205394995775e-12]],[[1.0578468322344178e-10,6.51518703873344e-14],[4.231387328937671e-10,1.0461670894104674e-12]],[[1.0208906351876257e-10,5.713384347027101e-14],[4.083562540750503e-10,9.173337159041415e-13]],[[9.949639294068496e-11,4.9898448503010494e-14],[3.9798557176273983e-10,8.010321897036367e-13]],[[9.802741318957427e-11,4.336312312508591e-14],[3.921096527582971e-10,6.959471472479464e-13]],[[9.764597908856472e-11,3.745183834209293e-14],[3.905839163542589e-10,6.008674985071145e-13]],[[9.7991677324153e-11,3.361793406789364e-14],[3.91966709296612e-10,5.391878510383503e-13]],[[9.880520610897928e-11,3.004125450691976e-14],[3.952208244359171e-10,4.816377215438042e-13]],[[1.0003738572271754e-10,2.6700300398074124e-14],[4.001495428908702e-10,4.2787485284229724e-13]],[[1.016439780380171e-10,2.359383454854638e-14],[4.065759121520684e-10,3.7788086320156376e-13]],[[1.026895638851034e-10,2.1953753480430592e-14],[4.107582555404136e-10,3.5148519966563925e-13]],[[1.0382794056642381e-10,2.038674158005319e-14],[4.1531176226569523e-10,3.262656120959196e-13]],[[1.0505204604597602e-10,1.8899776637000375e-14],[4.202081841839041e-10,3.023347572901404e-13]],[[1.063516956385371e-10,1.7496143795267972e-14],[4.254067825541484e-10,2.797465970063956e-13]],[[1.1073012162781836e-10,1.3824756392240124e-14],[4.4292048651127345e-10,2.2069079669634802e-13]],[[1.1554006131765664e-10,1.146661272494412e-14],[4.6216024527062655e-10,1.8287681093109602e-13]],[[1.2061192643902295e-10,1.0981896766280573e-14],[4.824477057560918e-10,1.75390937599158e-13]],[[1.2579515603768285e-10,1.2421155523139055e-14],[5.031806241507314e-10,1.9890490751819816e-13]],[[1.3150052210289844e-10,1.54833519095415e-14],[5.260020884115938e-10,2.4839615387656087e-13]],[[1.371086029960778e-10,1.9324274803612412e-14],[5.484344119843112e-10,3.102286499312248e-13]],[[1.4253144318769122e-10,2.3531212707307908e-14],[5.701257727507649e-10,3.778266522650655e-13]],[[1.4770310414169694e-10,2.790165293653528e-14],[5.908124165667878e-10,4.4798062703276357e-13]],[[1.530580176376655e-10,3.2789401752297094e-14],[6.12232070550662e-10,5.263882572444384e-13]],[[1.5803944072554694e-10,3.7685710269004974e-14],[6.321577629021878e-10,6.049004518826426e-13]],[[1.6261503641963176e-10,4.254426670701689e-14],[6.50460145678527e-10,6.827866876384976e-13]],[[1.6678119654734498e-10,4.732612393770881e-14],[6.671247861893799e-10,7.594305957535672e-13]],[[1.7089094971336802e-10,5.246935100324655e-14],[6.835637988534721e-10,8.418574545117997e-13]],[[1.7450683640227756e-10,5.745359114118635e-14],[6.980273456091102e-10,9.217315084560962e-13]],[[1.7763452201593824e-10,6.225371943618016e-14],[7.10538088063753e-10,9.986530790345746e-13]],[[1.8030115794136489e-10,6.684635386135441e-14],[7.212046317654595e-10,1.0722495618037839e-12]],[[1.8147234337546745e-10,6.906969810875596e-14],[7.258893735018698e-10,1.107878842768098e-12]],[[1.8253282647380529e-10,7.123379566559047e-14],[7.301313058952211e-10,1.1425592233154462e-12]],[[1.8348315226292857e-10,7.334034218670285e-14],[7.339326090517143e-10,1.1763177132411596e-12]],[[1.8433333250368944e-10,7.538526175218331e-14],[7.373333300147578e-10,1.2090892993097655e-12]],[[1.8433333366855775e-10,7.538526175218331e-14],[7.37333334674231e-10,1.2090892993097655e-12]],[[1.8521182747387352e-10,7.774207548534533e-14],[7.408473098954941e-10,1.2468600385007512e-12]],[[1.8595320120116704e-10,8.000808831956813e-14],[7.438128048046681e-10,1.2831766391778877e-12]],[[1.865625909732135e-10,8.218263950716364e-14],[7.46250363892854e-10,1.318028658956865e-12]],[[1.870384929433376e-10,8.426407052650414e-14],[7.481539717733504e-10,1.3513893692245442e-12]],[[1.876289145063563e-10,8.819601884419551e-14],[7.505156580254252e-10,1.4144127104922915e-12]],[[1.877498449143076e-10,9.174770306339752e-14],[7.509993796572304e-10,1.471345313352277e-12]],[[1.8744052471077603e-10,9.492226617938634e-14],[7.497620988431041e-10,1.5222371273232528e-12]],[[1.8673829063537638e-10,9.772345129026097e-14],[7.469531625415055e-10,1.5671474928490709e-12]],[[1.855507384984492e-10,1.0038863837156675e-13],[7.422029539937968e-10,1.6098821085166542e-12]],[[1.8397357699688743e-10,1.0263010544351329e-13],[7.358943079875497e-10,1.6458271633713765e-12]],[[1.820490052090467e-10,1.0446409387092884e-13],[7.281960208361868e-10,1.6752424048656414e-12]],[[1.7981678136928675e-10,1.0591156874275064e-13],[7.19267125477147e-10,1.6984631778001357e-12]],[[1.770477022214146e-10,1.0708216764909642e-13],[7.081908088856584e-10,1.71724800870275e-12]],[[1.7399439964385857e-10,1.0783897121834127e-13],[6.959775985754343e-10,1.7293995698190399e-12]],[[1.7070027447677368e-10,1.0821238888278624e-13],[6.828010979070947e-10,1.7354048452838593e-12]],[[1.6719837843636942e-10,1.0823261201660897e-13],[6.687935137454777e-10,1.7357470613462204e-12]],[[1.631493793672233e-10,1.0788162148331311e-13],[6.525975174688932e-10,1.7301386759209258e-12]],[[1.5893301805982316e-10,1.0717397069728419e-13],[6.357320722392926e-10,1.718810648736631e-12]],[[1.545897384820936e-10,1.0615028916302295e-13],[6.183589539283744e-10,1.7024139472361643e-12]],[[1.5015129846271988e-10,1.0484470687831202e-13],[6.006051938508795e-10,1.6814957418550597e-12]],[[1.4879330470581187e-10,1.0439951072517104e-13],[5.951732188232475e-10,1.6743617685884301e-12]],[[1.4743044168447328e-10,1.0393242851233474e-13],[5.897217667378931e-10,1.666876644804238e-12]],[[1.460628227223249e-10,1.034447026782766e-13],[5.842512908892996e-10,1.6590603616335061e-12]],[[1.4469169342106627e-10,1.0293683153352463e-13],[5.787667736842651e-10,1.6509208941282206e-12]],[[1.4469169557816629e-10,1.0293683183067073e-13],[5.787667823126651e-10,1.6509208989235283e-12]],[[1.4106333902009097e-10,1.0150921767937366e-13],[5.642533560803639e-10,1.6280395367507698e-12]],[[1.3742407012193618e-10,9.996229461437795e-14],[5.496962804877447e-10,1.6032437597197582e-12]],[[1.3378609120403142e-10,9.831064489362731e-14],[5.351443648161257e-10,1.5767675302731271e-12]],[[1.3015842395720003e-10,9.656750350378267e-14],[5.206336958288001e-10,1.5488229727457054e-12]],[[1.2469028557825104e-10,9.377745236652251e-14],[4.987611423130042e-10,1.5040923416535019e-12]],[[1.1928852345400432e-10,9.084504289741667e-14],[4.771540938160173e-10,1.457076393635278e-12]],[[1.1397828097547895e-10,8.780711800559978e-14],[4.559131239019158e-10,1.4083660076245636e-12]],[[1.0877682259519827e-10,8.469500435562063e-14],[4.351072903807931e-10,1.3584636265718761e-12]],[[1.0319549327947436e-10,8.121903492348086e-14],[4.1278197311789745e-10,1.3027244291516591e-12]],[[9.777862156074514e-11,7.771977052775807e-14],[3.9111448624298056e-10,1.2466094471159546e-12]],[[9.253918503954873e-11,7.422628671180818e-14],[3.7015674015819493e-10,1.1905852291850183e-12]],[[8.748565808879765e-11,7.076198026827003e-14],[3.499426323551906e-10,1.1350272198814644e-12]],[[8.214546227991089e-11,6.700576524296683e-14],[3.2858184911964355e-10,1.0747860843869583e-12]],[[7.704215636008293e-11,6.333108349388077e-14],[3.081686254403317e-10,1.0158509438294395e-12]],[[7.217870533083185e-11,5.975489277554279e-14],[2.887148213233274e-10,9.58494120938644e-13]],[[6.755406769678588e-11,5.629096370835373e-14],[2.702162707871435e-10,9.02936676053669e-13]],[[6.273666905053295e-11,5.262044695745776e-14],[2.509466762021318e-10,8.440646843634025e-13]],[[5.820030830508313e-11,4.9108759758498704e-14],[2.3280123322033253e-10,7.877391885888073e-13]],[[5.393763962409878e-11,4.5761667325449434e-14],[2.1575055849639512e-10,7.340528764219717e-13]],[[4.993964125249976e-11,4.2582651348548437e-14],[1.9975856500999905e-10,6.830617737410738e-13]],[[4.95288263798999e-11,4.2253861392736366e-14],[1.981153055195996e-10,6.77787984553244e-13]],[[4.9120903750729593e-11,4.192703530758958e-14],[1.9648361500291837e-10,6.7254568647992e-13]],[[4.87158290373674e-11,4.1602070316944856e-14],[1.948633161494696e-10,6.673332359985618e-13]],[[4.8313644028314795e-11,4.12790568856369e-14],[1.9325457611325918e-10,6.621520787665777e-13]],[[4.469720178918462e-11,3.835811163652496e-14],[1.7878880715673847e-10,6.152996450340133e-13]],[[4.131771922013531e-11,3.560226459204951e-14],[1.6527087688054124e-10,5.710949785902875e-13]],[[3.816465555041373e-11,3.30084591835843e-14],[1.526586222016549e-10,5.294891821537746e-13]],[[3.5226537892848486e-11,3.057255763464332e-14],[1.4090615157139395e-10,4.904159390696024e-13]],[[3.192027437618347e-11,2.781022650909368e-14],[1.2768109750473387e-10,4.461062743174635e-13]],[[2.889642586782007e-11,2.5264112182604786e-14],[1.1558570347128028e-10,4.0526461642497157e-13]],[[2.613533873033717e-11,2.2923428617827177e-14],[1.0454135492134868e-10,3.67717993627521e-13]],[[2.3617980519332745e-11,2.0776287671497575e-14],[9.447192207733098e-11,3.33275808908344e-13]],[[2.1106728069102042e-11,1.8622120317692355e-14],[8.442691227640817e-11,2.987207650143199e-13]],[[1.8845308710846804e-11,1.6671588170004032e-14],[7.538123484338722e-11,2.6743213766754146e-13]],[[1.6811663680735382e-11,1.49090771296509e-14],[6.724665472294153e-11,2.3915949146566205e-13]],[[1.4985253723224664e-11,1.3319251162534972e-14],[5.994101489289866e-11,2.136568499611087e-13]],[[1.3191660252216345e-11,1.1751763629525559e-14],[5.276664100886538e-11,1.8851248336600698e-13]],[[1.1602545410649083e-11,1.0357623634316307e-14],[4.641018164259633e-11,1.661487861788541e-13]],[[1.0196410987985701e-11,9.119747615443537e-15],[4.0785643951942805e-11,1.4629173761889284e-13]],[[8.953644151916723e-12,8.022259688075658e-15],[3.5814576607666894e-11,1.2868667603010795e-13]],[[7.850395621099043e-12,7.045257750839113e-15],[3.140158248439617e-11,1.1301434724364615e-13]],[[6.878165582999631e-12,6.182069827970234e-15],[2.7512662331998525e-11,9.916773327784034e-14]],[[6.022295986086893e-12,5.420401866383498e-15],[2.408918394434757e-11,8.694963048296477e-14]],[[5.269515782505469e-12,4.749047154690719e-15],[2.1078063130021877e-11,7.618026729307877e-14]],[[5.2695157781996985e-12,4.749047153882778e-15],[2.1078063112798794e-11,7.618026727916475e-14]],[[5.2034913840746734e-12,4.690097251247169e-15],[2.0813965536298694e-11,7.523463793255448e-14]],[[5.138265387058226e-12,4.6318511722975175e-15],[2.0553061548232904e-11,7.430029889047262e-14]],[[5.073834622708741e-12,4.574307980043755e-15],[2.0295338490834963e-11,7.337723500934251e-14]],[[5.010185530050828e-12,4.5174493811864675e-15],[2.0040742120203313e-11,7.246515285883139e-14]],[[4.2613573627430906e-12,3.847739337331181e-15],[1.7045429450972362e-11,6.172217940710596e-14]],[[3.621462753375293e-12,3.2742532117241992e-15],[1.4485851013501172e-11,5.252276020322349e-14]],[[3.0752655690360338e-12,2.783820371644167e-15],[1.2301062276144135e-11,4.4655622153701124e-14]],[[2.609531681411734e-12,2.3649148111107547e-15],[1.0438126725646936e-11,3.793587395788917e-14]],[[2.1762607420107777e-12,1.9745597586797962e-15],[8.705042968043111e-12,3.167411538894803e-14]],[[1.8134876015754576e-12,1.647199651747843e-15],[7.25395040630183e-12,2.6422875231711722e-14]],[[1.5100539247995604e-12,1.372973181097106e-15],[6.040215699198242e-12,2.2023965282418414e-14]],[[1.2564872260506467e-12,1.1435089664995081e-15],[5.025948904202587e-12,1.8343097714341578e-14]],[[1.025526096961686e-12,9.342299962368797e-16],[4.102104387846744e-12,1.498602771595471e-14]],[[8.363679891051618e-13,7.626144137101069e-16],[3.345471956420647e-12,1.2233122868064255e-14]],[[6.816040256997642e-13,6.220367651148514e-16],[2.726416102799057e-12,9.978103797428976e-15]],[[5.550854098295236e-13,5.069909017295421e-16],[2.2203416393180945e-12,8.132643957705068e-15]],[[4.4246609794156463e-13,4.044708436688733e-16],[1.7698643917662585e-12,6.48811353873226e-15]],[[3.5242813149868003e-13,3.2242164439730945e-16],[1.4097125259947201e-12,5.171958785194393e-15]],[[2.8051181643662596e-13,2.5681984483239105e-16],[1.1220472657465039e-12,4.119638496948679e-15]],[[2.2311875281002342e-13,2.044193982671698e-16],[8.924750112400937e-13,3.2790822571965923e-15]],[[1.857971503961663e-13,1.7031744682259308e-16],[7.431886015846652e-13,2.7320527506841603e-15]],[[1.5465763543380567e-13,1.4184496322689654e-16],[6.186305417352227e-13,2.2753259334178375e-15]],[[1.2868833883150151e-13,1.1808567188469222e-16],[5.147533553260061e-13,1.89420364339485e-15]],[[1.0704004338937946e-13,9.826812463105079e-17],[4.2816017355751784e-13,1.5763109898490365e-15]],[[1.0704004338505071e-13,9.82681246078966e-17],[4.2816017354020284e-13,1.576310989462523e-15]],[[9.979539592149342e-14,9.163320938696452e-17],[3.9918158368597367e-13,1.4698805629666328e-15]],[[9.303642869997947e-14,8.544201060751148e-17],[3.7214571479991787e-13,1.3705677944466852e-15]],[[8.673094714968564e-14,7.966504171573973e-17],[3.4692378859874255e-13,1.2778996958850727e-15]],[[8.084886702259559e-14,7.427482559822578e-17],[3.2339546809038235e-13,1.1914355029705771e-15]],[[6.103093085826604e-14,5.610479545778804e-17],[2.4412372343306416e-13,8.99971110787328e-16]],[[4.6037336633455236e-14,4.234744527144423e-17],[1.8414934653382094e-13,6.792904404709051e-16]],[[3.470320894773805e-14,3.1940463980547765e-17],[1.388128357909522e-13,5.123529340528424e-16]],[[2.6142506642141637e-14,2.4074539992329e-17],[1.0457002656856655e-13,3.8617640957607715e-16]],[[1.9126095145384577e-14,1.7623247628391335e-17],[7.650438058153831e-14,2.8269192618502203e-16]],[[1.3982759808281702e-14,1.2891084419850766e-17],[5.593103923312681e-14,2.0678386303245979e-16]],[[1.021562720302586e-14,9.422960375548459e-18],[4.086250881210344e-14,1.511521394932417e-16]],[[7.45863495312645e-15,6.883268188819571e-18],[2.98345398125058e-14,1.1041329740105282e-16]],[[5.2722091851029604e-15,4.867981017450782e-18],[2.1088836740411842e-14,7.808638500242771e-17]],[[3.724071600692014e-15,3.4402317565670127e-18],[1.4896286402768057e-14,5.518409257825369e-17]],[[2.6287851086952686e-15,2.4295457963735547e-18],[1.0515140434781074e-14,3.8971855625244424e-17]],[[1.8544605099451624e-15,1.7146648588945241e-18],[7.41784203978065e-15,2.75045808955916e-17]],[[1.2621776795629578e-15,1.167561938568841e-18],[5.048710718251831e-15,1.87286072417059e-17]],[[8.584658944808834e-16,7.944546352266029e-19],[3.4338635779235338e-15,1.274366785080719e-17]],[[5.834953676922012e-16,5.402121474417715e-19],[2.3339814707688048e-15,8.665417404173437e-18]],[[3.963523124395932e-16,3.670964661474767e-19],[1.5854092497583729e-15,5.888506400633769e-18]],[[3.1504690875464494e-16,2.9185775569403887e-19],[1.2601876350185797e-15,4.681619051069818e-18]],[[2.5036875481517195e-16,2.3199159167893815e-19],[1.0014750192606878e-15,3.721319629631251e-18]],[[1.9892973940315191e-16,1.8436706168420511e-19],[7.957189576126077e-16,2.957385652952007e-18]],[[1.5802855740983718e-16,1.464901046835988e-19],[6.321142296393487e-16,2.3498103917034423e-18]],[[1.2973618283205395e-16,1.2028394866534034e-19],[5.189447313282158e-16,1.92944373083837e-18]],[[1.0649463848517085e-16,9.875233883295844e-20],[4.259785539406834e-16,1.5840604474800947e-18]],[[8.740528899778528e-17,8.106413045742448e-20],[3.496211559911411e-16,1.3003282945702847e-18]],[[7.172855559716345e-17,6.653540497824132e-20],[2.869142223886538e-16,1.0672766614490084e-18]],[[4.473571263611934e-17,4.151210564859878e-20],[1.7894285054447735e-16,6.658843359059437e-19]],[[2.788192972928458e-17,2.588187778558967e-20],[1.1152771891713833e-16,4.151639695248361e-19]],[[1.736650525230394e-17,1.6126115484150738e-20],[6.946602100921576e-17,2.5867440805887625e-19]],[[1.0810256373584715e-17,1.0041337664710144e-20],[4.324102549433886e-17,1.6107016901802805e-19]],[[6.411199486646845e-18,5.9571474594589745e-21],[2.564479794658738e-17,9.555683546824339e-20]],[[3.7997295046477875e-18,3.531729713264946e-21],[1.519891801859115e-17,5.665140812966375e-20]],[[2.2505556480561656e-18,2.0924504059726085e-21],[9.002222592224663e-18,3.356435466679418e-20]],[[1.3321874696063222e-18,1.2389528594135764e-21],[5.328749878425289e-18,1.9873655910187335e-20]],[[7.475147325565071e-19,6.954059662893099e-22],[2.9900589302260283e-18,1.115478636552353e-20]],[[4.191671189115995e-19,3.900593204674686e-22],[1.676668475646398e-18,6.256815703825309e-21]],[[2.3489901580543476e-19,2.1864627272091845e-22],[9.39596063221739e-19,3.507233209933603e-21]],[[1.315576550437437e-19,1.2248616444999357e-22],[5.262306201749748e-19,1.9647598663710914e-21]],[[6.945651169224381e-20,6.468449487252025e-23],[2.7782604676897524e-19,1.0375821820804907e-21]],[[3.66458512778639e-20,3.4136742384494455e-23],[1.465834051114556e-19,5.475758266791085e-22]],[[1.932268352715346e-20,1.8003982170434907e-23],[7.729073410861384e-20,2.887956545688181e-22]],[[1.0182419357752231e-20,9.489683484370626e-24],[4.0729677431008923e-20,1.5222069528949132e-22]],[[7.921024921707683e-21,7.382795083722136e-24],[3.1684099686830733e-20,1.1842482228949604e-22]],[[6.161338992768642e-21,5.743166632393413e-24],[2.4645355971074567e-20,9.212410931626038e-23]],[[4.792172294050622e-21,4.4673033438401765e-24],[1.916868917620249e-20,7.165842979044943e-23]],[[3.7269489561928694e-21,3.474585278540757e-24],[1.4907795824771478e-20,5.573458593986097e-23]],[[3.726948956186221e-21,3.474585278526792e-24],[1.4907795824744885e-20,5.573458593967845e-23]],[[2.3643655528353444e-21,2.204596708320272e-24],[9.457462211341378e-21,3.536314515145883e-23]],[[1.4995661239026065e-21,1.3984288502884883e-24],[5.998264495610426e-21,2.2431692297492958e-23]],[[9.50842388686801e-22,8.868336813334837e-25],[3.803369554747204e-21,1.4225376804692037e-23]],[[6.027642565499743e-22,5.622618103535461e-25],[2.4110570261998974e-21,9.019036074549183e-24]],[[2.7643802838603337e-22,2.5791916843001535e-25],[1.1057521135441335e-21,4.137186087761181e-24]],[[1.2669741407518947e-22,1.182338982285325e-25],[5.067896563007579e-22,1.896545852142395e-24]],[[5.803237752758477e-23,5.416642421117262e-26],[2.3212951011033908e-22,8.688632146071123e-25]],[[2.6565574207079667e-23,2.4800435092956892e-26],[1.0626229682831867e-22,3.9781435746335163e-25]],[[1.1233542848583903e-23,1.0489173907789226e-26],[4.493417139433561e-23,1.6825281827752587e-25]],[[4.74717034091895e-24,4.433444027524393e-27],[1.89886813636758e-23,7.111516103754051e-26]],[[2.00488025632096e-24,1.8727126113731342e-27],[8.01952102528384e-24,3.003945269342074e-26]],[[8.46231204573057e-25,7.905793140346573e-28],[3.384924818292228e-24,1.2681372209375523e-26]],[[3.27259336336599e-25,3.057907810248649e-28],[1.309037345346396e-24,4.905068817841861e-27]],[[1.2647871366676809e-25,1.1820149946707223e-28],[5.059148546670723e-25,1.8960230826758566e-27]],[[4.885169203844514e-26,4.56618822282126e-29],[1.9540676815378055e-25,7.324439024479521e-28]],[[1.8857752137270897e-26,1.7629100475554377e-29],[7.543100854908359e-26,2.8278126809039557e-28]],[[6.609947566373875e-27,6.180272508065651e-30],[2.64397902654955e-26,9.913523320870617e-29]],[[2.315412790157383e-27,2.1652301780017773e-30],[9.261651160629533e-27,3.4731569602372285e-29]],[[8.105827273580535e-28,7.581158603361824e-31],[3.242330909432214e-27,1.2160623843833293e-29]],[[2.8360657701632957e-28,2.652866564504725e-31],[1.1344263080653183e-27,4.255353182379379e-30]],[[2.312765305305634e-28,2.1634249982678436e-31],[9.251061221222536e-28,3.470260172579332e-30]],[[1.885983864223124e-28,1.7642473589716113e-31],[7.543935456892496e-28,2.8299558205683658e-30]],[[1.5379265869800835e-28,1.4386925289487365e-31],[6.151706347920334e-28,2.3077467968903045e-30]],[[1.254077021858667e-28,1.1731876351419459e-31],[5.016308087434668e-28,1.881861403076572e-30]],[[1.2540770218587853e-28,1.1731876351370652e-31],[5.016308087435141e-28,1.8818614030695282e-30]],[[4.836243284512349e-29,4.524822142378254e-32],[1.9344973138049396e-28,7.258077743257924e-31]],[[1.8642766749640204e-29,1.7444218915196946e-32],[7.457106699856081e-29,2.7981537744003307e-31]],[[7.183530205728037e-30,6.722413687407183e-33],[2.873412082291215e-29,1.0783139749795805e-31]],[[2.7669328658640917e-30,2.5895793873481437e-33],[1.1067731463456367e-29,4.153834412799266e-32]],[[7.726859556661196e-31,7.23253219249421e-34],[3.0907438226644782e-30,1.1601396315948501e-32]],[[2.156422383202217e-31,2.018715854644961e-34],[8.625689532808867e-31,3.238135532229473e-33]],[[6.014583583740083e-32,5.631162351328633e-35],[2.405833433496033e-31,9.032704829609142e-34]],[[1.6765982900641234e-32,1.5698942794564325e-35],[6.706393160256493e-32,2.5181994352016225e-34]],[[4.106926950454482e-33,3.845997904306334e-36],[1.6427707801817927e-32,6.169197909043787e-35]],[[1.005386375742645e-33,9.41614302914783e-37],[4.02154550297058e-33,1.5104023471993204e-35]],[[2.4597402022615485e-34,2.3039672411169748e-37],[9.838960809046194e-34,3.695692706321364e-36]],[[6.014482308618873e-35,5.634171071072949e-38],[2.405792923447549e-34,9.037525447590916e-37]],[[1.2753845064094136e-35,1.194868626299626e-38],[5.101538025637654e-35,1.9166358690077543e-37]],[[2.70279661753145e-36,2.532424038636859e-39],[1.08111864701258e-35,4.0621488424152267e-38]],[[5.724363855872898e-37,5.364051059957254e-40],[2.2897455423491593e-36,8.604234964331225e-39]],[[1.2117005722362042e-37,1.13553696511856e-40],[4.846802288944817e-37,1.821463983713584e-39]],[[2.1922528269876154e-38,2.0546558540509607e-41],[8.769011307950462e-38,3.2957810656129702e-40]],[[3.963836599397218e-39,3.715390459994765e-42],[1.5855346397588871e-38,5.959690154190648e-41]],[[7.162809320401496e-40,6.714444306015397e-43],[2.8651237281605983e-39,1.0770336031224428e-41]],[[1.293617851865371e-40,1.2127429134941883e-43],[5.174471407461484e-40,1.9453058122265733e-42]]],"time_difference":[[[0.0,0.0],[0.0,0.0]],[[9.4584308479167e-19,1.5374692300402645e-40],[3.78337233916668e-18,2.4599507680644232e-39]],[[1.89168616958334e-18,3.558992251571697e-40],[7.56674467833336e-18,5.6943876025147155e-39]],[[2.8375292543750103e-18,5.984355788007634e-40],[1.1350117017500041e-17,9.574969260812214e-39]],[[3.78337233916668e-18,9.55709544664321e-40],[1.513348935666672e-17,1.5291352714629136e-38]],[[3.633452229901486e-18,4.390081932913766e-39],[1.4533808919605946e-17,7.024131092662026e-38]],[[3.790038391967779e-18,7.65106505135018e-39],[1.5160153567871116e-17,1.2241704082160288e-37]],[[4.2191413787182356e-18,1.068041596587073e-38],[1.6876565514872942e-17,1.7088665545393169e-37]],[[4.848944626415548e-18,1.3816148159550679e-38],[1.9395778505662193e-17,2.2105837055281086e-37]],[[4.93776214374231e-18,4.521004921948353e-38],[1.975104857496924e-17,7.233607875117365e-37]],[[5.296566736184937e-18,8.142814594139961e-38],[2.1186266944739747e-17,1.3028503350623938e-36]],[[5.876112811050142e-18,1.2266645603818143e-37],[2.3504451244200568e-17,1.9626632966109028e-36]],[[6.6186662342314255e-18,1.7242919436760503e-37],[2.6474664936925702e-17,2.7588671098816805e-36]],[[7.631209142958692e-18,7.462681122445306e-37],[3.052483657183477e-17,1.194028979591249e-35]],[[8.674212161789993e-18,1.3830044156162382e-36],[3.469684864715997e-17,2.2128070649859812e-35]],[[9.850989695667519e-18,2.0919286602774237e-36],[3.9403958782670076e-17,3.347085856443878e-35]],[[1.0965043111425534e-17,2.86598512596449e-36],[4.3860172445702136e-17,4.585576201543184e-35]],[[1.05116563384459e-17,1.09846873916559e-35],[4.20466253537836e-17,1.757549982664944e-34]],[[1.0229008201263025e-17,1.833460740844375e-35],[4.09160328050521e-17,2.933537185351e-34]],[[9.94457847020446e-18,2.519271802464203e-35],[3.977831388081784e-17,4.030834883942725e-34]],[[1.0111073336541055e-17,3.1728755868481765e-35],[4.044429334616422e-17,5.076600938957082e-34]],[[1.6842034748179024e-17,9.625871019425892e-35],[6.73681389927161e-17,1.5401393631081426e-33]],[[2.5249861551512823e-17,1.6038348746081462e-34],[1.0099944620605129e-16,2.566135799373034e-33]],[[3.3527824047214985e-17,2.261902698046968e-34],[1.3411129618885994e-16,3.619044316875149e-33]],[[4.203726996392105e-17,2.951177707048306e-34],[1.681490798556842e-16,4.7218843312772894e-33]],[[3.761656821453853e-17,1.0192544907618856e-33],[1.5046627285815413e-16,1.630807185219017e-32]],[[4.0313090335952656e-17,1.7329277123945234e-33],[1.6125236134381063e-16,2.7726843398312375e-32]],[[4.916466703561234e-17,2.4189274096157984e-33],[1.9665866814244935e-16,3.8702838553852774e-32]],[[6.111048434608771e-17,3.115296762394927e-33],[2.4444193738435085e-16,4.984474819831884e-32]],[[6.074918371949692e-17,1.0161922767579714e-32],[2.4299673487798767e-16,1.6259076428127542e-31]],[[6.436444638278236e-17,1.7376244835317782e-32],[2.5745778553112945e-16,2.780199173650845e-31]],[[7.113721598275058e-17,2.4759209263076503e-32],[2.8454886393100233e-16,3.9614734820922405e-31]],[[8.058058701216392e-17,3.239112270222737e-32],[3.2232234804865567e-16,5.182579632356379e-31]],[[1.0471219954924451e-16,1.10243600600974e-31],[4.1884879819697805e-16,1.763897609615584e-30]],[[9.373966293420224e-17,1.8853739233030816e-31],[3.7495865173680895e-16,3.0165982772849305e-30]],[[9.784317422361445e-17,2.6388076783668484e-31],[3.913726968944578e-16,4.2220922853869574e-30]],[[1.04209460375823e-16,3.4061197616185455e-31],[4.16837841503292e-16,5.449791618589673e-30]],[[1.025928364543226e-16,1.1371029848230668e-30],[4.103713458172904e-16,1.819364775716907e-29]],[[1.0047975929512094e-16,1.9455821684454295e-30],[4.019190371804838e-16,3.112931469512687e-29]],[[1.0111237800427627e-16,2.745884731322152e-30],[4.044495120171051e-16,4.393415570115443e-29]],[[1.0371308951539398e-16,3.563597945004883e-30],[4.148523580615759e-16,5.701756712007812e-29]],[[9.430024205725573e-17,1.1903103603812546e-29],[3.772009682290229e-16,1.9044965766100073e-28]],[[9.1645682921642e-17,2.017385418135162e-29],[3.66582731686568e-16,3.227816669016259e-28]],[[8.453613844490054e-17,2.85468306125305e-29],[3.381445537796022e-16,4.56749289800488e-28]],[[7.165371826944015e-17,3.6981868742001817e-29],[2.866148730777606e-16,5.917098998720291e-28]],[[9.751726388590829e-17,1.2507836527575589e-28],[3.9006905554363316e-16,2.001253844411983e-27]],[[1.1960428582090257e-16,2.267476932856833e-28],[4.784171432836103e-16,3.6279630925696175e-27]],[[1.2150447561761861e-16,3.4569597313333017e-28],[4.860179024704745e-16,5.5311355701950786e-27]],[[1.264354700549919e-16,4.587911668671042e-28],[5.057418802199676e-16,7.340658672296715e-27]],[[1.3041158784312426e-16,1.68606508573806e-27],[5.216463513724971e-16,2.697704137289e-26]],[[1.4421656348944305e-16,3.220152837064083e-27],[5.768662539577722e-16,5.152244539556278e-26]],[[1.9990097976751217e-16,8.889163774181284e-26],[7.996039190700487e-16,1.4222662038688714e-24]],[[2.0929727895444007e-16,1.0434898382430004e-25],[8.371891158177603e-16,1.66958374118794e-24]],[[2.240640995804938e-08,5.1199583641918173e-17],[8.962563983219752e-08,8.191933370153422e-16]],[[4.526738708468981e-07,1.655282371307479e-15],[1.8106954833875924e-06,2.648451790026794e-14]],[[4.536514057458331e-07,2.302524981881507e-15],[1.8146056229833324e-06,3.6840399651248956e-14]],[[9.487228746971874e-07,6.168778027034141e-15],[3.7948914987887496e-06,9.870044827080539e-14]],[[6.140466251051418e-05,7.191013171967059e-13],[0.0002456186500420567,1.1505621074141995e-11]],[[6.518777304131032e-05,1.1274617352151324e-12],[0.0002607510921652413,1.8039387761246548e-11]],[[6.56571802721923e-05,1.53063905686013e-12],[0.0002626287210887692,2.4490224906452207e-11]],[[6.568420069985934e-05,1.9438273916367685e-12],[0.00026273680279943735,3.1101238261809803e-11]],[[6.566064087284431e-05,1.993426985823941e-12],[0.00026264256349137725,3.1894831768696684e-11]],[[6.563707567475223e-05,2.043025848104568e-12],[0.0002625483026990089,3.2688413565078995e-11]],[[6.561350198821902e-05,2.092623397463994e-12],[0.00026245400795287606,3.3481974354722246e-11]],[[6.558992063571054e-05,2.1422189245122804e-12],[0.00026235968254284216,3.427550278738722e-11]],[[6.556395828615756e-05,2.196805159934067e-12],[0.00026225583314463025,3.514888255401742e-11]],[[6.55379879471312e-05,2.2513871163449876e-12],[0.0002621519517885248,3.602219385647384e-11]],[[6.551200947737711e-05,2.3059638769838225e-12],[0.00026204803790950845,3.6895422026576935e-11]],[[6.548602267572462e-05,2.360534529655355e-12],[0.0002619440907028985,3.776855246920327e-11]],[[6.545740836733418e-05,2.420592023097777e-12],[0.0002618296334693367,3.872947236415196e-11]],[[6.542878389310346e-05,2.4806397853173536e-12],[0.00026171513557241385,3.969023655953519e-11]],[[6.540014935702355e-05,2.5406765874231482e-12],[0.0002616005974280942,4.065082539309794e-11]],[[6.53715047788663e-05,2.6007012041372205e-12],[0.0002614860191154652,4.161121926039314e-11]],[[6.533996501636142e-05,2.6667543553271003e-12],[0.0002613598600654457,4.266806967928811e-11]],[[6.530841101510829e-05,2.7327897328950253e-12],[0.00026123364406043317,4.372463572023162e-11]],[[6.527684350761908e-05,2.7988056515310586e-12],[0.0002611073740304763,4.4780890418265056e-11]],[[6.524526531193654e-05,2.8648003293251314e-12],[0.00026098106124774616,4.583680526282702e-11]],[[6.521049056660656e-05,2.9374140027851906e-12],[0.00026084196226642625,4.699862403803001e-11]],[[6.517570185511125e-05,3.0099977952144563e-12],[0.000260702807420445,4.8159964716740475e-11]],[[6.514089527899352e-05,3.082549752997266e-12],[0.0002605635811159741,4.932079604110724e-11]],[[6.510607732261227e-05,3.155067382154312e-12],[0.0002604243092904491,5.0481078107461765e-11]],[[6.506776013988949e-05,3.2348451345267955e-12],[0.00026027104055955795,5.1757522145247166e-11]],[[6.502955041288093e-05,3.314576182178253e-12],[0.0002601182016515237,5.3033218907495694e-11]],[[6.49914219140262e-05,3.3942574567222006e-12],[0.0002599656876561048,5.430811930002367e-11]],[[6.495328475221845e-05,3.4738856693764346e-12],[0.0002598131390088738,5.5582170702316015e-11]],[[6.491128422158888e-05,3.561467035200201e-12],[0.0002596451368863555,5.6983472555302773e-11]],[[6.486925642625304e-05,3.648976352744298e-12],[0.00025947702570501216,5.838362163581433e-11]],[[6.482720073365658e-05,3.736409550825118e-12],[0.0002593088029346263,5.978255280491292e-11]],[[6.478511703877818e-05,3.823762554667793e-12],[0.0002591404681551127,6.118020086620062e-11]],[[6.473876238439002e-05,3.919813695049456e-12],[0.0002589550495375601,6.271701911209176e-11]],[[6.469237201797496e-05,4.015757406492177e-12],[0.00025876948807189985,6.425211849495857e-11]],[[6.464594765990311e-05,4.111588123695833e-12],[0.00025858379063961243,6.578540996999997e-11]],[[6.459948999125271e-05,4.207300223283863e-12],[0.00025839795996501086,6.731680356318989e-11]],[[6.454830788678153e-05,4.312506185422963e-12],[0.00025819323154712613,6.900009895717409e-11]],[[6.449708388063458e-05,4.41755459426962e-12],[0.0002579883355225383,7.068087349847742e-11]],[[6.44458192618062e-05,4.522437959353155e-12],[0.0002577832770472248,7.235900733956934e-11]],[[6.439451228368003e-05,4.627149033296434e-12],[0.0002575780491347201,7.403438452241606e-11]],[[6.433799756374589e-05,4.742196552752902e-12],[0.00025735199025498355,7.58751448334467e-11]],[[6.428141156044492e-05,4.8570147596938076e-12],[0.0002571256462417797,7.771223614422629e-11]],[[6.422477410092186e-05,4.971595366561767e-12],[0.00025689909640368744,7.95455258538366e-11]],[[6.416808519798236e-05,5.08592839769953e-12],[0.00025667234079192945,8.137485435176152e-11]],[[6.410560003386699e-05,5.2114729910847e-12],[0.00025642240013546796,8.338356784561423e-11]],[[6.40430505984855e-05,5.336692209119625e-12],[0.000256172202393942,8.538707533385926e-11]],[[6.398044012421169e-05,5.461572283033444e-12],[0.00025592176049684675,8.738515651616386e-11]],[[6.391776476314636e-05,5.586100160737027e-12],[0.0002556710590525854,8.937760255910075e-11]],[[6.384863497657149e-05,5.722735958566897e-12],[0.00025539453990628595,9.1563775324022e-11]],[[6.377942862894695e-05,5.858910063749669e-12],[0.0002551177145157878,9.374256100658507e-11]],[[6.37101454634672e-05,5.994604377121871e-12],[0.0002548405818538688,9.591367002017426e-11]],[[6.364078522169071e-05,6.1298007425376285e-12],[0.00025456314088676284,9.807681186645532e-11]],[[6.356418138312223e-05,6.2779926565785895e-12],[0.0002542567255324889,1.0044788249069691e-10]],[[6.348748348864248e-05,6.42553403522772e-12],[0.00025394993395456994,1.0280854454866145e-10]],[[6.341069230090254e-05,6.572400305159488e-12],[0.00025364276920361014,1.0515840486714262e-10]],[[6.33338069886832e-05,6.71856703648894e-12],[0.0002533352279547328,1.0749707256797827e-10]],[[6.324867202739886e-05,6.878560148838302e-12],[0.00025299468810959544,1.1005696236508097e-10]],[[6.316342436766726e-05,7.037640799767682e-12],[0.00025265369747066904,1.1260225277945466e-10]],[[6.307806353928732e-05,7.1957760757132e-12],[0.0002523122541571493,1.1513241719407699e-10]],[[6.29925890687083e-05,7.352932970954182e-12],[0.0002519703562748332,1.1764692751741687e-10]],[[6.289746850062728e-05,7.524606391757876e-12],[0.0002515898740025091,1.2039370224969697e-10]],[[6.28022145366165e-05,7.695004999926475e-12],[0.000251208858146466,1.2312007997980245e-10]],[[6.270682923154898e-05,7.864084207145357e-12],[0.0002508273169261959,1.258253472946984e-10]],[[6.261131048518573e-05,8.03179994183993e-12],[0.0002504452419407429,1.2850879904919332e-10]],[[6.250402503434421e-05,8.214433327657794e-12],[0.00025001610013737684,1.3143093322158134e-10]],[[6.239660123650853e-05,8.395290835974492e-12],[0.0002495864049460341,1.343246533539345e-10]],[[6.22890397426341e-05,8.574313419555071e-12],[0.0002491561589705364,1.3718901469049228e-10]],[[6.218133837204106e-05,8.751442414037498e-12],[0.00024872535348816424,1.4002307860146006e-10]],[[6.205850125005318e-05,8.943342502484045e-12],[0.0002482340050002127,1.4309348001575879e-10]],[[6.194099055040026e-05,9.13384791069493e-12],[0.000247763962201601,1.4614156654626192e-10]],[[6.181792591007526e-05,9.320758940825748e-12],[0.00024727170364030105,1.4913214302746274e-10]],[[6.169478442376972e-05,9.505056192865296e-12],[0.0002467791376950789,1.5208089905917962e-10]],[[6.155136963098072e-05,9.703032757110403e-12],[0.0002462054785239229,1.5524852408606975e-10]],[[6.140825339790359e-05,9.897660226769089e-12],[0.00024563301359161436,1.5836256359954826e-10]],[[6.126541875721722e-05,1.0088843389317669e-11],[0.0002450616750288689,1.6142149419923534e-10]],[[6.11228496572781e-05,1.0276487119155364e-11],[0.0002444913986291124,1.6442379387551825e-10]],[[6.09543998097166e-05,1.0475495410610846e-11],[0.0002438175992388664,1.6760792653754659e-10]],[[6.078764603941083e-05,1.0670180682303054e-11],[0.00024315058415764332,1.7072289088332853e-10]],[[6.0622463422629925e-05,1.0860427087100312e-11],[0.0002424898536905197,1.737668333587565e-10]],[[6.045873852359654e-05,1.1046118747578633e-11],[0.00024183495409438617,1.7673789992504521e-10]],[[6.0270194346049166e-05,1.1240441590696654e-11],[0.00024108077738419666,1.7984706541340673e-10]],[[6.0086809755186895e-05,1.142981344594007e-11],[0.00024034723902074758,1.8287701509573513e-10]],[[5.990790592909626e-05,1.1614038986032585e-11],[0.00023963162371638504,1.858246237356085e-10]],[[5.973290712849025e-05,1.1792931583399916e-11],[0.000238931628513961,1.8868690529183913e-10]],[[5.955619977447581e-05,1.1980641724302971e-11],[0.00023822479909790323,1.9169026754445048e-10]],[[5.938750817234344e-05,1.2163310517647712e-11],[0.00023755003268937375,1.946129682360844e-10]],[[5.921520602207586e-05,1.2340832064256576e-11],[0.00023686082408830344,1.9745331297989436e-10]],[[5.9056781996236705e-05,1.2511678000387927e-11],[0.00023622712798494682,2.00186847956027e-10]],[[5.8948658594741465e-05,1.2698196792368856e-11],[0.00023579463437896586,2.0317114862554505e-10]],[[5.883927883396366e-05,1.2878426792970949e-11],[0.00023535711533585464,2.0605482863298212e-10]],[[5.8725515044453434e-05,1.3051226995541836e-11],[0.00023490206017781374,2.088196318715442e-10]],[[5.860124645230771e-05,1.3214942841618139e-11],[0.00023440498580923084,2.114390854068018e-10]],[[5.8575102880338737e-05,1.3404991916427185e-11],[0.00023430041152135495,2.144798706011812e-10]],[[5.8503066571107024e-05,1.3579982324579035e-11],[0.0002340122662844281,2.1727971713039234e-10]],[[5.8376793605788586e-05,1.3736997841599855e-11],[0.00023350717442315434,2.1979196539222523e-10]],[[5.818088876536312e-05,1.3873159953732969e-11],[0.00023272355506145248,2.2197055918161032e-10]],[[5.814784425703001e-05,1.4052435993355798e-11],[0.00023259137702812005,2.248389758075861e-10]],[[5.800017477014402e-05,1.4203829542134182e-11],[0.0002320006990805761,2.2726127260510292e-10]],[[5.756829202379539e-05,1.4283059009549877e-11],[0.00023027316809518157,2.2852894407644363e-10]],[[5.722176407446747e-05,1.4365854380612902e-11],[0.00022888705629786987,2.2985366999562987e-10]],[[5.717658998883832e-05,1.4545938536128484e-11],[0.00022870635995535327,2.32735016458051e-10]],[[5.697634130577238e-05,1.467308771362139e-11],[0.00022790536522308952,2.347694033134688e-10]],[[5.6588849776562425e-05,1.4763051084002252e-11],[0.0002263553991062497,2.3620881721210264e-10]],[[5.6085433362973906e-05,1.4803759441233792e-11],[0.00022434173345189563,2.368601509092919e-10]],[[5.60753490660996e-05,1.4985097744591092e-11],[0.0002243013962643984,2.3976156383553106e-10]],[[5.580752731596182e-05,1.5097177227785624e-11],[0.00022323010926384728,2.415548355101925e-10]],[[5.532283567749521e-05,1.5152513377934515e-11],[0.00022129134270998084,2.424402139809605e-10]],[[5.3701750867256175e-05,1.487662206246807e-11],[0.0002148070034690247,2.3802595281102127e-10]],[[5.390143403541769e-05,1.5125764299779926e-11],[0.00021560573614167077,2.4201222859022355e-10]],[[5.3705839191606046e-05,1.525195060314889e-11],[0.00021482335676642418,2.440312095798126e-10]],[[5.3217599673858593e-05,1.5288166483173393e-11],[0.00021287039869543437,2.4461066355233096e-10]],[[5.2492819093874824e-05,1.5254505585701087e-11],[0.0002099712763754993,2.4407208927800457e-10]],[[5.253047575577244e-05,1.5484234836418678e-11],[0.00021012190302308975,2.477477571733893e-10]],[[5.2171294062372955e-05,1.5569013270090147e-11],[0.00020868517624949182,2.49104212167888e-10]],[[5.154002746707036e-05,1.554236263020203e-11],[0.00020616010986828143,2.4867780179647735e-10]],[[5.050560022513516e-05,1.5422275262577692e-11],[0.00020202240090054063,2.4675640408539606e-10]],[[5.05100248198167e-05,1.5618650327766084e-11],[0.0002020400992792668,2.4989840511644456e-10]],[[5.008525472578979e-05,1.5644369129264308e-11],[0.00020034101890315916,2.503099057526664e-10]],[[4.9225135831883634e-05,1.5582020005768194e-11],[0.00019690054332753454,2.493123197937976e-10]],[[4.8175787154025025e-05,1.540522860906905e-11],[0.0001927031486161001,2.464836573684306e-10]],[[4.809800701751754e-05,1.5567239766070932e-11],[0.00019239202807007016,2.490758362304243e-10]],[[4.5225881576765074e-05,1.4772197442464344e-11],[0.0001809035263070603,2.363551590071737e-10]],[[4.453287646678598e-05,1.4753215748333002e-11],[0.00017813150586714393,2.3605145192838577e-10]],[[4.3567837327933984e-05,1.4544967020593587e-11],[0.00017427134931173593,2.3271947197992485e-10]],[[4.3805439281866455e-05,1.4810110385962216e-11],[0.00017522175712746582,2.3696176578608404e-10]],[[4.324060754924981e-05,1.4820844798401412e-11],[0.00017296243019699923,2.3713351680019196e-10]],[[4.224405502081066e-05,1.4608624126660845e-11],[0.00016897622008324264,2.3373798562236033e-10]],[[4.0136337274724686e-05,1.4020975359573261e-11],[0.00016054534909889874,2.2433560530571343e-10]],[[4.007970352471967e-05,1.4243300081383298e-11],[0.00016031881409887867,2.2789280129993805e-10]],[[3.937444193159527e-05,1.4098100158460919e-11],[0.00015749776772638107,2.2556960253111092e-10]],[[3.796000401854305e-05,1.3771212165710898e-11],[0.0001518400160741722,2.2033939476843806e-10]],[[3.607626718914329e-05,1.3273840297373303e-11],[0.00014430506875657317,2.1238144407831736e-10]],[[3.551722348061768e-05,1.3251196580312027e-11],[0.0001420688939224707,2.1201914493096185e-10]],[[3.447189972200441e-05,1.2974877098104542e-11],[0.00013788759888801763,2.0759803270443814e-10]],[[3.2827960020548994e-05,1.2459397750386514e-11],[0.00013131184008219598,1.9935036419349535e-10]],[[3.077724078407287e-05,1.1760549070909693e-11],[0.00012310896313629148,1.8816878474182375e-10]],[[2.5593052360307954e-05,9.952811861175565e-12],[0.00010237220944123182,1.5924499004798972e-10]],[[2.529709009961767e-05,9.908126595820532e-12],[0.00010118836039847068,1.5853002468156633e-10]],[[2.4065828691430934e-05,9.578249683952111e-12],[9.626331476572374e-05,1.5325199392083893e-10]],[[2.2474613594757596e-05,8.985790371198858e-12],[8.989845437903039e-05,1.4377264528281394e-10]],[[1.7809439106069717e-05,7.30924005607512e-12],[7.123775642427887e-05,1.169478402181433e-10]],[[1.7953830152151108e-05,7.462723840767165e-12],[7.181532060860443e-05,1.1940358078085464e-10]],[[1.734830638603129e-05,7.2001304837528846e-12],[6.939322554412516e-05,1.1520208690664513e-10]],[[1.6014052008478364e-05,6.813225547288357e-12],[6.405620803391346e-05,1.0901160882542728e-10]],[[1.4813476092367189e-05,6.395617018129257e-12],[5.9253904369468754e-05,1.0232987211193058e-10]],[[1.4624305011334812e-05,6.302777848709524e-12],[5.849722004533925e-05,1.0084444467561514e-10]],[[1.3627303305326804e-05,6.028402744895285e-12],[5.450921322130722e-05,9.645444380298878e-11]],[[1.0667329943171405e-05,4.751611991527578e-12],[4.266931977268562e-05,7.60257920841305e-11]],[[1.121512824444659e-05,5.031591233172624e-12],[4.486051297778636e-05,8.050545886402403e-11]],[[1.0832605243230045e-05,4.977797386573647e-12],[4.333042097292018e-05,7.96447579985133e-11]],[[8.320577717165004e-06,3.873179484126707e-12],[3.3282310868660015e-05,6.197087170221496e-11]],[[7.766706320766784e-06,3.647224307395892e-12],[3.1066825283067136e-05,5.835558831765829e-11]],[[8.095447574019038e-06,3.862210170331023e-12],[3.2381790296076153e-05,6.179536268199275e-11]],[[6.141390435330521e-06,2.9796689089519075e-12],[2.4565561741322084e-05,4.767470239580093e-11]],[[5.998732845188595e-06,2.9045225549965967e-12],[2.399493138075438e-05,4.647236028106091e-11]],[[5.538294929808727e-06,2.7332519124882464e-12],[2.215317971923491e-05,4.3732030785672485e-11]],[[4.621557883976123e-06,2.3380193384826617e-12],[1.8486231535904492e-05,3.740830940442108e-11]],[[4.72368539757692e-06,2.380345996516178e-12],[1.889474159030768e-05,3.808553543332941e-11]],[[3.5800506748690853e-06,1.874864258985487e-12],[1.4320202699476341e-05,2.9997828171628487e-11]],[[3.439102303382315e-06,1.8045043634431401e-12],[1.375640921352926e-05,2.8872069959520908e-11]],[[3.700661356513887e-06,1.971646498948311e-12],[1.4802645426055547e-05,3.1546343573527305e-11]],[[3.34704544999075e-06,1.8175712176448905e-12],[1.3388181799963e-05,2.9081139578772303e-11]],[[3.1775183029029064e-06,1.7388523193903227e-12],[1.2710073211611626e-05,2.7821637260417387e-11]],[[2.4660111233184293e-06,1.4106272848125044e-12],[9.864044493273717e-06,2.2570036614334427e-11]],[[2.661649567349739e-06,1.500180733219865e-12],[1.0646598269398956e-05,2.4002891782742634e-11]],[[2.0752588641394916e-06,1.2273131484096232e-12],[8.301035456557967e-06,1.9637010394332368e-11]],[[2.02587490264795e-06,1.227338154387909e-12],[8.1034996105918e-06,1.9637410561839364e-11]],[[1.6476526650741398e-06,1.0613745741123582e-12],[6.590610660296559e-06,1.6981993048456017e-11]],[[1.791702447654015e-06,1.138074275744319e-12],[7.16680979061606e-06,1.8209188218733984e-11]],[[1.4835365452881057e-06,9.95956722375039e-13],[5.934146181152423e-06,1.5935307502090196e-11]],[[1.463286826682472e-06,1.005543782439015e-12],[5.853147306729888e-06,1.608870053041989e-11]],[[1.2751399477185669e-06,9.242215547559058e-13],[5.1005597908742676e-06,1.4787544881965423e-11]],[[1.3479745911469438e-06,9.681082583652067e-13],[5.391898364587775e-06,1.5489732160421256e-11]],[[1.2138245193193916e-06,9.110268227085233e-13],[4.855298077277566e-06,1.4576429114022088e-11]],[[1.1184861323143852e-06,8.849477818381525e-13],[4.473944529257541e-06,1.4159164470651716e-11]],[[1.0961138949485553e-06,8.808008256556912e-13],[4.384455579794221e-06,1.4092813194612238e-11]],[[1.0169798691032843e-06,8.600733060549563e-13],[4.067919476413137e-06,1.3761172909862311e-11]],[[1.0270130181128058e-06,8.631997340739559e-13],[4.108052072451223e-06,1.3811195718771971e-11]],[[9.773604900629938e-07,8.532904914885662e-13],[3.909441960251975e-06,1.3652647845213923e-11]],[[9.353148509058119e-07,8.513565498061786e-13],[3.7412594036232476e-06,1.3621704797759815e-11]],[[9.435243541139548e-07,8.49604693309678e-13],[3.7740974164558193e-06,1.3593675071182117e-11]],[[9.06914003964016e-07,8.452000928773692e-13],[3.627656015856064e-06,1.3523201476053091e-11]],[[8.780185473742647e-07,8.493428767193689e-13],[3.512074189497059e-06,1.3589486031859498e-11]],[[8.635503604461349e-07,8.448929599152783e-13],[3.4542014417845396e-06,1.3518287366376836e-11]],[[8.564554539613729e-07,8.384258849918744e-13],[3.4258218158454917e-06,1.3414814165041614e-11]],[[8.314597784469801e-07,8.421703295377269e-13],[3.3258391137879205e-06,1.3474725271397418e-11]],[[8.145192986174714e-07,8.496038165980886e-13],[3.2580771944698854e-06,1.3593661071024014e-11]],[[7.995475463033191e-07,8.499533124331329e-13],[3.1981901852132766e-06,1.3599253003651605e-11]],[[7.881719124887306e-07,8.377384765078986e-13],[3.1526876499549224e-06,1.340381562808023e-11]],[[7.717999438447241e-07,8.382019581905724e-13],[3.0871997753788965e-06,1.3411231334786196e-11]],[[7.57882480551216e-07,8.437492707567864e-13],[3.031529922204864e-06,1.3499988334706873e-11]],[[7.450546467554835e-07,8.482828529797232e-13],[2.980218587021934e-06,1.3572525658404453e-11]],[[7.288912836459842e-07,8.488105793889436e-13],[2.915565134583937e-06,1.3580969266069313e-11]],[[7.110045312732682e-07,8.44373645838687e-13],[2.8440181250930726e-06,1.3509978340096355e-11]],[[6.930723822760159e-07,8.368311634772639e-13],[2.7722895291040637e-06,1.3389298621429147e-11]],[[6.76600466744291e-07,8.298293413557538e-13],[2.706401866977164e-06,1.3277269462415773e-11]],[[6.636457648787485e-07,8.237199602215227e-13],[2.654583059514994e-06,1.3179519361023436e-11]],[[6.474264113254885e-07,8.155851853189517e-13],[2.589705645301954e-06,1.3049362973528603e-11]],[[6.297370652565803e-07,8.055934674664871e-13],[2.5189482610263213e-06,1.2889495463160752e-11]],[[6.107978230084707e-07,7.927292837176436e-13],[2.443191292033883e-06,1.268366852144883e-11]],[[5.88125904695471e-07,7.753301108574234e-13],[2.352503618781884e-06,1.2405281781421143e-11]],[[5.608468244398336e-07,7.514264679576547e-13],[2.2433872977593345e-06,1.2022823469222014e-11]],[[5.313475437720702e-07,7.236342003334732e-13],[2.125390175088281e-06,1.1578147225497222e-11]],[[5.017238201004791e-07,6.926174662307879e-13],[2.0068952804019163e-06,1.1081879456879108e-11]],[[4.776953913061345e-07,6.688125133124073e-13],[1.910781565224538e-06,1.0701000208582747e-11]],[[4.7288390243816236e-07,6.717593931695913e-13],[1.8915356097526495e-06,1.0748150272882264e-11]],[[4.529418950098528e-07,6.520784543496077e-13],[1.8117675800394113e-06,1.0433255251434446e-11]],[[4.2254600253425977e-07,6.146628905626562e-13],[1.690184010137039e-06,9.834606229634173e-12]],[[3.911105408876778e-07,5.785647878049304e-13],[1.5644421635507111e-06,9.25703655831296e-12]],[[3.7693072367056073e-07,5.635321390797315e-13],[1.507722894682243e-06,9.016514169679692e-12]],[[3.4265704340292033e-07,5.20402209823084e-13],[1.3706281736116813e-06,8.326435366192392e-12]],[[3.0815070826121775e-07,4.741297075449983e-13],[1.232602833044871e-06,7.586075316780965e-12]],[[2.860264846070179e-07,4.4443906435161895e-13],[1.1441059384280715e-06,7.11102494823466e-12]],[[2.442362724156662e-07,3.8610278743115876e-13],[9.769450896626649e-07,6.177644569460524e-12]],[[2.2120783026366518e-07,3.529755405090237e-13],[8.848313210546607e-07,5.647608560529314e-12]],[[1.8346745147645863e-07,2.9678014946786115e-13],[7.338698059058345e-07,4.7484824328077386e-12]],[[1.5929169865942382e-07,2.6051588877664865e-13],[6.371667946376953e-07,4.168254248209412e-12]],[[1.294002024902159e-07,2.1614376555829463e-13],[5.176008099608636e-07,3.458300198545076e-12]],[[1.1018689686444203e-07,1.866803857723988e-13],[4.407475874577681e-07,2.986886193246252e-12]],[[9.31550709946875e-08,1.6053932901194664e-13],[3.7262028397875e-07,2.568629236316244e-12]],[[7.534128681564437e-08,1.3031986381184854e-13],[3.013651472625775e-07,2.085117817683431e-12]],[[6.21011233984794e-08,1.09582272072556e-13],[2.484044935939176e-07,1.7533163302731017e-12]],[[5.133946052487079e-08,9.351360316102267e-14],[2.0535784209948316e-07,1.496217672096631e-12]],[[4.304141283120661e-08,7.976161738055608e-14],[1.7216565132482643e-07,1.2761858671805103e-12]],[[3.6184092986341675e-08,6.884836001863504e-14],[1.447363719453667e-07,1.101573753075372e-12]],[[3.052649444810601e-08,5.98828793940057e-14],[1.2210597779242404e-07,9.58126068769684e-13]],[[2.6244161592833355e-08,5.276278642476583e-14],[1.0497664637133342e-07,8.442045979748794e-13]],[[2.2918665353712787e-08,4.733785696661384e-14],[9.167466141485115e-08,7.574057042603914e-13]],[[1.9762916130680143e-08,4.1862870079998755e-14],[7.905166452272057e-08,6.698059157527261e-13]],[[1.7516663080623172e-08,3.770207845474908e-14],[7.006665232249269e-08,6.032332519038806e-13]],[[1.5581359859341455e-08,3.436315004993075e-14],[6.232543943736582e-08,5.498103972976225e-13]],[[1.3955700063793295e-08,3.113632021617263e-14],[5.582280025517318e-08,4.981811257544816e-13]],[[1.2021815602691278e-08,2.7402985615976176e-14],[4.808726241076511e-08,4.3844776657244597e-13]],[[1.0131448898564179e-08,2.361262205109957e-14],[4.0525795594256716e-08,3.77801949759306e-13]],[[8.450072279678382e-09,1.9868322375391876e-14],[3.380028911871353e-08,3.178931517152906e-13]],[[7.104205743560103e-09,1.6912588206624584e-14],[2.8416822974240413e-08,2.70601411080029e-13]],[[5.63740732164564e-09,1.3501573805607266e-14],[2.254962928658256e-08,2.1602517940497302e-13]],[[4.425905975870369e-09,1.0882227943154672e-14],[1.7703623903481476e-08,1.741156481004528e-13]],[[3.429560060529623e-09,8.497773631054764e-15],[1.3718240242118491e-08,1.359643787988112e-13]],[[2.681273576532274e-09,6.7562022242663925e-15],[1.0725094306129096e-08,1.0809923303320682e-13]],[[2.0151078023899665e-09,5.1003023301568224e-15],[8.060431209559866e-09,8.160483715175197e-14]],[[1.5133413473419501e-09,3.896635143982441e-15],[6.0533653893678004e-09,6.234616337069244e-14]],[[1.1343060615952033e-09,2.9909118878439086e-15],[4.537224246380813e-09,4.785458823343942e-14]],[[8.42934106509994e-10,2.2674668749126793e-15],[3.371736426039976e-09,3.6279468836709906e-14]],[[6.187989473314779e-10,1.7170595400507374e-15],[2.4751957893259114e-09,2.7472952870871807e-14]],[[4.55380337839841e-10,1.323880900255067e-15],[1.821521351359364e-09,2.11820938751751e-14]],[[3.3591685025666173e-10,1.0531300546558413e-15],[1.343667401026647e-09,1.6850081001705517e-14]],[[2.4793888132526447e-10,8.545445530952669e-16],[9.917555253010579e-10,1.367271282484112e-14]],[[1.8197276301208094e-10,7.235204678805481e-16],[7.278910520483238e-10,1.1576327507233726e-14]],[[1.3355877667087723e-10,6.398022871734402e-16],[5.342351066835089e-10,1.0236836654369143e-14]],[[1.008072729052244e-10,5.878141816804827e-16],[4.032290916208976e-10,9.405026909946946e-15]],[[7.591361119773031e-11,5.540543766998167e-16],[3.0365444479092124e-10,8.864870017797144e-15]],[[5.4589403584500284e-11,5.321078041357374e-16],[2.1835761433800113e-10,8.513724900301083e-15]],[[4.088134289149835e-11,5.201003952497802e-16],[1.635253715659934e-10,8.321606336735565e-15]],[[3.073532087556051e-11,5.127644125150164e-16],[1.2294128350224203e-10,8.204230611588554e-15]],[[2.284399588181988e-11,5.082685452522943e-16],[9.137598352727952e-11,8.132296738942878e-15]],[[1.6637179200994523e-11,5.051536055371165e-16],[6.65487168039781e-11,8.082457701242138e-15]],[[1.2069267846569106e-11,5.032830609593543e-16],[4.8277071386276424e-11,8.052528994513573e-15]],[[8.843823097164482e-12,5.019068745309568e-16],[3.537529238865793e-11,8.030510008705204e-15]],[[6.476063755683771e-12,5.009574512966857e-16],[2.5904255022735085e-11,8.015319237262762e-15]],[[4.671009679216843e-12,5.000789629792389e-16],[1.868403871686737e-11,8.00126342680634e-15]],[[3.2931253321781024e-12,4.99319493791383e-16],[1.317250132871241e-11,7.989111918748068e-15]],[[2.400028386278295e-12,4.986185428181943e-16],[9.60011354511318e-12,7.977896703441866e-15]],[[1.805289726791317e-12,4.979599584640011e-16],[7.221158907165268e-12,7.967359354724496e-15]],[[1.2748784147919737e-12,4.972447638991148e-16],[5.099513659167895e-12,7.955916243334715e-15]],[[8.76635166451799e-13,4.965374721042102e-16],[3.506540665807196e-12,7.944599575513723e-15]],[[6.464311059439802e-13,4.958351674522124e-16],[2.5857244237759207e-12,7.9333627026218e-15]],[[4.5172240583453606e-13,4.951488226889576e-16],[1.8068896233381442e-12,7.922381187179727e-15]],[[3.1916382352562463e-13,4.943974158736947e-16],[1.2766552941024985e-12,7.91035867782481e-15]],[[2.266417627452515e-13,4.936368716758473e-16],[9.06567050981006e-13,7.898189971889065e-15]],[[1.6393978919270263e-13,4.928721397739018e-16],[6.557591567708105e-13,7.885954262023434e-15]],[[1.1618956008532588e-13,4.921098129723735e-16],[4.647582403413035e-13,7.873757034656251e-15]],[[8.271401026035393e-14,4.912913872966799e-16],[3.308560410414157e-13,7.860662224852092e-15]],[[6.088988616521701e-14,4.904768443203576e-16],[2.4355954466086804e-13,7.847629538380617e-15]],[[4.2439207773008276e-14,4.89668174557884e-16],[1.697568310920331e-13,7.834690825101418e-15]],[[2.9575762871691626e-14,4.888670239373457e-16],[1.183030514867665e-13,7.821872414294417e-15]],[[2.0855930099404072e-14,4.879824283849766e-16],[8.342372039761629e-14,7.807718887533432e-15]],[[1.5176452424002588e-14,4.871204234106976e-16],[6.070580969601035e-14,7.793926812714592e-15]],[[1.0936148384534844e-14,4.86242396137824e-16],[4.3744593538139375e-14,7.779878373277361e-15]],[[7.835064945519674e-15,4.853602561444291e-16],[3.1340259782078695e-14,7.765764134127879e-15]],[[5.642113476974001e-15,4.84368922863493e-16],[2.2568453907896005e-14,7.749902807350463e-15]],[[3.9739397750810224e-15,4.833925769727191e-16],[1.589575910032409e-14,7.734281269702839e-15]],[[2.9177436876042792e-15,4.82385194549716e-16],[1.1670974750417117e-14,7.718163152608883e-15]],[[2.085889593229118e-15,4.81372198138157e-16],[8.343558372916471e-15,7.701955211355958e-15]],[[1.5517979512343059e-15,4.802580742337381e-16],[6.2071918049372235e-15,7.684129232422582e-15]],[[1.1846969701153e-15,4.79158640284155e-16],[4.7387878804612e-15,7.666538293924255e-15]],[[9.418314142794206e-16,4.780619807404539e-16],[3.7673256571176825e-15,7.648991741930492e-15]],[[7.59114277110214e-16,4.76993704936073e-16],[3.036457108440856e-15,7.631899328402285e-15]],[[6.355981180126783e-16,4.757891489084811e-16],[2.542392472050713e-15,7.612626432466663e-15]],[[5.594146997172096e-16,4.745889806235158e-16],[2.2376587988688385e-15,7.593423740166418e-15]],[[5.214097045163304e-16,4.733973514669294e-16],[2.0856388180653217e-15,7.57435768304917e-15]],[[4.903248452093128e-16,4.722779430689041e-16],[1.961299380837251e-15,7.556447146055265e-15]],[[4.957801438256713e-16,4.710057622591866e-16],[1.9831205753026852e-15,7.536092252183723e-15]],[[4.977552408656721e-16,4.697476048386779e-16],[1.9910209634626884e-15,7.51596174244497e-15]],[[4.970085153905184e-16,4.68553173663044e-16],[1.9880340615620737e-15,7.496850837546946e-15]],[[4.949252957140266e-16,4.673309110115536e-16],[1.9797011828561064e-15,7.477294639308457e-15]],[[4.863320996617987e-16,4.66023712906394e-16],[1.945328398647195e-15,7.456379466549345e-15]],[[4.899272975173551e-16,4.64739472131706e-16],[1.9597091900694203e-15,7.43583162431815e-15]],[[4.967260452305298e-16,4.634361728341305e-16],[1.9869041809221193e-15,7.41497883847901e-15]],[[4.944257173525844e-16,4.621469992206648e-16],[1.9777028694103376e-15,7.39435205575831e-15]],[[4.986976883767485e-16,4.607007135718941e-16],[1.994790753506994e-15,7.371211484857622e-15]],[[5.019858143124948e-16,4.593047836900371e-16],[2.007943257249979e-15,7.348876611062211e-15]],[[5.092940048729901e-16,4.578063416349591e-16],[2.0371760194919606e-15,7.324901535150374e-15]],[[5.125325488641577e-16,4.56371950969078e-16],[2.050130195456631e-15,7.301951287226505e-15]],[[5.078057675912048e-16,4.546736511402851e-16],[2.031223070364819e-15,7.274778489215583e-15]],[[5.17050278062484e-16,4.530347590899507e-16],[2.068201112249936e-15,7.24855622315301e-15]],[[5.254227689046499e-16,4.512746893613396e-16],[2.1016910756185997e-15,7.22039509506707e-15]],[[5.281163803211932e-16,4.4953036095537e-16],[2.112465521284773e-15,7.192485843612911e-15]],[[5.42099527402986e-16,4.475420150722172e-16],[2.168398109611944e-15,7.160672306424813e-15]],[[5.403495816642148e-16,4.455432658083414e-16],[2.161398326656859e-15,7.128692337306965e-15]],[[5.382381246512268e-16,4.4356740275859807e-16],[2.1529524986049073e-15,7.0970785318090356e-15]],[[5.275740064218552e-16,4.414618172258749e-16],[2.110296025687421e-15,7.063389130122137e-15]],[[5.190897034702178e-16,4.390795388703768e-16],[2.0763588138808713e-15,7.025272699698935e-15]],[[5.251015217656698e-16,4.368020834659519e-16],[2.1004060870626792e-15,6.988833417850678e-15]],[[5.359141702102852e-16,4.342682678090278e-16],[2.1436566808411407e-15,6.9482923430449245e-15]],[[5.330715781404789e-16,4.319274426387206e-16],[2.1322863125619158e-15,6.910839148476584e-15]],[[5.355518007646118e-16,4.291321038456605e-16],[2.142207203058447e-15,6.866113714706036e-15]],[[5.365392259900826e-16,4.264505621926923e-16],[2.1461569039603305e-15,6.8232090826659334e-15]],[[5.39558918341201e-16,4.234612989648318e-16],[2.158235673364804e-15,6.775380885984255e-15]],[[5.466012038667542e-16,4.206355899834858e-16],[2.186404815467017e-15,6.7301694784565545e-15]],[[5.533614622406046e-16,4.1757509421699685e-16],[2.2134458489624184e-15,6.681201578034347e-15]],[[5.507517002207022e-16,4.143280260728001e-16],[2.2030068008828088e-15,6.6292484991628084e-15]],[[5.490190969158899e-16,4.11176984763524e-16],[2.1960763876635595e-15,6.578831781500999e-15]],[[5.542472289056801e-16,4.078763809384091e-16],[2.2169889156227204e-15,6.5260221052491395e-15]],[[5.527889605954176e-16,4.044715129896078e-16],[2.2111558423816703e-15,6.471544249060087e-15]],[[5.581645961587772e-16,4.0080688176512353e-16],[2.2326583846351086e-15,6.41291018370129e-15]],[[5.737736370412055e-16,3.972570403871706e-16],[2.295094548164822e-15,6.356112743178045e-15]],[[5.718814315104809e-16,3.9368891649537286e-16],[2.2875257260419234e-15,6.299022731938808e-15]],[[5.78856885365776e-16,3.8976095729952724e-16],[2.315427541463104e-15,6.236175430909878e-15]],[[5.786846425737429e-16,3.858800188669305e-16],[2.3147385702949717e-15,6.174080409796072e-15]],[[5.790609932783452e-16,3.8207377145604946e-16],[2.3162439731133808e-15,6.113180473877248e-15]],[[5.725571023455041e-16,3.7827342267585835e-16],[2.2902284093820163e-15,6.05237478487087e-15]],[[5.526662725848718e-16,3.741445900603973e-16],[2.2106650903394873e-15,5.986313459113901e-15]],[[5.557630570789243e-16,3.69778574314188e-16],[2.2230522283156973e-15,5.916457132738574e-15]],[[5.481341806671254e-16,3.6554916339661615e-16],[2.1925367226685016e-15,5.848786619661635e-15]],[[5.428350909651112e-16,3.616610140560975e-16],[2.171340363860445e-15,5.786576410730834e-15]],[[5.383918278413346e-16,3.574023333376725e-16],[2.1535673113653385e-15,5.718437412815703e-15]],[[5.406954449691101e-16,3.5305500968578884e-16],[2.1627817798764404e-15,5.648880078231044e-15]],[[5.302443239548241e-16,3.4848946216447647e-16],[2.1209772958192964e-15,5.575831511083761e-15]],[[5.268330150652015e-16,3.4474857308065437e-16],[2.107332060260806e-15,5.515977186372848e-15]],[[5.243042481743177e-16,3.4012076356937073e-16],[2.0972169926972708e-15,5.4419321304525104e-15]],[[5.249149840454412e-16,3.356669825434662e-16],[2.099659936181765e-15,5.3706718931058154e-15]],[[5.19061653868598e-16,3.314897637715078e-16],[2.076246615474392e-15,5.303836133037137e-15]],[[5.177302634710387e-16,3.27281859891192e-16],[2.0709210538841546e-15,5.236509864674531e-15]],[[5.120346231501698e-16,3.228115731242667e-16],[2.0481384926006792e-15,5.164985083389611e-15]],[[5.175416872619944e-16,3.18362587643944e-16],[2.0701667490479775e-15,5.093801550338623e-15]],[[5.278384396665106e-16,3.138833193786057e-16],[2.1113537586660425e-15,5.0221330513683065e-15]],[[5.232355571784215e-16,3.101080533947397e-16],[2.092942228713686e-15,4.961728812141854e-15]],[[5.200045001856468e-16,3.054384902464485e-16],[2.0800180007425873e-15,4.887015943438044e-15]],[[5.214055917851833e-16,3.015643986412602e-16],[2.085622367140733e-15,4.825030244285758e-15]],[[5.291855826666673e-16,2.9747424232037243e-16],[2.1167423306666692e-15,4.7595880005491695e-15]],[[5.382702289192644e-16,2.9319708031062423e-16],[2.1530809156770577e-15,4.691153438899903e-15]],[[5.453904549660402e-16,2.887066016745248e-16],[2.181561819864161e-15,4.619305571968348e-15]],[[5.436131339919217e-16,2.8478038621921396e-16],[2.174452535967687e-15,4.5564860411812765e-15]],[[5.581360669082354e-16,2.810210068336969e-16],[2.2325442676329414e-15,4.4963361423725685e-15]],[[5.621477827394878e-16,2.7714775576333005e-16],[2.248591130957951e-15,4.4343642112019706e-15]],[[5.684442877200992e-16,2.7283014741356723e-16],[2.273777150880397e-15,4.36528243324531e-15]],[[5.626802503140182e-16,2.6876450529711187e-16],[2.2507210012560727e-15,4.300232064316704e-15]],[[5.626184180621826e-16,2.649800990209885e-16],[2.2504736722487302e-15,4.239681484041979e-15]],[[5.686012841343912e-16,2.614464594474315e-16],[2.2744051365375647e-15,4.183143223157347e-15]],[[5.881057957702154e-16,2.5767626440185116e-16],[2.3524231830808614e-15,4.122820058158873e-15]],[[6.060496339545452e-16,2.538856052080195e-16],[2.424198535818181e-15,4.062169496246585e-15]],[[6.146211545094637e-16,2.5031993660850923e-16],[2.458484618037855e-15,4.0051187726766525e-15]],[[6.207605276139841e-16,2.468406226984071e-16],[2.4830421104559366e-15,3.949449788235092e-15]],[[6.305063036337855e-16,2.431221422861017e-16],[2.522025214535142e-15,3.889954102800081e-15]],[[6.308901728307943e-16,2.3951515566974e-16],[2.523560691323177e-15,3.83224233652598e-15]],[[6.478068024771684e-16,2.361762375825882e-16],[2.5912272099086738e-15,3.7788197420535234e-15]],[[6.633654546929654e-16,2.329860676953605e-16],[2.6534618187718615e-15,3.727777170959661e-15]],[[6.781442609065086e-16,2.295990510584247e-16],[2.7125770436260344e-15,3.673584937113104e-15]],[[6.938930724389705e-16,2.264892684676304e-16],[2.775572289755882e-15,3.623828347024537e-15]],[[6.981956718337028e-16,2.2322602898047277e-16],[2.7927826873348112e-15,3.571616287575849e-15]],[[6.951112330633902e-16,2.1985990958181022e-16],[2.780444932253561e-15,3.5177584019656604e-15]],[[7.093844381762053e-16,2.1674081838478077e-16],[2.8375377527048214e-15,3.467853111948482e-15]],[[7.374678650311217e-16,2.1392343334657898e-16],[2.9498714601244867e-15,3.4227750943104974e-15]],[[7.414940443320693e-16,2.1126058617284455e-16],[2.9659761773282772e-15,3.3801692707272083e-15]],[[7.398893690324204e-16,2.0812917787829651e-16],[2.9595574761296815e-15,3.3300666581596722e-15]],[[7.205824272260037e-16,2.0507494610777582e-16],[2.8823297089040147e-15,3.281199208670067e-15]],[[7.180623097875989e-16,2.0254194879134977e-16],[2.8722492391503954e-15,3.2406711305648055e-15]],[[7.069369391147655e-16,1.994392989809383e-16],[2.827747756459062e-15,3.191028586398203e-15]],[[7.270389113366002e-16,1.9708045499262936e-16],[2.908155645346401e-15,3.1532875129364575e-15]],[[7.188171947897582e-16,1.9453744183391614e-16],[2.875268779159033e-15,3.1125989140735546e-15]],[[7.489541616257694e-16,1.914861901756287e-16],[2.9958166465030775e-15,3.06377894032499e-15]],[[7.579369166480918e-16,1.8935049294921733e-16],[3.031747666592367e-15,3.029607847968853e-15]],[[7.616631193463746e-16,1.86459651049673e-16],[3.0466524773854983e-15,2.9833543363770362e-15]],[[7.554210769922623e-16,1.844096893865227e-16],[3.021684307969049e-15,2.95055521509312e-15]],[[7.407122039710789e-16,1.8178326851842093e-16],[2.9628488158843157e-15,2.9085320163566242e-15]],[[7.503519319735749e-16,1.796108550668723e-16],[3.0014077278942995e-15,2.8737737303236963e-15]],[[7.755263711088672e-16,1.7710734282090388e-16],[3.102105484435469e-15,2.833717311551683e-15]],[[7.894943822936874e-16,1.7521687303740739e-16],[3.1579775291747495e-15,2.803470088754381e-15]],[[7.767713990628759e-16,1.7273994725587573e-16],[3.1070855962515035e-15,2.763838917298729e-15]],[[8.065483169968448e-16,1.706705582379042e-16],[3.226193267987379e-15,2.7307286937673464e-15]],[[8.129675298048213e-16,1.685250964117079e-16],[3.2518701192192854e-15,2.6964015796094802e-15]],[[8.194908540905721e-16,1.6657138093381223e-16],[3.2779634163622885e-15,2.6651417015626623e-15]],[[8.189969187207236e-16,1.6451525395580679e-16],[3.2759876748828942e-15,2.6322439954542344e-15]],[[8.160894498952982e-16,1.6210272068590387e-16],[3.2643577995811926e-15,2.5936434855245636e-15]],[[8.160689884444065e-16,1.6076279049196824e-16],[3.264275953777626e-15,2.5722043469541006e-15]],[[8.171961731083814e-16,1.5867414485542084e-16],[3.2687846924335256e-15,2.5387863173465416e-15]],[[8.38826940514262e-16,1.5664690488154246e-16],[3.355307762057048e-15,2.5063503026901168e-15]],[[8.498492922703848e-16,1.5523964678844455e-16],[3.3993971690815392e-15,2.483833933847576e-15]],[[8.42082930928023e-16,1.5330174879305214e-16],[3.368331723712092e-15,2.4528277367661204e-15]],[[8.403461231837154e-16,1.5132549562146682e-16],[3.3613844927348614e-15,2.4212080850671373e-15]],[[8.362303037969947e-16,1.4967621434108614e-16],[3.344921215187979e-15,2.3948190898434903e-15]],[[8.448149522624187e-16,1.4825574844625504e-16],[3.3792598090496747e-15,2.3720915578080016e-15]],[[8.678861635809072e-16,1.4675939442034412e-16],[3.4715446543236286e-15,2.34815005746463e-15]],[[8.664820535568993e-16,1.4509240657736134e-16],[3.4659282142275973e-15,2.3214783719991576e-15]],[[8.828562914497043e-16,1.4309435148864818e-16],[3.531425165798817e-15,2.289509662968827e-15]],[[9.09100760959139e-16,1.4199954264616488e-16],[3.636403043836556e-15,2.271992286563633e-15]],[[9.118779959916351e-16,1.4029133714561986e-16],[3.6475119839665406e-15,2.2446608685331486e-15]],[[8.991582537534102e-16,1.390812471927866e-16],[3.596633015013641e-15,2.225299595819949e-15]],[[8.885807795548468e-16,1.377613741243341e-16],[3.554323118219387e-15,2.2041818217023503e-15]],[[8.997449122680408e-16,1.3631755814891716e-16],[3.598979649072163e-15,2.1810809220104224e-15]],[[8.830712280102257e-16,1.350356503260702e-16],[3.532284912040903e-15,2.1605701595862514e-15]],[[8.92862712560864e-16,1.3327475805390655e-16],[3.571450850243456e-15,2.1323962313575543e-15]],[[9.208061557514344e-16,1.3214433460472275e-16],[3.6832246230057374e-15,2.1143089710481433e-15]],[[9.359854171371584e-16,1.3081942849262193e-16],[3.7439416685486335e-15,2.0931104345924754e-15]],[[9.54334187400069e-16,1.296508351757025e-16],[3.817336749600276e-15,2.0744129197915194e-15]],[[9.736439008625301e-16,1.285804790660055e-16],[3.8945756034501205e-15,2.057287178443218e-15]],[[9.590290861359338e-16,1.2765137135973633e-16],[3.836116344543735e-15,2.0424213063324333e-15]],[[9.556748782057697e-16,1.2599977691342164e-16],[3.822699512823079e-15,2.01599601250688e-15]],[[9.569736638139642e-16,1.2546116406095167e-16],[3.827894655255857e-15,2.0073781173947394e-15]],[[9.811110553935312e-16,1.236452855521607e-16],[3.924444221574125e-15,1.9783239663029756e-15]],[[9.95968215217518e-16,1.2289744757491958e-16],[3.983872860870072e-15,1.9663585711297905e-15]],[[1.0325032580237476e-15,1.2192296917826807e-16],[4.13001303209499e-15,1.9507668705069608e-15]],[[1.0397145190589127e-15,1.2086237617043992e-16],[4.158858076235651e-15,1.9337974170339576e-15]],[[1.0428999049356245e-15,1.198515326209697e-16],[4.171599619742498e-15,1.9176240728447624e-15]],[[1.037952353031295e-15,1.1922227660037713e-16],[4.15180941212518e-15,1.907555797002503e-15]],[[1.0621072880492187e-15,1.1771655276931048e-16],[4.248429152196875e-15,1.8834648830818854e-15]],[[1.0529899663325555e-15,1.1699163666661882e-16],[4.211959865330222e-15,1.8718656786119497e-15]],[[1.0536372229541727e-15,1.1601175881776783e-16],[4.214548891816691e-15,1.8561880662767326e-15]],[[1.0474600726348631e-15,1.1508218169466042e-16],[4.1898402905394525e-15,1.841314421856622e-15]],[[1.0639337625185663e-15,1.143905188342312e-16],[4.255735050074265e-15,1.8302477333963883e-15]],[[1.065185120003326e-15,1.1373664135246077e-16],[4.260740480013304e-15,1.81978559419378e-15]],[[1.0700200824673971e-15,1.1286269456329418e-16],[4.2800803298695885e-15,1.8058022202418634e-15]],[[1.0935367571212204e-15,1.1173710275157082e-16],[4.3741470284848814e-15,1.7877931249967712e-15]],[[1.0935473704600864e-15,1.1136234403012532e-16],[4.374189481840346e-15,1.781796808705385e-15]],[[1.0899572965132604e-15,1.1022476604919364e-16],[4.3598291860530416e-15,1.7635964691479132e-15]],[[1.121626754879131e-15,1.0912780108275239e-16],[4.486507019516524e-15,1.7460440548535743e-15]],[[1.1308232557008405e-15,1.087430551166702e-16],[4.523293022803362e-15,1.7398882999923911e-15]],[[1.14387635961248e-15,1.0782024895878704e-16],[4.57550543844992e-15,1.725122990884122e-15]],[[1.1611604113081105e-15,1.0706143850770149e-16],[4.644641645232442e-15,1.7129823380863308e-15]],[[1.1635348608189417e-15,1.0656409630085116e-16],[4.654139443275767e-15,1.7050248830364776e-15]],[[1.176288021158898e-15,1.0612752637517439e-16],[4.705152084635592e-15,1.6980397173407924e-15]],[[1.1648897617084567e-15,1.0564050958717983e-16],[4.659559046833827e-15,1.6902472113140067e-15]],[[1.196676431368695e-15,1.0433874676364217e-16],[4.78670572547478e-15,1.6694195549763948e-15]],[[1.2132665093923104e-15,1.0396987523331835e-16],[4.8530660375692416e-15,1.6635171937698927e-15]],[[1.1824976961996226e-15,1.0327731247697663e-16],[4.72999078479849e-15,1.6524369906876832e-15]],[[1.2158466339827675e-15,1.0189065179976231e-16],[4.86338653593107e-15,1.630249345431125e-15]],[[1.2200170344353336e-15,1.0159213548611978e-16],[4.880068137741334e-15,1.6254731693236995e-15]],[[1.2886020068054866e-15,1.0117793218275498e-16],[5.154408027221946e-15,1.6188461014613204e-15]],[[1.301976225271988e-15,1.0078087021081287e-16],[5.207904901087952e-15,1.612492918607393e-15]],[[1.325759055964759e-15,1.0000422842196122e-16],[5.303036223859036e-15,1.6000664786070902e-15]],[[1.353377611265614e-15,9.964975481520071e-17],[5.413510445062456e-15,1.5943951746968594e-15]],[[1.362265991608154e-15,9.929570070056647e-17],[5.449063966432616e-15,1.5887301105314436e-15]],[[1.3147112257566146e-15,9.903445123469355e-17],[5.2588449030264585e-15,1.5845499816434273e-15]],[[1.343487089150896e-15,9.789239784413489e-17],[5.373948356603584e-15,1.5662783718625471e-15]],[[1.3642385879910968e-15,9.695569053633387e-17],[5.456954351964387e-15,1.5512900288813229e-15]],[[1.3451480190707776e-15,9.679947141732197e-17],[5.3805920762831104e-15,1.5487905399860567e-15]],[[1.3731819502332192e-15,9.579682925137678e-17],[5.492727800932877e-15,1.5327488673923638e-15]],[[1.4396576843277399e-15,9.512287011338777e-17],[5.7586307373109595e-15,1.5219643706121249e-15]],[[1.411381463540345e-15,9.480634198520606e-17],[5.64552585416138e-15,1.5169001430443645e-15]],[[1.4240624735614657e-15,9.458678007828855e-17],[5.696249894245863e-15,1.5133871680994233e-15]],[[1.4545027638732743e-15,9.43235033416873e-17],[5.818011055493097e-15,1.5091745341011368e-15]],[[1.5238639679008391e-15,9.381857742834744e-17],[6.0954558716033564e-15,1.5010959899494046e-15]],[[1.493949371430151e-15,9.35473192056576e-17],[5.975797485720604e-15,1.4967554402910557e-15]],[[1.4449736661802554e-15,9.296738940300703e-17],[5.779894664721022e-15,1.4874770194861222e-15]],[[1.4948340394372293e-15,9.27487643316212e-17],[5.979336157748917e-15,1.483978735624827e-15]],[[1.4929748730257367e-15,9.260418658414247e-17],[5.971899492102947e-15,1.4816656566514585e-15]],[[1.4867831646439708e-15,9.152370129851748e-17],[5.947132658575883e-15,1.4643792900832563e-15]],[[1.5272982376418128e-15,9.021299399907044e-17],[6.109192950567251e-15,1.4434067804702716e-15]],[[1.5290313907908952e-15,9.003748184952438e-17],[6.116125563163581e-15,1.4405981948283065e-15]],[[1.5234910136727357e-15,8.978562486718936e-17],[6.093964054690943e-15,1.4365688163108334e-15]],[[1.5478928817618886e-15,8.902363532300312e-17],[6.191571527047554e-15,1.4243767179089878e-15]],[[1.579600067324498e-15,8.877361763787908e-17],[6.318400269297992e-15,1.4203758736626541e-15]],[[1.5720254870447159e-15,8.842120634165985e-17],[6.2881019481788635e-15,1.4147374841450764e-15]],[[1.5951431221518837e-15,8.827987412721118e-17],[6.380572488607535e-15,1.4124759892048741e-15]],[[1.6556887832803705e-15,8.809527891897845e-17],[6.622755133121482e-15,1.4095224155633266e-15]],[[1.6362826692503279e-15,8.793571381008518e-17],[6.5451306770013115e-15,1.4069694817120464e-15]],[[1.6353886988654366e-15,8.764813145943437e-17],[6.541554795461746e-15,1.4023677571110464e-15]],[[1.6333319367434797e-15,8.744228199790624e-17],[6.533327746973919e-15,1.3990746911514025e-15]],[[1.6630136192531965e-15,8.673705142793831e-17],[6.652054477012786e-15,1.38779147273394e-15]],[[1.7077409195075095e-15,8.636731695013503e-17],[6.830963678030038e-15,1.3818752283834072e-15]],[[1.7905010983064316e-15,8.623338740153918e-17],[7.162004393225726e-15,1.3797324541506546e-15]],[[1.8188342600558486e-15,8.562215564823966e-17],[7.275337040223395e-15,1.369953990496472e-15]],[[1.791412351137716e-15,8.426924487515586e-17],[7.165649404550865e-15,1.3483075858290625e-15]],[[1.826595795127151e-15,8.351300284827023e-17],[7.306383180508604e-15,1.336206145398416e-15]],[[1.7918509238352622e-15,8.340501869546781e-17],[7.167403695341049e-15,1.3344780772943867e-15]],[[1.8578228701166877e-15,8.328846330496856e-17],[7.43129148046675e-15,1.3326132777112934e-15]],[[1.7956750151862238e-15,8.292849589776045e-17],[7.182700060744895e-15,1.3268538354171658e-15]],[[1.848958576769562e-15,8.266794639283895e-17],[7.395834307078248e-15,1.3226843194260623e-15]],[[1.8881651144337503e-15,8.252324932182135e-17],[7.552660457735001e-15,1.3203694506910217e-15]],[[1.914259792510545e-15,8.224078258011357e-17],[7.65703917004218e-15,1.3158498212181151e-15]],[[1.8440875403881334e-15,8.215051895548932e-17],[7.376350161552533e-15,1.3144053726209385e-15]],[[1.8808043352313296e-15,8.200047131545733e-17],[7.523217340925319e-15,1.3120047037048852e-15]],[[1.8927532019125357e-15,8.190068945159718e-17],[7.571012807650143e-15,1.3104080106782016e-15]],[[2.0074713555800534e-15,8.181308281289844e-17],[8.029885422320214e-15,1.3090062226417808e-15]],[[2.0584493039419047e-15,8.174111531537351e-17],[8.233797215767619e-15,1.3078546154553951e-15]],[[2.049603587648473e-15,8.141060848247479e-17],[8.198414350593891e-15,1.3025676628566983e-15]],[[2.0959383970736863e-15,8.05617078639459e-17],[8.383753588294745e-15,1.2889860844498326e-15]],[[2.0775614862688156e-15,7.990066362231369e-17],[8.310245945075262e-15,1.278408819973075e-15]],[[2.0307590700780866e-15,7.962635738375652e-17],[8.123036280312347e-15,1.2740195639966273e-15]],[[2.0282563700557127e-15,7.936273595524759e-17],[8.113025480222851e-15,1.2698019735582373e-15]],[[2.0861644875385334e-15,7.871792133489455e-17],[8.344657950154134e-15,1.2594859947940787e-15]],[[2.0955387624941316e-15,7.769270589478485e-17],[8.382155049976526e-15,1.2430826229807886e-15]],[[2.099886352767446e-15,7.697542366041017e-17],[8.399545411069784e-15,1.2316046927780992e-15]],[[2.200636778240005e-15,7.67602267198409e-17],[8.80254711296002e-15,1.2281605602129158e-15]],[[2.1826779003169594e-15,7.67070213543708e-17],[8.730711601267837e-15,1.2273091013309198e-15]],[[2.2514012217907506e-15,7.66433875588503e-17],[9.005604887163002e-15,1.2262909249379508e-15]],[[2.2471189053582205e-15,7.649276746769608e-17],[8.988475621432882e-15,1.2238810195683956e-15]],[[2.1820585248263907e-15,7.630843631076778e-17],[8.728234099305563e-15,1.2209312907429524e-15]],[[2.1971957275310625e-15,7.623895739664528e-17],[8.78878291012425e-15,1.2198193361998047e-15]],[[2.250798522812806e-15,7.613460298171977e-17],[9.003194091251224e-15,1.218149814858232e-15]],[[2.1189282391006716e-15,7.599463802577697e-17],[8.475712956402686e-15,1.2159101319479475e-15]],[[2.144373222543712e-15,7.593020336856842e-17],[8.577492890174848e-15,1.214878884495059e-15]],[[2.2079121253518904e-15,7.582195766441392e-17],[8.831648501407561e-15,1.2131472403919557e-15]],[[2.314336573812228e-15,7.561765244239081e-17],[9.257346295248913e-15,1.2098784892353998e-15]],[[2.3263926016972305e-15,7.546324963220892e-17],[9.305570406788922e-15,1.2074078471897154e-15]],[[2.4122366557948505e-15,7.537766339961923e-17],[9.648946623179402e-15,1.2060383183481772e-15]],[[2.467088860521925e-15,7.529797545017544e-17],[9.8683554420877e-15,1.2047634255573459e-15]],[[2.4868558061855305e-15,7.509528649533124e-17],[9.947423224742122e-15,1.2015212520756934e-15]],[[2.440245824554363e-15,7.457258229104853e-17],[9.760983298217453e-15,1.1931595992740947e-15]],[[2.6579813781710654e-15,7.364561032315078e-17],[1.0631925512684262e-14,1.178329308296991e-15]],[[2.6603000738142906e-15,7.273432446752123e-17],[1.0641200295257163e-14,1.1637485877658081e-15]],[[2.5714518607973964e-15,7.212670514088222e-17],[1.0285807443189586e-14,1.1540259459459313e-15]],[[2.5923131900870066e-15,7.176292592976773e-17],[1.0369252760348026e-14,1.1482050625306392e-15]],[[2.4476570681421215e-15,7.143226033835989e-17],[9.790628272568486e-15,1.14291454765602e-15]],[[2.4906742201364827e-15,7.099093266869026e-17],[9.962696880545931e-15,1.1358539257838676e-15]],[[2.554466461355705e-15,7.036209047049934e-17],[1.021786584542282e-14,1.1257929863107077e-15]],[[2.614961211616067e-15,6.967272806667704e-17],[1.0459844846464269e-14,1.1147628473469143e-15]],[[2.582581720812966e-15,6.911055664504414e-17],[1.0330326883251864e-14,1.105766773470214e-15]],[[2.629574618210554e-15,6.88494241523215e-17],[1.0518298472842216e-14,1.1015874057006397e-15]],[[2.756807728733747e-15,6.876159216491605e-17],[1.1027230914934987e-14,1.1001814978093713e-15]],[[2.6039262995667986e-15,6.871852227282653e-17],[1.0415705198267194e-14,1.0994921374845313e-15]],[[2.5735223057574114e-15,6.866993180533358e-17],[1.0294089223029646e-14,1.098714535380661e-15]],[[2.5309965866815187e-15,6.858844556067896e-17],[1.0123986346726075e-14,1.0974107098294168e-15]],[[2.529032072493865e-15,6.84580624705353e-17],[1.011612828997546e-14,1.0953244882893746e-15]],[[2.689428245256715e-15,6.831853325087071e-17],[1.075771298102686e-14,1.093091689888445e-15]],[[2.7248976058337418e-15,6.821515327792278e-17],[1.0899590423334967e-14,1.0914370968638892e-15]],[[2.6995417836767917e-15,6.816113796759371e-17],[1.0798167134707167e-14,1.0905725081845329e-15]],[[2.774715429242446e-15,6.812051861156355e-17],[1.1098861716969784e-14,1.0899223658575708e-15]],[[2.56492615176435e-15,6.808143494597532e-17],[1.02597046070574e-14,1.0892967994632545e-15]],[[2.563512116873818e-15,6.802985198999432e-17],[1.0254048467495272e-14,1.0884714219422056e-15]],[[2.6115254375961125e-15,6.791436672234042e-17],[1.044610175038445e-14,1.086624128635304e-15]],[[2.61024832244968e-15,6.767455051502263e-17],[1.044099328979872e-14,1.082787939963059e-15]],[[2.7620129426748486e-15,6.7319551700432e-17],[1.1048051770699394e-14,1.077108765877069e-15]],[[3.0824825989387362e-15,6.688357593610346e-17],[1.2329930395754945e-14,1.070133603580985e-15]],[[3.3054818586468613e-15,6.64894001322636e-17],[1.3221927434587445e-14,1.0638269165211184e-15]],[[3.2305283093371024e-15,6.61596996805218e-17],[1.292211323734841e-14,1.0585518197474683e-15]],[[3.279028349572746e-15,6.586046326355042e-17],[1.3116113398290984e-14,1.0537644284280262e-15]],[[3.375541125553753e-15,6.55027219621781e-17],[1.3502164502215012e-14,1.0480415257688791e-15]],[[3.4074820029956775e-15,6.503236311459576e-17],[1.362992801198271e-14,1.0405174016869466e-15]],[[3.27211500573961e-15,6.4385535525992e-17],[1.308846002295844e-14,1.0301703054729685e-15]],[[3.507316979157145e-15,6.355245764851103e-17],[1.402926791662858e-14,1.0168432443089125e-15]],[[3.5445801903345666e-15,6.24961984487599e-17],[1.4178320761338267e-14,9.999448743459635e-16]],[[3.4277898257688614e-15,6.14298963634454e-17],[1.3711159303075445e-14,9.828847533981525e-16]],[[3.3666040279479464e-15,6.048918874852677e-17],[1.3466416111791785e-14,9.67833219626218e-16]],[[3.3070516107315222e-15,5.973449835228884e-17],[1.3228206442926089e-14,9.557574887091378e-16]],[[3.432927944224194e-15,5.909436190601342e-17],[1.3731711776896776e-14,9.455146101497688e-16]],[[3.342240224075675e-15,5.858759297585315e-17],[1.33689608963027e-14,9.374059327239082e-16]],[[3.4738226141072434e-15,5.81404541203198e-17],[1.3895290456428974e-14,9.302516942939292e-16]],[[3.4552435144423553e-15,5.769517035033933e-17],[1.3820974057769421e-14,9.231274246604312e-16]],[[3.7210795993818756e-15,5.716760518653399e-17],[1.4884318397527502e-14,9.146868180257283e-16]],[[3.682492020236443e-15,5.659874924189401e-17],[1.4729968080945772e-14,9.05585361035574e-16]],[[3.6068911182639975e-15,5.602308838260789e-17],[1.442756447305599e-14,8.963745875814832e-16]],[[3.983932214924557e-15,5.5485710158668e-17],[1.5935728859698228e-14,8.877757734071365e-16]],[[4.0064233424667826e-15,5.500095111935978e-17],[1.602569336986713e-14,8.800182829550106e-16]],[[3.769566352726425e-15,5.4643537880751386e-17],[1.50782654109057e-14,8.742981917797066e-16]],[[3.739925072979637e-15,5.440742023540763e-17],[1.4959700291918546e-14,8.705190074597751e-16]],[[4.071896042439676e-15,5.425042981148978e-17],[1.6287584169758704e-14,8.680061952511043e-16]],[[4.297044996694783e-15,5.412879588532686e-17],[1.7188179986779133e-14,8.660593178144489e-16]],[[4.538620121772666e-15,5.403230728061799e-17],[1.8154480487090665e-14,8.645150509000539e-16]],[[4.3191943213582795e-15,5.393371394681681e-17],[1.7276777285433118e-14,8.629372715650342e-16]],[[4.3625568390021574e-15,5.3820302431219834e-17],[1.745022735600863e-14,8.611225322686666e-16]],[[4.324324534991793e-15,5.3668320253949214e-17],[1.729729813996717e-14,8.586907966659573e-16]],[[4.38738557805503e-15,5.348100698106511e-17],[1.754954231222012e-14,8.556937847211732e-16]],[[4.269140412788805e-15,5.326840094624893e-17],[1.707656165115522e-14,8.522919955406177e-16]],[[4.277802631835307e-15,5.304042541013138e-17],[1.7111210527341227e-14,8.486441404236064e-16]],[[4.452273325863728e-15,5.279791412771466e-17],[1.7809093303454912e-14,8.447635266288558e-16]],[[4.177828494435971e-15,5.258222886262931e-17],[1.6711313977743885e-14,8.413120187317623e-16]],[[4.013463446368702e-15,5.23911026848833e-17],[1.6053853785474807e-14,8.382534810743295e-16]],[[4.0937890388402325e-15,5.2220045322343584e-17],[1.637515615536093e-14,8.355161497871304e-16]],[[4.267480453066927e-15,5.204893099698393e-17],[1.7069921812267707e-14,8.327780682281195e-16]],[[4.549559635881778e-15,5.188032330033598e-17],[1.8198238543527113e-14,8.300803119583708e-16]],[[4.517626276572113e-15,5.1694228546490765e-17],[1.8070505106288452e-14,8.271031176828146e-16]],[[4.4548678105954805e-15,5.148171369112764e-17],[1.7819471242381922e-14,8.237035121867127e-16]],[[4.123608074211903e-15,5.1188808499732255e-17],[1.6494432296847612e-14,8.190182317994366e-16]],[[4.594687830628489e-15,5.0830829892211664e-17],[1.8378751322513955e-14,8.132921871189809e-16]],[[4.41263894438184e-15,5.039595333371028e-17],[1.765055577752736e-14,8.063360975283266e-16]],[[4.349645804014517e-15,4.988387651652001e-17],[1.7398583216058068e-14,7.981449657434953e-16]],[[3.870581064567385e-15,4.925982451653057e-17],[1.548232425826954e-14,7.881624145489179e-16]],[[3.9604158414087365e-15,4.8584741736258196e-17],[1.5841663365634946e-14,7.773631397997911e-16]],[[4.473369529484581e-15,4.7893169788729796e-17],[1.7893478117938323e-14,7.662998006293426e-16]],[[5.271737668504906e-15,4.719879750072872e-17],[2.1086950674019625e-14,7.551913501180617e-16]],[[5.119709539797736e-15,4.646311411601837e-17],[2.0478838159190943e-14,7.434217927093728e-16]],[[4.928583097525676e-15,4.5771629921151786e-17],[1.9714332390102703e-14,7.323593180676401e-16]],[[4.753517455031021e-15,4.5111612099316574e-17],[1.9014069820124083e-14,7.218003520813475e-16]],[[5.3386753591820375e-15,4.448150147173595e-17],[2.135470143672815e-14,7.117199616381238e-16]],[[5.493973375278244e-15,4.3803700223755746e-17],[2.1975893501112975e-14,7.008769368991924e-16]],[[5.701686174313967e-15,4.311678065079997e-17],[2.2806744697255867e-14,6.898883137557914e-16]],[[5.895395391816144e-15,4.243727639260076e-17],[2.3581581567264577e-14,6.79018583324835e-16]],[[5.164255107554554e-15,4.1726733671188277e-17],[2.0657020430218217e-14,6.676524670435005e-16]],[[5.206755952394209e-15,4.091860120777634e-17],[2.0827023809576835e-14,6.547254822128079e-16]],[[5.482811361197623e-15,4.0074427202406496e-17],[2.193124544479049e-14,6.412219406101776e-16]],[[5.458834061753531e-15,3.9191380532652583e-17],[2.1835336247014124e-14,6.270963042754726e-16]],[[5.243902568505911e-15,3.8296598100643e-17],[2.0975610274023644e-14,6.127826477232035e-16]],[[4.881061112305458e-15,3.729696436453223e-17],[1.9524244449221832e-14,5.967912967279513e-16]],[[5.836972825808572e-15,3.631182221036982e-17],[2.334789130323429e-14,5.810312536802824e-16]],[[5.805616357986652e-15,3.5350939431157524e-17],[2.322246543194661e-14,5.656586449518176e-16]],[[5.4087748042361314e-15,3.4427751962210857e-17],[2.1635099216944526e-14,5.508885487334684e-16]],[[5.235910489469455e-15,3.349691459875827e-17],[2.094364195787782e-14,5.359953402736125e-16]],[[5.018617719607007e-15,3.265191108820111e-17],[2.0074470878428027e-14,5.224750720259481e-16]],[[5.940713451293815e-15,3.188678026845809e-17],[2.376285380517526e-14,5.102322134904746e-16]],[[6.3220408910358e-15,3.1223011169164836e-17],[2.52881635641432e-14,4.996108745438144e-16]],[[5.912540588952584e-15,3.057859566912391e-17],[2.3650162355810336e-14,4.892989429241208e-16]],[[6.036856660736628e-15,3.0003208530626006e-17],[2.4147426642946512e-14,4.800914622481865e-16]],[[5.822878609699896e-15,2.954091516222067e-17],[2.3291514438799584e-14,4.726934675554853e-16]],[[5.526106658995759e-15,2.909256657497328e-17],[2.2104426635983035e-14,4.655188174508881e-16]],[[6.374757073952252e-15,2.870593901754238e-17],[2.549902829580901e-14,4.593315901053427e-16]],[[6.596319286588597e-15,2.83246364152796e-17],[2.6385277146354388e-14,4.532297376685624e-16]],[[6.979633884359327e-15,2.810197759675629e-17],[2.7918535537437308e-14,4.496660609009395e-16]],[[6.57128852373174e-15,2.776068838580026e-17],[2.628515409492696e-14,4.442046005998535e-16]],[[6.547939736261945e-15,2.7681681923012574e-17],[2.619175894504778e-14,4.429392166495861e-16]],[[6.870020490197013e-15,2.733718910579191e-17],[2.748008196078805e-14,4.374262820188019e-16]],[[6.996286202749996e-15,2.757740914208229e-17],[2.7985144810999983e-14,4.412679127708875e-16]],[[7.816589889160346e-15,2.7429808968711064e-17],[3.1266359556641385e-14,4.3890481552720833e-16]],[[8.242483981852835e-15,2.7530846197000345e-17],[3.296993592741134e-14,4.405194627334542e-16]],[[1.0426813367871234e-14,2.8674433940219856e-17],[4.1707253471484936e-14,4.588131938985424e-16]],[[1.0421944083810353e-14,2.835084292116253e-17],[4.168777633524141e-14,4.536341508438988e-16]],[[1.1996976036324736e-14,2.9355815427972694e-17],[4.7987904145298944e-14,4.6971010431659725e-16]],[[1.7604370830408534e-14,3.270705917105299e-17],[7.041748332163414e-14,5.233225599730612e-16]],[[1.7208340917509492e-14,3.2282232760155753e-17],[6.883336367003797e-14,5.165230159927042e-16]],[[1.9728245335324774e-14,3.4164182801145274e-17],[7.89129813412991e-14,5.466288389101561e-16]],[[3.08654851015131e-14,4.3409004283369584e-17],[1.234619404060524e-13,6.945301918959913e-16]],[[3.388228237896561e-14,4.557610291634417e-17],[1.3552912951586243e-13,7.292002988961811e-16]],[[3.2286483538911075e-14,4.4664367294352816e-17],[1.291459341556443e-13,7.146100207249829e-16]],[[4.191635320914379e-14,5.2556749587455474e-17],[1.6766541283657515e-13,8.408727335745523e-16]],[[7.81238676825953e-14,8.353791042899887e-17],[3.124954707303812e-13,1.3365283261250383e-15]],[[9.458034822216509e-14,9.834176738661012e-17],[3.7832139288866037e-13,1.5733628389617209e-15]],[[8.719235535143e-14,9.482441721255667e-17],[3.4876942140572e-13,1.5170871490607752e-15]],[[8.259585086571105e-14,9.168233580606288e-17],[3.303834034628442e-13,1.4668225837964637e-15]],[[8.761225943791153e-14,9.869617082981281e-17],[3.504490377516461e-13,1.579021893556379e-15]],[[2.1031455784834278e-13,2.1542081290086375e-16],[8.412582313933711e-13,3.446452818008473e-15]],[[3.7673490184268537e-13,3.8211239436765287e-16],[1.5069396073707415e-12,6.113233398382815e-15]],[[4.0224065742955444e-13,4.13302116249551e-16],[1.6089626297182178e-12,6.61222939510444e-15]],[[3.861220793413407e-13,4.0720553812792606e-16],[1.5444883173653627e-12,6.514702153048528e-15]],[[3.57773102495643e-13,3.870111392087607e-16],[1.431092409982572e-12,6.1915823381027555e-15]],[[3.251465297796326e-13,3.5927127161938095e-16],[1.3005861191185304e-12,5.747813173565364e-15]],[[2.9537026962145975e-13,3.3559623787569265e-16],[1.181481078485839e-12,5.369081725387188e-15]],[[2.703602496379747e-13,3.1556581551395894e-16],[1.0814409985518988e-12,5.048594307791969e-15]],[[2.613011054911064e-13,3.13362301150584e-16],[1.0452044219644256e-12,5.013327775752331e-15]],[[2.820743157490278e-13,3.431622844703563e-16],[1.1282972629961112e-12,5.490072806337044e-15]],[[3.1357023725261876e-13,3.8958793526815745e-16],[1.254280949010475e-12,6.232813730899324e-15]],[[3.2991857197458015e-13,4.176771805727224e-16],[1.3196742878983206e-12,6.6822162668930325e-15]],[[3.8707346230409246e-13,4.990222110065951e-16],[1.5482938492163698e-12,7.983583821693129e-15]],[[4.457817970171748e-13,5.890302445740531e-16],[1.7831271880686993e-12,9.423546364018355e-15]],[[4.633743221364105e-13,6.249264762500835e-16],[1.853497288545642e-12,9.997823035430163e-15]],[[4.324888151318494e-13,5.97774124465588e-16],[1.7299552605273975e-12,9.563444937174186e-15]],[[4.0033806934905995e-13,5.649766669315745e-16],[1.6013522773962398e-12,9.038825441316301e-15]],[[3.5948093569485904e-13,5.189542965884105e-16],[1.4379237427794362e-12,8.302476666812458e-15]],[[3.208650562464283e-13,4.765932692259724e-16],[1.2834602249857132e-12,7.624719039339734e-15]],[[3.2900856624004954e-13,4.997566498359391e-16],[1.3160342649601981e-12,7.995385558403565e-15]],[[6.854716108968223e-13,1.0493923419845353e-15],[2.7418864435872893e-12,1.6788569262331844e-14]],[[1.795079978520835e-12,2.806890350852898e-15],[7.18031991408334e-12,4.4906280169031267e-14]],[[6.51015124805044e-12,1.0378519063662319e-14],[2.604060499220176e-11,1.660391174121239e-13]],[[1.0025573082862876e-11,1.6364956197428474e-14],[4.0102292331451505e-11,2.6181666283814787e-13]],[[9.86973514679686e-12,1.6579703302393644e-14],[3.947894058718744e-11,2.6525048033391437e-13]],[[8.48346537354419e-12,1.4573816459106257e-14],[3.393386149417676e-11,2.331568852969789e-13]],[[7.1244507548906715e-12,1.2478180407461113e-14],[2.8497803019562686e-11,1.996306321847827e-13]],[[6.179414533124381e-12,1.1073685306259773e-14],[2.4717658132497524e-11,1.7716299876146429e-13]],[[9.971520331879815e-12,1.829623381359253e-14],[3.988608132751926e-11,2.9271245261000936e-13]],[[1.7818291832282897e-11,3.348009757360341e-14],[7.127316732913159e-11,5.356298486501581e-13]],[[1.6517924429812157e-11,3.1795073831801934e-14],[6.607169771924863e-11,5.086705915011608e-13]],[[1.3585961577592968e-11,2.679117817807215e-14],[5.434384631037187e-11,4.2861531441225413e-13]],[[1.1228877497629883e-11,2.282180131100713e-14],[4.491550999051953e-11,3.651161567123452e-13]],[[1.6053424032864856e-11,3.3213077871698545e-14],[6.421369613145943e-11,5.313638031009178e-13]],[[2.1397625068285728e-11,4.551795604994983e-14],[8.559050027314291e-11,7.282134799784349e-13]],[[1.7461470596263043e-11,3.803016295461478e-14],[6.984588238505217e-11,6.084336783753288e-13]],[[1.3902156846832638e-11,3.1056155180442655e-14],[5.560862738733055e-11,4.968500975406007e-13]],[[1.8395258015802577e-11,4.186194571751496e-14],[7.35810320632103e-11,6.697274376653317e-13]],[[2.2882407866922973e-11,5.3377841351286785e-14],[9.152963146769189e-11,8.539813408969531e-13]],[[1.8051045783415712e-11,4.330619895231877e-14],[7.220418313366285e-11,6.928420038247217e-13]],[[1.4802902629059687e-11,3.6371648754967503e-14],[5.921161051623875e-11,5.819027456672853e-13]],[[2.1077801455899868e-11,5.2961605444113225e-14],[8.431120582359947e-11,8.473271572301854e-13]],[[1.7490385089222675e-11,4.490149678657081e-14],[6.99615403568907e-11,7.183751285574758e-13]],[[1.3555544625750843e-11,3.554791510474751e-14],[5.422217850300337e-11,5.687265646279844e-13]],[[2.0643575032791073e-11,5.579038324915074e-14],[8.257430013116429e-11,8.925702803508126e-13]],[[1.8284142768865785e-11,5.0319343082655204e-14],[7.313657107546314e-11,8.050566636083373e-13]],[[1.369514339499595e-11,3.880528623840551e-14],[5.47805735799838e-11,6.208340129151896e-13]],[[1.4700117597710566e-11,4.237587033314404e-14],[5.880047039084226e-11,6.779725675273449e-13]],[[1.2070497983486842e-11,3.5685716790014446e-14],[4.8281991933947366e-11,5.70939886899363e-13]],[[8.94755849842913e-12,2.7113053207184257e-14],[3.579023399371652e-11,4.3378699952670087e-13]],[[1.0603422102979676e-11,3.2921946065703893e-14],[4.2413688411918705e-11,5.267271452432232e-13]],[[7.814491731950882e-12,2.48440785496224e-14],[3.125796692780353e-11,3.9748828241951214e-13]],[[6.455413204240806e-12,2.0783462304192135e-14],[2.5821652816963224e-11,3.325219766983941e-13]],[[5.310397469382713e-12,1.7320453235038077e-14],[2.1241589877530853e-11,2.7711643129379377e-13]],[[4.388825652482067e-12,1.448557564756538e-14],[1.755530260992827e-11,2.3176022986751826e-13]],[[3.6257437960433686e-12,1.2113860131645763e-14],[1.4502975184173474e-11,1.9381413032621563e-13]],[[3.1003200226475604e-12,1.0499418392053638e-14],[1.2401280090590242e-11,1.6797920259650197e-13]],[[2.6571976789708934e-12,9.090038921869775e-15],[1.0628790715883573e-11,1.45435937895283e-13]],[[2.2808581687830517e-12,7.852376299408609e-15],[9.123432675132207e-12,1.25630575148498e-13]],[[1.949402162437181e-12,6.81716264828237e-15],[7.797608649748724e-12,1.0906982661266716e-13]],[[1.487105984561773e-12,5.330961831912089e-15],[5.948423938247092e-12,8.529201536033405e-14]],[[2.2377871109871006e-12,8.213307763302056e-15],[8.951148443948403e-12,1.3140883836474948e-13]],[[2.7727370964208728e-12,1.0406908549748233e-14],[1.1090948385683491e-11,1.6650650377995492e-13]],[[1.9463786131384207e-12,7.467500149515318e-15],[7.785514452553683e-12,1.1947763649271735e-13]],[[2.5018620979162303e-12,9.783114797191161e-15],[1.0007448391664921e-11,1.5652437073670898e-13]],[[1.6392406860941314e-12,6.570662454625556e-15],[6.556962744376526e-12,1.051315674796785e-13]],[[1.5718628521898122e-12,6.466094891980207e-15],[6.287451408759249e-12,1.0345528685612985e-13]],[[1.0407718159982016e-12,4.341086149417447e-15],[4.163087263992806e-12,6.94577156827649e-14]],[[1.0760508203887703e-12,4.606951511200003e-15],[4.304203281555081e-12,7.371032077397287e-14]],[[7.061190910312798e-13,3.1024121399520505e-15],[2.824476364125119e-12,4.963948717449476e-14]],[[5.963622239521293e-13,2.659086425792238e-15],[2.3854488958085174e-12,4.2547552321506975e-14]],[[4.0203311267485225e-13,1.8149716567522006e-15],[1.608132450699409e-12,2.9040432218898254e-14]],[[3.4095526494306066e-13,1.5828973662480038e-15],[1.3638210597722426e-12,2.5327536419729988e-14]],[[2.295999092292583e-13,1.0806242149187162e-15],[9.183996369170332e-13,1.729101359147144e-14]],[[1.6608248432866355e-13,7.941238416184963e-16],[6.643299373146542e-13,1.2706956312677144e-14]],[[1.0940036695442596e-13,5.154497636468918e-16],[4.3760146781770385e-13,8.24794429009299e-15]],[[9.074574834233249e-14,4.241580682558559e-16],[3.6298299336932995e-13,6.786983217865542e-15]],[[7.470280762874028e-14,3.4923831547448597e-16],[2.9881123051496114e-13,5.588432798627055e-15]],[[6.23167566652129e-14,2.868502539430168e-16],[2.492670266608516e-13,4.590175352590638e-15]],[[5.3113527696769867e-14,2.3686195093981256e-16],[2.1245411078707947e-13,3.790129096990388e-15]],[[4.055437824382106e-14,1.7387953759439715e-16],[1.6221751297528424e-13,2.782487304745538e-15]],[[3.465806019565983e-14,1.2828448174895023e-16],[1.3863224078263932e-13,2.0527956728767155e-15]],[[2.835363509620191e-14,9.560669821816115e-17],[1.1341454038480765e-13,1.5299909176480927e-15]],[[2.4856310934917047e-14,7.239036422609787e-17],[9.942524373966819e-14,1.1584355848400328e-15]],[[2.054138800000591e-14,5.592357615176845e-17],[8.216555200002364e-14,8.95009265993213e-16]],[[1.5733223834466317e-14,3.728957187410733e-17],[6.293289533786527e-14,5.968099458713266e-16]],[[1.6381834442625755e-14,2.7369422753892683e-17],[6.552733777050302e-14,4.3806293241182017e-16]],[[1.7106963859358303e-14,2.1004135354530217e-17],[6.842785543743321e-14,3.3621730380685726e-16]],[[1.334433813594099e-14,1.7175499296337643e-17],[5.337735254376396e-14,2.7494855902814947e-16]],[[1.4455191816229195e-14,1.5410373327121215e-17],[5.782076726491678e-14,2.4669797773458994e-16]],[[1.1213385443829885e-14,1.432474898603373e-17],[4.485354177531954e-14,2.293377059896053e-16]],[[1.3603196033363241e-14,1.4071334439340975e-17],[5.4412784133452965e-14,2.252812602195243e-16]],[[1.4671351313920648e-14,1.3463110377282204e-17],[5.868540525568259e-14,2.155631359500422e-16]],[[1.5783684555392357e-14,1.307524654675989e-17],[6.313473822156943e-14,2.0936872985999355e-16]],[[1.7720322073555317e-14,1.2721684576860784e-17],[7.088128829422127e-14,2.037158171384049e-16]],[[1.6269958895327407e-14,1.2509678898708397e-17],[6.507983558130963e-14,2.003309302353729e-16]],[[1.6311418120421822e-14,1.2685133526138912e-17],[6.524567248168729e-14,2.0314514199732695e-16]],[[1.3836508019179757e-14,1.2508240396348637e-17],[5.5346032076719027e-14,2.0031918018700019e-16]],[[1.3220412634122642e-14,1.2299855187666516e-17],[5.2881650536490567e-14,1.969988700491079e-16]],[[1.3529665639393515e-14,1.2178858292318868e-17],[5.411866255757406e-14,1.9506436773806416e-16]],[[1.4182684373941763e-14,1.2157372510709217e-17],[5.673073749576705e-14,1.9472188967624024e-16]],[[1.412501603100423e-14,1.2159917159099508e-17],[5.650006412401692e-14,1.9476127662170682e-16]],[[1.3528668452552202e-14,1.2165276127711384e-17],[5.411467381020881e-14,1.9484883342517059e-16]],[[1.251540153526656e-14,1.2081487421591681e-17],[5.006160614106624e-14,1.9351069327473685e-16]],[[1.2280463717731792e-14,1.2024452781625476e-17],[4.912185487092717e-14,1.926013825278164e-16]],[[1.325843140333827e-14,1.1933726934435324e-17],[5.303372561335308e-14,1.9115291713752778e-16]],[[1.476304092601703e-14,1.218655345018275e-17],[5.905216370406812e-14,1.9519100258616623e-16]],[[1.3644329432756762e-14,1.2234230973889676e-17],[5.457731773102705e-14,1.9595357878655005e-16]],[[1.4791362159989287e-14,1.1921122909829296e-17],[5.916544863995715e-14,1.9095154994260777e-16]],[[1.3966669664137496e-14,1.1435863945855709e-17],[5.5866678656549984e-14,1.83195937781504e-16]],[[1.2331348253935062e-14,1.1321600003290462e-17],[4.932539301574025e-14,1.8138174714575605e-16]],[[1.81342594415039e-14,1.1622380012461392e-17],[7.25370377660156e-14,1.861929078126793e-16]],[[1.9769040077647957e-14,1.181428034388892e-17],[7.907616031059183e-14,1.8925758177417377e-16]],[[1.5290823631740983e-14,1.143539793386626e-17],[6.116329452696393e-14,1.832168776678694e-16]],[[2.0865245160067007e-14,1.115809536518486e-17],[8.346098064026803e-14,1.7878062597913741e-16]],[[2.2433401011947505e-14,1.0837325528619574e-17],[8.973360404779002e-14,1.736451418659214e-16]],[[1.3536613999742081e-14,1.0990544302011586e-17],[5.4146455998968324e-14,1.7607753526121975e-16]],[[1.2265064113832676e-14,1.0539391629904503e-17],[4.90602564553307e-14,1.6888476089212181e-16]],[[1.4381297965129998e-14,1.0694726358644958e-17],[5.752519186051999e-14,1.713687920147755e-16]],[[1.6058674703163716e-14,1.0860255493878962e-17],[6.423469881265486e-14,1.7402543575926866e-16]],[[1.307555129641968e-14,1.119361884657977e-17],[5.230220518567872e-14,1.7933107306402884e-16]],[[1.4045833176449108e-14,1.1105391024865185e-17],[5.618333270579643e-14,1.7793846353876316e-16]],[[1.2330856295237729e-14,1.0952637708308679e-17],[4.9323425180950915e-14,1.7551314512389844e-16]],[[1.3357896746690108e-14,1.0838152202209517e-17],[5.343158698676043e-14,1.7368868973238977e-16]],[[1.3593210490435063e-14,1.0823181885958911e-17],[5.437284196174025e-14,1.734491637874605e-16]],[[1.3593063571975004e-14,1.081231569653071e-17],[5.4372254287900017e-14,1.732758834246549e-16]],[[1.3582461778088185e-14,1.0799620749996605e-17],[5.432984711235274e-14,1.7307205630289973e-16]],[[1.3570412561732447e-14,1.0786316739735008e-17],[5.4281650246929786e-14,1.7285921906786236e-16]],[[1.3570408702192468e-14,1.078594929491298e-17],[5.4281634808769873e-14,1.7285334818286744e-16]],[[1.6465924546478448e-14,1.0730304791493108e-17],[6.586369818591379e-14,1.7197171053277859e-16]],[[1.3518539245807745e-14,1.052654012908114e-17],[5.407415698323098e-14,1.687272295022003e-16]],[[1.1144266155065007e-14,9.959131137785331e-18],[4.457706462026003e-14,1.5963152494336429e-16]],[[1.2836730562323843e-14,1.1276298348630957e-17],[5.134692224929537e-14,1.8068245267230385e-16]],[[1.531266731957791e-14,1.0765500046595362e-17],[6.125066927831165e-14,1.7251192119882878e-16]],[[2.0179553249924956e-14,1.0837642489036513e-17],[8.071821299969982e-14,1.7365717189226192e-16]],[[1.0913894948432428e-14,1.0362358246497144e-17],[4.365557979372971e-14,1.6606006723521604e-16]],[[1.2928936830885651e-14,1.031018649615079e-17],[5.1715747323542605e-14,1.6521027868046171e-16]],[[1.4404881649320438e-14,9.977923500241767e-18],[5.761952659728175e-14,1.5992321688712882e-16]],[[1.6982119237205688e-14,9.442140641383674e-18],[6.792847694882275e-14,1.5134969402149722e-16]],[[1.7569824041530186e-14,9.006760700488961e-18],[7.027929616612075e-14,1.443871465316846e-16]],[[1.201850580710691e-14,8.857894602839382e-18],[4.807402322842764e-14,1.4200924163723163e-16]],[[2.2487884202951438e-14,8.923823488355615e-18],[8.995153681180575e-14,1.4303525932483574e-16]],[[1.888890688899868e-14,9.538309453240455e-18],[7.555562755599473e-14,1.5286862497006348e-16]],[[2.014804756130525e-14,9.568199685243001e-18],[8.0592190245221e-14,1.533328862915267e-16]],[[1.7791785443732536e-14,8.746507866861472e-18],[7.116714177493014e-14,1.402081744832097e-16]],[[1.578830862205781e-14,9.029637791587186e-18],[6.315323448823124e-14,1.4469108164126734e-16]],[[1.798239375189424e-14,9.508448784590964e-18],[7.192957500757696e-14,1.5234637075821153e-16]],[[1.6764408408621452e-14,1.0804193608516808e-17],[6.705763363448581e-14,1.7303344448535954e-16]],[[1.5627621591716078e-14,9.869017448107148e-18],[6.251048636686431e-14,1.5811932535991354e-16]],[[1.5627621591712616e-14,9.868921438905673e-18],[6.251048636685047e-14,1.5811775491019406e-16]],[[1.5798579921700973e-14,8.70552763432361e-18],[6.319431968680389e-14,1.395210201640577e-16]],[[1.446815541492358e-14,8.596341111384702e-18],[5.787262165969432e-14,1.3776856171171578e-16]],[[1.3100517545582487e-14,8.558286113243682e-18],[5.240207018232995e-14,1.3716381783802423e-16]],[[1.488995309689871e-14,8.276468055192899e-18],[5.955981238759484e-14,1.3267071902477397e-16]],[[1.2992344843176283e-14,7.879586172382372e-18],[5.196937937270513e-14,1.2635643740416484e-16]],[[1.3837400077408812e-14,8.686931325729864e-18],[5.5349600309635246e-14,1.3923955890712002e-16]],[[1.5063678676522747e-14,8.069200906063731e-18],[6.025471470609099e-14,1.2938060299435052e-16]],[[1.6993812033319813e-14,7.766073529387009e-18],[6.797524813327925e-14,1.2452229217409645e-16]],[[1.3183144768555317e-14,7.27995255354879e-18],[5.273257907422127e-14,1.1675348218095464e-16]],[[1.4125038633969689e-14,9.17222585669011e-18],[5.6500154535878757e-14,1.4692185662937129e-16]],[[1.6534969544990014e-14,9.56558631084266e-18],[6.613987817996005e-14,1.5323911859037559e-16]],[[1.631942411230418e-14,8.791448476345383e-18],[6.527769644921672e-14,1.4094319292437743e-16]],[[1.6084785205824756e-14,9.231322361332422e-18],[6.433914082329902e-14,1.4796921250467066e-16]],[[1.595517960395395e-14,9.144158743990383e-18],[6.38207184158158e-14,1.4656571802820013e-16]],[[1.991550673721493e-14,9.233587829401737e-18],[7.966202694885972e-14,1.4801238320854257e-16]],[[1.8670372993057762e-14,8.741166067820026e-18],[7.468149197223105e-14,1.4018698469941677e-16]],[[1.5989924133852973e-14,8.058943561605939e-18],[6.395969653541189e-14,1.292887933698161e-16]],[[1.588215092848241e-14,7.52633478285346e-18],[6.352860371392963e-14,1.2079706238970726e-16]],[[1.5641332681002516e-14,7.994326457573399e-18],[6.256533072401006e-14,1.281674316888954e-16]],[[1.4258025986689272e-14,9.518421957827146e-18],[5.703210394675709e-14,1.525564593240883e-16]],[[1.4564277215051974e-14,8.902776333294738e-18],[5.82571088602079e-14,1.4260749957412165e-16]],[[1.7523370145391593e-14,1.0524767704341011e-17],[7.009348058156637e-14,1.684866593406388e-16]],[[1.6972310997203652e-14,7.961739418945355e-18],[6.788924398881461e-14,1.2754789297389456e-16]],[[1.6475766333094528e-14,8.292777457450073e-18],[6.590306533237811e-14,1.3281816369696468e-16]],[[1.6249887031262594e-14,8.767262988356478e-18],[6.499954812505038e-14,1.4038077784139547e-16]],[[1.5151543512595963e-14,7.065888336059941e-18],[6.060617405038385e-14,1.1318500569541393e-16]],[[1.4835071718486435e-14,6.982861751997557e-18],[5.934028687394574e-14,1.1187228639939309e-16]],[[1.4202462169254773e-14,5.80121342955726e-18],[5.680984867701909e-14,9.297368741834938e-17]],[[1.3939065878183445e-14,5.640409109745313e-18],[5.575626351273378e-14,9.031541802543723e-17]],[[1.3415010152472047e-14,5.0899780868681424e-18],[5.366004060988819e-14,8.161694375406201e-17]],[[1.7328710138545914e-14,5.40996802014507e-18],[6.931484055418366e-14,8.664768473870652e-17]],[[1.548998411686735e-14,5.149284827250844e-18],[6.19599364674694e-14,8.241339454298525e-17]],[[1.060309385913311e-14,6.185720878089752e-18],[4.241237543653244e-14,9.888720419041518e-17]],[[1.1751881113392308e-14,4.7815887134750835e-18],[4.700752445356923e-14,7.641355606598353e-17]],[[1.4776304819939867e-14,7.25177376838607e-18],[5.910521927975947e-14,1.1591366255059917e-16]],[[1.3396399865007836e-14,7.021061803007082e-18],[5.358559946003134e-14,1.1245038316856848e-16]],[[8.141791146491498e-15,6.4418645941511e-18],[3.2567164585965994e-14,1.0311443955567499e-16]],[[9.882828816081897e-15,4.526912572960723e-18],[3.9531315264327586e-14,7.243784933798716e-17]],[[7.620005446445622e-15,4.885924271632209e-18],[3.048002178578249e-14,7.81868464091435e-17]],[[6.676973812883658e-15,4.081201559708107e-18],[2.6707895251534633e-14,6.53256280677291e-17]],[[8.880229999506576e-15,5.391072721124083e-18],[3.55209199980263e-14,8.620213801632392e-17]],[[1.0118516454613446e-14,7.609319870487805e-18],[4.047406581845378e-14,1.2172585261749274e-16]],[[6.333131561778978e-15,8.46580728403063e-18],[2.533252624711591e-14,1.3547195600331708e-16]],[[6.247116432944607e-15,8.122042701080998e-18],[2.4988465731778427e-14,1.2996442694789845e-16]],[[7.032488358670175e-15,7.425930867781296e-18],[2.81299534346807e-14,1.1885892715835977e-16]],[[7.524517588506614e-15,6.0634274062713376e-18],[3.0098070354026454e-14,9.710393115875784e-17]],[[4.781325850061756e-15,6.52248594480127e-18],[1.9125303400247023e-14,1.0440533833059589e-16]],[[5.851219927055925e-15,6.573806981284359e-18],[2.34048797082237e-14,1.052253264523569e-16]],[[5.851281642336246e-15,6.5738073398770464e-18],[2.3405126569344984e-14,1.0522533252638013e-16]],[[4.2091760349954895e-15,7.126374828489502e-18],[1.6836704139981958e-14,1.1400063460551242e-16]],[[4.666269449821843e-15,6.960822239620887e-18],[1.8665077799287372e-14,1.1130642402235372e-16]],[[7.823681023827263e-15,6.508957650926126e-18],[3.129472409530905e-14,1.0418686771718255e-16]],[[6.214412282356883e-15,5.335040720930972e-18],[2.4857649129427533e-14,8.552783888939616e-17]],[[5.9869024962873814e-15,4.291755129690408e-18],[2.3947609985149526e-14,6.879438084822047e-17]],[[5.9040905845008474e-15,4.5862858024344855e-18],[2.361636233800339e-14,7.338882519289442e-17]],[[5.928142072873724e-15,5.33701635068272e-18],[2.3712568291494895e-14,8.539433749264066e-17]],[[7.697345113350188e-15,4.558308652916737e-18],[3.078938045340075e-14,7.288986003273786e-17]],[[7.581231991087257e-15,4.99005079986397e-18],[3.032492796434903e-14,7.983654299362297e-17]],[[7.687478901571716e-15,5.4937305777419025e-18],[3.0749915606286866e-14,8.783008188842237e-17]],[[7.0803396114491e-15,4.652680285501609e-18],[2.83213584457964e-14,7.434754567825302e-17]],[[7.047164575042629e-15,4.312875592903782e-18],[2.8188658300170517e-14,6.899288118057652e-17]],[[6.97855194350646e-15,3.872773186059735e-18],[2.791420777402584e-14,6.195198098864743e-17]],[[6.3322053624443514e-15,3.591950455994947e-18],[2.5328821449777406e-14,5.743728165987907e-17]],[[7.893474684788767e-15,2.977335412299667e-18],[3.157389873915507e-14,4.763082253819885e-17]],[[6.540761544229764e-15,3.1956554623581176e-18],[2.6163046176919056e-14,5.111029704309048e-17]],[[6.851613218042446e-15,3.995934459213844e-18],[2.7406452872169784e-14,6.393581861614114e-17]],[[6.5258333887740005e-15,2.5604844620963307e-18],[2.6103333555096002e-14,4.0910329257458836e-17]],[[6.522978710939631e-15,2.617826361326744e-18],[2.6091914843758523e-14,4.1748372023236934e-17]],[[6.571853598691318e-15,1.870381172641417e-18],[2.6287414394765273e-14,2.9860321442106425e-17]],[[6.232017246975711e-15,1.774580043147903e-18],[2.4928068987902845e-14,2.834459387681736e-17]],[[6.032389313262435e-15,1.4986169179624121e-18],[2.412955725304974e-14,2.3890949166740148e-17]],[[5.992316251272023e-15,1.5530330814952715e-18],[2.396926500508809e-14,2.474627252574073e-17]],[[6.0008321170716416e-15,1.4288490453346583e-18],[2.4003328468286566e-14,2.2753393643123158e-17]],[[6.00178052063654e-15,1.429225269713004e-18],[2.400712208254616e-14,2.2759446659326994e-17]],[[6.1365398171122936e-15,2.4565452528980934e-18],[2.4546159268449174e-14,3.9274409174856685e-17]],[[5.21781938229308e-15,2.688378714343473e-18],[2.087127752917232e-14,4.294901916460395e-17]],[[5.26499630159846e-15,2.535371837222753e-18],[2.105998520639384e-14,4.052074268956245e-17]],[[5.1314665752739654e-15,1.7626792733190153e-18],[2.0525866301095862e-14,2.81356609790405e-17]],[[5.236097631732482e-15,2.7088249998651486e-18],[2.0944390526929927e-14,4.3289604272674664e-17]],[[4.002354652926296e-15,2.6931540887927384e-18],[1.6009418611705184e-14,4.30426257559054e-17]],[[3.6778825055396945e-15,2.5435282119375484e-18],[1.4711530022158778e-14,4.069239049053386e-17]],[[3.2635789689888344e-15,1.7317245663445909e-18],[1.3054315875955338e-14,2.7660388879865268e-17]],[[3.4381249231825842e-15,1.781940144723348e-18],[1.3752499692730337e-14,2.8441242846725375e-17]],[[2.8331245304269e-15,1.2884584353885297e-18],[1.13324981217076e-14,2.052828144187409e-17]],[[2.7077322151807792e-15,1.1956201345250207e-18],[1.0830928860723117e-14,1.9053237108566438e-17]],[[2.0519684793711354e-15,1.074244314658239e-18],[8.207873917484542e-15,1.7129081755308584e-17]],[[2.126380751991412e-15,9.26844022008651e-19],[8.505523007965647e-15,1.4795313697071625e-17]],[[1.6397417481901915e-15,1.0059455923359686e-18],[6.558966992760766e-15,1.6046116665187324e-17]],[[1.486606271821042e-15,9.684040357029218e-19],[5.946425087284168e-15,1.5440853314762474e-17]],[[1.3645431473983467e-15,8.444933147398722e-19],[5.458172589593387e-15,1.3453882498928031e-17]],[[9.64130723122465e-16,6.519167138074405e-19],[3.85652289248986e-15,1.0374433119127227e-17]],[[8.830540357120758e-16,8.054197074007832e-19],[3.5322161428483033e-15,1.2834315711273839e-17]],[[9.279307988820389e-16,7.885418888486645e-19],[3.7117231955281555e-15,1.2560960380327719e-17]],[[8.135668847377568e-16,6.882378293287553e-19],[3.254267538951027e-15,1.0939182078823463e-17]],[[8.234569840904427e-16,6.905708580346971e-19],[3.293827936361771e-15,1.0980683081030665e-17]],[[8.230950092926973e-16,7.084069492107491e-19],[3.292380037170789e-15,1.126841530506269e-17]],[[8.163373678653795e-16,6.826248276366933e-19],[3.265349471461518e-15,1.0858280353507018e-17]],[[8.120882229108841e-16,6.947290823302321e-19],[3.2483528916435364e-15,1.1051970526029925e-17]],[[6.642162714795833e-16,7.787573142202537e-19],[2.6568650859183333e-15,1.239987723662866e-17]],[[5.832284217516339e-16,7.124262892900011e-19],[2.3329136870065356e-15,1.1324629372191116e-17]],[[6.45531196645435e-16,6.887236178565977e-19],[2.58212478658174e-15,1.0955689063348081e-17]],[[6.89347689072653e-16,6.266917835152248e-19],[2.757390756290612e-15,9.966709546548584e-18]],[[5.728129678242998e-16,6.14648883183376e-19],[2.2912518712971993e-15,9.78618981585947e-18]],[[4.1510032685965914e-16,4.142476575414881e-19],[1.6604013074386366e-15,6.596006031222214e-18]],[[2.8176418636773453e-16,3.569539834336567e-19],[1.1270567454709381e-15,5.677698436011055e-18]],[[2.902428363703624e-16,3.671102562345959e-19],[1.1609713454814497e-15,5.8504320506630785e-18]],[[1.485371904889172e-16,3.1903373970697655e-19],[5.941487619556688e-16,5.079621872161247e-18]],[[1.5576508147012906e-16,2.1845940880181164e-19],[6.230603258805162e-16,3.475847595510108e-18]],[[1.5567719365046373e-16,1.6374010694805078e-19],[6.227087746018549e-16,2.6099979279577803e-18]],[[1.7953063594599952e-16,8.316757355302871e-20],[7.181225437839981e-16,1.326537549177494e-18]],[[1.3036847725054748e-16,6.873812088698605e-20],[5.214739090021899e-16,1.0951881028437208e-18]],[[9.67460285274144e-17,6.869325388716934e-20],[3.869841141096576e-16,1.092258531607616e-18]],[[9.513092927509833e-17,7.044013450972231e-20],[3.8052371710039333e-16,1.1246679050335137e-18]],[[9.30376573819598e-17,4.7239539734184235e-20],[3.721506295278392e-16,7.567834162254048e-19]],[[9.75940632666647e-17,4.972959526654814e-20],[3.903762530666588e-16,7.957682100888203e-19]],[[8.178385757966952e-17,5.146035935620745e-20],[3.2713543031867807e-16,8.199616217778463e-19]],[[8.560586420872737e-17,4.58398397341375e-20],[3.4242345683490947e-16,7.313702399821016e-19]],[[6.772849173838488e-17,3.382400912605201e-20],[2.709139669535395e-16,5.388762891078237e-19]],[[6.773018553234396e-17,3.38240006585965e-20],[2.7092074212937583e-16,5.388760007575067e-19]],[[6.573509490910183e-17,3.0250246349948413e-20],[2.629403796364073e-16,4.815738459380675e-19]],[[6.121143412699918e-17,2.5913029560220443e-20],[2.448457365079967e-16,4.121770246491989e-19]],[[6.13569437814138e-17,2.871337076618709e-20],[2.454277751256552e-16,4.572501158174746e-19]],[[6.106449107005137e-17,2.9246310565079697e-20],[2.4425796428020547e-16,4.659244356608133e-19]],[[6.013420269664961e-17,3.6913186719759923e-20],[2.4053681078659844e-16,5.911670122098409e-19]],[[5.5336000809013185e-17,2.5259232775328364e-20],[2.2134400323605274e-16,4.0458893776917746e-19]],[[5.035950303250597e-17,2.6170586712527215e-20],[2.0143801213002388e-16,4.1849669323922107e-19]],[[3.7364667583783046e-17,2.6564987498658242e-20],[1.4945867033513218e-16,4.251397239760914e-19]],[[3.409042449494663e-17,1.9308404035611374e-20],[1.363616979797865e-16,3.089514274554236e-19]],[[2.6675049021273322e-17,1.5314176309544946e-20],[1.0670019608509329e-16,2.4516015971189514e-19]],[[2.7393519305802213e-17,9.784729239902792e-21],[1.0957407722320885e-16,1.564673896761385e-19]],[[1.9905638552687262e-17,6.7391091481309655e-21],[7.962255421074905e-17,1.0777606405750737e-19]],[[1.8143063589988206e-17,5.334931327302169e-21],[7.257225435995283e-17,8.55638738220082e-20]],[[1.474285716661966e-17,3.545641133588626e-21],[5.897142866647864e-17,5.665235281049953e-20]],[[1.5358444188570466e-17,5.36479182404954e-21],[6.143377675428187e-17,8.594474535594924e-20]],[[1.037271774112769e-17,3.1179248299143627e-21],[4.149087096451076e-17,4.97309624362926e-20]],[[8.231813676718147e-18,2.4930524489091716e-21],[3.292725470687259e-17,3.977857207629096e-20]],[[5.993350365156615e-18,2.2364441174382086e-21],[2.397340146062646e-17,3.5755366797149454e-20]],[[4.603704375133578e-18,1.425953360352179e-21],[1.8414817500534313e-17,2.2812283820718022e-20]],[[3.786416989157768e-18,1.4320365618841668e-21],[1.5145667956631073e-17,2.2957262341781904e-20]],[[2.9290101337635647e-18,9.965689690034752e-22],[1.1716040535054259e-17,1.5905163078682785e-20]],[[2.5579721737782027e-18,6.560575477576688e-22],[1.023188869511281e-17,1.0448786437706034e-20]],[[2.1381863810836547e-18,7.0320389935390775e-22],[8.552745524334619e-18,1.12134359022304e-20]],[[1.4304109535524796e-18,6.545834093012899e-22],[5.721643814209918e-18,1.044272850809527e-20]],[[1.4304453205961382e-18,6.545097590324663e-22],[5.721781282384553e-18,1.0441546757296155e-20]],[[1.206805580369092e-18,5.831525102192745e-22],[4.827222321476368e-18,9.297873738055712e-21]],[[1.0649556318521575e-18,6.565917635801368e-22],[4.25982252740863e-18,1.0474081594606506e-20]],[[9.60588866741649e-19,7.03110300386372e-22],[3.842355466966596e-18,1.1219246702047056e-20]],[[8.254799984633885e-19,7.190227763145664e-22],[3.301919993853554e-18,1.1476259645113708e-20]],[[7.5072790401324825e-19,5.831857562057901e-22],[3.002911616052993e-18,9.31912324215941e-21]],[[6.990057823186928e-19,4.289338720540588e-22],[2.796023129274771e-18,6.85455320192857e-21]],[[3.9607628791671982e-19,3.514245498089153e-22],[1.5843051516668793e-18,5.613584996936925e-21]],[[3.256840262310247e-19,2.6447466125599183e-22],[1.3027361049240988e-18,4.225769746273953e-21]],[[3.4868616242078175e-19,1.803024983838817e-22],[1.394744649683127e-18,2.8795082448843735e-21]],[[2.300891757510125e-19,1.237749212408129e-22],[9.2035670300405e-19,1.974226619850498e-21]],[[1.4208884538967616e-19,8.941048894363313e-23],[5.683553815587047e-19,1.4248444800310203e-21]],[[1.2490384801321634e-19,5.99214790819586e-23],[4.996153920528653e-19,9.541263106018188e-22]],[[9.92263881252662e-20,3.0207171578004914e-23],[3.969055525010648e-19,4.798668274235015e-22]],[[6.603088154201393e-20,2.4705374325335397e-23],[2.641235261680557e-19,3.929582031175035e-22]],[[4.7112392828129714e-20,1.2059391949640232e-23],[1.8844957131251886e-19,1.920420625338802e-22]],[[3.193833550923486e-20,1.379583096121048e-23],[1.2775334203693944e-19,2.203533454205966e-22]],[[2.818976573871867e-20,7.82458708087008e-24],[1.1275906295487467e-19,1.2461906955081057e-22]],[[2.1424642646603035e-20,4.719043831542594e-24],[8.569857058641214e-20,7.504332997266137e-23]],[[1.2867231153281304e-20,3.665183094581997e-24],[5.146892461312522e-20,5.839250270165667e-23]],[[9.07803211233339e-21,2.754988471423419e-24],[3.631212844933356e-20,4.3901193734388905e-23]],[[7.633178565527559e-21,2.062907769015887e-24],[3.0532714262110235e-20,3.279927051231804e-23]],[[5.7816493701140335e-21,1.950175698545074e-24],[2.3126597480456134e-20,3.106417073207122e-23]],[[4.636012164631876e-21,1.3446190677689156e-24],[1.8544048658527504e-20,2.1398137081081417e-23]],[[3.5182867215240106e-21,1.0218473383613213e-24],[1.4073146886096042e-20,1.627054068231433e-23]],[[2.93348312452219e-21,7.108346153442362e-25],[1.173393249808876e-20,1.1281595669810216e-23]],[[2.3287755123129476e-21,6.141010394503443e-25],[9.31510204925179e-21,9.747135289060273e-24]],[[1.8337468303931415e-21,5.00701140972928e-25],[7.334987321572566e-21,7.954870912489943e-24]],[[1.4547164000327944e-21,3.6573763330826054e-25],[5.818865600131178e-21,5.804847697775379e-24]],[[9.849805540429901e-22,2.2761134053096545e-25],[3.9399222161719604e-21,3.622133664236383e-24]],[[5.834902961049241e-22,1.4593724627610727e-25],[2.3339611844196964e-21,2.331499795354141e-24]],[[3.713653695988306e-22,7.143074363198965e-26],[1.4854614783953224e-21,1.1332158651201308e-24]],[[2.280109445172781e-22,2.976942621379593e-26],[9.120437780691125e-22,4.698024050656393e-25]],[[1.358580474105141e-22,2.3763432540807637e-26],[5.434321896420564e-22,3.821140587976004e-25]],[[8.650501915487302e-23,6.1584018863914315e-27],[3.460200766194921e-22,9.865198466971163e-26]],[[5.311768119767369e-23,1.0164176122043679e-26],[2.1247072479069475e-22,1.6438869966016234e-25]],[[3.504148560980955e-23,1.1162961897996065e-26],[1.401659424392382e-22,1.7954691934803997e-25]],[[1.6267858341688442e-23,4.637755370203351e-27],[6.507143336675377e-23,7.483956343098527e-26]],[[8.000603645895792e-24,4.050343060887815e-27],[3.200241458358317e-23,6.514372335634927e-26]],[[4.238770369893567e-24,2.2599401841553388e-27],[1.6955081479574267e-23,3.630846930826425e-26]],[[2.4198914949009192e-24,1.0703327899503054e-27],[9.679565979603677e-24,1.7194527414075783e-26]],[[1.2679497220203743e-24,5.987972374074874e-28],[5.071798888081497e-24,9.617744589935862e-27]],[[5.835874846814997e-25,1.9910209477951696e-28],[2.3343499387259987e-24,3.2039134031809117e-27]],[[3.7417490255731334e-25,1.103002679958275e-28],[1.4966996102292534e-24,1.7768592342419458e-27]],[[1.9198550380253983e-25,4.18272763279925e-29],[7.679420152101593e-25,6.764607004130153e-28]],[[1.4153042636541187e-25,3.8320047907725746e-29],[5.661217054616475e-25,6.177773914300984e-28]],[[1.0778098486449714e-25,2.4061456036342948e-29],[4.3112393945798855e-25,3.881051764167768e-28]],[[8.371057292865014e-26,1.8178819376616884e-29],[3.3484229171460057e-25,2.9330096293004117e-28]],[[5.889778324288922e-26,1.2853235966669765e-29],[2.355911329715569e-25,2.074872455060372e-28]],[[5.889683018150704e-26,1.2852577246341827e-29],[2.3558732072602816e-25,2.0747668454123297e-28]],[[3.483497334850278e-26,1.4656638917398675e-29],[1.3933989339401113e-25,2.3556009604959114e-28]],[[2.2401061795643374e-26,8.061744372782235e-30],[8.96042471825735e-26,1.2971204308666263e-28]],[[1.2402608062955885e-26,4.897349866686694e-30],[4.961043225182354e-26,7.878070290363287e-29]],[[8.340682407039948e-27,3.603017900155266e-30],[3.336272962815979e-26,5.794735182344138e-29]],[[3.685868669001474e-27,2.026953735311568e-30],[1.4743474676005895e-26,3.2595604044524075e-29]],[[1.7201914703086385e-27,8.316849243757755e-31],[6.880765881234554e-27,1.3384006520945176e-29]],[[8.70258777260367e-28,4.518688979938859e-31],[3.481035109041468e-27,7.26939307355127e-30]],[[4.367144535685123e-28,2.195826315437799e-31],[1.7468578142740493e-27,3.5296517389744565e-30]],[[1.8634865073186298e-28,7.6171218454556e-32],[7.453946029274519e-28,1.226914329223101e-30]],[[7.610770048981969e-29,4.382332945671317e-32],[3.0443080195927877e-28,7.044930434805007e-31]],[[3.718254053833778e-29,1.6331104120232836e-32],[1.4873016215335112e-28,2.624032305059836e-31]],[[1.5453913287363728e-29,8.491853827334726e-33],[6.181565314945491e-29,1.3644262219593846e-31]],[[6.294977934613406e-30,3.5376510819482585e-33],[2.5179911738453623e-29,5.678895369921454e-32]],[[2.3674945708765668e-30,1.6086402911816073e-33],[9.469978283506267e-30,2.5814683397682395e-32]],[[1.01993279849044e-30,6.888443425575622e-34],[4.07973119396176e-30,1.1052543011714713e-32]],[[4.07484621247636e-31,2.6987716573494187e-34],[1.629938484990544e-30,4.3294480770918876e-33]],[[1.535917406880371e-31,1.0384953493924419e-34],[6.143669627521484e-31,1.6658847909532385e-33]],[[4.777167862066544e-32,2.7238700101627655e-35],[1.9108671448266176e-31,4.372880583515446e-34]],[[1.64613245530195e-32,8.978391720567916e-36],[6.5845298212078e-32,1.4419270369903597e-34]],[[5.3573658472626754e-33,3.690297065589121e-36],[2.1429463389050701e-32,5.925328263555084e-35]],[[4.301325675065042e-33,2.857765986236411e-36],[1.7205302700260168e-32,4.5891914295217114e-35]],[[3.534051918555716e-33,2.2928689325340705e-36],[1.4136207674222865e-32,3.68218052892238e-35]],[[2.8974678612704656e-33,1.7467414480267592e-36],[1.1589871445081863e-32,2.8064283877649576e-35]],[[2.3083893956469904e-33,1.3015697493434923e-36],[9.233557582587962e-33,2.0921052404630076e-35]],[[2.3083975178053372e-33,1.3015721586408202e-36],[9.233590071221349e-33,2.0921093644454703e-35]],[[9.912793168308425e-34,6.320616001220131e-37],[3.96511726732337e-33,1.0150296024108632e-35]],[[3.894523565682874e-34,2.633815008837395e-37],[1.5578094262731495e-33,4.2271996996363366e-36]],[[1.4827306435561805e-34,9.88894775859889e-38],[5.930922574224722e-34,1.5870649536947783e-36]],[[6.11630516111662e-35,3.622929482811801e-38],[2.446522064446648e-34,5.816010567294738e-37]],[[1.6779052555789868e-35,1.0181573597125316e-38],[6.711621022315947e-35,1.6343380692275858e-37]],[[4.4585414994778824e-36,2.904616548163943e-39],[1.783416599791153e-35,4.661947212958471e-38]],[[1.317752137286754e-36,8.424817012550989e-40],[5.271008549147016e-36,1.3519423624458273e-38]],[[3.619442245694894e-37,2.4954572190578648e-40],[1.4477768982779576e-36,4.004174915445227e-39]],[[9.040570895613831e-38,6.033091129133839e-41],[3.6162283582455324e-37,9.680976629103102e-40]],[[2.373156042296985e-38,1.5305012798731978e-41],[9.49262416918794e-38,2.4559169479670644e-40]],[[6.158744116044098e-39,4.040291346698331e-42],[2.463497646417639e-38,6.48270025323943e-41]],[[1.474573468783773e-39,1.0505158360170351e-42],[5.898293875135092e-39,1.685179757538315e-41]],[[2.8434061082606035e-40,2.2077450744016773e-43],[1.1373624433042414e-39,3.5415481356484045e-42]],[[5.930801688000286e-41,4.613631569285529e-44],[2.3723206752001144e-40,7.401689569021677e-43]],[[1.15749944742416e-41,1.097094654362489e-44],[4.62999778969664e-41,1.7596355793225528e-43]],[[2.6133406692423473e-42,2.5588050001873846e-45],[1.0453362676969389e-41,4.1026568348128377e-44]],[[4.828450568975091e-43,4.844289730796207e-46],[1.9313802275900364e-42,7.766153059296581e-45]],[[9.037222633092744e-44,8.684812114277162e-47],[3.6148890532370975e-43,1.392232852466691e-45]],[[1.6471937868078165e-44,1.5707561610992425e-47],[6.588775147231266e-44,2.5179229568471406e-46]],[[2.955560636308729e-45,2.8250978968764536e-48],[1.1822242545234916e-44,4.528458564962277e-47]]],"values":[[[0.001724350460916838,0.0],[0.006897401843667352,0.0]],[[0.0017202856533783718,2.4660615622185495e-26],[0.006881142613513487,3.9456984995496793e-25]],[[0.0017202856533783718,4.932123124436748e-26],[0.006881142613513487,7.8913969990987965e-25]],[[0.0017202856533783718,7.398184686654598e-26],[0.006881142613513487,1.1837095498647356e-24]],[[0.0017202856533783716,9.864246248872096e-26],[0.006881142613513486,1.5782793998195354e-24]],[[0.0017202856533783718,3.2058800308813738e-25],[0.006881142613513487,5.129408049410198e-24]],[[0.0017202856533783718,5.425335436872689e-25],[0.006881142613513487,8.680536698996302e-24]],[[0.0017202856533783718,7.644790842861148e-25],[0.006881142613513487,1.2231665348577836e-23]],[[0.0017202856533783718,9.864246248846755e-25],[0.006881142613513487,1.578279399815481e-23]],[[0.0017202856533783716,3.2058800308545963e-24],[0.006881142613513486,5.129408049367354e-23]],[[0.0017202856533783712,5.4253354367959855e-24],[0.006881142613513485,8.680536698873577e-23]],[[0.001720285653378371,7.644790842708848e-24],[0.006881142613513484,1.2231665348334156e-22]],[[0.0017202856533783705,9.86424624859318e-24],[0.006881142613513482,1.5782793997749087e-22]],[[0.0017202856533783694,3.2058800305867315e-23],[0.006881142613513478,5.12940804893877e-22]],[[0.0017202856533783683,5.425335436028855e-23],[0.006881142613513473,8.680536697646168e-22]],[[0.0017202856533783675,7.644790841185688e-23],[0.00688114261351347,1.22316653458971e-21]],[[0.0017202856533783662,9.864246246057227e-23],[0.006881142613513465,1.5782793993691563e-21]],[[0.001720285653378359,3.205880027908155e-22],[0.006881142613513436,5.129408044653048e-21]],[[0.0017202856533783516,5.425335428357649e-22],[0.0068811426135134066,8.680536685372239e-21]],[[0.0017202856533783445,7.644790825954209e-22],[0.006881142613513378,1.2231665321526735e-20]],[[0.001720285653378337,9.86424622069783e-22],[0.006881142613513348,1.5782793953116528e-20]],[[0.0017202856533782619,3.2058800011222698e-21],[0.0068811426135130475,5.129408001795632e-20]],[[0.0017202856533781864,5.425335351645412e-21],[0.006881142613512746,8.680536562632661e-20]],[[0.0017202856533781112,7.644790673639213e-21],[0.006881142613512445,1.2231665077822738e-19]],[[0.0017202856533780361,9.86424596710367e-21],[0.0068811426135121445,1.5782793547365871e-19]],[[0.0017202856533772848,3.205879733263447e-20],[0.006881142613509139,5.129407573221515e-19]],[[0.0017202856533765336,5.425334584523142e-20],[0.006881142613506135,8.680535335237025e-19]],[[0.001720285653375783,7.644789150489486e-20],[0.006881142613503132,1.2231662640783176e-18]],[[0.0017202856533750318,9.864243431162508e-20],[0.006881142613500127,1.5782789489860013e-18]],[[0.001720285653367524,3.205877054676658e-19],[0.006881142613470096,5.1294032874826506e-18]],[[0.001720285653360016,5.425326913307142e-19],[0.006881142613440064,8.680523061291419e-18]],[[0.001720285653352508,7.644773919010709e-19],[0.006881142613410032,1.2231638270417123e-17]],[[0.001720285653345,9.864218071790358e-19],[0.00688114261338,1.5782748914864554e-17]],[[0.0017202856532699223,3.2058502689432852e-18],[0.006881142613079689,5.1293604303092397e-17]],[[0.001720285653194844,5.425250201799111e-18],[0.006881142612779376,8.680400322878528e-17]],[[0.0017202856531197662,7.644621606047323e-18],[0.006881142612479065,1.2231394569675618e-16]],[[0.001720285653044688,9.863964481988912e-18],[0.006881142612178752,1.5782343171182096e-16]],[[0.001720285652293902,3.205582425088377e-17],[0.006881142609175608,5.128931880141231e-16]],[[0.0017202856515431087,5.424483152150249e-17],[0.006881142606172435,8.679173043439903e-16]],[[0.0017202856507923078,7.643098659771163e-17],[0.006881142603169231,1.2228957855632875e-15]],[[0.0017202856500414985,9.861428978511513e-17],[0.006881142600165994,1.577828636561678e-15]],[[0.0017202856425329641,3.2029053624135465e-16],[0.0068811425701318565,5.12464857985994e-15]],[[0.001720285635023625,5.416819427168445e-16],[0.0068811425400945,8.666911083464543e-15]],[[0.0017202856275134793,7.627888428112517e-16],[0.006881142510053917,1.2204621484970162e-14]],[[0.0017202856200025226,9.83611586550959e-16],[0.0068811424800100905,1.5737785384798918e-14]],[[0.0017202855448479435,3.176298284941473e-15],[0.006881142179391774,5.082077255888989e-14]],[[0.0017202854696106887,5.3410590145596305e-15],[0.006881141878442755,8.54569442324566e-14]],[[0.0017202853942909525,7.47844368269557e-15],[0.00688114157716381,1.1965509892214253e-13]],[[0.0017202853188906838,9.589067306156915e-15],[0.006881141275562735,1.5342507689687266e-13]],[[0.0017202845619332808,2.935814770677293e-14],[0.006881138247733123,4.697303632934465e-13]],[[0.001720283806349362,4.725896010545608e-14],[0.006881135225397448,7.56143361653915e-13]],[[0.001720283056398851,6.450316148920589e-14],[0.006881132225595404,1.0320505837741036e-12]],[[0.0017202823069136528,8.187007379894488e-14],[0.006881129227654611,1.3099211807077296e-12]],[[0.0017202747850838054,2.505346890115954e-13],[0.006881099140335222,4.008555023760248e-12]],[[0.0017202672422535017,4.149305247526029e-13],[0.006881068969014007,6.6388883951352075e-12]],[[0.0017202597287046845,5.774087788247979e-13],[0.006881038914818738,9.238540459716992e-12]],[[0.001720252187111491,7.386742533407234e-13],[0.006881008748445964,1.1818788051324424e-11]],[[0.0017185619656677916,1.975609960891777e-12],[0.006874247862671166,3.16097593652653e-11]],[[0.0017176675623700687,3.103800007848163e-12],[0.006870670249480275,4.9660800105861705e-11]],[[0.0017172856330923182,4.237673984825156e-12],[0.006869142532369273,6.780278372469032e-11]],[[0.0017170953274085001,5.3788655552378485e-12],[0.0068683813096340005,8.606184883687268e-11]],[[0.0017170915597134776,5.510803726697824e-12],[0.0068683662388539105,8.817285957855143e-11]],[[0.00171708779220969,5.6426850359290665e-12],[0.00686835116883876,9.028296052455434e-11]],[[0.0017170840248091428,5.774511102279338e-12],[0.006868336099236571,9.239217758444586e-11]],[[0.0017170802576059803,5.906283393641687e-12],[0.006868321030423921,9.450053424451496e-11]],[[0.0017170761112822548,6.05126381844484e-12],[0.006868304445129019,9.682022103944508e-11]],[[0.0017170719651898843,6.196182436456658e-12],[0.006868287860759537,9.913891892569551e-11]],[[0.0017170678191706908,6.341040826217864e-12],[0.006868271276682763,1.014566531599181e-10]],[[0.0017170636730201442,6.4858404247414225e-12],[0.006868254692080577,1.0377344673432053e-10]],[[0.0017170591095405357,6.645154129019783e-12],[0.006868236438162143,1.0632246600058074e-10]],[[0.001717054546371171,6.804399870338417e-12],[0.006868218185484684,1.0887039785946451e-10]],[[0.0017170499838535976,6.963579199796573e-12],[0.00686819993541439,1.1141726712856017e-10]],[[0.0017170454217565149,7.1226935850427056e-12],[0.006868181687026059,1.1396309729024329e-10]],[[0.0017170403999439022,7.297756239434595e-12],[0.006868161599775609,1.1676409975800837e-10]],[[0.0017170353777461868,7.472743247879314e-12],[0.006868141510984747,1.1956389189059487e-10]],[[0.0017170303558982861,7.64765594799426e-12],[0.0068681214235931445,1.223624950898818e-10]],[[0.0017170253353757433,7.822495679935917e-12],[0.006868101341502973,1.2515993079837323e-10]],[[0.0017170198092651167,8.01485796646651e-12],[0.006868079237060467,1.2823772738000207e-10]],[[0.0017170142824670669,8.207134639153372e-12],[0.0068680571298682675,1.3131415414010412e-10]],[[0.0017170087555562095,8.399326842869406e-12],[0.006868035022224838,1.3438922939664634e-10]],[[0.001717003230796247,8.591435696285799e-12],[0.006868012923184988,1.3746297104836827e-10]],[[0.0017169971628406583,8.8027939357537e-12],[0.006867988651362633,1.408447028765885e-10]],[[0.0017169911026791893,9.014053657624129e-12],[0.006867964410716757,1.4422485842321806e-10]],[[0.0017169850452929032,9.225215443749688e-12],[0.006867940181171613,1.4760344699789947e-10]],[[0.0017169789902830317,9.436280357038819e-12],[0.006867915961132127,1.5098048560716848e-10]],[[0.0017169723237284544,9.668486980958438e-12],[0.006867889294913818,1.546957915861529e-10]],[[0.001716965656244582,9.90057709823477e-12],[0.006867862624978328,1.584092334588095e-10]],[[0.001716958991168273,1.013255140203009e-11],[0.006867835964673092,1.6212082231573567e-10]],[[0.0017169523248190103,1.0364410514754146e-11],[0.006867809299276041,1.6583056811548726e-10]],[[0.0017169449855610676,1.0619482603759523e-11],[0.0068677799422442705,1.699117215353149e-10]],[[0.0017169376490345472,1.087441481291642e-11],[0.006867750596138189,1.73990636877527e-10]],[[0.0017169303110734682,1.1129207316307379e-11],[0.006867721244293873,1.7806731692744438e-10]],[[0.0017169229714443946,1.138385872716208e-11],[0.0068676918857775784,1.821417394967421e-10]],[[0.0017169148961719656,1.1663989009618248e-11],[0.006867659584687862,1.8662382401117873e-10]],[[0.0017169068177096184,1.1943947618805026e-11],[0.0068676272708384735,1.9110316175325822e-10]],[[0.001716898739673996,1.2223732355786095e-11],[0.006867594958695984,1.9557971754000108e-10]],[[0.0017168906640325822,1.2503343132333651e-11],[0.006867562656130329,2.0005348995976336e-10]],[[0.001716881770506254,1.281090524997585e-11],[0.006867527082025016,2.0497448383648428e-10]],[[0.001716872880504102,1.3118250917969758e-11],[0.006867491522016408,2.0989201451878038e-10]],[[0.0017168639875298462,1.3425378997948704e-11],[0.006867455950119385,2.1480606379278416e-10]],[[0.0017168550951279968,1.3732285072504568e-11],[0.006867420380511987,2.1971656097996694e-10]],[[0.001716845309609276,1.4069835831837406e-11],[0.006867381238437104,2.2511737312294783e-10]],[[0.0017168355182855895,1.4407110513099902e-11],[0.006867342073142358,2.3051376801674052e-10]],[[0.0017168257319465708,1.474410521000346e-11],[0.006867302927786283,2.359056831607314e-10]],[[0.0017168159397937886,1.5080815609967724e-11],[0.006867263759175154,2.4129304955363183e-10]],[[0.00171680516680631,1.545109303322957e-11],[0.00686722066722524,2.4721748831856953e-10]],[[0.0017167943880251296,1.582101403684917e-11],[0.006867177552100518,2.5313622436915903e-10]],[[0.001716783610019969,1.6190569138075382e-11],[0.006867134440079876,2.590491059813846e-10]],[[0.0017167728348953248,1.6559754105718712e-11],[0.006867091339581299,2.6495606545621433e-10]],[[0.0017167609646881981,1.6965667630030402e-11],[0.006867043858752793,2.714506818369064e-10]],[[0.0017167490983434138,1.7371113048122492e-11],[0.006866996393373655,2.779378085180024e-10]],[[0.0017167372290464976,1.7776076826252205e-11],[0.00686694891618599,2.844172289596178e-10]],[[0.0017167253611066414,1.8180551490848065e-11],[0.006866901444426566,2.9088882358461074e-10]],[[0.0017167122840738708,1.8625155785825035e-11],[0.006866849136295483,2.9800249229474696e-10]],[[0.0017166992082314272,1.9069138767346085e-11],[0.006866796832925709,3.0510621998949285e-10]],[[0.0017166861305392548,1.9512481694787567e-11],[0.006866744522157019,3.121997068188677e-10]],[[0.0017166730531539395,1.995517342371408e-11],[0.006866692212615758,3.192827744719088e-10]],[[0.0017166586285968534,2.0441620493896633e-11],[0.006866634514387414,3.270659275839502e-10]],[[0.0017166442019616811,2.0927237455219667e-11],[0.0068665768078467245,3.3483579895412535e-10]],[[0.0017166297795514543,2.1411997815751005e-11],[0.006866519118205817,3.4259196471151913e-10]],[[0.001716615349871142,2.1895885998947678e-11],[0.006866461399484568,3.5033417563144456e-10]],[[0.0017165994001963475,2.2427339153258905e-11],[0.00686639760078539,3.588374260879433e-10]],[[0.0017165834416462637,2.2957676093983066e-11],[0.006866333766585055,3.673228171269097e-10]],[[0.0017165674927597356,2.3486863813322965e-11],[0.006866269971038942,3.757898206235975e-10]],[[0.001716551536217505,2.4014876404704125e-11],[0.00686620614487002,3.842380220728043e-10]],[[0.0017165337990705375,2.4594349132821e-11],[0.00686613519628215,3.9350958570833226e-10]],[[0.0017165162868924527,2.5172721242005132e-11],[0.006866065147569811,4.027635394407724e-10]],[[0.001716498556982322,2.5749149166612527e-11],[0.006865994227929288,4.11986386219823e-10]],[[0.0017164808206957263,2.6323990490631523e-11],[0.006865923282782905,4.211838473892958e-10]],[[0.0017164608556721086,2.695404428760249e-11],[0.0068658434226884345,4.3126470812430707e-10]],[[0.0017164409244641112,2.758206881587382e-11],[0.006865763697856445,4.4131310055993655e-10]],[[0.001716420981152827,2.8208020827837187e-11],[0.006865683924611308,4.5132833273443343e-10]],[[0.0017164010647327198,2.8831855184009924e-11],[0.006865604258930879,4.613096824160939e-10]],[[0.0017163781383698598,2.9514037230726355e-11],[0.006865512553479439,4.722245951444763e-10]],[[0.0017163552570792849,3.019353770147112e-11],[0.0068654210283171395,4.830966026570752e-10]],[[0.001716332430800678,3.0870293041457246e-11],[0.006865329723202712,4.939246880773092e-10]],[[0.001716309617637416,3.1544254720969564e-11],[0.006865238470549664,5.047080749297133e-10]],[[0.001716282371290348,3.2278293633409574e-11],[0.006865129485161392,5.164526975066485e-10]],[[0.001716255268811145,3.300892326087357e-11],[0.00686502107524458,5.281427715236833e-10]],[[0.001716228295525582,3.373609886038258e-11],[0.006864913182102328,5.397775810931449e-10]],[[0.0017162014832513962,3.445975924400366e-11],[0.006864805933005585,5.513561472081323e-10]],[[0.0017161676457691294,3.5242707598587956e-11],[0.006864670583076517,5.638833208557603e-10]],[[0.001716134295207228,3.6021875934218855e-11],[0.006864537180828912,5.763500141997965e-10]],[[0.0017161036556139035,3.6801975536021646e-11],[0.006864414622455614,5.888316078023263e-10]],[[0.0017160710499686098,3.757308331136029e-11],[0.006864284199874439,6.011693321810107e-10]],[[0.0017160274306263303,3.839945887916403e-11],[0.006864109722505321,6.143913412358406e-10]],[[0.0017159852060532278,3.922281371529847e-11],[0.006863940824212911,6.275650185836057e-10]],[[0.0017159440466616364,4.0042612146525094e-11],[0.006863776186646546,6.406817934523269e-10]],[[0.0017159036510513892,4.0858197098298895e-11],[0.006863614604205557,6.537311526496262e-10]],[[0.001715846963749718,4.172266206361572e-11],[0.006863387854998872,6.675625920595596e-10]],[[0.0017157926469309477,4.2585380055255064e-11],[0.006863170587723791,6.81366079890629e-10]],[[0.0017157396768746264,4.344424044875539e-11],[0.006862958707498506,6.951078461480812e-10]],[[0.001715686982390049,4.4297521798330274e-11],[0.006862747929560196,7.08760347704116e-10]],[[0.0017156137844355599,4.519538594357435e-11],[0.006862455137742239,7.23126173985235e-10]],[[0.0017155440041412104,4.609401003988324e-11],[0.006862176016564842,7.375041594906512e-10]],[[0.001715483057692362,4.7004787378882464e-11],[0.006861932230769448,7.520765968712134e-10]],[[0.001715415156606094,4.7890428851695626e-11],[0.006861660626424376,7.662468603888406e-10]],[[0.0017153257374560717,4.882826998505131e-11],[0.006861302949824287,7.812523184676181e-10]],[[0.0017152423434900095,4.9767890638904343e-11],[0.006860969373960038,7.962862488861395e-10]],[[0.0017151608911756564,5.0708297100691744e-11],[0.006860643564702625,8.113327522183934e-10]],[[0.0017150818019380256,5.164247414270359e-11],[0.006860327207752102,8.262795848362733e-10]],[[0.001714984378350916,5.2637844439173156e-11],[0.006859937513403664,8.422055095454897e-10]],[[0.0017148920939127736,5.363658571424169e-11],[0.006859568375651094,8.581853698749117e-10]],[[0.0017148024264651077,5.4634626213478596e-11],[0.006859209705860431,8.741540178252863e-10]],[[0.0017147242111681398,5.5648720219988e-11],[0.006858896844672559,8.903795218388237e-10]],[[0.001714617700665394,5.670943039046685e-11],[0.006858470802661576,9.073508844978062e-10]],[[0.0017145171772553573,5.77718898501716e-11],[0.006858068709021429,9.243502358242627e-10]],[[0.0017144200065789558,5.88326019239265e-11],[0.006857680026315823,9.413216289102036e-10]],[[0.0017143246292105022,5.988981823766304e-11],[0.006857298516842009,9.582370898851274e-10]],[[0.001714213652552337,6.103468713204277e-11],[0.006856854610209348,9.765549920914573e-10]],[[0.0017141082370898159,6.217636770874681e-11],[0.0068564329483592635,9.948218812574963e-10]],[[0.0017140067123509212,6.331168122844078e-11],[0.006856026849403685,1.0129868974632545e-09]],[[0.001713905458921658,6.444706815034484e-11],[0.006855621835686632,1.0311530881777344e-09]],[[0.0017137915539346905,6.567434005549731e-11],[0.006855166215738762,1.0507894385708882e-09]],[[0.0017136827937484194,6.689534872572407e-11],[0.006854731174993678,1.0703255771626836e-09]],[[0.0017135736736379375,6.81178019993665e-11],[0.00685429469455175,1.0898848294565615e-09]],[[0.0017134683625925587,6.932907634166851e-11],[0.006853873450370235,1.1092652188263195e-09]],[[0.00171335039095401,7.064728334147265e-11],[0.00685340156381604,1.1303565308002741e-09]],[[0.0017132405147288847,7.197037663117834e-11],[0.006852962058915539,1.1515260233206751e-09]],[[0.0017131249643371565,7.327912702595278e-11],[0.006852499857348626,1.1724660295389813e-09]],[[0.0017130149049210295,7.457305431892157e-11],[0.006852059619684118,1.1931688660608642e-09]],[[0.0017128915057292276,7.598835386525407e-11],[0.0068515660229169105,1.2158136586779366e-09]],[[0.0017127702153037002,7.74003527817378e-11],[0.006851080861214801,1.2384056413021683e-09]],[[0.0017126533794989218,7.879970439169821e-11],[0.006850613517995687,1.260795266862396e-09]],[[0.0017125377994171524,8.019572861848452e-11],[0.006850151197668609,1.2831316543653175e-09]],[[0.0017124080237504499,8.172260720643179e-11],[0.006849632095001799,1.3075617117073307e-09]],[[0.0017122850459367345,8.323196444333684e-11],[0.006849140183746938,1.3317114273620647e-09]],[[0.0017121615801818522,8.474007253693082e-11],[0.006848646320727409,1.35584115673477e-09]],[[0.0017120400459095394,8.623964073206644e-11],[0.0068481601836381575,1.3798342475898299e-09]],[[0.0017119074374824207,8.787707502987784e-11],[0.006847629749929683,1.4060331962382526e-09]],[[0.001711779457570916,8.949986854550986e-11],[0.006847117830283664,1.4319978922651162e-09]],[[0.0017116526092899457,9.111658312071075e-11],[0.006846610437159783,1.4578653254589653e-09]],[[0.0017115290510746274,9.272027199113728e-11],[0.00684611620429851,1.4835243471641742e-09]],[[0.001711391417146866,9.448794503108603e-11],[0.006845565668587464,1.511807115668231e-09]],[[0.001711259661516912,9.62269835408314e-11],[0.006845038646067648,1.5396317315311389e-09]],[[0.0017111270045590962,9.79651527901183e-11],[0.006844508018236385,1.5674424392818637e-09]],[[0.001710998145735454,9.968937622340967e-11],[0.006843992582941816,1.5950300141139256e-09]],[[0.001710855671133792,1.0158590534476666e-10],[0.006843422684535168,1.625374479726676e-09]],[[0.001710716862109777,1.0346208356665993e-10],[0.006842867448439108,1.6553933310563952e-09]],[[0.0017105829071494471,1.0532007435778716e-10],[0.0068423316285977885,1.6851211835816651e-09]],[[0.0017104445365954011,1.0718613284366695e-10],[0.0068417781463816045,1.7149781191357974e-09]],[[0.0017102994073121072,1.0921435984512735e-10],[0.006841197629248429,1.747429750855146e-09]],[[0.0017101604452658653,1.112192499266602e-10],[0.006840641781063461,1.7795079919346188e-09]],[[0.0017100157086654434,1.1323496583918048e-10],[0.006840062834661774,1.8117594462543541e-09]],[[0.001709877294837088,1.1522894528474265e-10],[0.006839509179348352,1.8436631172216087e-09]],[[0.0017097313274247366,1.1739585306907827e-10],[0.006838925309698946,1.8783336413639478e-09]],[[0.0017095799082791265,1.1957282080453159e-10],[0.006838319633116506,1.9131651248214676e-09]],[[0.0017094349599018578,1.2172792711106805e-10],[0.006837739839607431,1.9476468254497267e-09]],[[0.0017092953344269815,1.2386007728930018e-10],[0.006837181337707926,1.981761227922596e-09]],[[0.0017091380220660628,1.262101290807215e-10],[0.006836552088264251,2.0193620563214662e-09]],[[0.0017089869105722578,1.285365568210718e-10],[0.006835947642289031,2.0565848997802502e-09]],[[0.0017088419605889073,1.3083693942309987e-10],[0.006835367842355629,2.0933910211228757e-09]],[[0.001708689808867037,1.331522050358921e-10],[0.006834759235468148,2.1304352707128863e-09]],[[0.0017085313101352717,1.356680880782347e-10],[0.006834125240541087,2.1706893988494558e-09]],[[0.001708380897789643,1.381521367271313e-10],[0.006833523591158572,2.2104341768717603e-09]],[[0.0017082221425756797,1.406551667179672e-10],[0.006832888570302719,2.250482656313364e-09]],[[0.001708072211720699,1.4312403078590562e-10],[0.006832288846882796,2.289984481230334e-09]],[[0.0017079127628955428,1.458149669582145e-10],[0.006831651051582171,2.333039459166536e-09]],[[0.0017077479298552843,1.4851592432039326e-10],[0.006830991719421137,2.3762547767093466e-09]],[[0.00170759076972583,1.5118472789981902e-10],[0.00683036307890332,2.4189556336684905e-09]],[[0.0017074359438565398,1.5384148949587054e-10],[0.006829743775426159,2.461463818558422e-09]],[[0.0017072718778028328,1.5673606140626657e-10],[0.006829087511211331,2.5077769689220436e-09]],[[0.0017071089196806233,1.596205447623631e-10],[0.006828435678722493,2.5539287021061686e-09]],[[0.0017069444727355102,1.6249997977030383e-10],[0.006827777890942041,2.5999996615356123e-09]],[[0.001706790983173131,1.6533611979712744e-10],[0.006827163932692524,2.6453779009897518e-09]],[[0.0017066208695304776,1.6845263646359515e-10],[0.0068264834781219105,2.695242167075575e-09]],[[0.0017064533974435908,1.7155087699029622e-10],[0.006825813589774363,2.744814015377287e-09]],[[0.001706281990155486,1.746549847405315e-10],[0.006825127960621944,2.794479738392611e-09]],[[0.0017061251624420238,1.7770347135021008e-10],[0.006824500649768095,2.843255524035879e-09]],[[0.001705945402572209,1.8107207335168623e-10],[0.006823781610288836,2.8971531549153527e-09]],[[0.0017057832206114668,1.8437505226364841e-10],[0.006823132882445867,2.9500008170021807e-09]],[[0.0017056112580562139,1.8769760635372053e-10],[0.0068224450322248555,3.003161681161004e-09]],[[0.0017054435148659468,1.909976349688353e-10],[0.006821774059463787,3.0559621383202326e-09]],[[0.0017052678563207033,1.945891607217428e-10],[0.006821071425282813,3.1134265504122555e-09]],[[0.00170509735959299,1.9815117915021814e-10],[0.00682038943837196,3.1704188440355562e-09]],[[0.0017049265952628386,2.0170717469536445e-10],[0.0068197063810513546,3.227314771801266e-09]],[[0.0017047574531039772,2.052467727555935e-10],[0.006819029812415909,3.283948340336201e-09]],[[0.0017045777105904171,2.091099777790475e-10],[0.0068183108423616684,3.345759619245738e-09]],[[0.0017044014209779742,2.1295231266250052e-10],[0.006817605683911897,3.4072369765006485e-09]],[[0.0017042247611663982,2.1678111087311916e-10],[0.006816899044665593,3.4684977475359637e-09]],[[0.0017040461306961254,2.206061017834534e-10],[0.006816184522784502,3.529697600462203e-09]],[[0.0017038634593728199,2.2475588818953335e-10],[0.006815453837491279,3.5960941815824715e-09]],[[0.0017036908352900384,2.2885439413321724e-10],[0.006814763341160154,3.661670275460846e-09]],[[0.0017035091109153223,2.329755694426302e-10],[0.006814036443661289,3.727609080517338e-09]],[[0.001703341786216857,2.370357204116492e-10],[0.006813367144867428,3.7925714936106885e-09]],[[0.0017031544652946992,2.4150104762846426e-10],[0.006812617861178797,3.864016729065896e-09]],[[0.0017029654003182049,2.4596166328180186e-10],[0.0068118616012728195,3.935386576929089e-09]],[[0.0017027911161430287,2.503580532669597e-10],[0.006811164464572115,4.005728816877184e-09]],[[0.0017026242613216672,2.5471126390249314e-10],[0.006810497045286669,4.075380185250681e-09]],[[0.0017024237996201223,2.5954797083719503e-10],[0.006809695198480489,4.152767493912502e-09]],[[0.0017022454409566545,2.6429101732347956e-10],[0.006808981763826618,4.228656237649882e-09]],[[0.0017020718130865112,2.689975467519132e-10],[0.006808287252346045,4.303960706725215e-09]],[[0.0017018951652420535,2.7369882446700636e-10],[0.006807580660968214,4.379181148553386e-09]],[[0.0017017034249467164,2.78854925716421e-10],[0.006806813699786866,4.4616787652993124e-09]],[[0.0017015130783925368,2.839891488442151e-10],[0.006806052313570147,4.5438263334709545e-09]],[[0.001701333527145527,2.890666789005164e-10],[0.006805334108582108,4.625066812561269e-09]],[[0.0017011642182069653,2.940926892829181e-10],[0.006804656872827861,4.705482977527141e-09]],[[0.001700974069338586,2.996276766335908e-10],[0.006803896277354344,4.794042772753075e-09]],[[0.00170079188551694,3.0510808560462327e-10],[0.00680316754206776,4.8817293148084405e-09]],[[0.001700607734630049,3.105773654878467e-10],[0.006802430938520196,4.9692377926617195e-09]],[[0.0017004174569973205,3.1605711939538674e-10],[0.006801669827989282,5.056913851915546e-09]],[[0.001700230897809574,3.219791838575712e-10],[0.006800923591238296,5.151666879989221e-09]],[[0.0017000581757142669,3.27818956492334e-10],[0.0068002327028570675,5.245103239970843e-09]],[[0.001699866182652682,3.337164372994661e-10],[0.006799464730610728,5.339462933145068e-09]],[[0.0016996957185548994,3.3951815337346594e-10],[0.0067987828742195975,5.432290384726115e-09]],[[0.0016995109361499948,3.4587423162115255e-10],[0.006798043744599979,5.5339876368813765e-09]],[[0.0016993075560368062,3.522777378068199e-10],[0.006797230224147225,5.636443731381606e-09]],[[0.0016991459913523934,3.584997964081626e-10],[0.006796583965409574,5.735996668253018e-09]],[[0.0016989677916824009,3.647739810502511e-10],[0.006795871166729603,5.8363836165006005e-09]],[[0.0016987774305032275,3.7163981824862424e-10],[0.00679510972201291,5.9462370127488445e-09]],[[0.0016986055971566654,3.7839176051708224e-10],[0.006794422388626662,6.054268082362442e-09]],[[0.0016984106457958227,3.8522127327255197e-10],[0.006793642583183291,6.16354028342569e-09]],[[0.001698237068529513,3.9194398175857217e-10],[0.006792948274118052,6.271103618325419e-09]],[[0.001698075761365818,3.991921391036631e-10],[0.006792303045463272,6.3870741329704225e-09]],[[0.0016978921169985683,4.0649625636145136e-10],[0.006791568467994273,6.5039400020375905e-09]],[[0.0016977056748747415,4.137846181122329e-10],[0.006790822699498966,6.620553785800338e-09]],[[0.001697534093754755,4.209956715981952e-10],[0.00679013637501902,6.735930637834611e-09]],[[0.0016973419015650201,4.289259945485437e-10],[0.0067893676062600805,6.86281580346866e-09]],[[0.0016971665744049313,4.3675603420716275e-10],[0.006788666297619725,6.988096435479462e-09]],[[0.001696992866002141,4.445473596890403e-10],[0.006787971464008564,7.112757638557627e-09]],[[0.0016968280230487043,4.522819635231591e-10],[0.006787312092194817,7.23651129303468e-09]],[[0.0016966518875943396,4.6075789387087324e-10],[0.006786607550377358,7.372126174874296e-09]],[[0.0016964864154612343,4.691592123834883e-10],[0.006785945661844937,7.506547265080533e-09]],[[0.0016963369325278478,4.774535149192935e-10],[0.006785347730111391,7.63925609913834e-09]],[[0.0016961922343244479,4.856902222507674e-10],[0.0067847689372977915,7.771043416086414e-09]],[[0.0016960192885520369,4.947868742836164e-10],[0.0067840771542081475,7.916589845436587e-09]],[[0.0016958393723783601,5.038935453184602e-10],[0.0067833574895134405,8.062296577945947e-09]],[[0.0016956764227733687,5.128861668955926e-10],[0.006782705691093475,8.206178510694608e-09]],[[0.001695554488414762,5.216437332778163e-10],[0.006782217953659048,8.346299570161263e-09]],[[0.0016953731626568938,5.314532419524034e-10],[0.006781492650627575,8.503251707594715e-09]],[[0.0016951926746840318,5.412235265195739e-10],[0.006780770698736127,8.659576247565696e-09]],[[0.0016950780304110524,5.506654451939976e-10],[0.00678031212164421,8.810646941060318e-09]],[[0.0016948947056680264,5.604067478726548e-10],[0.006779578822672105,8.966507778319018e-09]],[[0.0016947710837733594,5.707096523766405e-10],[0.006779084335093438,9.131354238085488e-09]],[[0.0016946014105245872,5.811897529554666e-10],[0.006778405642098349,9.299035850485403e-09]],[[0.0016944756909796253,5.914225057152711e-10],[0.006777902763918501,9.462759876102714e-09]],[[0.0016943061239239757,6.01852562270218e-10],[0.006777224495695903,9.629640779570476e-09]],[[0.0016942112324833077,6.12870641123999e-10],[0.006776844929933231,9.805930030296062e-09]],[[0.001694036663111992,6.242384426403801e-10],[0.006776146652447968,9.987814846318909e-09]],[[0.001693939751901309,6.351671443637098e-10],[0.006775759007605236,1.0162674074134587e-08]],[[0.0016938305528178747,6.461067162980962e-10],[0.006775322211271499,1.0337707206181578e-08]],[[0.0016936557709587537,6.58373444747592e-10],[0.006774623083835015,1.053397485342378e-08]],[[0.0016935645713623542,6.701848438662937e-10],[0.006774258285449417,1.0722957239995773e-08]],[[0.00169347517894236,6.819514645486314e-10],[0.00677390071576944,1.0911223152199301e-08]],[[0.0016933578427712332,6.938057997366802e-10],[0.006773431371084933,1.1100892498063484e-08]],[[0.0016932041407482698,7.068972537785345e-10],[0.006772816562993079,1.1310355757167401e-08]],[[0.0016931026599156177,7.196464213081363e-10],[0.006772410639662471,1.1514342437916086e-08]],[[0.0016930163789065466,7.322591435435475e-10],[0.006772065515626187,1.1716145984186658e-08]],[[0.0016929244974675452,7.44853675248498e-10],[0.006771697989870181,1.1917658478883465e-08]],[[0.0016928375664744823,7.586043353250628e-10],[0.006771350265897929,1.2137669016471793e-08]],[[0.001692739186716559,7.723779571323341e-10],[0.006770956746866236,1.2358046945479651e-08]],[[0.0016926491093924858,7.86043617402831e-10],[0.006770596437569943,1.257669749481468e-08]],[[0.0016925696613970867,7.995711116636467e-10],[0.006770278645588347,1.279313739142368e-08]],[[0.0016924688869301215,8.144761390150476e-10],[0.006769875547720486,1.303161780948926e-08]],[[0.0016923887359601012,8.292263926233019e-10],[0.006769554943840405,1.3267621851283261e-08]],[[0.0016923328055082612,8.438193255002759e-10],[0.006769331222033045,1.3501108765011411e-08]],[[0.0016922861285446,8.583338643593153e-10],[0.0067691445141784,1.3733341382947386e-08]],[[0.0016922375589210129,8.742653608192737e-10],[0.006768950235684051,1.39882453114519e-08]],[[0.0016921876652476327,8.901353297672176e-10],[0.006768750660990531,1.424216480599732e-08]],[[0.0016921147726237503,9.060423940320366e-10],[0.006768459090495001,1.4496677822270072e-08]],[[0.0016920474859904281,9.218303216159954e-10],[0.006768189943961713,1.4749284628393223e-08]],[[0.0016920249149752385,9.388494671804598e-10],[0.006768099659900954,1.5021590925974044e-08]],[[0.00169204606404335,9.555679848111673e-10],[0.0067681842561734,1.5289087182530227e-08]],[[0.001692065614230065,9.722381001510768e-10],[0.00676826245692026,1.555580903339619e-08]],[[0.0016920014054288555,9.893245193561442e-10],[0.006768005621715422,1.5829191733952233e-08]],[[0.001691992936938209,1.007687623462237e-09],[0.006767971747752836,1.6123001353742596e-08]],[[0.0016920642337524177,1.0254660682103576e-09],[0.006768256935009671,1.640745643265959e-08]],[[0.0016920861284242296,1.0433828893017564e-09],[0.006768344513696918,1.6694125588980456e-08]],[[0.0016920170732357804,1.0616979686853813e-09],[0.0067680682929431215,1.6987166813644095e-08]],[[0.0016920914785721892,1.0808514198076966e-09],[0.006768365914288757,1.7293621984766454e-08]],[[0.0016921232755595006,1.1001848997915699e-09],[0.006768493102238002,1.7602957687361044e-08]],[[0.0016920802347459112,1.1199035722070552e-09],[0.006768320938983645,1.791845638597785e-08]],[[0.001692218783318113,1.1384447468108973e-09],[0.006768875133272452,1.8215115167564572e-08]],[[0.0016921806828533914,1.1599221977919968e-09],[0.006768722731413566,1.8558754371214577e-08]],[[0.0016922986424492607,1.1803355716232514e-09],[0.006769194569797043,1.888536826982572e-08]],[[0.0016923283628179995,1.2011771743702758e-09],[0.006769313451271998,1.9218833947955558e-08]],[[0.001692424485378548,1.2214515758041646e-09],[0.006769697941514192,1.95432242724667e-08]],[[0.001692461712356097,1.2440706136431616e-09],[0.006769846849424388,1.990512891293156e-08]],[[0.0016925417488713912,1.2663222007588664e-09],[0.006770166995485565,2.0261154193091538e-08]],[[0.0016926038564209736,1.2886667172953464e-09],[0.0067704154256838945,2.061866649907177e-08]],[[0.0016927857410307153,1.3102191069402523e-09],[0.006771142964122861,2.0963504635964922e-08]],[[0.0016928117501295436,1.335034499222621e-09],[0.006771247000518174,2.1360550914872058e-08]],[[0.0016930834377780282,1.3581781611850107e-09],[0.006772333751112113,2.1730849444188898e-08]],[[0.0016931276619599406,1.38271876391155e-09],[0.0067725106478397626,2.2123499017236233e-08]],[[0.0016933368891686902,1.406093464428142e-09],[0.006773347556674761,2.249749426693889e-08]],[[0.0016935870004578775,1.4315178680059168e-09],[0.00677434800183151,2.2904284589061356e-08]],[[0.001693661436769365,1.4579403748140793e-09],[0.00677464574707746,2.3327044693226715e-08]],[[0.0016939581709775363,1.4827153322751968e-09],[0.006775832683910145,2.3723444019603045e-08]],[[0.0016941913601018455,1.5077764360915216e-09],[0.006776765440407382,2.412442155040282e-08]],[[0.0016942909407361704,1.5363443016173042e-09],[0.0067771637629446815,2.4581507357070428e-08]],[[0.0016946149667280265,1.5633352519739983e-09],[0.006778459866912106,2.5013362603465768e-08]],[[0.0016949786790962835,1.5899633858115263e-09],[0.006779914716385134,2.543941263349486e-08]],[[0.0016952097507977706,1.6173722644272813e-09],[0.006780839003191082,2.5877954571766526e-08]],[[0.0016954265364598473,1.647614744370846e-09],[0.006781706145839389,2.636183426285716e-08]],[[0.001695828230038846,1.6763199747007112e-09],[0.006783312920155384,2.682111797659479e-08]],[[0.0016962434247432998,1.704663273658425e-09],[0.006784973698973199,2.7274610665047497e-08]],[[0.0016965611728427588,1.7334118445889793e-09],[0.006786244691371035,2.7734587667903552e-08]],[[0.0016967890811127075,1.7656037721011323e-09],[0.00678715632445083,2.824965840655827e-08]],[[0.001697057572744511,1.7971814682464343e-09],[0.006788230290978044,2.8754901559831167e-08]],[[0.0016974085453006198,1.8278652402266058e-09],[0.006789634181202479,2.924584192448402e-08]],[[0.0016977843694208415,1.8581214338182779e-09],[0.006791137477683366,2.9729940986860166e-08]],[[0.0016982396762212307,1.8909141423632255e-09],[0.006792958704884923,3.025462421456297e-08]],[[0.001698636545384728,1.9239858237557574e-09],[0.006794546181538912,3.078377096492148e-08]],[[0.00169900735392944,1.957120354883957e-09],[0.00679602941571776,3.1313923334239476e-08]],[[0.0016993838198218977,1.9900107572578515e-09],[0.006797535279287591,3.184016967152371e-08]],[[0.0016997466483154107,2.026309115383736e-09],[0.006798986593261643,3.242094329732928e-08]],[[0.0017001298587499653,2.0621247667704535e-09],[0.006800519434999861,3.299399365176008e-08]],[[0.0017005320735859139,2.0974557082232173e-09],[0.0068021282943436555,3.355928864325655e-08]],[[0.0017009437118599075,2.132389070109466e-09],[0.00680377484743963,3.411822233917468e-08]],[[0.001701361515575946,2.1707612720768774e-09],[0.006805446062303784,3.473217751250571e-08]],[[0.0017017859057490625,2.2087245111429537e-09],[0.00680714362299625,3.5339589251094787e-08]],[[0.0017022082906975313,2.2463901619534722e-09],[0.006808833162790125,3.594223954027967e-08]],[[0.001702639504556462,2.283728695903874e-09],[0.006810558018225848,3.653965592361249e-08]],[[0.0017030935819354201,2.324766102885566e-09],[0.0068123743277416805,3.719625431565955e-08]],[[0.0017035746643118842,2.365431864099764e-09],[0.006814298657247537,3.78469063392835e-08]],[[0.0017041074853426587,2.4056372007399866e-09],[0.006816429941370635,3.849019154401208e-08]],[[0.001704715767608139,2.4452575898548593e-09],[0.006818863070432556,3.912411760378822e-08]],[[0.0017053707424146706,2.4890166187291954e-09],[0.006821482969658683,3.982426192123431e-08]],[[0.0017060847525516244,2.5322338994715127e-09],[0.0068243390102064976,4.051573830470495e-08]],[[0.001706812958272261,2.575179241516045e-09],[0.006827251833089044,4.120286375002348e-08]],[[0.0017074746578809108,2.618462670762862e-09],[0.006829898631523643,4.189539866351758e-08]],[[0.0017081670631380243,2.666089702583911e-09],[0.006832668252552097,4.265743110186461e-08]],[[0.0017088013453044242,2.7138766970823168e-09],[0.006835205381217697,4.342202288379446e-08]],[[0.0017094311377636837,2.7613639403770155e-09],[0.006837724551054735,4.4181818473109624e-08]],[[0.0017101973317858806,2.8073400514033524e-09],[0.006840789327143522,4.491743580197887e-08]],[[0.0017111365824559548,2.8567672567526676e-09],[0.006844546329823819,4.570827079505779e-08]],[[0.001712126114398352,2.9054255652716163e-09],[0.006848504457593408,4.648680364693269e-08]],[[0.0017129925738589595,2.9549002660176324e-09],[0.006851970295435838,4.727839902269956e-08]],[[0.0017136227983599959,3.006221897729624e-09],[0.0068544911934399835,4.809954513819954e-08]],[[0.0017144158655225431,3.061536508541738e-09],[0.0068576634620901725,4.8984578502685946e-08]],[[0.001715439752665201,3.1145303267000366e-09],[0.006861759010660804,4.9832479015075595e-08]],[[0.0017166986151596504,3.1652472484844305e-09],[0.006866794460638602,5.064394959754203e-08]],[[0.0017177485377172922,3.2178407220815194e-09],[0.006870994150869169,5.148544555582756e-08]],[[0.0017186791548682056,3.277731908150059e-09],[0.006874716619472822,5.244370445989286e-08]],[[0.0017197906244742634,3.335787940838819e-09],[0.006879162497897054,5.3372600298819224e-08]],[[0.0017213543650846845,3.3893432318203635e-09],[0.006885417460338738,5.42294845319831e-08]],[[0.001722738319769685,3.4442179785250568e-09],[0.00689095327907874,5.510748102090643e-08]],[[0.001723827599269526,3.5080511593379303e-09],[0.006895310397078104,5.612881188983305e-08]],[[0.0017251540294756444,3.5686900169592354e-09],[0.0069006161179025775,5.7099032718978735e-08]],[[0.0017269131927235388,3.6241756991132058e-09],[0.006907652770894155,5.798680350815463e-08]],[[0.0017280783357768838,3.684471301660576e-09],[0.006912313343107535,5.89515338556002e-08]],[[0.0017291724504575076,3.751383935535502e-09],[0.0069166898018300305,6.002213528806423e-08]],[[0.0017308707433470426,3.810989846430774e-09],[0.00692348297338817,6.097582912660337e-08]],[[0.0017322793127059247,3.872331263027818e-09],[0.006929117250823699,6.19572926830707e-08]],[[0.0017330573662552628,3.938787548414266e-09],[0.006932229465021051,6.302059271430496e-08]],[[0.0017347354841006804,4.0022714277239505e-09],[0.0069389419364027215,6.403633386822433e-08]],[[0.0017361607329275492,4.067191883160152e-09],[0.006944642931710197,6.50750621883826e-08]],[[0.0017368846871515138,4.138071617640383e-09],[0.006947538748606055,6.620913733043114e-08]],[[0.0017385828413704982,4.197562882987306e-09],[0.006954331365481993,6.716099676314774e-08]],[[0.0017397314056697372,4.2694313722594835e-09],[0.006958925622678949,6.831089381894444e-08]],[[0.001740573675872466,4.343093782367857e-09],[0.006962294703489864,6.948949102006717e-08]],[[0.0017423752832499198,4.405324288424788e-09],[0.006969501132999679,7.048517917003595e-08]],[[0.0017429742964822342,4.479498681246739e-09],[0.006971897185928937,7.167197017874422e-08]],[[0.0017444531044219574,4.550858242084639e-09],[0.0069778124176878295,7.281372135160102e-08]],[[0.001745923884631931,4.621316232372542e-09],[0.006983695538527724,7.39410508672028e-08]],[[0.0017465692740695135,4.699548645721112e-09],[0.006986277096278054,7.519276810984914e-08]],[[0.0017484662348950456,4.762573555950707e-09],[0.0069938649395801826,7.620116695200913e-08]],[[0.0017490325138174883,4.847544519866932e-09],[0.006996130055269953,7.756070288500455e-08]],[[0.0017506943963987202,4.917927252284708e-09],[0.007002777585594881,7.868682466244793e-08]],[[0.0017515562839160194,4.995702638661047e-09],[0.007006225135664078,7.993123302097716e-08]],[[0.0017525350674945232,5.069500257423363e-09],[0.007010140269978093,8.11119920819757e-08]],[[0.0017537317099239691,5.146930249427218e-09],[0.0070149268396958765,8.235087425705555e-08]],[[0.0017539619029123316,5.2324888073900056e-09],[0.007015847611649326,8.371980863684122e-08]],[[0.0017552668258974497,5.302436966730992e-09],[0.007021067303589799,8.48389806722661e-08]],[[0.001754915213364566,5.389145647634079e-09],[0.007019660853458264,8.622631757593502e-08]],[[0.001756048859887011,5.462852838986267e-09],[0.007024195439548044,8.740563332061292e-08]],[[0.0017552018595608002,5.5573912479114496e-09],[0.007020807438243201,8.891824680089098e-08]],[[0.001756059937222021,5.62763133787586e-09],[0.007024239748888084,9.004208794638903e-08]],[[0.0017548127043018223,5.721251583416372e-09],[0.007019250817207289,9.154001088170134e-08]],[[0.00175534828300179,5.797113675722262e-09],[0.00702139313200716,9.275380397443585e-08]],[[0.001753684415077868,5.898078571632428e-09],[0.007014737660311472,9.436924134825085e-08]],[[0.0017539617343995122,5.971480531288556e-09],[0.007015846937598049,9.554367231261845e-08]],[[0.0017520128166872565,6.071289902134399e-09],[0.007008051266749026,9.714062007548157e-08]],[[0.0017519105594655377,6.15217901554899e-09],[0.007007642237862151,9.843484670929814e-08]],[[0.0017496457810098117,6.258950012759442e-09],[0.006998583124039247,1.0014317905159249e-07]],[[0.0017491644354599857,6.340367282885762e-09],[0.006996657741839943,1.0144585757575294e-07]],[[0.0017470716979187733,6.440957682273983e-09],[0.006988286791675093,1.0305529807156587e-07]],[[0.0017457160451257222,6.537760103589077e-09],[0.006982864180502889,1.0460414081528989e-07]],[[0.0017438812534979781,6.6384797815904655e-09],[0.0069755250139919124,1.062156482599455e-07]],[[0.0017416659248385635,6.7438255809220814e-09],[0.006966663699354254,1.079011852350397e-07]],[[0.0017406580142144698,6.8303181264221616e-09],[0.006962632056857879,1.0928505985664323e-07]],[[0.0017373262581444064,6.955826369233523e-09],[0.006949305032577626,1.1129319236132043e-07]],[[0.0017365479777103128,7.043996323490557e-09],[0.006946191910841251,1.1270390964710377e-07]],[[0.0017331398477432518,7.168160984752714e-09],[0.006932559390973007,1.1469053882096835e-07]],[[0.0017316892793301315,7.264214267068377e-09],[0.006926757117320526,1.1622739555141276e-07]],[[0.00172922734501418,7.380186013639969e-09],[0.00691690938005672,1.1808293296869916e-07]],[[0.001726059819057528,7.506504567548275e-09],[0.006904239276230112,1.2010403414329388e-07]],[[0.001724874130728692,7.60186901258621e-09],[0.006899496522914768,1.2162985869098632e-07]],[[0.001720824461455417,7.738259860532174e-09],[0.006883297845821668,1.238121069612631e-07]],[[0.0017189352621974079,7.84953429942259e-09],[0.0068757410487896315,1.2559250161438401e-07]],[[0.001715816775450162,7.975981138258368e-09],[0.006863267101800648,1.2761563745662877e-07]],[[0.001711695692947872,8.116914700523483e-09],[0.006846782771791488,1.2987057781331681e-07]],[[0.0017100649222777163,8.217565281563838e-09],[0.006840259689110865,1.314809818662664e-07]],[[0.0017049659633228316,8.375808579859168e-09],[0.006819863853291326,1.3401286237308895e-07]],[[0.0017013356013953658,8.510760887981118e-09],[0.006805342405581463,1.3617210492602874e-07]],[[0.001698394347207047,8.631327692328434e-09],[0.006793577388828188,1.3810115940462996e-07]],[[0.0016924319036055366,8.797224645358712e-09],[0.0067697276144221465,1.4075550407148132e-07]],[[0.001688818764574111,8.932631310989633e-09],[0.006755275058296444,1.4292201433730928e-07]],[[0.0016842996996463762,9.078215389791396e-09],[0.006737198798585505,1.4525134018384622e-07]],[[0.0016775441822908653,9.258332532385305e-09],[0.006710176729163461,1.4813321268777505e-07]],[[0.0016740261716590497,9.386073370584103e-09],[0.006696104686636199,1.5017706721687327e-07]],[[0.001668363612211047,9.551455125419864e-09],[0.006673454448844188,1.528231529828903e-07]],[[0.0016609022753742695,9.745712593180757e-09],[0.006643609101497078,1.5593127276908866e-07]],[[0.001656981361976916,9.882487241003983e-09],[0.006627925447907664,1.5811966677265175e-07]],[[0.001651222976274316,1.0045959214941785e-08],[0.006604891905097264,1.6073519508063297e-07]],[[0.00164290668197779,1.0258909215248076e-08],[0.00657162672791116,1.6414239388584258e-07]],[[0.001638453261083037,1.0409787869141272e-08],[0.006553813044332148,1.6655645426605117e-07]],[[0.001632617890580726,1.0580966126180116e-08],[0.006530471562322904,1.6929528069299343e-07]],[[0.001624274353453857,1.079490964491726e-08],[0.006497097413815428,1.727183714275939e-07]],[[0.0016189541278263907,1.0970160975219954e-08],[0.006475816511305563,1.7552240052524846e-07]],[[0.00161390073683066,1.1140491781340242e-08],[0.00645560294732264,1.7824766857857116e-07]],[[0.001605364168479625,1.1371045328260478e-08],[0.0064214566739185,1.8193651075455703e-07]],[[0.001599424178842908,1.1564418471933732e-08],[0.006397696715371632,1.850304935224361e-07]],[[0.0015957464621971747,1.1732300749042874e-08],[0.006382985848788699,1.8771659586580325e-07]],[[0.001588506196910782,1.1962704684804922e-08],[0.006354024787643128,1.914030315633921e-07]],[[0.0015814415190165852,1.2198174243144742e-08],[0.006325766076066341,1.9517055405058996e-07]],[[0.0015788312219412054,1.236503263926865e-08],[0.0063153248877648215,1.978402947741045e-07]],[[0.0015749925222359646,1.256768659703914e-08],[0.006299970088943859,2.010827275197872e-07]],[[0.001567984918341445,1.2830941697045713e-08],[0.00627193967336578,2.052947990151865e-07]],[[0.001564440966885295,1.3044263314792721e-08],[0.00625776386754118,2.0870796627945314e-07]],[[0.0015641082519661535,1.3206021056562269e-08],[0.006256433007864614,2.112960829056738e-07]],[[0.0015604764171051127,1.3442381926183285e-08],[0.006241905668420451,2.150778231498077e-07]],[[0.001555383926402498,1.3711255940311631e-08],[0.006221535705609992,2.193798137678313e-07]],[[0.0015549614777847988,1.3905066107552893e-08],[0.006219845911139195,2.2248080066367888e-07]],[[0.0015562537540171897,1.4068189728903161e-08],[0.006225015016068759,2.2509076192576338e-07]],[[0.0015535727505167,1.4319728338784161e-08],[0.0062142910020668,2.2911534611897394e-07]],[[0.0015502738498000955,1.4586938943682229e-08],[0.006201095399200382,2.3339073040253767e-07]],[[0.0015517529925586219,1.4770293828890756e-08],[0.0062070119702344875,2.3632443532736882e-07]],[[0.0015543892336586957,1.4926995234958374e-08],[0.006217556934634783,2.388316370452274e-07]],[[0.0015527901299656405,1.5176598124570504e-08],[0.006211160519862562,2.4282524243884513e-07]],[[0.0015499333948295773,1.54497439456676e-08],[0.006199733579318309,2.471955861337894e-07]],[[0.001551460162554451,1.5639478570447933e-08],[0.006205840650217804,2.5023137053410026e-07]],[[0.0015547486425739059,1.5786505907990122e-08],[0.0062189945702956235,2.525837891540663e-07]],[[0.0015539463488286308,1.6021292228818796e-08],[0.006215785395314523,2.563403126242951e-07]],[[0.0015499360696397363,1.631326088744442e-08],[0.006199744278558945,2.610117982337118e-07]],[[0.001548996536290758,1.6542024849633753e-08],[0.006195986145163032,2.646720518071077e-07]],[[0.0015512838388495943,1.6696549814138564e-08],[0.006205135355398377,2.67144446819249e-07]],[[0.0015510015905882246,1.690551772711211e-08],[0.006204006362352898,2.7048786291738015e-07]],[[0.0015453768747840202,1.721133888393203e-08],[0.006181507499136081,2.7538094386521255e-07]],[[0.0015396963693138698,1.7514135720557184e-08],[0.006158785477255479,2.8022570211370754e-07]],[[0.0015380862433773091,1.772786926105728e-08],[0.0061523449735092365,2.836454593375288e-07]],[[0.001537545162048721,1.7923175407428026e-08],[0.006150180648194884,2.867703114830201e-07]],[[0.0015322620208074568,1.8202692819130023e-08],[0.006129048083229827,2.912424952008705e-07]],[[0.0015227888266345613,1.8565089893848312e-08],[0.006091155306538245,2.9704079941076456e-07]],[[0.0015148954978624865,1.8895579553553757e-08],[0.006059581991449946,3.0232865607823723e-07]],[[0.0015111786744169946,1.9152732423211466e-08],[0.006044714697667979,3.06443125796334e-07]],[[0.001508317833843446,1.9382315501012847e-08],[0.006033271335373784,3.101164009485298e-07]],[[0.0015010139033037996,1.9699601076429258e-08],[0.006004055613215199,3.151928747613335e-07]],[[0.0014901382969452425,2.0095040532226345e-08],[0.00596055318778097,3.2151986448554265e-07]],[[0.001480337377708121,2.0491810126632016e-08],[0.005921349510832484,3.278682248956823e-07]],[[0.0014764058622835075,2.076750043858576e-08],[0.00590562344913403,3.322793300591207e-07]],[[0.0014749171700508296,2.0985779380572723e-08],[0.005899668680203318,3.3577177753296693e-07]],[[0.001470406256996558,2.126290424910623e-08],[0.005881625027986232,3.40205695158213e-07]],[[0.0014608317518197793,2.1668753054169442e-08],[0.005843327007279117,3.4669921804571074e-07]],[[0.0014515114489675116,2.20762728536992e-08],[0.005806045795870046,3.532195792788008e-07]],[[0.001447484681925272,2.2372468370649872e-08],[0.005789938727701088,3.5795880710687086e-07]],[[0.0014481046828492743,2.255976817131247e-08],[0.005792418731397097,3.6095565447722094e-07]],[[0.001448254844122021,2.2761265825013945e-08],[0.005793019376488084,3.6417955854513527e-07]],[[0.0014431631833324381,2.30680430716834e-08],[0.0057726527333297525,3.6908788302050934e-07]],[[0.001434089400579232,2.346184312112371e-08],[0.005736357602316928,3.7538863489298925e-07]],[[0.0014261358086289314,2.3830592225269864e-08],[0.005704543234515726,3.812886729285132e-07]],[[0.0014227081807240576,2.4110187780865608e-08],[0.0056908327228962306,3.8576229804630926e-07]],[[0.0014230848068776938,2.4286086921988022e-08],[0.005692339227510775,3.885766991620119e-07]],[[0.001421712208606855,2.4482018357485e-08],[0.00568684883442742,3.917114906035903e-07]],[[0.0014148503455637387,2.4794560181383083e-08],[0.005659401382254955,3.967119930476355e-07]],[[0.0014022544286427202,2.525683328560242e-08],[0.005609017714570881,4.0410825127633406e-07]],[[0.001389974268174221,2.5717471431833784e-08],[0.005559897072696884,4.1147849190997015e-07]],[[0.0013827670085206473,2.6060852872226503e-08],[0.005531068034082589,4.1697270750796373e-07]],[[0.0013806606369460657,2.6275641562487993e-08],[0.005522642547784263,4.2040940073519557e-07]],[[0.0013795151074876932,2.6466568086190535e-08],[0.005518060429950773,4.2346416810473725e-07]],[[0.0013743021958995468,2.674211162485059e-08],[0.005497208783598187,4.2787269029515503e-07]],[[0.0013636177679222543,2.7149116487198456e-08],[0.005454471071689017,4.343846038189241e-07]],[[0.0013505653939826113,2.7619232057854384e-08],[0.005402261575930445,4.4190641183747886e-07]],[[0.0013390734352556645,2.8071881478083133e-08],[0.005356293741022658,4.491489137098383e-07]],[[0.0013339984549529363,2.836430539187224e-08],[0.005335993819811745,4.5382786432857177e-07]],[[0.001333910234107313,2.8517402367720874e-08],[0.005335640936429252,4.5627749674864925e-07]],[[0.0013341138395235954,2.8639973600445568e-08],[0.005336455358094382,4.582385502466157e-07]],[[0.0013295624072410456,2.8876213588189147e-08],[0.0053182496289641825,4.620181411238818e-07]],[[0.0013184695133641223,2.9275171993774133e-08],[0.005273878053456489,4.684012133707326e-07]],[[0.0013036758121898935,2.9775560670991102e-08],[0.005214703248759574,4.764073043420585e-07]],[[0.0012900678868643573,3.025322003901463e-08],[0.005160271547457429,4.840499077189511e-07]],[[0.0012808038614734929,3.063325543423053e-08],[0.0051232154458939715,4.901306625985e-07]],[[0.0012779366270952836,3.08342287301367e-08],[0.005111746508381134,4.933463999087346e-07]],[[0.0012778725754052477,3.093523203217047e-08],[0.005111490301620991,4.949624556245314e-07]],[[0.0012757649300438813,3.106360137176566e-08],[0.005103059720175525,4.97016172178515e-07]],[[0.0012673428099509126,3.1351941285648216e-08],[0.0050693712398036505,5.01629272881581e-07]],[[0.0012525210599047556,3.1811766383996635e-08],[0.005010084239619022,5.089861904962368e-07]],[[0.001234845651022768,3.235403754074842e-08],[0.004939382604091072,5.176624472101732e-07]],[[0.0012191361140956236,3.284650549342074e-08],[0.004876544456382494,5.255420823524794e-07]],[[0.001208206376103469,3.321172602949916e-08],[0.004832825504413876,5.313859346505915e-07]],[[0.0012044651574191832,3.336105400878139e-08],[0.004817860629676733,5.337754904976758e-07]],[[0.0012046945281342285,3.336498083621078e-08],[0.004818778112536914,5.338384421517676e-07]],[[0.0012040796004392134,3.3352380675208385e-08],[0.0048163184017568535,5.336366975793822e-07]],[[0.0011977974176213674,3.346559767933435e-08],[0.00479118967048547,5.354477603128437e-07]],[[0.0011838447849473654,3.378961205935739e-08],[0.004735379139789462,5.406314961889339e-07]],[[0.0011639191594869085,3.4294446632453594e-08],[0.004655676637947634,5.487084821918435e-07]],[[0.0011420847010643442,3.4869376745726053e-08],[0.004568338804257377,5.579072573029142e-07]],[[0.0011211958745887638,3.542865432673939e-08],[0.004484783498355055,5.668558918721863e-07]],[[0.0011074652333056907,3.579289539027653e-08],[0.004429860933222763,5.726841429065679e-07]],[[0.0011014657272288204,3.5929760428780487e-08],[0.0044058629089152816,5.74874383022549e-07]],[[0.001100611314848441,3.589472801474555e-08],[0.004402445259393764,5.743140857083795e-07]],[[0.0011006829722943416,3.5790462805163056e-08],[0.004402731889177366,5.726457520231984e-07]],[[0.0010969553263468785,3.577141105591833e-08],[0.004387821305387514,5.723404919289537e-07]],[[0.001086638315516972,3.5945092567551705e-08],[0.004346553262067888,5.751187722864318e-07]],[[0.0010696847511883854,3.633202356274169e-08],[0.0042787390047535415,5.813090719277338e-07]],[[0.0010460071675852563,3.6930507581251406e-08],[0.004184028670341025,5.908844147754532e-07]],[[0.0010214856126488756,3.7572477667484135e-08],[0.004085942450595502,6.011559096440074e-07]],[[0.0010005389881546966,3.811986617051844e-08],[0.004002155952618786,6.099144343995619e-07]],[[0.0009859556094553407,3.848457995045129e-08],[0.003943822437821363,6.157503539767485e-07]],[[0.000977711562410218,3.86521061916208e-08],[0.003910846249640872,6.184313233440552e-07]],[[0.0009753519435455879,3.8630960929771004e-08],[0.0039014077741823514,6.180933369971065e-07]],[[0.0009750329240467763,3.853168960021957e-08],[0.003900131696187105,6.165049894459547e-07]],[[0.0009730699264027658,3.847522597159194e-08],[0.0038922797056110633,6.156012072803637e-07]],[[0.0009661968165678639,3.857057794817207e-08],[0.0038647872662714556,6.1712614627224e-07]],[[0.0009536111104110616,3.887454954925019e-08],[0.0038144444416442465,6.219889168953914e-07]],[[0.0009365895293137035,3.9352718437539e-08],[0.003746358117254814,6.296389926429466e-07]],[[0.0009177099418625738,3.9916615460033876e-08],[0.003670839767450295,6.386610144986127e-07]],[[0.0008982015949917502,4.0514476659156494e-08],[0.0035928063799670006,6.48226803640346e-07]],[[0.0008828410512097625,4.098658331878979e-08],[0.00353136420483905,6.557808079269603e-07]],[[0.0008727707504472377,4.128754771999495e-08],[0.003491083001788951,6.605966338930602e-07]],[[0.0008672560699729302,4.14362529606813e-08],[0.0034690242798917207,6.62976209494658e-07]],[[0.0008640663303735905,4.150405177267042e-08],[0.003456265321494362,6.640610160321714e-07]],[[0.0008609527655428813,4.158199316294037e-08],[0.003443811062171525,6.653077350518472e-07]],[[0.000855669150925215,4.1764493850761663e-08],[0.00342267660370086,6.682271241334238e-07]],[[0.0008473713212621617,4.209276815138273e-08],[0.003389485285048647,6.734788095134085e-07]],[[0.0008354216376941404,4.259667360187051e-08],[0.0033416865507765615,6.815406813834142e-07]],[[0.0008224308125988546,4.316379766974394e-08],[0.0032897232503954184,6.90614388163288e-07]],[[0.0008106096869213355,4.369183531258796e-08],[0.003242438747685342,6.990630539254568e-07]],[[0.0008014587497245423,4.411091585514245e-08],[0.0032058349988981693,7.057686004413165e-07]],[[0.0007947591543270581,4.4433122444280035e-08],[0.0031790366173082324,7.109241554790096e-07]],[[0.0007904067155475495,4.466810837603511e-08],[0.003161626862190198,7.146839133033474e-07]],[[0.000786499392570831,4.4912884106454237e-08],[0.003145997570283324,7.1859997135594e-07]],[[0.0007815236109333707,4.524588570504808e-08],[0.003126094443733483,7.239274399405619e-07]],[[0.000774321080675813,4.573226192117907e-08],[0.003097284322703252,7.317089139570406e-07]],[[0.0007662412848689045,4.627274543163424e-08],[0.003064965139475618,7.403564454283401e-07]],[[0.0007589398316464086,4.6748472080073903e-08],[0.0030357593265856343,7.479682391770787e-07]],[[0.0007535797180619442,4.707150490789514e-08],[0.003014318872247777,7.531370549833777e-07]],[[0.0007496880259125299,4.72528057566936e-08],[0.0029987521036501197,7.560378718861957e-07]],[[0.0007459670018140508,4.7375075418165985e-08],[0.002983868007256203,7.579935107528604e-07]],[[0.0007399658535979482,4.761286825092215e-08],[0.0029598634143917927,7.617969261804964e-07]],[[0.0007303748298966632,4.8067847657266106e-08],[0.002921499319586653,7.690752812791553e-07]],[[0.0007165561340092692,4.875748497211105e-08],[0.002866224536037077,7.8010876414822e-07]],[[0.0007024294171171913,4.9419077089898666e-08],[0.0028097176684687654,7.906946502442687e-07]],[[0.0006913981123089232,4.982210947287059e-08],[0.002765592449235693,7.971442799488634e-07]],[[0.0006848107870734135,4.9904724907296185e-08],[0.002739243148293654,7.984670030700683e-07]],[[0.0006809347105683951,4.9809583281089746e-08],[0.0027237388422735806,7.969444984233554e-07]],[[0.0006768847267009629,4.985137494963965e-08],[0.0027075389068038514,7.976116327415372e-07]],[[0.0006700264618597719,5.024873327646837e-08],[0.0026801058474390876,8.03967535758932e-07]],[[0.0006605511313150928,5.094910551903765e-08],[0.002642204525260371,8.151724531316865e-07]],[[0.0006497091667875504,5.1813470144438434e-08],[0.0025988366671502016,8.290022685308498e-07]],[[0.000640935980297243,5.259591940672028e-08],[0.002563743921188972,8.415217217062685e-07]],[[0.0006345216558267723,5.3354384440847276e-08],[0.0025380866233070893,8.536568677826312e-07]],[[0.0006291721118097929,5.424062057378975e-08],[0.0025166884472391715,8.678359698832456e-07]],[[0.0006234613460839413,5.538141314372966e-08],[0.002493845384335765,8.86088382061754e-07]],[[0.0006181557786754448,5.652688333653961e-08],[0.002472623114701779,9.044163429757128e-07]],[[0.0006134016306867867,5.7577263171650235e-08],[0.002453606522747147,9.212226612959419e-07]],[[0.0006081816885830601,5.864415663593123e-08],[0.0024327267543322404,9.382923853294333e-07]],[[0.000600717321470349,5.997868195598929e-08],[0.002402869285881396,9.596440771640315e-07]],[[0.0005923221059470198,6.134555182714668e-08],[0.002369288423788079,9.815144331777113e-07]],[[0.0005852195482537882,6.247755845407403e-08],[0.0023408781930151527,9.99627616673948e-07]],[[0.0005800466763089327,6.337208845896302e-08],[0.0023201867052357306,1.0139402027509566e-06]],[[0.0005748175145952938,6.43779729442639e-08],[0.0022992700583811753,1.0300331263916924e-06]],[[0.0005687809008871745,6.552785066655278e-08],[0.002275123603548698,1.0484303334475701e-06]],[[0.0005628844784946188,6.660014017429261e-08],[0.002251537913978475,1.065587114080551e-06]],[[0.0005577871633583891,6.748468552314867e-08],[0.0022311486534335565,1.0797394336665982e-06]],[[0.0005513849439041655,6.847892573106975e-08],[0.002205539775616662,1.0956455537815377e-06]],[[0.0005426341033372575,6.962910134806516e-08],[0.00217053641334903,1.1140473252632408e-06]],[[0.0005331822224623839,7.067203743129703e-08],[0.0021327288898495356,1.1307350027358257e-06]],[[0.0005256499601164226,7.138439415975478e-08],[0.0021025998404656902,1.1421336904843316e-06]],[[0.0005197670455883325,7.190487153818339e-08],[0.00207906818235333,1.1504614914969555e-06]],[[0.0005138550365225039,7.237303732531151e-08],[0.0020554201460900156,1.1579518986199563e-06]],[[0.0005055708371179908,7.287680549295751e-08],[0.0020222833484719632,1.1660118428888094e-06]],[[0.0004946591683015351,7.342948109354825e-08],[0.0019786366732061403,1.1748539942155628e-06]],[[0.00048197152963584184,7.397523662097521e-08],[0.0019278861185433674,1.183585817509045e-06]],[[0.0004711357092833085,7.413026164895266e-08],[0.001884542837133234,1.1860672202313277e-06]],[[0.00045991109851179624,7.389866474151434e-08],[0.001839644394047185,1.1823616484220137e-06]],[[0.0004444828267629985,7.384240231348348e-08],[0.001777931307051994,1.1814601066642174e-06]],[[0.0004288879623943562,7.353796343067894e-08],[0.0017155518495774247,1.176593822155465e-06]],[[0.000422495340141906,7.15699018596612e-08],[0.001689981360567624,1.1451116446954667e-06]],[[0.000412199730330195,6.958559580360956e-08],[0.00164879892132078,1.1133556313694153e-06]],[[0.0003900538555884672,6.967858967466842e-08],[0.0015602154223538689,1.1148371750364916e-06]],[[0.00037257727319174355,6.962483481567195e-08],[0.0014903090927669742,1.1139856753521174e-06]],[[0.00036946041050029674,6.870555177641893e-08],[0.001477841642001187,1.099279167945859e-06]],[[0.0003670164255254506,6.856164573413075e-08],[0.0014680657021018024,1.0969737166676434e-06]],[[0.0003589795162765499,6.884799625118405e-08],[0.0014359180651061995,1.1015521533006689e-06]],[[0.0003457475111449488,6.914366260420446e-08],[0.001382990044579795,1.1062875738876501e-06]],[[0.00034017901257902725,6.690586541905386e-08],[0.001360716050316109,1.0704917939524965e-06]],[[0.0003288557065502644,6.488377069392748e-08],[0.0013154228262010576,1.0381240961465983e-06]],[[0.0003071842755831051,6.484354628948038e-08],[0.0012287371023324205,1.0374789846421535e-06]],[[0.00029313134076487364,6.415500662016907e-08],[0.0011725253630594946,1.0264658805649832e-06]],[[0.00028846902325480603,6.395517188437842e-08],[0.0011538760930192241,1.0232686504328415e-06]],[[0.0002867381028990983,6.379210783929345e-08],[0.0011469524115963932,1.0206591912326377e-06]],[[0.00028135793410463683,6.392417453410793e-08],[0.0011254317364185473,1.022769760019267e-06]],[[0.00027334297120234764,6.429628989132894e-08],[0.0010933718848093906,1.0287235767256285e-06]],[[0.0002703314882288703,6.417023718085184e-08],[0.0010813259529154813,1.0267115710812766e-06]],[[0.0002684737852562512,6.36520085013652e-08],[0.0010738951410250049,1.0184191767094356e-06]],[[0.0002584046028356989,6.32016175247181e-08],[0.0010336184113427956,1.0112078384907302e-06]],[[0.0002424387453821088,6.307326374484091e-08],[0.0009697549815284352,1.0091618021210268e-06]],[[0.00023969322745469874,6.113166348171104e-08],[0.0009587729098187949,9.781002105556677e-07]],[[0.0002350528372474812,6.078238626636479e-08],[0.0009402113489899248,9.725030478815514e-07]],[[0.00022695561147175852,6.067568917672436e-08],[0.0009078224458870341,9.708038204443547e-07]],[[0.00022458710137831486,5.7123416193353126e-08],[0.0008983484055132595,9.139748687941533e-07]],[[0.00021327457721247395,5.5909640579519984e-08],[0.0008530983088498958,8.945390854425075e-07]],[[0.00020451092108837154,5.564330031949327e-08],[0.0008180436843534862,8.902802886202931e-07]],[[0.0002006767075757659,5.363994120481424e-08],[0.0008027068303030636,8.582336610873866e-07]],[[0.00018426965375185076,5.21497830267906e-08],[0.000737078615007403,8.343887688898634e-07]],[[0.00017625890557626,4.9811625060234186e-08],[0.00070503562230504,7.969775349528634e-07]],[[0.00017555524714206385,4.8456504662754665e-08],[0.0007022209885682554,7.752975407426901e-07]],[[0.0001694921862489615,4.765128894736431e-08],[0.000677968744995846,7.624128465301041e-07]],[[0.00016549971225008763,4.626366723212926e-08],[0.0006619988490003505,7.402114518091445e-07]],[[0.0001643563273212413,4.524073528182148e-08],[0.0006574253092849652,7.238402126828666e-07]],[[0.0001595548282193839,4.437183305102217e-08],[0.0006382193128775356,7.09937838131721e-07]],[[0.00015693403395720354,4.322447667710569e-08],[0.0006277361358288142,6.915821035898751e-07]],[[0.0001518526043558168,4.260703242367018e-08],[0.0006074104174232672,6.816961575242229e-07]],[[0.000146707397967838,4.154510480141856e-08],[0.000586829591871352,6.647161648017861e-07]],[[0.00014359373988657954,4.061962504367873e-08],[0.0005743749595463182,6.498992607712984e-07]],[[0.00013697761151014752,3.990857941534805e-08],[0.0005479104460405901,6.385322851508768e-07]],[[0.00013422888644319656,3.815158205683529e-08],[0.0005369155457727862,6.104120811764406e-07]],[[0.00012994302315520438,3.7701861832261786e-08],[0.0005197720926208175,6.032292629791117e-07]],[[0.00012857857747607495,3.5470504778973434e-08],[0.0005143143099042998,5.675184751134496e-07]],[[0.00012625208455511634,3.514309581048781e-08],[0.0005050083382204653,5.622903861115275e-07]],[[0.00012450473342977595,3.29073067751814e-08],[0.0004980189337191038,5.265054748800312e-07]],[[0.00012179045636703982,3.239368187396899e-08],[0.0004871618254681593,5.182990198774986e-07]],[[0.0001176330192818689,3.1214734440951045e-08],[0.0004705320771274756,4.994202468979835e-07]],[[0.0001145323527574685,3.054092790626305e-08],[0.000458129411029874,4.88651530335069e-07]],[[0.0001087314444189455,2.97848779491269e-08],[0.000434925777675782,4.765479383895429e-07]],[[0.0001062889047178909,2.870281595484819e-08],[0.0004251556188715636,4.592392109332543e-07]],[[0.00010204419862265713,2.7859862858066327e-08],[0.0004081767944906285,4.457573362776135e-07]],[[0.00010018992075231311,2.687401165184247e-08],[0.00040075968300925244,4.2998264729507193e-07]],[[9.86231102212424e-05,2.5408179454897227e-08],[0.0003944924408849696,4.06538862208948e-07]],[[9.708487789219784e-05,2.426859419827365e-08],[0.00038833951156879137,3.883070294848761e-07]],[[9.67942436533625e-05,2.3073970231996844e-08],[0.00038717697461345,3.6918899783884235e-07]],[[9.556953395952692e-05,2.1872665513152315e-08],[0.0003822781358381077,3.4997169267694444e-07]],[[9.423443455533275e-05,2.1002736587387618e-08],[0.000376937738221331,3.3604812342313247e-07]],[[9.267446117658398e-05,2.0193791807477384e-08],[0.00037069784470633593,3.230991758013068e-07]],[[9.038799479175417e-05,1.9514577654561473e-08],[0.00036155197916701667,3.1223488722805624e-07]],[[8.80653637749459e-05,1.9295628358589287e-08],[0.0003522614550997836,3.0872735808280566e-07]],[[8.556331806737803e-05,1.8971447881582013e-08],[0.0003422532722695121,3.03536496512709e-07]],[[8.301302286621832e-05,1.856579630931251e-08],[0.00033205209146487327,2.9704668263380925e-07]],[[8.06038345115738e-05,1.8344154259600687e-08],[0.0003224153380462952,2.935082124381101e-07]],[[7.850745304975209e-05,1.8316892160103607e-08],[0.00031402981219900836,2.930756969678212e-07]],[[7.668347148263464e-05,1.810399410163024e-08],[0.00030673388593053857,2.8966958096562347e-07]],[[7.53219325935851e-05,1.771255179771833e-08],[0.0003012877303743404,2.8340671243044097e-07]],[[7.436670220577997e-05,1.71612025810741e-08],[0.0002974668088231199,2.745868347398117e-07]],[[7.373733255414323e-05,1.6538543670403076e-08],[0.0002949493302165729,2.64628295447492e-07]],[[7.325691054848402e-05,1.5926346525807502e-08],[0.00029302764219393606,2.5483618038590645e-07]],[[7.283207738184404e-05,1.5342896196535642e-08],[0.00029132830952737616,2.4550249209963967e-07]],[[7.230045576489202e-05,1.4840116842565298e-08],[0.0002892018230595681,2.374577968848889e-07]],[[7.155017532662157e-05,1.446173032629264e-08],[0.00028620070130648626,2.3140167542703582e-07]],[[7.039832990582592e-05,1.4180963598275098e-08],[0.0002815933196233037,2.2690370552637067e-07]],[[6.892220846924264e-05,1.4079645078863665e-08],[0.0002756888338769706,2.2527700469083655e-07]],[[6.718357669147777e-05,1.41255734355277e-08],[0.0002687343067659111,2.2600739390167773e-07]],[[6.527610652833946e-05,1.426879534001379e-08],[0.00026110442611335783,2.2829623528735516e-07]],[[6.309890539011151e-05,1.4492634490472787e-08],[0.00025239562156044606,2.318771166926683e-07]],[[6.100908511860622e-05,1.4686480092315129e-08],[0.00024403634047442488,2.349811441851858e-07]],[[5.912353312368582e-05,1.4801989699027857e-08],[0.00023649413249474327,2.368331206799868e-07]],[[5.751705263900761e-05,1.4824942232406778e-08],[0.00023006821055603045,2.3720447450673697e-07]],[[5.611373444830258e-05,1.4745482115978362e-08],[0.00022445493779321032,2.3593731191949208e-07]],[[5.509697686349818e-05,1.4550017794042813e-08],[0.00022038790745399273,2.3281577197582624e-07]],[[5.4437508534624845e-05,1.4212376833102254e-08],[0.00021775003413849938,2.274198540963594e-07]],[[5.403119465891994e-05,1.3787917140961297e-08],[0.00021612477863567977,2.206326136442469e-07]],[[5.374204039700237e-05,1.3290811800518125e-08],[0.00021496816158800947,2.12681579635729e-07]],[[5.350798395698934e-05,1.2758521114894586e-08],[0.00021403193582795736,2.0416693809368853e-07]],[[5.3228690709028587e-05,1.2273388782473327e-08],[0.00021291476283611435,1.9640310432903796e-07]],[[5.2838372103019944e-05,1.1876966339656956e-08],[0.00021135348841207978,1.9005749079119428e-07]],[[5.223866651746319e-05,1.1545927331913442e-08],[0.00020895466606985275,1.8475557561903927e-07]],[[5.145707231048555e-05,1.1374912024229517e-08],[0.0002058282892419422,1.8201314182140187e-07]],[[5.0504954653065925e-05,1.1325132851133397e-08],[0.0002020198186122637,1.8121020346385019e-07]],[[4.9420887317045446e-05,1.139906599696723e-08],[0.00019768354926818178,1.8238778234803086e-07]],[[4.81208873403186e-05,1.1563018434002083e-08],[0.0001924835493612744,1.8500625696030006e-07]],[[4.676585121958497e-05,1.1780420185126641e-08],[0.00018706340487833987,1.8848234738096823e-07]],[[4.541327867290348e-05,1.2018944490316941e-08],[0.00018165311469161392,1.9229803645927184e-07]],[[4.4108716417299256e-05,1.223859670242289e-08],[0.00017643486566919702,1.9581321394113827e-07]],[[4.277378512299626e-05,1.2440992720034853e-08],[0.00017109514049198503,1.9905412915208455e-07]],[[4.15802914549474e-05,1.258755004197602e-08],[0.0001663211658197896,2.014028388230851e-07]],[[4.0549485717846905e-05,1.2670503894755214e-08],[0.00016219794287138762,2.027346504143999e-07]],[[3.968846089487562e-05,1.2687767278111568e-08],[0.00015875384357950248,2.0301581097996187e-07]],[[3.8930864477267306e-05,1.2633297507119395e-08],[0.00015572345790906922,2.0214992912275088e-07]],[[3.835387684224956e-05,1.251097899108562e-08],[0.00015341550736899825,2.0019836292195666e-07]],[[3.792951315066775e-05,1.2331412790905924e-08],[0.000151718052602671,1.9733047453714516e-07]],[[3.7625285226921895e-05,1.2106647085102221e-08],[0.00015050114090768758,1.9373882430122094e-07]],[[3.738959544063004e-05,1.1822149130523603e-08],[0.00014955838176252016,1.89191030462335e-07]],[[3.721764033621534e-05,1.1515642949028336e-08],[0.00014887056134486136,1.842900544994838e-07]],[[3.707348546587328e-05,1.1202754473579233e-08],[0.00014829394186349312,1.7928576066136177e-07]],[[3.692800497693542e-05,1.0898768929565016e-08],[0.00014771201990774167,1.7442258250381807e-07]],[[3.6740081548411765e-05,1.059115946666947e-08],[0.00014696032619364706,1.6949992808277667e-07]],[[3.6503439835526886e-05,1.0325632936022354e-08],[0.00014601375934210754,1.6524907776856243e-07]],[[3.6205747649205455e-05,1.011364843739681e-08],[0.00014482299059682182,1.618534954595324e-07]],[[3.584134000303177e-05,9.962014796640265e-09],[0.00014336536001212708,1.5942243384867872e-07]],[[3.5584265286854465e-05,9.900232799486176e-09],[0.00014233706114741786,1.5843048828416835e-07]],[[3.5302406666828794e-05,9.862105124719793e-09],[0.00014120962666731518,1.578168263369662e-07]],[[3.499681060819781e-05,9.847024661373569e-09],[0.00013998724243279124,1.5757180729491132e-07]],[[3.4668912221722e-05,9.853755618647594e-09],[0.000138675648886888,1.57675764115165e-07]],[[3.439388000373814e-05,9.873666232698118e-09],[0.00013757552001495256,1.579914100306248e-07]],[[3.410680827040578e-05,9.905492082154837e-09],[0.00013642723308162312,1.5849778624849457e-07]],[[3.380871718810519e-05,9.94820405918286e-09],[0.00013523486875242075,1.5917846181273386e-07]],[[3.35006762902792e-05,1.0000723518106189e-08],[0.0001340027051611168,1.6001620655494605e-07]],[[3.269853282618994e-05,1.0166719404798284e-08],[0.00013079413130475976,1.6266656093535967e-07]],[[3.185926688021944e-05,1.0369261740523943e-08],[0.00012743706752087777,1.6590300622723575e-07]],[[3.1000449163943975e-05,1.0591901508673108e-08],[0.0001240017966557759,1.6946247446015844e-07]],[[3.0138962999893975e-05,1.08200653957554e-08],[0.0001205558519995759,1.7311179083871903e-07]],[[2.9206288143747436e-05,1.1063067878579698e-08],[0.00011682515257498975,1.7699998584423214e-07]],[[2.8307807385737943e-05,1.1285159850857234e-08],[0.00011323122954295177,1.8055511546286376e-07]],[[2.7459110534930393e-05,1.1476851600191543e-08],[0.00010983644213972157,1.8362514176953156e-07]],[[2.6672537200002897e-05,1.1631623403483157e-08],[0.00010669014880001159,1.8610553789858618e-07]],[[2.5889138196016404e-05,1.1754553727562394e-08],[0.00010355655278406561,1.880778903139745e-07]],[[2.519883588073849e-05,1.1825397138327269e-08],[0.00010079534352295397,1.8921766089940068e-07]],[[2.4603940096976327e-05,1.184398207449599e-08],[9.841576038790531e-05,1.8952186510898488e-07]],[[2.410247211963008e-05,1.1811937582350112e-08],[9.640988847852032e-05,1.8901634973346372e-07]],[[2.3651795619066765e-05,1.1721713662830964e-08],[9.460718247626706e-05,1.875808599235552e-07]],[[2.329635097333182e-05,1.1579069461791222e-08],[9.318540389332728e-05,1.8530659888672968e-07]],[[2.3022412187485377e-05,1.1390255064334947e-08],[9.208964874994151e-05,1.8229335985497167e-07]],[[2.2815058929007752e-05,1.1162103332254984e-08],[9.126023571603101e-05,1.7865028399547226e-07]],[[2.274545480024503e-05,1.1058289659036648e-08],[9.098181920098012e-05,1.7699212835636054e-07]],[[2.2683592939962842e-05,1.0949511571224319e-08],[9.073437175985137e-05,1.7525442887708814e-07]],[[2.2628490014311958e-05,1.083627597600816e-08],[9.051396005724783e-05,1.7344528605733869e-07]],[[2.2579202091551845e-05,1.0719088327879932e-08],[9.031680836620738e-05,1.7157277764732172e-07]],[[2.2507397774458516e-05,1.0515859473169958e-08],[9.002959109783407e-05,1.6832496193961477e-07]],[[2.2445445602972377e-05,1.0305313764398842e-08],[8.978178241188951e-05,1.649596416841953e-07]],[[2.2389862524700116e-05,1.0089714576197125e-08],[8.955945009880046e-05,1.6151299509328843e-07]],[[2.2337581625268736e-05,9.871262150551833e-09],[8.935032650107495e-05,1.5802019383978226e-07]],[[2.224576032647029e-05,9.48637952951641e-09],[8.898304130588116e-05,1.5186505582584784e-07]],[[2.214460086684894e-05,9.110105546332954e-09],[8.857840346739576e-05,1.4584589025797216e-07]],[[2.2025899201418562e-05,8.752357907260844e-09],[8.810359680567425e-05,1.4012130552380389e-07]],[[2.188428229821492e-05,8.421882235499136e-09],[8.753712919285968e-05,1.3483121728915795e-07]],[[2.169829513192596e-05,8.098423181325433e-09],[8.679318052770384e-05,1.2965107596395754e-07]],[[2.1479253194355773e-05,7.824505547288475e-09],[8.591701277742309e-05,1.2526162926840026e-07]],[[2.1227511073111466e-05,7.605099992843667e-09],[8.491004429244586e-05,1.2174274748409258e-07]],[[2.0944815184591502e-05,7.4423521847939946e-09],[8.377926073836601e-05,1.1912922272685589e-07]],[[2.0601097903826988e-05,7.327836890581371e-09],[8.240439161530795e-05,1.1728575684177509e-07]],[[2.02275411336656e-05,7.276649676452208e-09],[8.09101645346624e-05,1.1645553717059986e-07]],[[1.982899117894359e-05,7.281417586548526e-09],[7.931596471577436e-05,1.1652127999645441e-07]],[[1.9410445179111408e-05,7.332902169689565e-09],[7.764178071644563e-05,1.173357080564991e-07]],[[1.893253064118937e-05,7.431605251240921e-09],[7.573012256475748e-05,1.1890652326989135e-07]],[[1.8442662070696658e-05,7.561627746893963e-09],[7.377064828278663e-05,1.20980587733873e-07]],[[1.7946693945421248e-05,7.711006437746343e-09],[7.178677578168499e-05,1.2336651901451507e-07]],[[1.7449957852961266e-05,7.869485295718416e-09],[6.979983141184506e-05,1.259001111062736e-07]],[[1.7343941180032686e-05,7.903769817696358e-09],[6.937576472013074e-05,1.26448470550128e-07]],[[1.7238153547240627e-05,7.938009055047426e-09],[6.89526141889625e-05,1.2699618912675237e-07]],[[1.7132637166796333e-05,7.972135415282567e-09],[6.853054866718533e-05,1.2754218314462108e-07]],[[1.7027433042628376e-05,8.006084949366671e-09],[6.81097321705135e-05,1.2808542716525108e-07]],[[1.6596120419924414e-05,8.143477459867623e-09],[6.638448167969765e-05,1.3028471310446436e-07]],[[1.6173419290392644e-05,8.27319810084192e-09],[6.469367716157058e-05,1.3236240397506405e-07]],[[1.576159559463367e-05,8.392439365115718e-09],[6.304638237853468e-05,1.3427342010807962e-07]],[[1.5362588256246672e-05,8.499139596311761e-09],[6.145035302498669e-05,1.3598462452181957e-07]],[[1.4840934634416836e-05,8.622148302225938e-09],[5.936373853766734e-05,1.3795934786682926e-07]],[[1.4349496884506403e-05,8.716919735203964e-09],[5.739798753802561e-05,1.3948328017958225e-07]],[[1.3890617355446257e-05,8.782597287290877e-09],[5.556246942178503e-05,1.4054244403114536e-07]],[[1.3465789400258215e-05,8.81930619657152e-09],[5.386315760103286e-05,1.4113861143405e-07]],[[1.303840545897127e-05,8.827229654853386e-09],[5.215362183588508e-05,1.4127544660580985e-07]],[[1.265318879579262e-05,8.802863464795268e-09],[5.061275518317048e-05,1.4089579887665636e-07]],[[1.2309333955235488e-05,8.748466680423417e-09],[4.9237335820941953e-05,1.4003563253893296e-07]],[[1.200533254781256e-05,8.666578054999563e-09],[4.802133019125024e-05,1.3873541993923038e-07]],[[1.1714308131515896e-05,8.547862909209922e-09],[4.6857232526063585e-05,1.3684664383407004e-07]],[[1.1465706218377041e-05,8.402708771309847e-09],[4.5862824873508165e-05,1.3453435889916339e-07]],[[1.1255771271748551e-05,8.234679625645543e-09],[4.5023085086994205e-05,1.3185549229250647e-07]],[[1.1080528186344235e-05,8.047202701875027e-09],[4.432211274537694e-05,1.2886480816078226e-07]],[[1.092293511855542e-05,7.822227402030016e-09],[4.369174047422168e-05,1.2527423623045424e-07]],[[1.079724612114195e-05,7.58161744785488e-09],[4.31889844845678e-05,1.2143261559363095e-07]],[[1.0698501820511987e-05,7.329029785648514e-09],[4.279400728204795e-05,1.1739843664442519e-07]],[[1.0622144329233284e-05,7.067760720943482e-09],[4.2488577316933134e-05,1.132244372658826e-07]],[[1.0620839723809196e-05,7.062560000747104e-09],[4.2483358895236785e-05,1.1314134051324591e-07]],[[1.0619542138291063e-05,7.057357095085586e-09],[4.247816855316425e-05,1.1305820844285375e-07]],[[1.0618251543594382e-05,7.0521520248603125e-09],[4.247300617437753e-05,1.1297504138926623e-07]],[[1.0616967910719859e-05,7.046944810883731e-09],[4.2467871642879434e-05,1.1289183968562247e-07]],[[1.0616967910719857e-05,7.0469448108839845e-09],[4.246787164287943e-05,1.1289183968562653e-07]],[[1.0556260298648377e-05,6.7577674264915555e-09],[4.222504119459351e-05,1.0827072305033887e-07]],[[1.0512119914876967e-05,6.465351468557254e-09],[4.204847965950787e-05,1.0359676210384245e-07]],[[1.0480739708806673e-05,6.172478501655515e-09],[4.1922958835226694e-05,9.891450437081903e-08]],[[1.0458936060658504e-05,5.8815175964529125e-09],[4.1835744242634014e-05,9.426190647773702e-08]],[[1.0442662255374117e-05,5.5601572468706594e-09],[4.1770649021496467e-05,8.912221556475668e-08]],[[1.0432189285839762e-05,5.2459832775862814e-09],[4.172875714335905e-05,8.409649561891613e-08]],[[1.0425228910070203e-05,4.940809829578726e-09],[4.170091564028081e-05,7.921386465747973e-08]],[[1.0420040456225777e-05,4.646030853406767e-09],[4.168016182490311e-05,7.449671893969325e-08]],[[1.0414839954930693e-05,4.334807086522154e-09],[4.165935981972277e-05,6.951554283112184e-08]],[[1.0408985109705138e-05,4.038355603063109e-09],[4.163594043882055e-05,6.476995368038061e-08]],[[1.0401638007475838e-05,3.7572319356917206e-09],[4.160655202990335e-05,6.026895428101099e-08]],[[1.0392262541882438e-05,3.491677225976522e-09],[4.156905016752975e-05,5.6016510186590354e-08]],[[1.0379230044132234e-05,3.2173612440533367e-09],[4.1516920176528934e-05,5.162301105778736e-08]],[[1.0363173509179791e-05,2.9615961191906706e-09],[4.1452694036719164e-05,4.7525901371848645e-08]],[[1.0344065759053672e-05,2.7238726942517334e-09],[4.137626303621469e-05,4.371714032231552e-08]],[[1.0321988500653487e-05,2.503530740638506e-09],[4.1287954002613946e-05,4.018625538182636e-08]],[[1.0299392273668537e-05,2.3171043035046277e-09],[4.119756909467415e-05,3.7198361841911805e-08]],[[1.0274593563007207e-05,2.1438991032487946e-09],[4.109837425202883e-05,3.4421929361161405e-08]],[[1.0247749063325558e-05,1.983302560080227e-09],[4.099099625330223e-05,3.1847193044572157e-08]],[[1.0219020000600438e-05,1.8347193222010862e-09],[4.087608000240175e-05,2.946465319427649e-08]],[[1.0219020000600438e-05,1.8347193222010233e-09],[4.087608000240175e-05,2.946465319427549e-08]],[[1.0212853591373589e-05,1.8054167613945647e-09],[4.0851414365494356e-05,2.8994733932526825e-08]],[[1.0206614693668648e-05,1.7765999463370315e-09],[4.082645877467459e-05,2.8532586684784172e-08]],[[1.0200304680434029e-05,1.748264280252295e-09],[4.0801218721736114e-05,2.8078137967347756e-08]],[[1.0193924910426853e-05,1.7204052760738982e-09],[4.077569964170741e-05,2.7631316033455514e-08]],[[1.0151399836696533e-05,1.5526450199256416e-09],[4.060559934678613e-05,2.494023786448141e-08]],[[1.010639144974367e-05,1.4033330533433051e-09],[4.042556579897468e-05,2.2544329312563008e-08]],[[1.0059204664647351e-05,1.2716822147003356e-09],[4.0236818658589404e-05,2.043095926535251e-08]],[[1.001010917638065e-05,1.1571663378918964e-09],[4.00404367055226e-05,1.8591653044629002e-08]],[[9.954143114581041e-06,1.0506038115016106e-09],[3.9816572458324165e-05,1.687870671433937e-08]],[[9.896416253050427e-06,9.64357878480465e-10],[3.9585665012201707e-05,1.549058079952902e-08]],[[9.83715315498493e-06,8.984034947312083e-10],[3.934861261993972e-05,1.4426896460315184e-08]],[[9.776540601004328e-06,8.525171059032408e-10],[3.910616240401731e-05,1.3684223092242626e-08]],[[9.708448246686341e-06,8.243210428274501e-10],[3.8833792986745366e-05,1.3223988554958764e-08]],[[9.639075480150767e-06,8.17591023044651e-10],[3.855630192060307e-05,1.3107933898725843e-08]],[[9.568557659692181e-06,8.294227770214691e-10],[3.8274230638768724e-05,1.3290012538208397e-08]],[[9.497003939064348e-06,8.563744236537444e-10],[3.798801575625739e-05,1.3715388287712654e-08]],[[9.417152721738776e-06,8.993995248722366e-10],[3.76686108869551e-05,1.4398964769396424e-08]],[[9.336248852785744e-06,9.52487941435004e-10],[3.734499541114298e-05,1.5245071139961476e-08]],[[9.254370174901547e-06,1.0123651743659431e-09],[3.7017480699606186e-05,1.6201048227979963e-08]],[[9.171581571679213e-06,1.0765490987968268e-09],[3.668632628671685e-05,1.7226913053852993e-08]],[[9.112677415134924e-06,1.1233955682863136e-09],[3.6450709660539695e-05,1.797615902360958e-08]],[[9.05336601293964e-06,1.1709857759356554e-09],[3.621346405175856e-05,1.8737610259911772e-08]],[[8.993663733093428e-06,1.21893785846887e-09],[3.597465493237371e-05,1.9505101655541268e-08]],[[8.933586107987907e-06,1.266949226130222e-09],[3.573434443195163e-05,2.027374634537832e-08]],[[8.899742342417877e-06,1.2938030286473104e-09],[3.559896936967151e-05,2.0703742095175608e-08]],[[8.865787866201727e-06,1.3205639226294669e-09],[3.5463151464806906e-05,2.1132298314727757e-08]],[[8.831725234750064e-06,1.3472009326850252e-09],[3.5326900939000256e-05,2.1558914433404872e-08]],[[8.797556985073215e-06,1.3736867811403222e-09],[3.519022794029286e-05,2.198314957574031e-08]],[[8.69224173820285e-06,1.4536551362847187e-09],[3.47689669528114e-05,2.3264252107577065e-08]],[[8.586031435145279e-06,1.5314522983653387e-09],[3.4344125740581116e-05,2.4510841831661313e-08]],[[8.478999453307573e-06,1.6067052063616706e-09],[3.391599781323029e-05,2.571688323325956e-08]],[[8.371220521222597e-06,1.6791579510733311e-09],[3.348488208489039e-05,2.6878232995468714e-08]],[[8.251816571886488e-06,1.755461675286578e-09],[3.300726628754595e-05,2.810149555161108e-08]],[[8.131704133012243e-06,1.8280072325878828e-09],[3.252681653204897e-05,2.926468143908588e-08]],[[8.010989094273332e-06,1.89669791969034e-09],[3.204395637709333e-05,3.03662157523281e-08]],[[7.889778716380373e-06,1.961478527633593e-09],[3.1559114865521494e-05,3.140519372925257e-08]],[[7.755919514752334e-06,2.0282329327799553e-09],[3.1023678059009335e-05,3.247598855153921e-08]],[[7.621734963975406e-06,2.0902201156627558e-09],[3.0486939855901624e-05,3.3470475190293115e-08]],[[7.487367934947172e-06,2.1474658893075947e-09],[2.994947173978869e-05,3.438905199666584e-08]],[[7.352959177196965e-06,2.2000173586332282e-09],[2.941183670878786e-05,3.523246057065783e-08]],[[7.205132427988974e-06,2.2525112464034643e-09],[2.8820529711955897e-05,3.607512749356781e-08]],[[7.0576000570805e-06,2.2995042054074115e-09],[2.8230400228322e-05,3.682968415761321e-08]],[[6.9105335198190295e-06,2.34112273407913e-09],[2.7642134079276118e-05,3.7498145137115985e-08]],[[6.764096687936619e-06,2.377509700805326e-09],[2.7056386751746476e-05,3.808278850824188e-08]],[[6.690847192967478e-06,2.39385784647724e-09],[2.6763388771869912e-05,3.834554556221954e-08]],[[6.617814768965064e-06,2.4089471674850815e-09],[2.6471259075860257e-05,3.858813068475208e-08]],[[6.545017741820032e-06,2.4227994186545165e-09],[2.6180070967280128e-05,3.881089133298207e-08]],[[6.472473864761449e-06,2.435436988197943e-09],[2.5889895459045796e-05,3.901418516975434e-08]],[[6.472473864761449e-06,2.435436988197943e-09],[2.5889895459045796e-05,3.901418516975434e-08]],[[6.386365336839685e-06,2.448944664136879e-09],[2.554546134735874e-05,3.9231568034197756e-08]],[[6.300668788831142e-06,2.4607992748538093e-09],[2.520267515532457e-05,3.942245516234453e-08]],[[6.215411039129145e-06,2.4710415382967156e-09],[2.486164415651658e-05,3.958749747776025e-08]],[[6.1306177298057025e-06,2.479712938529285e-09],[2.452247091922281e-05,3.972735828327776e-08]],[[5.960500379681352e-06,2.4926309517437697e-09],[2.384200151872541e-05,3.993616313961816e-08]],[[5.792573487680921e-06,2.4996407404717492e-09],[2.3170293950723683e-05,4.005023839487926e-08]],[[5.62700648641217e-06,2.5011021159698804e-09],[2.250802594564868e-05,4.007534135889029e-08]],[[5.4639504385013034e-06,2.4973761386851237e-09],[2.1855801754005214e-05,4.0017250835167704e-08]],[[5.287537517239542e-06,2.4877069085518503e-09],[2.1150150068958168e-05,3.986399924415981e-08]],[[5.11448265010505e-06,2.472660563443931e-09],[2.04579306004202e-05,3.962448625983184e-08]],[[4.9449173794621474e-06,2.4526991345148714e-09],[1.977966951784859e-05,3.9306111677099146e-08]],[[4.778951696660248e-06,2.4282712077616014e-09],[1.9115806786640993e-05,3.8916061363974364e-08]],[[4.600542705546226e-06,2.396736285686219e-09],[1.8402170822184903e-05,3.841214582378544e-08]],[[4.4266974912426485e-06,2.3608659702022535e-09],[1.7706789964970594e-05,3.783863252628932e-08]],[[4.257485432683794e-06,2.321184026278705e-09],[1.7029941730735174e-05,3.7203916111661415e-08]],[[4.092953397605851e-06,2.278184473386618e-09],[1.6371813590423405e-05,3.6515915780179353e-08]],[[3.917295697765503e-06,2.2275724366006675e-09],[1.5669182791062013e-05,3.5705899298141396e-08]],[[3.747349562573816e-06,2.1740765969003034e-09],[1.4989398250295263e-05,3.4849535562813396e-08]],[[3.5831010274735266e-06,2.1182266521242724e-09],[1.4332404109894107e-05,3.395531969569621e-08]],[[3.424515146938531e-06,2.060508094906155e-09],[1.3698060587754123e-05,3.303103905476662e-08]],[[3.3776313687637763e-06,2.0427406822866916e-09],[1.3510525475055105e-05,3.274649323113508e-08]],[[3.3312596406528666e-06,2.024854470821111e-09],[1.3325038562611467e-05,3.2460033569653217e-08]],[[3.28539805422392e-06,2.006860631384297e-09],[1.314159221689568e-05,3.217183930463648e-08]],[[3.240044578847421e-06,1.9887699988238906e-09],[1.2960178315389684e-05,3.1882084286538806e-08]],[[3.2400445788475675e-06,1.9887699988238786e-09],[1.296017831539027e-05,3.1882084286538614e-08]],[[3.1228617812405882e-06,1.9406751914143265e-09],[1.2491447124962353e-05,3.1111709033139156e-08]],[[3.009154336817875e-06,1.8921610828623556e-09],[1.20366173472715e-05,3.033455304814299e-08]],[[2.898874485137147e-06,1.8433945325020815e-09],[1.1595497940548588e-05,2.9553294310782272e-08]],[[2.7919702755347408e-06,1.7945280544709584e-09],[1.1167881102138963e-05,2.8770380859614676e-08]],[[2.6360078939990173e-06,1.72046158613757e-09],[1.054403157599607e-05,2.758363332705622e-08]],[[2.4874880903093615e-06,1.6469117664491809e-09],[9.949952361237446e-06,2.6405064267627307e-08]],[[2.346189878726995e-06,1.574246158810343e-09],[9.38475951490798e-06,2.5240576363639984e-08]],[[2.2118823403236117e-06,1.50277558740042e-09],[8.847529361294447e-06,2.409516225075039e-08]],[[2.071848194178576e-06,1.4257987528342624e-09],[8.287392776714304e-06,2.2861424657509016e-08]],[[1.939671022826562e-06,1.3508654887575963e-09],[7.758684091306247e-06,2.166036870243411e-08]],[[1.815023379567567e-06,1.2781984799340826e-09],[7.260093518270268e-06,2.049557483122202e-08]],[[1.6975771449444817e-06,1.2079682498798599e-09],[6.790308579777927e-06,1.9369786353214174e-08]],[[1.5762405036013935e-06,1.1336316981728634e-09],[6.304962014405574e-06,1.8178119354259566e-08]],[[1.462803423040291e-06,1.0625102576556496e-09],[5.851213692161164e-06,1.703794372569405e-08]],[[1.3568442849349859e-06,9.946672698229896e-10],[5.4273771397399435e-06,1.5950284037099975e-08]],[[1.2579518175806075e-06,9.301251442877862e-10],[5.03180727032243e-06,1.491550752756893e-08]],[[1.1567946443474139e-06,8.628854823805466e-10],[4.6271785773896555e-06,1.383744674078102e-08]],[[1.0632018541194314e-06,7.995762290011585e-10],[4.252807416477726e-06,1.282237070904831e-08]],[[9.766808123438873e-07,7.401108836923852e-10],[3.906723249375549e-06,1.1868899399508855e-08]],[[8.967609347073427e-07,6.843777994840054e-10],[3.587043738829371e-06,1.0975248551403475e-08]],[[8.886147352247118e-07,6.786534030931576e-10],[3.5544589408988474e-06,1.0883459628212242e-08]],[[8.805378639048751e-07,6.729697511978967e-10],[3.5221514556195005e-06,1.0792323808214788e-08]],[[8.725297969381174e-07,6.673266733685679e-10],[3.4901191877524694e-06,1.0701838364104054e-08]],[[8.645900134695443e-07,6.617239975677538e-10],[3.458360053878177e-06,1.0612000542692745e-08]],[[7.937175127690377e-07,6.113717577971076e-10],[3.174870051076151e-06,9.80460265244e-09]],[[7.283362538628754e-07,5.643732595137903e-10],[2.9133450154515016e-06,9.050966891262814e-09]],[[6.680603863460169e-07,5.205745239333725e-10],[2.6722415453840674e-06,8.348627540222006e-09]],[[6.125259659231102e-07,4.798171117027292e-10],[2.4501038636924407e-06,7.695046811558961e-09]],[[5.507621091744988e-07,4.340259879141285e-10],[2.2030484366979952e-06,6.960733894503791e-09]],[[4.949543594448106e-07,3.922247139691588e-10],[1.9798174377792425e-06,6.290391679564189e-09]],[[4.4456830713791636e-07,3.5412931023847185e-10],[1.7782732285516654e-06,5.679469224589199e-09]],[[3.991113582233013e-07,3.19464241362277e-10],[1.5964454328932053e-06,5.123550391708416e-09]],[[3.5423553759488335e-07,2.8495855383922767e-10],[1.4169421503795334e-06,4.570180550817326e-09]],[[3.1423122079557194e-07,2.5395308493567645e-10],[1.2569248831822878e-06,4.072938012719489e-09]],[[2.78597088742146e-07,2.261325332633617e-10],[1.114388354968584e-06,3.6267680283927674e-09]],[[2.468789197559054e-07,2.0120248536147637e-10],[9.875156790236215e-07,3.2269504317634647e-09]],[[2.160045810395197e-07,1.7677793399341517e-10],[8.640183241580788e-07,2.8352362195599357e-09]],[[1.8888564115705466e-07,1.5518940271637797e-10],[7.555425646282186e-07,2.48900234613882e-09]],[[1.650832414236415e-07,1.3613131524546312e-10],[6.60332965694566e-07,2.1833490228087125e-09]],[[1.4420668384877239e-07,1.1932639333986082e-10],[5.768267353950895e-07,1.91383005950038e-09]],[[1.258068870994409e-07,1.0444144877011005e-10],[5.032275483977636e-07,1.6751023697790468e-09]],[[1.0970289282389293e-07,9.135326279793281e-11],[4.388115712955717e-07,1.4651902416218518e-09]],[[9.561697155727722e-08,7.985567308874123e-11],[3.824678862291089e-07,1.2807875906146625e-09]],[[8.330349181241475e-08,6.976416611600274e-11],[3.33213967249659e-07,1.1189354445797972e-09]],[[8.330349181241494e-08,6.97641661160028e-11],[3.332139672496598e-07,1.1189354445797982e-09]],[[8.222709382468272e-08,6.888010437040338e-11],[3.2890837529873087e-07,1.1047564273756622e-09]],[[8.116430541512179e-08,6.800691136872602e-11],[3.2465722166048715e-07,1.0907517226816418e-09]],[[8.011495958136665e-08,6.714445946684357e-11],[3.204598383254666e-07,1.0769192834645698e-09]],[[7.907889128513428e-08,6.629262240726735e-11],[3.1631556514053713e-07,1.0632570849263514e-09]],[[6.69320495324925e-08,5.628284632934689e-11],[2.6772819812997e-07,9.027147549885361e-10]],[[5.661885550771521e-08,4.774887609102007e-11],[2.2647542203086084e-07,7.658415778589618e-10]],[[4.786882383244543e-08,4.0480417515514364e-11],[1.9147529532978171e-07,6.492649767711085e-10]],[[4.045010707759359e-08,3.4295597065225284e-11],[1.6180042831037436e-07,5.500681330815382e-10]],[[3.358724882676259e-08,2.85539345923158e-11],[1.3434899530705036e-07,4.5797864958953503e-10]],[[2.7872830111486043e-08,2.3756441934600918e-11],[1.1149132044594417e-07,3.810322574669709e-10]],[[2.3118039077261635e-08,1.9751574664867747e-11],[9.247215630904654e-08,3.1679847323946214e-10]],[[1.9164383438508747e-08,1.6411283272381375e-11],[7.665753375403499e-08,2.632236107568996e-10]],[[1.558070309164919e-08,1.337443678336222e-11],[6.232281236659676e-08,2.1451555013800402e-10]],[[1.2659884988846567e-08,1.0891924586691338e-11],[5.0639539955386266e-08,1.7469835669849037e-10]],[[1.0280979379029285e-08,8.864330235875204e-12],[4.112391751611714e-08,1.421775363399233e-10]],[[8.3447238372457e-09,7.2096489336553476e-12],[3.33788953489828e-08,1.156378451052976e-10]],[[6.628473514109394e-09,5.73914577177239e-12],[2.6513894056437575e-08,9.20521580958073e-11]],[[5.262163783318051e-09,4.565439038418737e-12],[2.1048655133272205e-08,7.322680164796176e-11]],[[4.175188400386214e-09,3.629403801963263e-12],[1.6700753601544855e-08,5.821348009137688e-11]],[[3.311002345105729e-09,2.8834975271447543e-12],[1.3244009380422915e-08,4.624966296333662e-11]],[[2.7508664459921877e-09,2.3990626694047516e-12],[1.100346578396875e-08,3.8479651216317945e-11]],[[2.2847860511980043e-09,1.9952958804208783e-12],[9.139144204792017e-09,3.200349165129283e-11]],[[1.897108469680024e-09,1.6589089199124802e-12],[7.588433878720096e-09,2.6608053391321773e-11]],[[1.574757643019801e-09,1.3787730800454551e-12],[6.299030572079204e-09,2.211484200727369e-11]],[[1.574757643019772e-09,1.3787730800454592e-12],[6.299030572079088e-09,2.2114842007273756e-11]],[[1.4670654806075728e-09,1.285085612961031e-12],[5.868261922430291e-09,2.0612149635804158e-11]],[[1.366683754967536e-09,1.1977092964497428e-12],[5.466735019870144e-09,1.9210683746448884e-11]],[[1.273120587093804e-09,1.1162234464211365e-12],[5.092482348375216e-09,1.7903696915309458e-11]],[[1.18591683857376e-09,1.0402350546789126e-12],[4.74366735429504e-09,1.668488561205297e-11]],[[8.92707698417162e-10,7.844116244020397e-13],[3.570830793668648e-09,1.2581616254902881e-11]],[[6.716012743175025e-10,5.911076911866922e-13],[2.68640509727001e-09,9.4811202550201e-12]],[[5.04978262594718e-10,4.451575242374094e-13],[2.019913050378872e-09,7.140150445657554e-12]],[[3.794929831517389e-10,3.3504160744661775e-13],[1.5179719326069556e-09,5.373941792535384e-12]],[[2.7694145326045044e-10,2.4488852519488185e-13],[1.1077658130418018e-09,3.927925542372268e-12]],[[2.0198470385460278e-10,1.788755667728205e-13],[8.079388154184111e-10,2.869104721643208e-12]],[[1.4723366189103643e-10,1.3057520755348475e-13],[5.889346475641457e-10,2.0943855877309504e-12]],[[1.0726668867997353e-10,9.52600326672153e-14],[4.290667547198941e-10,1.5279430051411403e-12]],[[7.565162830898724e-11,6.727985200961103e-14],[3.02606513235949e-10,1.0791504413180364e-12]],[[5.332332052241235e-11,4.7486992508277887e-14],[2.132932820896494e-10,7.616792776299008e-13]],[[3.756414146965106e-11,3.349605548872499e-14],[1.5025656587860424e-10,5.372688075008986e-13]],[[2.6448326033671575e-11,2.361321102221264e-14],[1.057933041346863e-10,3.7875072256075175e-13]],[[1.7964875784156963e-11,1.6059933999866322e-14],[7.185950313662785e-11,2.575981036487725e-13]],[[1.2195371344389181e-11,1.0915658933745565e-14],[4.8781485377556725e-11,1.7508515395916552e-13]],[[8.27413398402751e-12,7.414596464379872e-15],[3.309653593611004e-11,1.1892887809132726e-13]],[[5.6107108942046124e-12,5.033491206938459e-15],[2.244284357681845e-11,8.073642836742289e-14]],[[4.455383242673439e-12,3.9995804257198886e-15],[1.7821532970693756e-11,6.41526928487586e-14]],[[3.5373360922276657e-12,3.1774316570288486e-15],[1.4149344368910663e-11,5.0965572388080064e-14]],[[2.8079775594028214e-12,2.5238115636575907e-15],[1.1231910237611286e-11,4.048161581055147e-14]],[[2.2286346614744106e-12,2.0042815408944776e-15],[8.914538645897642e-12,3.2148436680138364e-14]],[[1.8282596540942063e-12,1.6450238283019005e-15],[7.313038616376825e-12,2.638599697389126e-14]],[[1.4996380725527156e-12,1.3499900766428555e-15],[5.9985522902108625e-12,2.1653697742555466e-14]],[[1.229945012825775e-12,1.1077330030830686e-15],[4.9197800513031e-12,1.7767927121150232e-14]],[[1.0086410158555915e-12,9.088389448038468e-16],[4.034564063422366e-12,1.4577691969152382e-14]],[[6.280605645244736e-13,5.66518774022157e-16],[2.5122422580978945e-12,9.086916575811805e-15]],[[3.90849876719497e-13,3.5290909883465465e-16],[1.563399506877988e-12,5.660639067482758e-15]],[[2.4309386805026093e-13,2.197081560814272e-16],[9.723754722010437e-13,3.5241074724748046e-15]],[[1.5111403140608503e-13,1.3670264239490455e-16],[6.044561256243401e-13,2.1927050359796163e-15]],[[8.94928091686413e-14,8.103630972795208e-17],[3.579712366745652e-13,1.2998203026122492e-15]],[[5.296811514058738e-14,4.800706445712784e-17],[2.1187246056234953e-13,7.700326663722473e-16]],[[3.1332567322964384e-14,2.8422801676743584e-17],[1.2533026929185754e-13,4.559016935516103e-16]],[[1.8524383143885802e-14,1.681811774516057e-17],[7.409753257554321e-14,2.6976277242578575e-16]],[[1.038126271500022e-14,9.433312137749841e-18],[4.152505086000088e-14,1.5131053059224846e-16]],[[5.814323147543786e-15,5.287802151097867e-18],[2.3257292590175143e-14,8.481652051330839e-17]],[[3.2546387791782943e-15,2.9622639615556225e-18],[1.3018555116713177e-14,4.7514843272193566e-17]],[[1.820842274114551e-15,1.6585261241580647e-18],[7.283369096458205e-15,2.6602848436509282e-17]],[[9.602528548458399e-16,8.753478209120367e-19],[3.8410114193833595e-15,1.4040635634078176e-17]],[[5.061054536769843e-16,4.61704876788636e-19],[2.0244218147079372e-15,7.405780785419427e-18]],[[2.6659418855413545e-16,2.433812040382801e-19],[1.0663767542165418e-15,3.9038550979771e-18]],[[1.4035434922845305e-16,1.2822146370148998e-19],[5.614173969138122e-16,2.0566843112267077e-18]],[[1.0914474469542177e-16,9.973576352417473e-20],[4.365789787816871e-16,1.599771357539432e-18]],[[8.486840117178691e-17,7.757206143174852e-20],[3.3947360468714764e-16,1.2442636857607432e-18]],[[6.598664323401446e-17,6.032879050434609e-20],[2.6394657293605786e-16,9.676800862080779e-19]],[[5.13018998241892e-17,4.691474902480692e-20],[2.052075992967568e-16,7.525176192933053e-19]],[[5.1301899824188665e-17,4.6914749024806584e-20],[2.0520759929675466e-16,7.525176192933e-19]],[[3.2526812529983644e-17,2.975822667908604e-20],[1.3010725011993458e-16,4.7732533087272535e-19]],[[2.0618061188457658e-17,1.8871097733501804e-20],[8.247224475383063e-17,3.026946553413946e-19]],[[1.3066384825369021e-17,1.196418311134858e-20],[5.2265539301476086e-17,1.9190698820201676e-19]],[[8.27879783384006e-18,7.583468114793367e-21],[3.311519133536024e-17,1.2163981430759111e-19]],[[3.7935746132856134e-18,3.477228769783973e-21],[1.5174298453142454e-17,5.577523202620679e-20]],[[1.7372862536614187e-18,1.593405689964043e-21],[6.949145014645675e-18,2.555846171784619e-20]],[[7.951475195873078e-19,7.297268116653514e-22],[3.180590078349231e-18,1.1704931240398783e-20]],[[3.637382214098374e-19,3.3400063678402104e-22],[1.4549528856393496e-18,5.357424553529273e-21]],[[1.5369839148849379e-19,1.4121649745820679e-22],[6.147935659539751e-19,2.2651367179303666e-21]],[[6.490688890017888e-20,5.966947796784753e-23],[2.596275556007155e-19,9.571090609381878e-22]],[[2.7394636718743e-20,2.5197692689802373e-23],[1.09578546874972e-19,4.0417566315967434e-22]],[[1.1555930816743003e-20,1.0634649848958722e-23],[4.622372326697201e-20,1.705818286707426e-22]],[[4.466204073845687e-21,4.112356441041632e-24],[1.7864816295382748e-20,6.596301777514865e-23]],[[1.7250949279100724e-21,1.5892339694073467e-24],[6.90037971164029e-21,2.5491640834248297e-23]],[[6.659482052229808e-22,6.138008316489696e-25],[2.6637928208919232e-21,9.84549601567038e-24]],[[2.5694034241542664e-22,2.369309215180858e-25],[1.0277613696617066e-21,3.800423898184871e-24]],[[9.001532906142303e-23,8.30459073574172e-26],[3.6006131624569213e-22,1.3320750933920142e-24]],[[3.1516733399970905e-23,2.909008901070881e-26],[1.2606693359988362e-22,4.666117725963809e-25]],[[1.1028557343709155e-23,1.0183923884334185e-26],[4.411422937483662e-23,1.6335256060682858e-25]],[[3.857095434086001e-24,3.5632029680395896e-27],[1.5428381736344004e-23,5.715464295627628e-26]],[[3.1451608240258582e-24,2.9057465854485855e-27],[1.2580643296103433e-23,4.660888563777425e-26]],[[2.5645839286163344e-24,2.3695517060758122e-27],[1.0258335714465338e-23,3.8008191183341436e-26]],[[2.0911377144533368e-24,1.932261943334255e-27],[8.364550857813347e-24,3.09939580389347e-26]],[[1.7050616455313512e-24,1.5756408947315598e-27],[6.820246582125405e-24,2.5273670115798385e-26]],[[1.7050616455313487e-24,1.5756408947315372e-27],[6.820246582125395e-24,2.5273670115798023e-26]],[[6.573289729543346e-25,6.07650507292542e-28],[2.6293158918173385e-24,9.746867474853436e-27]],[[2.5331086037032965e-25,2.34246321142427e-28],[1.0132434414813186e-24,3.757371164594299e-27]],[[9.75797761732654e-26,9.026532788137209e-29],[3.903191046930616e-25,1.4478794401753734e-27]],[[3.7575697304559443e-26,3.4770024303838657e-29],[1.5030278921823777e-25,5.577204189642986e-28]],[[1.0489943764825216e-26,9.710599682779513e-30],[4.195977505930086e-26,1.5576064848299186e-28]],[[2.926707924685097e-27,2.7103089583642715e-30],[1.1706831698740388e-26,4.347410345097315e-29]],[[8.160898641963319e-28,7.560249041743488e-31],[3.2643594567853274e-27,1.212685171937283e-29]],[[2.274366124244918e-28,2.1077054088564175e-31],[9.097464496979672e-28,3.380819627053345e-30]],[[5.569926304716403e-29,5.163661947872671e-32],[2.2279705218865614e-28,8.282663637857401e-31]],[[1.3632592250819766e-29,1.264264604897555e-32],[5.453036900327907e-29,2.0279177056497853e-31]],[[3.334722077243955e-30,3.093593579374153e-33],[1.333888830897582e-29,4.962216684895978e-32]],[[8.152756600141516e-31,7.565637962603333e-34],[3.2611026400566065e-30,1.2135512891458069e-32]],[[1.7285763765361888e-31,1.6046260728339364e-34],[6.914305506144755e-31,2.573869624417792e-33]],[[3.6627934334134544e-32,3.4012218160004574e-35],[1.4651173733653818e-31,5.455665936379953e-34]],[[7.756902411801077e-33,7.205127470677834e-36],[3.102760964720431e-32,1.155725219466422e-34]],[[1.641828218547439e-33,1.5254777092118435e-36],[6.567312874189756e-33,2.44691504237396e-35]],[[2.970312956030223e-34,2.760649549231403e-37],[1.1881251824120892e-33,4.4281712872239956e-36]],[[5.370519635741168e-35,4.992867054085627e-38],[2.148207854296467e-34,8.008722359001427e-37]],[[9.704704478016505e-36,9.024741715505375e-39],[3.881881791206602e-35,1.4475984699925463e-37]],[[1.7527165131178735e-36,1.6303373160080727e-39],[7.010866052471494e-36,2.615115631031682e-38]]],"times":[0.0,2.5e-25,5e-25,7.499999999999999e-25,1e-24,3.25e-24,5.5e-24,7.75e-24,1e-23,3.25e-23,5.5e-23,7.75e-23,1e-22,3.2499999999999997e-22,5.5e-22,7.750000000000001e-22,1e-21,3.2499999999999996e-21,5.5e-21,7.75e-21,1e-20,3.25e-20,5.5e-20,7.75e-20,1e-19,3.25e-19,5.5e-19,7.750000000000001e-19,1e-18,3.2500000000000004e-18,5.500000000000001e-18,7.750000000000001e-18,1e-17,3.25e-17,5.5e-17,7.75e-17,1e-16,3.25e-16,5.500000000000001e-16,7.75e-16,1e-15,3.25e-15,5.5e-15,7.75e-15,1e-14,3.25e-14,5.5000000000000005e-14,7.75e-14,1e-13,3.2500000000000003e-13,5.5e-13,7.75e-13,1e-12,3.25e-12,5.4999999999999996e-12,7.749999999999999e-12,1e-11,3.25e-11,5.5e-11,7.75e-11,1e-10,1.025173542813052e-10,1.0503470856261041e-10,1.0755206284391561e-10,1.100694171252208e-10,1.1284025430963035e-10,1.1561109149403991e-10,1.1838192867844946e-10,1.21152765862859e-10,1.2420261020122736e-10,1.272524545395957e-10,1.3030229887796405e-10,1.333521432163324e-10,1.36709089102801e-10,1.4006603498926959e-10,1.4342298087573815e-10,1.4677992676220674e-10,1.5047489753265197e-10,1.5416986830309717e-10,1.578648390735424e-10,1.6155980984398763e-10,1.6562684263396378e-10,1.6969387542393994e-10,1.7376090821391613e-10,1.778279410038923e-10,1.8230450029011066e-10,1.8678105957632902e-10,1.912576188625474e-10,1.9573417814876577e-10,2.0066150086237148e-10,2.0558882357597722e-10,2.1051614628958295e-10,2.1544346900318867e-10,2.2086694439393288e-10,2.262904197846771e-10,2.317138951754213e-10,2.371373705661655e-10,2.4310695831668746e-10,2.4907654606720945e-10,2.550461338177314e-10,2.6101572156825333e-10,2.675864120100317e-10,2.741571024518101e-10,2.8072779289358847e-10,2.8729848333536685e-10,2.945308040057346e-10,3.017631246761024e-10,3.089954453464702e-10,3.1622776601683795e-10,3.241883392233386e-10,3.3214891242983926e-10,3.401094856363399e-10,3.480700588428406e-10,3.5683221537106277e-10,3.6559437189928496e-10,3.743565284275071e-10,3.831186849557293e-10,3.9276313957394256e-10,4.0240759419215577e-10,4.12052048810369e-10,4.2169650342858224e-10,4.32312098411756e-10,4.4292769339492975e-10,4.535432883781035e-10,4.6415888336127727e-10,4.758434068836313e-10,4.875279304059854e-10,4.992124539283395e-10,5.108969774506935e-10,5.237580643856074e-10,5.366191513205214e-10,5.494802382554352e-10,5.623413251903491e-10,5.764974486155768e-10,5.906535720408044e-10,6.04809695466032e-10,6.189658188912597e-10,6.345473814329353e-10,6.50128943974611e-10,6.657105065162866e-10,6.812920690579622e-10,6.984426041265856e-10,7.15593139195209e-10,7.327436742638324e-10,7.498942093324559e-10,7.687717033163462e-10,7.876491973002366e-10,8.065266912841269e-10,8.254041852680173e-10,8.46182532863935e-10,8.669608804598527e-10,8.877392280557703e-10,9.085175756516881e-10,9.31388181738766e-10,9.54258787825844e-10,9.771293939129221e-10,1e-09,1.025173542813052e-09,1.0503470856261041e-09,1.0755206284391562e-09,1.1006941712522082e-09,1.1284025430963036e-09,1.1561109149403993e-09,1.1838192867844947e-09,1.2115276586285901e-09,1.2420261020122737e-09,1.272524545395957e-09,1.3030229887796404e-09,1.333521432163324e-09,1.3670908910280098e-09,1.4006603498926958e-09,1.4342298087573817e-09,1.4677992676220676e-09,1.5047489753265197e-09,1.5416986830309718e-09,1.5786483907354241e-09,1.6155980984398763e-09,1.6562684263396378e-09,1.6969387542393996e-09,1.7376090821391612e-09,1.7782794100389228e-09,1.8230450029011065e-09,1.8678105957632903e-09,1.912576188625474e-09,1.9573417814876577e-09,2.006615008623715e-09,2.055888235759772e-09,2.105161462895829e-09,2.1544346900318866e-09,2.2086694439393285e-09,2.262904197846771e-09,2.3171389517542133e-09,2.3713737056616553e-09,2.4310695831668748e-09,2.4907654606720943e-09,2.550461338177314e-09,2.6101572156825333e-09,2.6758641201003172e-09,2.741571024518101e-09,2.8072779289358846e-09,2.8729848333536685e-09,2.9453080400573464e-09,3.017631246761024e-09,3.0899544534647017e-09,3.1622776601683795e-09,3.241883392233386e-09,3.3214891242983924e-09,3.4010948563633993e-09,3.4807005884284058e-09,3.5683221537106274e-09,3.6559437189928494e-09,3.743565284275071e-09,3.831186849557293e-09,3.927631395739425e-09,4.024075941921558e-09,4.1205204881036906e-09,4.216965034285823e-09,4.3231209841175604e-09,4.429276933949297e-09,4.535432883781035e-09,4.641588833612773e-09,4.7584340688363134e-09,4.875279304059854e-09,4.992124539283394e-09,5.1089697745069345e-09,5.237580643856074e-09,5.366191513205213e-09,5.494802382554352e-09,5.623413251903491e-09,5.7649744861557676e-09,5.906535720408044e-09,6.048096954660321e-09,6.189658188912597e-09,6.3454738143293535e-09,6.50128943974611e-09,6.657105065162866e-09,6.812920690579622e-09,6.984426041265856e-09,7.1559313919520895e-09,7.327436742638324e-09,7.498942093324558e-09,7.687717033163462e-09,7.876491973002365e-09,8.065266912841268e-09,8.254041852680173e-09,8.461825328639349e-09,8.669608804598527e-09,8.877392280557704e-09,9.08517575651688e-09,9.31388181738766e-09,9.54258787825844e-09,9.771293939129221e-09,1e-08,1.025173542813052e-08,1.050347085626104e-08,1.075520628439156e-08,1.100694171252208e-08,1.128402543096303e-08,1.1561109149403978e-08,1.1838192867844927e-08,1.2115276586285877e-08,1.2420261020122717e-08,1.2725245453959558e-08,1.30302298877964e-08,1.333521432163324e-08,1.36709089102801e-08,1.4006603498926957e-08,1.4342298087573816e-08,1.4677992676220675e-08,1.504748975326519e-08,1.5416986830309702e-08,1.5786483907354215e-08,1.6155980984398728e-08,1.6562684263396352e-08,1.696938754239398e-08,1.7376090821391604e-08,1.7782794100389228e-08,1.8230450029011067e-08,1.8678105957632902e-08,1.9125761886254737e-08,1.9573417814876575e-08,2.0066150086237136e-08,2.0558882357597697e-08,2.105161462895826e-08,2.1544346900318822e-08,2.2086694439393255e-08,2.2629041978467685e-08,2.3171389517542118e-08,2.371373705661655e-08,2.4310695831668746e-08,2.490765460672094e-08,2.5504613381773136e-08,2.610157215682533e-08,2.6758641201003155e-08,2.7415710245180978e-08,2.8072779289358805e-08,2.8729848333536628e-08,2.945308040057342e-08,3.017631246761021e-08,3.0899544534647003e-08,3.162277660168379e-08,3.2418833922333856e-08,3.3214891242983926e-08,3.4010948563633996e-08,3.480700588428406e-08,3.5683221537106256e-08,3.655943718992845e-08,3.743565284275065e-08,3.831186849557285e-08,3.927631395739419e-08,4.024075941921554e-08,4.120520488103688e-08,4.2169650342858225e-08,4.32312098411756e-08,4.4292769339492977e-08,4.5354328837810356e-08,4.641588833612773e-08,4.758434068836311e-08,4.8752793040598484e-08,4.992124539283386e-08,5.108969774506924e-08,5.2375806438560655e-08,5.366191513205207e-08,5.494802382554349e-08,5.6234132519034905e-08,5.764974486155767e-08,5.9065357204080443e-08,6.04809695466032e-08,6.189658188912598e-08,6.34547381432935e-08,6.501289439746103e-08,6.657105065162855e-08,6.812920690579608e-08,6.984426041265845e-08,7.155931391952083e-08,7.327436742638321e-08,7.498942093324559e-08,7.687717033163462e-08,7.876491973002366e-08,8.06526691284127e-08,8.254041852680173e-08,8.461825328639345e-08,8.669608804598518e-08,8.87739228055769e-08,9.085175756516862e-08,9.313881817387646e-08,9.54258787825843e-08,9.771293939129215e-08,1e-07,1.025173542813052e-07,1.050347085626104e-07,1.075520628439156e-07,1.100694171252208e-07,1.1284025430963029e-07,1.1561109149403979e-07,1.1838192867844929e-07,1.2115276586285877e-07,1.242026102012272e-07,1.272524545395956e-07,1.30302298877964e-07,1.333521432163324e-07,1.36709089102801e-07,1.4006603498926957e-07,1.4342298087573816e-07,1.4677992676220674e-07,1.5047489753265188e-07,1.5416986830309704e-07,1.5786483907354217e-07,1.615598098439873e-07,1.6562684263396354e-07,1.6969387542393979e-07,1.7376090821391603e-07,1.7782794100389227e-07,1.8230450029011064e-07,1.86781059576329e-07,1.9125761886254738e-07,1.9573417814876575e-07,2.0066150086237138e-07,2.05588823575977e-07,2.105161462895826e-07,2.1544346900318822e-07,2.2086694439393255e-07,2.2629041978467688e-07,2.317138951754212e-07,2.3713737056616554e-07,2.431069583166875e-07,2.4907654606720944e-07,2.550461338177314e-07,2.610157215682533e-07,2.6758641201003155e-07,2.741571024518098e-07,2.8072779289358803e-07,2.8729848333536627e-07,2.945308040057342e-07,3.017631246761021e-07,3.0899544534647e-07,3.162277660168379e-07,3.241883392233386e-07,3.3214891242983925e-07,3.401094856363399e-07,3.480700588428406e-07,3.5683221537106257e-07,3.6559437189928456e-07,3.743565284275065e-07,3.831186849557285e-07,3.9276313957394194e-07,4.024075941921554e-07,4.120520488103688e-07,4.2169650342858225e-07,4.32312098411756e-07,4.4292769339492975e-07,4.5354328837810353e-07,4.6415888336127725e-07,4.7584340688363104e-07,4.875279304059849e-07,4.992124539283387e-07,5.108969774506925e-07,5.237580643856066e-07,5.366191513205207e-07,5.494802382554349e-07,5.62341325190349e-07,5.764974486155767e-07,5.906535720408044e-07,6.048096954660321e-07,6.189658188912597e-07,6.34547381432935e-07,6.501289439746103e-07,6.657105065162856e-07,6.812920690579608e-07,6.984426041265845e-07,7.155931391952083e-07,7.327436742638322e-07,7.498942093324558e-07,7.687717033163462e-07,7.876491973002366e-07,8.06526691284127e-07,8.254041852680173e-07,8.461825328639345e-07,8.669608804598517e-07,8.87739228055769e-07,9.085175756516862e-07,9.313881817387647e-07,9.542587878258432e-07,9.771293939129215e-07,1e-06,1.025173542813052e-06,1.050347085626104e-06,1.075520628439156e-06,1.1006941712522081e-06,1.128402543096303e-06,1.1561109149403978e-06,1.1838192867844926e-06,1.2115276586285875e-06,1.2420261020122716e-06,1.2725245453959558e-06,1.30302298877964e-06,1.333521432163324e-06,1.36709089102801e-06,1.4006603498926957e-06,1.4342298087573816e-06,1.4677992676220675e-06,1.5047489753265188e-06,1.54169868303097e-06,1.5786483907354215e-06,1.6155980984398728e-06,1.6562684263396354e-06,1.6969387542393977e-06,1.7376090821391603e-06,1.778279410038923e-06,1.8230450029011066e-06,1.8678105957632903e-06,1.9125761886254743e-06,1.9573417814876578e-06,2.0066150086237138e-06,2.0558882357597698e-06,2.1051614628958262e-06,2.1544346900318822e-06,2.2086694439393256e-06,2.2629041978467685e-06,2.317138951754212e-06,2.3713737056616552e-06,2.4310695831668746e-06,2.490765460672094e-06,2.5504613381773138e-06,2.610157215682533e-06,2.6758641201003153e-06,2.741571024518098e-06,2.8072779289358805e-06,2.8729848333536627e-06,2.945308040057342e-06,3.0176312467610207e-06,3.0899544534647e-06,3.162277660168379e-06,3.2418833922333857e-06,3.3214891242983926e-06,3.4010948563633995e-06,3.480700588428406e-06,3.5683221537106255e-06,3.6559437189928454e-06,3.7435652842750654e-06,3.831186849557285e-06,3.927631395739419e-06,4.024075941921553e-06,4.120520488103688e-06,4.216965034285822e-06,4.32312098411756e-06,4.429276933949298e-06,4.535432883781035e-06,4.641588833612773e-06,4.758434068836311e-06,4.875279304059849e-06,4.992124539283386e-06,5.108969774506924e-06,5.237580643856066e-06,5.366191513205208e-06,5.494802382554349e-06,5.623413251903491e-06,5.7649744861557675e-06,5.906535720408045e-06,6.048096954660321e-06,6.189658188912597e-06,6.34547381432935e-06,6.5012894397461024e-06,6.657105065162856e-06,6.8129206905796085e-06,6.984426041265846e-06,7.155931391952083e-06,7.327436742638321e-06,7.498942093324558e-06,7.687717033163462e-06,7.876491973002366e-06,8.065266912841269e-06,8.254041852680173e-06,8.461825328639345e-06,8.669608804598519e-06,8.87739228055769e-06,9.085175756516862e-06,9.313881817387647e-06,9.54258787825843e-06,9.771293939129217e-06,1e-05,1.025173542813052e-05,1.050347085626104e-05,1.075520628439156e-05,1.100694171252208e-05,1.1284025430963029e-05,1.1561109149403979e-05,1.1838192867844927e-05,1.2115276586285876e-05,1.2420261020122716e-05,1.2725245453959557e-05,1.30302298877964e-05,1.333521432163324e-05,1.36709089102801e-05,1.4006603498926957e-05,1.4342298087573816e-05,1.4677992676220675e-05,1.5047489753265188e-05,1.54169868303097e-05,1.5786483907354214e-05,1.6155980984398728e-05,1.6562684263396353e-05,1.696938754239398e-05,1.7376090821391604e-05,1.778279410038923e-05,1.8230450029011066e-05,1.8678105957632902e-05,1.912576188625474e-05,1.9573417814876576e-05,2.0066150086237137e-05,2.05588823575977e-05,2.1051614628958262e-05,2.1544346900318823e-05,2.2086694439393256e-05,2.262904197846769e-05,2.317138951754212e-05,2.3713737056616554e-05,2.431069583166875e-05,2.4907654606720945e-05,2.5504613381773137e-05,2.6101572156825332e-05,2.6758641201003155e-05,2.741571024518098e-05,2.8072779289358804e-05,2.8729848333536626e-05,2.9453080400573417e-05,3.017631246761021e-05,3.0899544534647005e-05,3.1622776601683795e-05,3.2418833922333864e-05,3.3214891242983925e-05,3.401094856363399e-05,3.480700588428406e-05,3.5683221537106257e-05,3.655943718992845e-05,3.7435652842750654e-05,3.831186849557285e-05,3.927631395739419e-05,4.0240759419215536e-05,4.120520488103688e-05,4.216965034285822e-05,4.32312098411756e-05,4.429276933949297e-05,4.535432883781035e-05,4.641588833612772e-05,4.7584340688363104e-05,4.875279304059848e-05,4.992124539283386e-05,5.108969774506924e-05,5.237580643856066e-05,5.3661915132052074e-05,5.494802382554349e-05,5.623413251903491e-05,5.764974486155768e-05,5.906535720408044e-05,6.04809695466032e-05,6.189658188912597e-05,6.34547381432935e-05,6.501289439746102e-05,6.657105065162856e-05,6.812920690579608e-05,6.984426041265846e-05,7.155931391952084e-05,7.327436742638321e-05,7.498942093324559e-05,7.687717033163462e-05,7.876491973002366e-05,8.06526691284127e-05,8.254041852680174e-05,8.461825328639345e-05,8.669608804598517e-05,8.877392280557689e-05,9.085175756516861e-05,9.313881817387646e-05,9.54258787825843e-05,9.771293939129216e-05,0.0001,0.0001025173542813052,0.00010503470856261041,0.00010755206284391561,0.0001100694171252208,0.00011284025430963029,0.00011561109149403978,0.00011838192867844928,0.00012115276586285876,0.00012420261020122718,0.00012725245453959559,0.000130302298877964,0.0001333521432163324,0.00013670908910280098,0.00014006603498926956,0.00014342298087573817,0.00014677992676220676,0.00015047489753265187,0.00015416986830309702,0.00015786483907354217,0.00016155980984398728,0.00016562684263396352,0.00016969387542393978,0.00017376090821391604,0.00017782794100389227,0.00018230450029011066,0.00018678105957632902,0.00019125761886254738,0.00019573417814876577,0.0002006615008623714,0.00020558882357597699,0.0002105161462895826,0.00021544346900318823,0.00022086694439393256,0.00022629041978467689,0.0002317138951754212,0.00023713737056616554,0.0002431069583166875,0.00024907654606720945,0.00025504613381773135,0.0002610157215682533,0.00026758641201003156,0.00027415710245180976,0.000280727792893588,0.00028729848333536626,0.00029453080400573416,0.0003017631246761021,0.00030899544534647005,0.00031622776601683794,0.0003241883392233386,0.00033214891242983925,0.00034010948563633996,0.0003480700588428406,0.0003568322153710626,0.0003655943718992846,0.00037435652842750656,0.00038311868495572853,0.00039276313957394194,0.00040240759419215536,0.0004120520488103688,0.00042169650342858224,0.000432312098411756,0.00044292769339492977,0.0004535432883781035,0.00046415888336127724,0.00047584340688363105,0.0004875279304059848,0.0004992124539283386,0.0005108969774506924,0.0005237580643856066,0.0005366191513205207,0.0005494802382554349,0.0005623413251903491,0.0005764974486155768,0.0005906535720408044,0.000604809695466032,0.0006189658188912597,0.000634547381432935,0.0006501289439746103,0.0006657105065162855,0.0006812920690579609,0.0006984426041265846,0.0007155931391952084,0.0007327436742638322,0.0007498942093324559,0.0007687717033163463,0.0007876491973002366,0.0008065266912841268,0.0008254041852680173,0.0008461825328639345,0.0008669608804598517,0.000887739228055769,0.0009085175756516862,0.0009313881817387647,0.0009542587878258431,0.0009771293939129216,0.001,0.001025173542813052,0.001050347085626104,0.0010755206284391561,0.001100694171252208,0.0011284025430963029,0.0011561109149403979,0.0011838192867844929,0.0012115276586285877,0.0012420261020122717,0.001272524545395956,0.00130302298877964,0.001333521432163324,0.00136709089102801,0.0014006603498926957,0.0014342298087573818,0.0014677992676220676,0.0014883985356697244,0.0015089978037173815,0.0015295970717650383,0.0015501963398126951,0.0015665467794694896,0.0015828972191262842,0.0015992476587830785,0.001615598098439873,0.0016562684263396355,0.0016969387542393978,0.0017376090821391603,0.0017782794100389228,0.0018230450029011066,0.0018678105957632902,0.0019125761886254738,0.0019573417814876576,0.0020066150086237135,0.00205588823575977,0.002105161462895826,0.002154434690031882,0.0022086694439393253,0.002262904197846769,0.002317138951754212,0.0023713737056616554,0.0023937261043902227,0.00241607850311879,0.0024384309018473573,0.0024607833005759246,0.0024981267793525767,0.0025354702581292287,0.002572813736905881,0.002610157215682533,0.0026758641201003156,0.002741571024518098,0.0028072779289358804,0.002872984833353663,0.0029453080400573418,0.003017631246761021,0.0030899544534647005,0.0031622776601683794,0.003241883392233386,0.0033214891242983927,0.0034010948563633994,0.003480700588428406,0.003568322153710626,0.0036559437189928453,0.003743565284275065,0.003831186849557285,0.003849952637167964,0.003868718424778643,0.003887484212389322,0.003906250000000001,0.003983928758571457,0.004061607517142912,0.004139286275714367,0.004216965034285823,0.004323120984117561,0.0044292769339492975,0.004535432883781035,0.004641588833612773,0.0047584340688363105,0.004875279304059848,0.004992124539283387,0.005108969774506924,0.005237580643856066,0.005366191513205208,0.005494802382554349,0.005623413251903491,0.0057649744861557675,0.005906535720408044,0.006048096954660321,0.006189658188912597,0.006192439981497143,0.006195221774081688,0.006198003566666234,0.00620078535925078,0.0062007853592507805,0.006353819192082988,0.006506853024915195,0.006659886857747401,0.006812920690579608,0.006984426041265846,0.007155931391952083,0.00732743674263832,0.007498942093324558,0.007687717033163462,0.007876491973002366,0.00806526691284127,0.008254041852680173,0.008461825328639346,0.008669608804598519,0.00887739228055769,0.009085175756516862,0.00927466511796357,0.00946415447941028,0.009653643840856988,0.009843133202303697,0.009843133202303699,0.009882349901727774,0.00992156660115185,0.009960783300575924,0.01,0.01025173542813052,0.01050347085626104,0.01075520628439156,0.01100694171252208,0.011284025430963024,0.011561109149403965,0.011838192867844908,0.012115276586285851,0.012420261020122699,0.012725245453959547,0.013030229887796393,0.01333521432163324,0.0136709089102801,0.014006603498926958,0.014342298087573816,0.014677992676220676,0.014914744507165508,0.015151496338110339,0.015388248169055171,0.015625000000000003,0.015757745246099675,0.01589049049219935,0.016023235738299023,0.016155980984398695,0.016562684263396327,0.016969387542393962,0.017376090821391597,0.01778279410038923,0.018230450029011067,0.018678105957632904,0.019125761886254738,0.019573417814876575,0.020066150086237126,0.020558882357597674,0.021051614628958226,0.021544346900318777,0.02208669443939322,0.022629041978467664,0.02317138951754211,0.023713737056616554,0.023986088151713193,0.024258439246809836,0.02453079034190648,0.02480314143700312,0.024803141437003122,0.025127749116958677,0.025452356796914228,0.02577696447686978,0.026101572156825334,0.026758641201003144,0.02741571024518095,0.02807277928935876,0.02872984833353657,0.029453080400573373,0.03017631246761018,0.030899544534646987,0.03162277660168379,0.032418833922333856,0.03321489124298392,0.03401094856363399,0.03480700588428406,0.035683221537106236,0.03655943718992841,0.03743565284275059,0.03831186849557277,0.038577034573983274,0.03884220065239378,0.03910736673080428,0.03937253280921479,0.039372532809214794,0.04007181219262565,0.040771091576036506,0.04147037095944737,0.042169650342858224,0.0432312098411756,0.04429276933949297,0.04535432883781035,0.046415888336127725,0.04758434068836308,0.04875279304059843,0.04992124539283378,0.051089697745069135,0.05237580643856058,0.05366191513205203,0.054948023825543466,0.05623413251903491,0.057649744861557675,0.059065357204080446,0.06048096954660321,0.06189658188912597,0.06204743641684449,0.062198290944562994,0.0623491454722815,0.06250000000000001,0.063907301726449,0.06531460345289797,0.06672190517934695,0.06812920690579594,0.06984426041265834,0.07155931391952075,0.07327436742638317,0.07498942093324558,0.07687717033163462,0.07876491973002366,0.0806526691284127,0.08254041852680173,0.08461825328639341,0.08669608804598508,0.08877392280557675,0.09085175756516843,0.09294195961087945,0.09503216165659045,0.09712236370230146,0.09921256574801247,0.09921256574801249,0.09940942431100937,0.09960628287400625,0.09980314143700313,0.1,0.1025173542813052,0.10503470856261041,0.10755206284391561,0.11006941712522081,0.11284025430963024,0.11561109149403967,0.11838192867844909,0.12115276586285852,0.12420261020122698,0.12725245453959547,0.13030229887796393,0.1333521432163324,0.136709089102801,0.14006603498926956,0.14342298087573815,0.14677992676220675,0.14945747788086985,0.15213502899953296,0.15481258011819604,0.15749013123685915,0.15749013123685918,0.15850755088864113,0.15952497054042308,0.160542390192205,0.16155980984398696,0.1656268426339633,0.16969387542393963,0.17376090821391596,0.1778279410038923,0.18230450029011067,0.186781059576329,0.19125761886254738,0.19573417814876576,0.20066150086237128,0.20558882357597677,0.21051614628958226,0.21544346900318778,0.22086694439393223,0.22629041978467665,0.23171389517542107,0.23713737056616552,0.24035302792462415,0.2435686852830828,0.24678434264154142,0.25000000000000006,0.2527539303920634,0.2555078607841267,0.25826179117618997,0.2610157215682533,0.2675864120100314,0.27415710245180946,0.28072779289358757,0.2872984833353657,0.2945308040057337,0.3017631246761018,0.3089954453464699,0.31622776601683794,0.3241883392233386,0.33214891242983924,0.3401094856363399,0.3480700588428406,0.35683221537106236,0.3655943718992841,0.37435652842750594,0.3831186849557277,0.3865515794648082,0.3899844739738888,0.3934173684829694,0.3968502629920499,0.39685026299204995,0.403061823101183,0.4092733832103161,0.4154849433194492,0.4216965034285822,0.432312098411756,0.44292769339492977,0.4535432883781035,0.46415888336127725,0.4758434068836308,0.4875279304059843,0.49921245392833785,0.5108969774506914,0.5237580643856058,0.5366191513205203,0.5494802382554347,0.5623413251903491,0.5764974486155767,0.5906535720408044,0.604809695466032,0.6189658188912597,0.6217144954053039,0.6244631719193481,0.6272118484333924,0.6299605249474366,0.6299605249474367,0.6427934109750674,0.655626297002698,0.6684591830303288,0.6812920690579595,0.6984426041265835,0.7155931391952077,0.7327436742638318,0.7498942093324559,0.7687717033163463,0.7876491973002366,0.8065266912841269,0.8254041852680173,0.8461825328639341,0.8669608804598508,0.8877392280557675,0.9085175756516843,0.9313881817387633,0.9542587878258422,0.9771293939129211,1.0],"epsilons":[0.03125,0.125],"quantities":["linear","ordering"]}


==> anc/computations/support/ball_training/analysis/D2_N16-32_l3/errors_N32.json <==
{"accepted_local":[[[true,true],[true,true]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]]],"reference_bound":[[[0.0,0.0],[0.0,0.0]],[[0.00010531688217371637,1.606341986463134e-26],[0.00042126752869486547,2.5701471783410144e-25]],[[0.0001053168821737,3.212683972926237e-26],[0.0004212675286948,5.140294356681979e-25]],[[0.00010531688217368364,4.819025959389312e-26],[0.00042126752869473455,7.710441535022899e-25]],[[0.00010531688217366728,6.42536794585237e-26],[0.0004212675286946691,1.0280588713363791e-24]],[[0.00010531688217350333,2.088244582401832e-25],[0.00042126752869401334,3.3411913318429316e-24]],[[0.0001053168821733401,3.5339523702181375e-25],[0.0004212675286933604,5.65432379234902e-24]],[[0.00010531688217317745,4.979660158034151e-25],[0.0004212675286927098,7.967456252854641e-24]],[[0.00010531688217301516,6.425367945849875e-25],[0.00042126752869206063,1.02805887133598e-23]],[[0.00010531688217137994,2.0882445823991233e-24],[0.00042126752868551975,3.341191331838597e-23]],[[0.00010531688216974526,3.533952370210364e-24],[0.00042126752867898104,5.654323792336582e-23]],[[0.00010531688216811112,4.979660158018714e-24],[0.0004212675286724445,7.967456252829943e-23]],[[0.0001053168821664773,6.425367945824183e-24],[0.0004212675286659092,1.0280588713318693e-22]],[[0.00010531688215011934,2.0882445823719333e-23],[0.00042126752860047737,3.341191331795093e-22]],[[0.00010531688213376197,3.5339523701324686e-23],[0.0004212675285350479,5.65432379221195e-22]],[[0.00010531688211740497,4.979660157864025e-23],[0.00042126752846961986,7.96745625258244e-22]],[[0.0001053168821010483,6.425367945566603e-23],[0.0004212675284041932,1.0280588712906564e-21]],[[0.00010531688193745535,2.0882445820997962e-22],[0.0004212675277498214,3.341191331359674e-21]],[[0.00010531688177386282,3.5339523693529987e-22],[0.0004212675270954513,5.654323790964798e-21]],[[0.00010531688161027071,4.979660156316276e-22],[0.00042126752644108286,7.967456250106042e-21]],[[0.000105316881446679,6.425367942989623e-22],[0.000421267525786716,1.0280588708783396e-20]],[[0.00010531687981075502,2.0882445793777505e-21],[0.00042126751924302007,3.341191327004401e-20]],[[0.00010531687817483117,3.533952361557321e-21],[0.0004212675126993247,5.654323778491713e-20]],[[0.00010531687653890775,4.9796601408376775e-21],[0.000421267506155631,7.967456225340284e-20]],[[0.00010531687490298469,6.4253679172188295e-21],[0.00042126749961193875,1.0280588667550127e-19]],[[0.00010531685854374172,2.0882445521573973e-20],[0.0004212674341749669,3.341191283451835e-19]],[[0.00010531684218449455,3.5339522836009285e-20],[0.0004212673687379782,5.654323653761485e-19]],[[0.00010531682582524421,4.97965998605262e-20],[0.00042126730330097685,7.96745597768419e-19]],[[0.0001053168094659902,6.425367659512603e-20],[0.0004212672378639608,1.0280588255220162e-18]],[[0.00010531664587319826,2.088244279959766e-19],[0.00042126658349279304,3.3411908479356226e-18]],[[0.00010531648227998593,3.5339515040658197e-19],[0.00042126592911994373,5.654322406505301e-18]],[[0.00010531631868635337,4.979658438282743e-19],[0.00042126527474541347,7.967453501252368e-18]],[[0.0001053161550923003,6.425365082623858e-19],[0.0004212646203692012,1.0280584132198139e-17]],[[0.000105314519128576,2.0882415585796306e-18],[0.000421258076514304,3.3411864937273744e-17]],[[0.00010531288312267774,3.5339437116039195e-18],[0.00042125153249071096,5.654309938566174e-17]],[[0.00010531124707466061,4.9796429686665194e-18],[0.00042124498829864245,7.967428749866239e-17]],[[0.00010530961098451849,6.425339331098006e-18],[0.00042123844393807396,1.0280542929756489e-16]],[[0.00010529324776726094,2.08821440429346e-17],[0.00042117299106904377,3.3411430468691973e-16]],[[0.00010527688034289804,3.5338660750160245e-17],[0.00042110752137159216,5.654185720024667e-16]],[[0.00010526050871647051,4.979489077193608e-17],[0.00042104203486588204,7.967182523507842e-16]],[[0.0001052441328930304,6.425083542049662e-17],[0.0004209765315721216,1.0280133667276244e-15]],[[0.00010508014494334447,2.0879487010588419e-16],[0.00042032057977337787,3.340717921690743e-15]],[[0.00010491574294504744,3.533117592609577e-16],[0.00041966297178018975,5.652988148165551e-15]],[[0.0001047509321649966,4.978026998798796e-16],[0.0004190037286599864,7.96484319805863e-15]],[[0.0001045857180024869,6.422688183854838e-16],[0.0004183428720099476,1.0276301094135294e-14]],[[0.00010291267572670082,2.0857611117302043e-15],[0.0004116507029068033,3.337217778733379e-14]],[[0.00010120627113726288,3.5274684529945775e-15],[0.0004048250845490515,5.6439495246898904e-14]],[[9.94742996674537e-05,4.967292966943436e-15],[0.0003978971986698148,7.947668746906628e-14]],[[9.772615957938217e-05,6.404382826079051e-15],[0.0003909046383175287,1.0247012521388292e-13]],[[8.263551058217926e-05,2.004563038020286e-14],[0.00033054204232871705,3.207300860561457e-13]],[[8.440774100417219e-05,3.0658182808544396e-14],[0.00033763096401668875,4.905309248932474e-13]],[[0.00010335126206523646,3.945958562810369e-14],[0.00041340504826094585,6.313533699970305e-13]],[[0.00011989106290188418,4.9384349858781206e-14],[0.0004795642516075367,7.901495976638464e-13]],[[0.00013364483633437248,1.6589686448523068e-13],[0.0005345793453374899,2.654349831299164e-12]],[[0.00014366839383921578,2.9252166254300683e-13],[0.0005746735753568631,4.68034659981318e-12]],[[0.00014773131231496785,4.1978814832170624e-13],[0.0005909252492598714,6.716610371675138e-12]],[[0.0001511205141024328,5.500885111536547e-13],[0.0006044820564097312,8.801416176483607e-12]],[[0.00020720581859272195,2.115646995043324e-12],[0.0008288232743708878,3.3850351914371705e-11]],[[0.00020985041179119224,3.3339488634278496e-12],[0.000839401647164769,5.334318179801059e-11]],[[0.0002169284045319403,4.712608678818758e-12],[0.0008677136181277612,7.540173882374845e-11]],[[0.00022540134539492291,6.217469081964879e-12],[0.0009016053815796917,9.947950524657867e-11]],[[0.0002259804876297903,6.3843840510476394e-12],[0.0009039219505191612,1.0215014475036742e-10]],[[0.00022660333304123074,6.551283184479279e-12],[0.000906413332164923,1.0482053088285111e-10]],[[0.00022714159146983393,6.719412999211944e-12],[0.0009085663658793357,1.0751060791687948e-10]],[[0.000227806990637904,6.8869268321192945e-12],[0.000911227962551616,1.1019082924153314e-10]],[[0.00022842065467051573,7.072931497189015e-12],[0.0009136826186820629,1.1316690387981354e-10]],[[0.00022910225980533872,7.258899090287344e-12],[0.0009164090392213549,1.1614238536770148e-10]],[[0.0002297630157842723,7.445664931143123e-12],[0.0009190520631370892,1.191306388185889e-10]],[[0.00023042929377668764,7.633042870188856e-12],[0.0009217171751067506,1.2212868584173512e-10]],[[0.00023120156163180692,7.839504134817777e-12],[0.0009248062465272277,1.2543206607250516e-10]],[[0.0002319114409900663,8.047521097792615e-12],[0.0009276457639602652,1.2876033747822737e-10]],[[0.00023269803063303776,8.255466407889435e-12],[0.000930792122532151,1.3208746243671078e-10]],[[0.00023343167066882317,8.464709281928041e-12],[0.0009337266826752927,1.3543534841938592e-10]],[[0.00023430260862057178,8.69528473241688e-12],[0.0009372104344822871,1.391245556235829e-10]],[[0.00023512353041492672,8.927502533665968e-12],[0.0009404941216597069,1.4284004044151082e-10]],[[0.00023598949967206306,9.16001416413039e-12],[0.0009439579986882523,1.4656022652541202e-10]],[[0.00023686331456931843,9.393567980032577e-12],[0.0009474532582772737,1.5029708757770748e-10]],[[0.00023778314732257085,9.652251977305439e-12],[0.0009511325892902834,1.5443603153003048e-10]],[[0.00023878929309806036,9.911128041597835e-12],[0.0009551571723922414,1.5857804855613084e-10]],[[0.0002397192653966912,1.0172206420421777e-11],[0.0009588770615867648,1.627553026140746e-10]],[[0.0002407240297503201,1.0433528665158154e-11],[0.0009628961190012804,1.6693645852588905e-10]],[[0.00024180000085172746,1.072315164717616e-11],[0.0009672000034069098,1.7157042623573968e-10]],[[0.00024286728932415084,1.101423092949501e-11],[0.0009714691572966033,1.762276947485602e-10]],[[0.0002439973972907643,1.1306146518991792e-11],[0.0009759895891630572,1.8089834417658992e-10]],[[0.0002450882043094553,1.1600137903599295e-11],[0.0009803528172378211,1.856022063277603e-10]],[[0.00024629503129349037,1.1925347022393834e-11],[0.0009851801251739615,1.9080555222372796e-10]],[[0.0002475465195661689,1.2251869479928566e-11],[0.0009901860782646757,1.9602991153975737e-10]],[[0.0002488050833343191,1.2580117642375348e-11],[0.0009952203333372764,2.0128188213590178e-10]],[[0.00025001825204460526,1.2910959889255824e-11],[0.001000073008178421,2.065753580817607e-10]],[[0.0002513885476964907,1.3276724614032327e-11],[0.0010055541907859628,2.1242759367328628e-10]],[[0.0002528045413866237,1.3643928014476121e-11],[0.0010112181655464948,2.1830284807535595e-10]],[[0.00025420355428111834,1.4013826565888937e-11],[0.0010168142171244733,2.2422122489406784e-10]],[[0.00025559509233093387,1.4385907520559901e-11],[0.0010223803693237355,2.3017452016504269e-10]],[[0.00025711820788340545,1.4798299315142524e-11],[0.0010284728315336218,2.367727888729514e-10]],[[0.00025866328817215786,1.521279803461558e-11],[0.0010346531526886314,2.434047683794479e-10]],[[0.00026021674929136964,1.562987948062575e-11],[0.0010408669971654785,2.5007807150954135e-10]],[[0.00026178565653746426,1.6049194086190034e-11],[0.001047142626149857,2.5678710519365097e-10]],[[0.0002635051601116736,1.651378217247971e-11],[0.0010540206404466945,2.642205145681992e-10]],[[0.0002652261773635569,1.6981405948564352e-11],[0.0010609047094542277,2.7170249498037344e-10]],[[0.00026694501105543346,1.7451965980166173e-11],[0.0010677800442217339,2.792314554799786e-10]],[[0.00026866427085449655,1.7925351524961046e-11],[0.0010746570834179862,2.868056241915449e-10]],[[0.0002705423987691597,1.844999740688352e-11],[0.0010821695950766388,2.9519995829533544e-10]],[[0.00027242331569393214,1.8977747097589438e-11],[0.0010896932627757286,3.036439533405431e-10]],[[0.00027428695046030226,1.950912077779055e-11],[0.001097147801841209,3.121459322171407e-10]],[[0.0002761566276350719,2.0043272651869942e-11],[0.0011046265105402876,3.2069236219601157e-10]],[[0.0002781887167584537,2.06353187159849e-11],[0.0011127548670338148,3.301650992156707e-10]],[[0.00028022846780264616,2.1230414777864444e-11],[0.0011209138712105847,3.396866361989379e-10]],[[0.00028226371493271073,2.1828692248575947e-11],[0.001129054859730843,3.4925907572392066e-10]],[[0.00028427170679546943,2.2430645219653816e-11],[0.0011370868271818777,3.5889032325315315e-10]],[[0.0002864512010003633,2.3096947534781163e-11],[0.0011458048040014531,3.695511602857351e-10]],[[0.0002885998079420475,2.376715715063721e-11],[0.00115439923176819,3.802745141328675e-10]],[[0.0002907477638721178,2.4440216753127795e-11],[0.0011629910554884712,3.91043467765407e-10]],[[0.0002928714718550859,2.5116131336010654e-11],[0.0011714858874203437,4.018581010817837e-10]],[[0.0002951408841253391,2.5864355274876763e-11],[0.0011805635365013565,4.138296840951184e-10]],[[0.0002974096390480376,2.6614860863185555e-11],[0.0011896385561921503,4.2583777350036137e-10]],[[0.00029961304457224076,2.7368804590201412e-11],[0.001198452178288963,4.3790087312131823e-10]],[[0.0003017843306354018,2.812486445456708e-11],[0.0012071373225416072,4.499978309436676e-10]],[[0.000304135021317162,2.8959019564187654e-11],[0.001216540085268648,4.633443126856983e-10]],[[0.0003064187150947352,2.979559939154593e-11],[0.0012256748603789408,4.767295899157579e-10]],[[0.0003086410573712331,3.0633772451841227e-11],[0.0012345642294849324,4.901403588680974e-10]],[[0.00031081903181578226,3.1472427167552536e-11],[0.001243276127263129,5.035588343106446e-10]],[[0.00031312143792233747,3.23965363057571e-11],[0.0012524857516893499,5.183445805096506e-10]],[[0.00031537221696609436,3.331961326289435e-11],[0.0012614888678643774,5.331138118103859e-10]],[[0.00031754479757637035,3.4241708219524636e-11],[0.0012701791903054814,5.478673311061005e-10]],[[0.0003196156097248352,3.5162911612916146e-11],[0.0012784624388993409,5.626065853894246e-10]],[[0.00032186019624312216,3.617351717878496e-11],[0.0012874407849724886,5.787762744292343e-10]],[[0.00032385946467652845,3.7180191364150815e-11],[0.0012954378587061138,5.94883061380853e-10]],[[0.0003259100614550745,3.8182027958822644e-11],[0.001303640245820298,6.109124468814794e-10]],[[0.00032781762802749795,3.91775320888667e-11],[0.0013112705121099918,6.26840512948521e-10]],[[0.00032977567012923366,4.026609030679125e-11],[0.0013191026805169346,6.442574444191012e-10]],[[0.00033159614198750886,4.134525378379551e-11],[0.0013263845679500354,6.615240600351107e-10]],[[0.0003332659078732296,4.241349621793373e-11],[0.0013330636314929185,6.786159389664427e-10]],[[0.0003347855193202352,4.3468797914771824e-11],[0.0013391420772809407,6.955007661000059e-10]],[[0.00033638400915907043,4.461818410372206e-11],[0.0013455360366362817,7.138909451060136e-10]],[[0.00033787638001819863,4.575111372760536e-11],[0.0013515055200727945,7.320178190678486e-10]],[[0.00033910565642293394,4.686461600174104e-11],[0.0013564226256917358,7.498338554331385e-10]],[[0.0003402329353256031,4.796012736691404e-11],[0.0013609317413024124,7.67362037254588e-10]],[[0.0003413735289165887,4.914965367889673e-11],[0.0013654941156663548,7.86394458226465e-10]],[[0.00034225902048516665,5.0313107124260166e-11],[0.0013690360819406666,8.050097133230789e-10]],[[0.00034307232304869997,5.1451598730556345e-11],[0.0013722892921947999,8.232255790012862e-10]],[[0.00034363702555958336,5.2560493562277124e-11],[0.0013745481022383334,8.409678962786216e-10]],[[0.00034428817322812466,5.378156330404474e-11],[0.0013771526929124986,8.605050121145897e-10]],[[0.0003447673689488891,5.49707439508798e-11],[0.0013790694757955563,8.795319024241454e-10]],[[0.0003448714954431234,5.6098451179231327e-11],[0.0013794859817724936,8.9757521804827e-10]],[[0.00034498188382701457,5.7215875467079205e-11],[0.0013799275353080583,9.154540066198204e-10]],[[0.0003453868676002734,5.850649908803855e-11],[0.0013815474704010936,9.361039844863425e-10]],[[0.0003455228432892724,5.975178936983456e-11],[0.0013820913731570897,9.560286289435726e-10]],[[0.00034552919736101416,6.095895471863976e-11],[0.0013821167894440566,9.753432744722156e-10]],[[0.0003453543017066487,6.212110481084129e-11],[0.0013814172068265947,9.939376758860859e-10]],[[0.0003459463306296627,6.359854910971076e-11],[0.001383785322518651,1.0175767845557029e-09]],[[0.0003462439702073598,6.50162078258361e-11],[0.0013849758808294392,1.0402593239204589e-09]],[[0.0003463271563755566,6.637600520310948e-11],[0.0013853086255022264,1.0620160818661812e-09]],[[0.0003461914014018263,6.767213195326183e-11],[0.0013847656056073052,1.0827541097771587e-09]],[[0.0003476994322229906,6.95518420010138e-11],[0.0013907977288919625,1.1128294703713918e-09]],[[0.0003487362443746854,7.13160159431155e-11],[0.0013949449774987416,1.141056253309099e-09]],[[0.0003481933209113486,7.263775597317031e-11],[0.0013927732836453944,1.1622040936797525e-09]],[[0.00034858586834664545,7.420546804521565e-11],[0.0013943434733865818,1.1872874866887726e-09]],[[0.0003515587369738285,7.666998385037411e-11],[0.001406234947895314,1.2267197393938217e-09]],[[0.0003536695922022831,7.886006040477764e-11],[0.0014146783688091325,1.2617609641845352e-09]],[[0.00035501716751982896,8.082651637360106e-11],[0.0014200686700793158,1.2932242595760527e-09]],[[0.00035582644289382844,8.258657631165023e-11],[0.0014233057715753138,1.3213852185051516e-09]],[[0.00035916047721437324,8.515505197483852e-11],[0.001436641908857493,1.362480829223853e-09]],[[0.0003610106471745164,8.722878289246871e-11],[0.0014440425886980655,1.3956605238856863e-09]],[[0.0003619342952232368,8.897098445164459e-11],[0.0014477371808929473,1.42353574898156e-09]],[[0.0003596745302172696,8.987825318815028e-11],[0.0014386981208690784,1.4380520485441611e-09]],[[0.00036283044871274195,9.218957281941766e-11],[0.0014513217948509678,1.4750331627751862e-09]],[[0.0003646613016517338,9.40818262733017e-11],[0.0014586452066069353,1.5053092182772929e-09]],[[0.00036601368729813,9.587031349571708e-11],[0.00146405474919252,1.533925013703764e-09]],[[0.00036722368604759706,9.767144291781025e-11],[0.0014688947441903882,1.5627430845102509e-09]],[[0.0003703837965631655,1.0011599088429198e-10],[0.001481535186252662,1.6018558518387396e-09]],[[0.0003729315402620612,1.024090801898302e-10],[0.0014917261610482447,1.6385452808194026e-09]],[[0.0003750723510705863,1.0458058442703833e-10],[0.0015002894042823452,1.673289348447771e-09]],[[0.0003766377319883857,1.0666319504313495e-10],[0.0015065509279535427,1.7066111185444092e-09]],[[0.00037980677449802827,1.0913284064004977e-10],[0.001519227097992113,1.7461254481942565e-09]],[[0.00038207369268799374,1.113191890063439e-10],[0.001528294770751975,1.781107021931733e-09]],[[0.00038346396077447084,1.1330864239346815e-10],[0.0015338558430978834,1.8129382762440215e-09]],[[0.0003842572647868729,1.1504628692538035e-10],[0.0015370290591474917,1.840740588729898e-09]],[[0.0003855480810694933,1.1672683242968828e-10],[0.0015421923242779731,1.8676293174261683e-09]],[[0.00038374626902681045,1.1803367350148908e-10],[0.0015349850761072418,1.8885387744390076e-09]],[[0.0003831758190381417,1.1908761107974507e-10],[0.0015327032761525668,1.90540177591325e-09]],[[0.000381694267908496,1.1971258273992944e-10],[0.001526777071633984,1.9154013222482326e-09]],[[0.0003801198956520917,1.1995309074633952e-10],[0.0015204795826083669,1.9192494505717073e-09]],[[0.00037718447687463285,1.1985661489014822e-10],[0.0015087379074985314,1.917705837551994e-09]],[[0.0003733711932337628,1.1942617185179827e-10],[0.0014934847729350513,1.9108187485539905e-09]],[[0.00036828646374536655,1.1873034477263927e-10],[0.0014731458549814662,1.899685515286505e-09]],[[0.0003635553211352063,1.1780510675031996e-10],[0.0014542212845408253,1.884881707654606e-09]],[[0.0003471290336523676,1.1235532028350086e-10],[0.0013885161346094705,1.79768512316764e-09]],[[0.0003376187832483735,1.098920765462274e-10],[0.001350475132993494,1.758273224466681e-09]],[[0.0003270200257257089,1.070665605960454e-10],[0.0013080801029028357,1.7130649677937686e-09]],[[0.00031844364074135387,1.0505380910788494e-10],[0.0012737745629654155,1.6808609455656417e-09]],[[0.00031267764086145204,1.0432879795791792e-10],[0.0012507105634458082,1.6692607656332176e-09]],[[0.0003081577052873757,1.0418301683545573e-10],[0.0012326308211495027,1.666928269376849e-09]],[[0.00030359606044323435,1.0403308989719721e-10],[0.0012143842417729374,1.6645294366604033e-09]],[[0.0002939332146576725,1.0187293625952073e-10],[0.00117573285863069,1.629966979116972e-09]],[[0.0002919198374541645,1.0284432291558001e-10],[0.001167679349816658,1.6455091657436233e-09]],[[0.0002884562853957751,1.0309898399109346e-10],[0.0011538251415831003,1.6495837428588695e-09]],[[0.0002840855553814506,1.029654692218596e-10],[0.0011363422215258023,1.647447506879606e-09]],[[0.0002752320650489163,1.0094125420521524e-10],[0.0011009282601956653,1.6150600660412998e-09]],[[0.0002736994273668556,1.0209877436503049e-10],[0.0010947977094674223,1.6335803886964663e-09]],[[0.0002710030899668546,1.026974441356725e-10],[0.0010840123598674185,1.6431591050440695e-09]],[[0.00026777073568575355,1.0299545449454201e-10],[0.0010710829427430142,1.6479272711692286e-09]],[[0.00026468252518311154,1.0352476047928561e-10],[0.0010587301007324462,1.6563961670867655e-09]],[[0.0002632275701095123,1.0466214294722237e-10],[0.0010529102804380493,1.6745942851378596e-09]],[[0.0002609699735540867,1.0550990517979824e-10],[0.0010438798942163467,1.6881584822363448e-09]],[[0.00025619956646948816,1.0507102194186377e-10],[0.0010247982658779526,1.6811363507509108e-09]],[[0.0002561007565711718,1.0681322297893686e-10],[0.0010244030262846872,1.709011565827649e-09]],[[0.00025464006950440325,1.0803848632475294e-10],[0.001018560278017613,1.7286157800364555e-09]],[[0.0002503002786177098,1.0787303760435198e-10],[0.0010012011144708392,1.7259686010003804e-09]],[[0.00024810824377557875,1.0861256536259845e-10],[0.000992432975102315,1.7378010445815191e-09]],[[0.0002465084929819298,1.0969058250058457e-10],[0.0009860339719277192,1.7550493197870944e-09]],[[0.00024186055077320606,1.0948542351099764e-10],[0.0009674422030928242,1.7517667755800294e-09]],[[0.0002391772696903939,1.0980484184009769e-10],[0.0009567090787615756,1.7568774675478902e-09]],[[0.00023575872148312772,1.1005534291401032e-10],[0.0009430348859325109,1.760885486800123e-09]],[[0.00023175426106151353,1.1006519922567798e-10],[0.0009270170442460541,1.7610431863556712e-09]],[[0.00022910981359469698,1.1033567903921587e-10],[0.0009164392543787879,1.7653708640168655e-09]],[[0.00022529845950573538,1.1055142719358959e-10],[0.0009011938380229415,1.768822833648686e-09]],[[0.00022288624830238933,1.1108831622552548e-10],[0.0008915449932095573,1.7774130586836452e-09]],[[0.00022124572673160283,1.119290151829978e-10],[0.0008849829069264113,1.790864242247168e-09]],[[0.00021939736384317326,1.128617745467205e-10],[0.000877589455372693,1.8057883917541365e-09]],[[0.00021815652438150103,1.1399070536444736e-10],[0.0008726260975260041,1.8238512849444653e-09]],[[0.0002168159157928479,1.1522468855032591e-10],[0.0008672636631713916,1.8435950159728098e-09]],[[0.00021637682489803782,1.1669692237140527e-10],[0.0008655072995921513,1.8671507570575694e-09]],[[0.00021544771072176298,1.1820137611410877e-10],[0.0008617908428870519,1.8912220168907512e-09]],[[0.00021486895205366329,1.1958001970784728e-10],[0.0008594758082146531,1.913280314454774e-09]],[[0.00021398409690632852,1.209835645987317e-10],[0.0008559363876253141,1.9357370325611253e-09]],[[0.00021306549083304808,1.220956501899599e-10],[0.0008522619633321923,1.9535304019124036e-09]],[[0.00021168080620366926,1.2318392135233783e-10],[0.000846723224814677,1.9709427401013284e-09]],[[0.00020998267461439952,1.238370678779819e-10],[0.0008399306984575981,1.9813930861308757e-09]],[[0.0002080670267233136,1.243975228750553e-10],[0.0008322681068932544,1.990360365048167e-09]],[[0.00020535914043876097,1.2446503379249262e-10],[0.0008214365617550439,1.9914405414727895e-09]],[[0.000202517951461422,1.243645757029391e-10],[0.000810071805845688,1.9898332093102984e-09]],[[0.0001990642903796883,1.2416191973544643e-10],[0.0007962571615187532,1.986590713602088e-09]],[[0.00019544793531580323,1.2348706150760335e-10],[0.0007817917412632129,1.9757929828438592e-09]],[[0.00019160379249446425,1.2260392767714186e-10],[0.000766415169977857,1.9616628452113407e-09]],[[0.0001872717937850305,1.2116456447776303e-10],[0.000749087175140122,1.938633030878402e-09]],[[0.00018279348883365598,1.1985975461262086e-10],[0.0007311739553346239,1.917756072813016e-09]],[[0.00017823217654292764,1.1853808992133991e-10],[0.0007129287061717106,1.896609441519022e-09]],[[0.00017306342287751083,1.1638787810659661e-10],[0.0006922536915100433,1.8622060492881748e-09]],[[0.0001679655243190837,1.1452290883447068e-10],[0.0006718620972763348,1.8323665422864751e-09]],[[0.00016273860494555692,1.1282722978473837e-10],[0.0006509544197822277,1.8052356816260465e-09]],[[0.00015747325963152205,1.1073398195047946e-10],[0.0006298930385260882,1.7717437079236835e-09]],[[0.00015206330470331122,1.0808615228532747e-10],[0.0006082532188132449,1.729378431811134e-09]],[[0.00014711966713681777,1.0571621660411728e-10],[0.0005884786685472711,1.6914594660776431e-09]],[[0.00014159230338187822,1.0386201179040458e-10],[0.0005663692135275129,1.6617921912364784e-09]],[[0.00013707873345307692,1.0122131281100834e-10],[0.0005483149338123077,1.6195410066782982e-09]],[[0.00013128874022212084,9.866180933722088e-11],[0.0005251549608884834,1.5785889545718544e-09]],[[0.0001265329366390968,9.599726410780778e-11],[0.0005061317465563872,1.5359562215784106e-09]],[[0.00012138426098671113,9.3980355605973e-11],[0.0004855370439468445,1.503685690471427e-09]],[[0.00011700115781722993,9.164836043168894e-11],[0.00046800463126891973,1.4663737732271414e-09]],[[0.00011238164711086645,8.908566758473026e-11],[0.0004495265884434658,1.4253706766861713e-09]],[[0.00010746009539612117,8.693794566149765e-11],[0.0004298403815844847,1.3910071299936299e-09]],[[0.00010312743041655333,8.451938472058761e-11],[0.0004125097216662133,1.3523101601022368e-09]],[[9.896734350848507e-05,8.21835023990208e-11],[0.0003958693740339403,1.3149360437985876e-09]],[[9.494888438508025e-05,7.94468514196793e-11],[0.000379795537540321,1.2711496275416435e-09]],[[9.09322185005299e-05,7.703531262535236e-11],[0.0003637288740021196,1.2325650035936912e-09]],[[8.706192743362686e-05,7.481822574555364e-11],[0.0003482477097345074,1.1970916157213208e-09]],[[8.321209362213683e-05,7.270480009804773e-11],[0.00033284837448854733,1.1632768087602242e-09]],[[7.947841155799633e-05,7.035174826852526e-11],[0.0003179136462319853,1.1256279797913713e-09]],[[7.573112231966234e-05,6.808701580431912e-11],[0.0003029244892786494,1.0893922588160678e-09]],[[7.217486131191531e-05,6.599326428877004e-11],[0.00028869944524766123,1.055892228401041e-09]],[[6.92130579387787e-05,6.354372802280712e-11],[0.0002768522317551148,1.016699645341836e-09]],[[6.59062161089067e-05,6.123307100563349e-11],[0.0002636248644356268,9.797291359061026e-10]],[[6.284756964555256e-05,5.953739524529034e-11],[0.00025139027858221024,9.525983295800367e-10]],[[5.993113136862739e-05,5.7602950504928866e-11],[0.00023972452547450955,9.216472039133423e-10]],[[5.722754146340595e-05,5.5401072930032045e-11],[0.0002289101658536238,8.864171721370504e-10]],[[5.417038886512594e-05,5.346277385197568e-11],[0.00021668155546050377,8.554043818406785e-10]],[[5.190463600719822e-05,5.143772918598831e-11],[0.00020761854402879287,8.230036655274781e-10]],[[4.9079362012595474e-05,4.969887610135645e-11],[0.0001963174480503819,7.951820182603176e-10]],[[4.6854960337646484e-05,4.7608643226742726e-11],[0.00018741984135058594,7.617382963832501e-10]],[[4.442202462802381e-05,4.5824179396880326e-11],[0.00017768809851209525,7.331868658891149e-10]],[[4.201674800538789e-05,4.373766705596309e-11],[0.00016806699202155155,6.998026798853303e-10]],[[4.008157386202559e-05,4.193219312800756e-11],[0.00016032629544810237,6.709150908981425e-10]],[[3.79265516911422e-05,3.9979470126838135e-11],[0.0001517062067645688,6.396715194149076e-10]],[[3.5670271492596e-05,3.8394061586009056e-11],[0.000142681085970384,6.143049851452944e-10]],[[3.376059373439311e-05,3.656505165312346e-11],[0.00013504237493757243,5.850408330103395e-10]],[[3.208966982387915e-05,3.4881037430629417e-11],[0.0001283586792955166,5.58096603473469e-10]],[[3.0455683119671533e-05,3.342542892638714e-11],[0.00012182273247868613,5.348068665184597e-10]],[[2.884069532545993e-05,3.1942766444870725e-11],[0.00011536278130183972,5.110842623129969e-10]],[[2.7347238194165825e-05,3.0612481997174263e-11],[0.0001093889527766633,4.897997106450103e-10]],[[2.599925599084846e-05,2.942120980473833e-11],[0.00010399702396339384,4.7073935617244e-10]],[[2.4753725133552923e-05,2.8350180843817258e-11],[9.901490053421169e-05,4.536028954919755e-10]],[[2.3518599540789557e-05,2.723749188252855e-11],[9.407439816315823e-05,4.3579987249839825e-10]],[[2.2352124896302277e-05,2.62252540601625e-11],[8.940849958520911e-05,4.196040685075064e-10]],[[2.12252702977897e-05,2.5304907615559408e-11],[8.49010811911588e-05,4.048785247828623e-10]],[[2.0158332006610083e-05,2.447594803223043e-11],[8.063332802644033e-05,3.9161517090193993e-10]],[[1.918831540499623e-05,2.3625523890892116e-11],[7.675326161998491e-05,3.780083820375598e-10]],[[1.8402671836852966e-05,2.2772501271268536e-11],[7.361068734741187e-05,3.643600165468307e-10]],[[1.759290084000117e-05,2.2009414518190236e-11],[7.037160336000468e-05,3.521506337929463e-10]],[[1.670507903444892e-05,2.141257986870151e-11],[6.682031613779568e-05,3.426012802288607e-10]],[[1.5989320837875502e-05,2.0616473359397683e-11],[6.395728335150201e-05,3.298635707225005e-10]],[[1.526645096687943e-05,1.9776245986740417e-11],[6.106580386751772e-05,3.1641993545885296e-10]],[[1.4521899973477947e-05,1.9286105779192494e-11],[5.808759989391179e-05,3.0857769241111225e-10]],[[1.3974166493863288e-05,1.8512834478473178e-11],[5.589666597545315e-05,2.96205351478946e-10]],[[1.3266838293652478e-05,1.8008127757527403e-11],[5.306735317460991e-05,2.8813004593145656e-10]],[[1.2716615532682797e-05,1.7413177244936558e-11],[5.086646213073119e-05,2.7861083265580176e-10]],[[1.2132679755632411e-05,1.6896371425828156e-11],[4.8530719022529645e-05,2.7034194694503296e-10]],[[1.1678487744601364e-05,1.6376420983276228e-11],[4.671395097840546e-05,2.6202273456669175e-10]],[[1.1130073142809038e-05,1.599845206605508e-11],[4.452029257123615e-05,2.559752330080599e-10]],[[1.07255606801934e-05,1.540281002141455e-11],[4.29022427207736e-05,2.4644496286824986e-10]],[[1.0215524472802862e-05,1.5020481917202727e-11],[4.086209789121145e-05,2.403277076551006e-10]],[[9.791560934795988e-06,1.4624309831821897e-11],[3.916624373918395e-05,2.3398896070223783e-10]],[[9.433848057548593e-06,1.4057246706882265e-11],[3.773539223019437e-05,2.2491594679931544e-10]],[[9.004305695263566e-06,1.3745385882944037e-11],[3.601722278105426e-05,2.1992617286139218e-10]],[[8.64866711973295e-06,1.341814187871474e-11],[3.45946684789318e-05,2.146902729291652e-10]],[[8.35809787889752e-06,1.3119010566254092e-11],[3.343239151559008e-05,2.0990417410223824e-10]],[[8.08269326279249e-06,1.2744563580703481e-11],[3.233077305116996e-05,2.039130188469121e-10]],[[7.782726946000357e-06,1.2510283509681431e-11],[3.113090778400143e-05,2.0016453429669974e-10]],[[7.503562279753752e-06,1.2299617371567364e-11],[3.001424911901501e-05,1.9679387643373558e-10]],[[7.224023770060373e-06,1.2046672457384745e-11],[2.8896095080241493e-05,1.927467587346387e-10]],[[6.952632697972495e-06,1.1783786839544649e-11],[2.781053079188998e-05,1.8854059110293318e-10]],[[6.715470087068596e-06,1.155717906217633e-11],[2.6861880348274384e-05,1.849148692390968e-10]],[[6.503692318387175e-06,1.1357167224207854e-11],[2.60147692735487e-05,1.8171467623881296e-10]],[[6.272857451254352e-06,1.1047822791925678e-11],[2.5091429805017407e-05,1.767651666036217e-10]],[[6.0602803335245615e-06,1.0838078934769097e-11],[2.4241121334098246e-05,1.734092677720272e-10]],[[5.862802587054479e-06,1.0618825856042846e-11],[2.3451210348217915e-05,1.6990121398707284e-10]],[[5.651889856508035e-06,1.0348998038462703e-11],[2.260755942603214e-05,1.6558397258956066e-10]],[[5.4876504510803105e-06,1.0182866900580734e-11],[2.1950601804321242e-05,1.629258699690432e-10]],[[5.282733366442188e-06,9.95388309341362e-12],[2.1130933465768752e-05,1.5926213199277883e-10]],[[5.1460345561311604e-06,9.794713308952633e-12],[2.0584138224524642e-05,1.5671541227366e-10]],[[4.980945246569568e-06,9.604902060971092e-12],[1.992378098627827e-05,1.5367843089168743e-10]],[[4.845933341861226e-06,9.450947288567602e-12],[1.9383733367444904e-05,1.5121515639997085e-10]],[[4.716485351700687e-06,9.350167937964645e-12],[1.886594140680275e-05,1.4960269057918635e-10]],[[4.567159456545796e-06,9.19528110482748e-12],[1.8268637826183185e-05,1.4712449933792747e-10]],[[4.4503987441983026e-06,9.140506386329723e-12],[1.780159497679321e-05,1.4624810214113641e-10]],[[4.357403038796729e-06,9.05891038407468e-12],[1.7429612155186915e-05,1.4494256700419508e-10]],[[4.237667075484213e-06,8.939147538404139e-12],[1.6950668301936853e-05,1.4302636114518722e-10]],[[4.120999666030505e-06,8.888294789361403e-12],[1.648399866412202e-05,1.42212717238785e-10]],[[4.027594056938002e-06,8.852119700172221e-12],[1.611037622775201e-05,1.416339151219834e-10]],[[3.944466546846405e-06,8.802707237888478e-12],[1.577786618738562e-05,1.408433163320106e-10]],[[3.840945622218139e-06,8.763191094299458e-12],[1.5363782488872558e-05,1.4021105936333133e-10]],[[3.7458279289463483e-06,8.68942031091653e-12],[1.4983311715785393e-05,1.3903072407289675e-10]],[[3.6723990398009812e-06,8.591517032260258e-12],[1.4689596159203925e-05,1.374642730946896e-10]],[[3.5751792827377226e-06,8.573471856757392e-12],[1.430071713095089e-05,1.37175551738991e-10]],[[3.4959387018943037e-06,8.488263414547535e-12],[1.3983754807577215e-05,1.3581221394532628e-10]],[[3.416461262917954e-06,8.411600590206826e-12],[1.3665845051671815e-05,1.3458561033924278e-10]],[[3.3342718767782277e-06,8.363446862395547e-12],[1.333708750711291e-05,1.3381514997675458e-10]],[[3.265169438396761e-06,8.28553098796531e-12],[1.3060677753587043e-05,1.3256849875396702e-10]],[[3.182953316479327e-06,8.224716097145297e-12],[1.2731813265917308e-05,1.3159545707859898e-10]],[[3.114991148928018e-06,8.132469450928732e-12],[1.2459964595712072e-05,1.3011951427522923e-10]],[[3.049059811310781e-06,8.06254584293243e-12],[1.2196239245243123e-05,1.2900073247082945e-10]],[[2.9777825797523975e-06,8.010771315722811e-12],[1.191113031900959e-05,1.2817234019640826e-10]],[[2.9088668424954774e-06,7.920502987265367e-12],[1.163546736998191e-05,1.267280485775426e-10]],[[2.8351410528738932e-06,7.8241677091948e-12],[1.1340564211495573e-05,1.251866835047449e-10]],[[2.7665441553217475e-06,7.72285651915154e-12],[1.106617662128699e-05,1.2356570381433424e-10]],[[2.7061733816812224e-06,7.648959410780408e-12],[1.082469352672489e-05,1.2238334889947885e-10]],[[2.640633209868778e-06,7.583954078720914e-12],[1.0562532839475111e-05,1.2134326539799667e-10]],[[2.5821884348772616e-06,7.482702659918555e-12],[1.0328753739509047e-05,1.1972324220642626e-10]],[[2.515800205401982e-06,7.374687901492716e-12],[1.0063200821607927e-05,1.1799500764222497e-10]],[[2.46057261855426e-06,7.320475554273055e-12],[9.84229047421704e-06,1.1712761029179188e-10]],[[2.4076816543439674e-06,7.229426372018884e-12],[9.63072661737587e-06,1.1567082203163862e-10]],[[2.346437604612008e-06,7.1170969148918835e-12],[9.385750418448032e-06,1.1387355142523403e-10]],[[2.292389343380491e-06,7.0596402706088416e-12],[9.169557373521963e-06,1.1295424488824257e-10]],[[2.2468696396590494e-06,6.96610285311494e-12],[8.987478558636197e-06,1.1145764629117772e-10]],[[2.1911245718494736e-06,6.871011444411766e-12],[8.764498287397895e-06,1.0993618199105521e-10]],[[2.1487351221738992e-06,6.799544803545889e-12],[8.594940488695597e-06,1.0879271826831235e-10]],[[2.094406285899264e-06,6.709628830949658e-12],[8.377625143597056e-06,1.0735406169382078e-10]],[[2.052262010760794e-06,6.6627752883220165e-12],[8.209048043043175e-06,1.0660440350102569e-10]],[[2.0031809338620804e-06,6.5695611187938504e-12],[8.012723735448322e-06,1.0511297831503985e-10]],[[1.9643586910397423e-06,6.492685450350946e-12],[7.85743476415897e-06,1.0388296982615894e-10]],[[1.9172094779914063e-06,6.4211940634807595e-12],[7.668837911965625e-06,1.0273910615499612e-10]],[[1.8830800808839394e-06,6.360916041977797e-12],[7.532320323535758e-06,1.0177465827358076e-10]],[[1.835747222287451e-06,6.279927854587391e-12],[7.342988889149804e-06,1.0047884687799238e-10]],[[1.8005763252053965e-06,6.229037566031728e-12],[7.202305300821586e-06,9.966460054411008e-11]],[[1.7598965737951262e-06,6.151795050035799e-12],[7.039586295180505e-06,9.842872341862857e-11]],[[1.725082328233872e-06,6.105252613304161e-12],[6.900329312935488e-06,9.768404283279467e-11]],[[1.6882584191592892e-06,6.04935380534388e-12],[6.753033676637157e-06,9.67896639149059e-11]],[[1.6514305337230505e-06,5.9786803803554395e-12],[6.605722134892202e-06,9.565888567089632e-11]],[[1.6209956259297416e-06,5.930097373243734e-12],[6.4839825037189665e-06,9.488155726278458e-11]],[[1.5893492209891121e-06,5.873844291554125e-12],[6.3573968839564486e-06,9.398151205025617e-11]],[[1.5529349229374931e-06,5.815284055905539e-12],[6.2117396917499726e-06,9.304454492586305e-11]],[[1.5243098380229178e-06,5.765517369175589e-12],[6.097239352091671e-06,9.22482772619483e-11]],[[1.49479699446887e-06,5.717271395056308e-12],[5.97918797787548e-06,9.147634551021765e-11]],[[1.4660721606727888e-06,5.6514734878201665e-12],[5.864288642691155e-06,9.042357604654835e-11]],[[1.4338212754475815e-06,5.6137117446600145e-12],[5.735285101790326e-06,8.981938947773323e-11]],[[1.4075387169252964e-06,5.569757057181737e-12],[5.6301548677011855e-06,8.911611215949803e-11]],[[1.3795428238012374e-06,5.532681611657855e-12],[5.5181712952049495e-06,8.852290772040091e-11]],[[1.353869548722271e-06,5.475906335568279e-12],[5.415478194889084e-06,8.761450499424559e-11]],[[1.3265343654185983e-06,5.42148958990961e-12],[5.306137461674393e-06,8.674383283063896e-11]],[[1.3001507642148819e-06,5.3907428680565726e-12],[5.200603056859527e-06,8.625188635340299e-11]],[[1.276970003530987e-06,5.3493597923059925e-12],[5.107880014123948e-06,8.558975873512438e-11]],[[1.2544390207607968e-06,5.3074287591714315e-12],[5.017756083043187e-06,8.491886241171578e-11]],[[1.2298628069152528e-06,5.261057108513644e-12],[4.919451227661011e-06,8.417691330592845e-11]],[[1.2050358752533316e-06,5.222994602856044e-12],[4.820143501013326e-06,8.356791219273753e-11]],[[1.1821431991754031e-06,5.183442605996791e-12],[4.7285727967016126e-06,8.293508029534197e-11]],[[1.1610476040153672e-06,5.1423191067967845e-12],[4.644190416061469e-06,8.227710463954593e-11]],[[1.1378004234095676e-06,5.108643624381154e-12],[4.5512016936382705e-06,8.173829695771908e-11]],[[1.1164168058759143e-06,5.0732157314911585e-12],[4.465667223503657e-06,8.117145082044986e-11]],[[1.0963138688886383e-06,5.035655031132311e-12],[4.385255475554553e-06,8.057047957010205e-11]],[[1.077037983452013e-06,4.997761176475521e-12],[4.308151933808052e-06,7.996417937215937e-11]],[[1.0566321137060586e-06,4.963417819170859e-12],[4.226528454824234e-06,7.941468573694359e-11]],[[1.0369116186005148e-06,4.930771189134647e-12],[4.147646474402059e-06,7.889234094909256e-11]],[[1.0173671561675601e-06,4.904550217420112e-12],[4.0694686246702405e-06,7.847280565007289e-11]],[[9.993023673946783e-07,4.870220159897004e-12],[3.997209469578713e-06,7.792352157555126e-11]],[[9.808184215614187e-07,4.831459796218232e-12],[3.923273686245675e-06,7.73033560128366e-11]],[[9.626050789800272e-07,4.798051349329189e-12],[3.850420315920109e-06,7.676882376472439e-11]],[[9.442113118515108e-07,4.775285290981672e-12],[3.7768452474060434e-06,7.640456542106642e-11]],[[9.285279720081972e-07,4.7315969112777e-12],[3.7141118880327887e-06,7.57055510311438e-11]],[[9.101510458567106e-07,4.7067378028503155e-12],[3.6406041834268423e-06,7.5307808111812e-11]],[[8.93299500845747e-07,4.6780686533703184e-12],[3.573198003382988e-06,7.484909724555945e-11]],[[8.780902077139859e-07,4.640367908254467e-12],[3.5123608308559438e-06,7.424588994067688e-11]],[[8.622862993182222e-07,4.6209307288073235e-12],[3.4491451972728887e-06,7.393488988242746e-11]],[[8.472490789267232e-07,4.582473095733562e-12],[3.388996315706893e-06,7.33195728564121e-11]],[[8.305774435325532e-07,4.566471349140911e-12],[3.3223097741302127e-06,7.306354051839198e-11]],[[8.164693433549125e-07,4.53162917182663e-12],[3.26587737341965e-06,7.250607032668909e-11]],[[8.022834403053626e-07,4.496561091715806e-12],[3.2091337612214503e-06,7.194497759929733e-11]],[[7.859845684072051e-07,4.4779413885033214e-12],[3.1439382736288202e-06,7.164706290889009e-11]],[[7.723542469451223e-07,4.437942633587276e-12],[3.089416987780489e-06,7.100708563287696e-11]],[[7.590801796789881e-07,4.410108684546976e-12],[3.0363207187159525e-06,7.056173762822513e-11]],[[7.451120097551837e-07,4.3976041904476744e-12],[2.9804480390207347e-06,7.036166567979603e-11]],[[7.316439948018382e-07,4.366387489167639e-12],[2.9265759792073527e-06,6.986220364483321e-11]],[[7.186653510363777e-07,4.328684999547648e-12],[2.874661404145511e-06,6.925896210557367e-11]],[[7.057294324374365e-07,4.299574333056251e-12],[2.822917729749746e-06,6.879318878689097e-11]],[[6.933964723947858e-07,4.2791240674742215e-12],[2.773585889579143e-06,6.846598293442442e-11]],[[6.797835850171914e-07,4.2648338561808805e-12],[2.7191343400687655e-06,6.823734164665372e-11]],[[6.675933537869243e-07,4.2361663717825235e-12],[2.6703734151476972e-06,6.777866450921155e-11]],[[6.554504351756719e-07,4.20673977040036e-12],[2.6218017407026875e-06,6.73078397745451e-11]],[[6.440926255739747e-07,4.183361012279184e-12],[2.5763705022958986e-06,6.693378039519787e-11]],[[6.330697445101878e-07,4.151837645758688e-12],[2.5322789780407512e-06,6.642940727506235e-11]],[[6.215450166374765e-07,4.123985280309252e-12],[2.486180066549906e-06,6.598376863984114e-11]],[[6.100653770171594e-07,4.098837270054345e-12],[2.4402615080686375e-06,6.558140114188891e-11]],[[5.994790813937779e-07,4.0810209186323395e-12],[2.3979163255751114e-06,6.529633985393078e-11]],[[5.886427790851617e-07,4.054483932918452e-12],[2.3545711163406467e-06,6.487174776287966e-11]],[[5.774191132902228e-07,4.030302937683715e-12],[2.309676453160891e-06,6.448485115385298e-11]],[[5.669157153708546e-07,4.010969221478714e-12],[2.2676628614834184e-06,6.417550988166479e-11]],[[5.576061856660768e-07,3.986041534058815e-12],[2.2304247426643072e-06,6.377666286962322e-11]],[[5.473645865972887e-07,3.954466148371102e-12],[2.1894583463891547e-06,6.327145587416391e-11]],[[5.380179315507134e-07,3.923227879138875e-12],[2.1520717262028536e-06,6.277164432728105e-11]],[[5.287989650419017e-07,3.9001115126463626e-12],[2.115195860167607e-06,6.240178724927339e-11]],[[5.185164048265252e-07,3.887633777722092e-12],[2.074065619306101e-06,6.220214522269484e-11]],[[5.087140630956552e-07,3.868982875980711e-12],[2.0348562523826208e-06,6.190372746590833e-11]],[[5.001613500762575e-07,3.8380393558708115e-12],[2.00064540030503e-06,6.140862691186101e-11]],[[4.917752379918047e-07,3.803430561342372e-12],[1.967100951967219e-06,6.085489159874225e-11]],[[4.825470861608095e-07,3.798445398130229e-12],[1.930188344643238e-06,6.077513140286699e-11]],[[4.735322704091336e-07,3.77273789842582e-12],[1.8941290816365344e-06,6.036380464208743e-11]],[[4.659047880769219e-07,3.7351157491387195e-12],[1.8636191523076875e-06,5.976185208815347e-11]],[[4.5703922147059764e-07,3.726267209418954e-12],[1.8281568858823905e-06,5.962028139711925e-11]],[[4.4918654884215487e-07,3.699521819079422e-12],[1.7967461953686195e-06,5.91923458702306e-11]],[[4.4156771741343475e-07,3.670170700903892e-12],[1.766270869653739e-06,5.872273528074568e-11]],[[4.323926844590462e-07,3.663280541919987e-12],[1.7295707378361848e-06,5.861249127735825e-11]],[[4.2588727189023127e-07,3.625627304354086e-12],[1.703549087560925e-06,5.8010036100031943e-11]],[[4.175439135279339e-07,3.6202092946494004e-12],[1.6701756541117356e-06,5.792335296262586e-11]],[[4.105482755783888e-07,3.5849792166220743e-12],[1.6421931023135552e-06,5.7359664623684485e-11]],[[4.0277436575324465e-07,3.5713802600662652e-12],[1.6110974630129786e-06,5.71420912259565e-11]],[[3.959745479153067e-07,3.54217567359028e-12],[1.5838981916612268e-06,5.667480774136588e-11]],[[3.886052827046422e-07,3.5344576755104804e-12],[1.5544211308185687e-06,5.6551328420723613e-11]],[[3.82100439740403e-07,3.4968411014568546e-12],[1.528401758961612e-06,5.59494558417246e-11]],[[3.744721387136842e-07,3.492477339196278e-12],[1.4978885548547368e-06,5.58796426329322e-11]],[[3.6871580139943776e-07,3.452530718636097e-12],[1.474863205597751e-06,5.5240494307934374e-11]],[[3.616298515406135e-07,3.4496318078380512e-12],[1.446519406162454e-06,5.519410637372709e-11]],[[3.552697438728828e-07,3.4184591911713263e-12],[1.4210789754915312e-06,5.4695355546749385e-11]],[[3.49030748937374e-07,3.398063926699956e-12],[1.396122995749496e-06,5.4369019318065064e-11]],[[3.420751468080225e-07,3.3899478674808795e-12],[1.36830058723209e-06,5.423916941121524e-11]],[[3.370446161342491e-07,3.357155176035932e-12],[1.3481784645369963e-06,5.371449107163206e-11]],[[3.306581118312587e-07,3.3365574165134656e-12],[1.3226324473250348e-06,5.3384914822300487e-11]],[[3.241088971544029e-07,3.330343902395822e-12],[1.2964355886176117e-06,5.3285506325888186e-11]],[[3.189836953805352e-07,3.2967109543881876e-12],[1.2759347815221408e-06,5.274738477894271e-11]],[[3.1382267423263527e-07,3.2721147214323573e-12],[1.255290696930541e-06,5.2353836357416035e-11]],[[3.072349702196821e-07,3.2675405129700784e-12],[1.2289398808787283e-06,5.228064524401759e-11]],[[3.0164441325952196e-07,3.248625056525479e-12],[1.2065776530380878e-06,5.1978008624495214e-11]],[[2.9698585565189473e-07,3.2169367919873425e-12],[1.187943422607579e-06,5.147099820860105e-11]],[[2.920234784719739e-07,3.1928945410905175e-12],[1.1680939138878956e-06,5.108631502924609e-11]],[[2.8615646998388517e-07,3.1856409624156767e-12],[1.1446258799355407e-06,5.0970250775108664e-11]],[[2.805093872658986e-07,3.174453515447592e-12],[1.1220375490635943e-06,5.0791257912261194e-11]],[[2.7578839297271977e-07,3.153055376208257e-12],[1.103153571890879e-06,5.0448895200853036e-11]],[[2.713283922896304e-07,3.1273266135340964e-12],[1.0853135691585216e-06,5.003723758859448e-11]],[[2.6673155174562894e-07,3.0981885659923345e-12],[1.0669262069825157e-06,4.95710231253802e-11]],[[2.6191939355825096e-07,3.080911367503675e-12],[1.0476775742330038e-06,4.9294580494030124e-11]],[[2.570112339213162e-07,3.0675459281986305e-12],[1.028044935685265e-06,4.908073016448482e-11]],[[2.5241564323836095e-07,3.0556420887222802e-12],[1.0096625729534438e-06,4.889026842813317e-11]],[[2.473966160496889e-07,3.04389104178977e-12],[9.895864641987557e-07,4.8702255492132256e-11]],[[2.428739262108683e-07,3.026965457074123e-12],[9.71495704843473e-07,4.843145127277996e-11]],[[2.386384065299919e-07,3.0092853627131458e-12],[9.545536261199677e-07,4.81485732083904e-11]],[[2.3450051561745417e-07,2.9907866056930456e-12],[9.380020624698167e-07,4.785259415148988e-11]],[[2.303721728929221e-07,2.9686555072510295e-12],[9.214886915716884e-07,4.74985002956052e-11]],[[2.2631051027271498e-07,2.9481635577420978e-12],[9.052420410908599e-07,4.717063074908955e-11]],[[2.2230942085686398e-07,2.929842090054569e-12],[8.892376834274559e-07,4.687748736072471e-11]],[[2.1845930614271468e-07,2.9153571984498444e-12],[8.738372245708587e-07,4.664572876784522e-11]],[[2.144684110665622e-07,2.895071933503526e-12],[8.578736442662488e-07,4.6321165699618255e-11]],[[2.1057793264485136e-07,2.8776857431693033e-12],[8.423117305794054e-07,4.6042986544901036e-11]],[[2.0680294061533065e-07,2.864019916623984e-12],[8.272117624613226e-07,4.58243327182528e-11]],[[2.0305334760472835e-07,2.85134451338625e-12],[8.122133904189134e-07,4.5621523153453655e-11]],[[1.9928470040260828e-07,2.8340347121823433e-12],[7.971388016104331e-07,4.534456539737554e-11]],[[1.9566128526217366e-07,2.818909306592092e-12],[7.826451410486946e-07,4.5102555750614325e-11]],[[1.9220709401548121e-07,2.801313523504852e-12],[7.688283760619249e-07,4.482101714608307e-11]],[[1.891110620590776e-07,2.7791360259475474e-12],[7.564442482363104e-07,4.4466171119296934e-11]],[[1.8578985790775447e-07,2.7581032417234703e-12],[7.431594316310179e-07,4.4129645248708714e-11]],[[1.8267602273747955e-07,2.7337392930384532e-12],[7.307040909499182e-07,4.37398236851989e-11]],[[1.796349077218929e-07,2.7119167218775735e-12],[7.185396308875716e-07,4.339067050113642e-11]],[[1.764654989238188e-07,2.699849782459412e-12],[7.058619956952752e-07,4.319761109937365e-11]],[[1.729507595405428e-07,2.6902133615981373e-12],[6.918030381621712e-07,4.304343262502186e-11]],[[1.694866287449607e-07,2.683586786730922e-12],[6.779465149798428e-07,4.293740400567465e-11]],[[1.6640559859393197e-07,2.671744490755243e-12],[6.656223943757279e-07,4.2747914659867946e-11]],[[1.6389893168638467e-07,2.6454141305290583e-12],[6.555957267455387e-07,4.232661868839012e-11]],[[1.6119262228813632e-07,2.6178363307378845e-12],[6.447704891525453e-07,4.188537858208131e-11]],[[1.583537634551489e-07,2.6001670209075737e-12],[6.334150538205956e-07,4.160268441407567e-11]],[[1.551634827324211e-07,2.5986854145908293e-12],[6.206539309296844e-07,4.1578987453820924e-11]],[[1.521352957707086e-07,2.5945412421123053e-12],[6.085411830828344e-07,4.1512665671170175e-11]],[[1.4958716664289432e-07,2.569399189259259e-12],[5.983486665715773e-07,4.111037983124961e-11]],[[1.4736126074397139e-07,2.5388691228424233e-12],[5.894450429758855e-07,4.062190533910564e-11]],[[1.4464717607839847e-07,2.528127598795181e-12],[5.785887043135939e-07,4.045006205411418e-11]],[[1.4158078089837264e-07,2.532286234720178e-12],[5.663231235934906e-07,4.051659345831639e-11]],[[1.3911190713596836e-07,2.511648224639131e-12],[5.564476285438735e-07,4.018636567551957e-11]],[[1.371452165657155e-07,2.478273931116092e-12],[5.48580866262862e-07,3.965238214655015e-11]],[[1.3453577275738462e-07,2.4703787158441287e-12],[5.381430910295385e-07,3.952608305740558e-11]],[[1.3170027134983972e-07,2.473975271156623e-12],[5.268010853993589e-07,3.958361216219031e-11]],[[1.2967528477125018e-07,2.4441088817376013e-12],[5.187011390850007e-07,3.910573311131915e-11]],[[1.2767181758046147e-07,2.4176960439153412e-12],[5.106872703218459e-07,3.8683150747485216e-11]],[[1.2481844958368372e-07,2.42568742984749e-12],[4.992737983347349e-07,3.8811020609083555e-11]],[[1.2280874679231843e-07,2.4058685607334703e-12],[4.912349871692737e-07,3.84938881394897e-11]],[[1.2100569406905552e-07,2.37317153580664e-12],[4.840227762762221e-07,3.797075366324915e-11]],[[1.1831086967861026e-07,2.3794367971331446e-12],[4.7324347871444104e-07,3.807101435238053e-11]],[[1.1621677908228578e-07,2.3657368271938964e-12],[4.648671163291431e-07,3.785178146045684e-11]],[[1.147264147709669e-07,2.3311900232111956e-12],[4.589056590838676e-07,3.72990548981121e-11]],[[1.1201428825631683e-07,2.3403216369718424e-12],[4.480571530252673e-07,3.744516993222778e-11]],[[1.1019195585377908e-07,2.3189780092992468e-12],[4.4076782341511633e-07,3.710363793182515e-11]],[[1.0859229808647098e-07,2.2915641825863517e-12],[4.343691923458839e-07,3.6665049527337715e-11]],[[1.0608150647864686e-07,2.304372571604023e-12],[4.2432602591458745e-07,3.6869970940972024e-11]],[[1.0469458382995538e-07,2.2655522411179154e-12],[4.187783353198215e-07,3.624882997106711e-11]],[[1.0259069708878071e-07,2.2613625517252514e-12],[4.1036278835512283e-07,3.618183305959325e-11]],[[1.005916079637827e-07,2.2569712810185437e-12],[4.023664318551308e-07,3.611153303310884e-11]],[[9.935339392666263e-08,2.2224115507609804e-12],[3.9741357570665053e-07,3.555860712154766e-11]],[[9.687340026534648e-08,2.236220785117364e-12],[3.8749360106138593e-07,3.577954758370353e-11]],[[9.571475108300058e-08,2.1962971299998046e-12],[3.828590043320023e-07,3.514075017662293e-11]],[[9.363857909085126e-08,2.2014080293192925e-12],[3.7455431636340505e-07,3.522256130549007e-11]],[[9.222763469199552e-08,2.180244596956731e-12],[3.689105387679821e-07,3.488390153516187e-11]],[[9.058356526056557e-08,2.1637504403604764e-12],[3.6233426104226227e-07,3.4620042601309806e-11]],[[8.8612524084713e-08,2.1658431551576858e-12],[3.54450096338852e-07,3.4653483818141414e-11]],[[8.75357785109832e-08,2.1297384353174247e-12],[3.501431140439328e-07,3.4075842235699064e-11]],[[8.547705758690904e-08,2.144451789755353e-12],[3.4190823034763615e-07,3.431122956018743e-11]],[[8.451221674925436e-08,2.101918934376064e-12],[3.3804886699701744e-07,3.363072004292727e-11]],[[8.234485801954965e-08,2.120772708793851e-12],[3.293794320781986e-07,3.393237822733896e-11]],[[8.15303571443055e-08,2.0760686312493197e-12],[3.26121428577222e-07,3.3217107774939756e-11]],[[7.948851897720337e-08,2.0957078834741897e-12],[3.179540759088135e-07,3.353134359044725e-11]],[[7.863875436100626e-08,2.0514444083228475e-12],[3.1455501744402506e-07,3.2823116319936e-11]],[[7.663125228032964e-08,2.0699435946001997e-12],[3.0652500912131855e-07,3.3119121496771964e-11]],[[7.588101272860838e-08,2.026945350654727e-12],[3.035240509144335e-07,3.243113230793017e-11]],[[7.396008443730729e-08,2.047241153163285e-12],[2.9584033774922916e-07,3.275587655472459e-11]],[[7.32059916123066e-08,2.001299154767053e-12],[2.928239664492264e-07,3.2020798055374635e-11]],[[7.126900877061576e-08,2.022175135995263e-12],[2.85076035082463e-07,3.235481846871455e-11]],[[7.062276582126658e-08,1.977374210255971e-12],[2.824910632850663e-07,3.163800901162497e-11]],[[6.884833163199614e-08,1.9975595033637953e-12],[2.7539332652798457e-07,3.196095284196208e-11]],[[6.808885890887049e-08,1.9567629723774864e-12],[2.7235543563548196e-07,3.1308243799599716e-11]],[[6.642106375755732e-08,1.9696167846311167e-12],[2.656842550302293e-07,3.151385953659516e-11]],[[6.554303594758435e-08,1.9404502765920364e-12],[2.621721437903374e-07,3.10472541185774e-11]],[[6.433432473019422e-08,1.933814648263902e-12],[2.573372989207769e-07,3.0941017071119087e-11]],[[6.301974240892806e-08,1.929275223266134e-12],[2.5207896963571224e-07,3.086845445284623e-11]],[[6.218833389992498e-08,1.900222848104777e-12],[2.4875333559969994e-07,3.04035570418356e-11]],[[6.062616538687444e-08,1.9173968436026567e-12],[2.4250466154749777e-07,3.0678380511324855e-11]],[[6.013962688906483e-08,1.872367446747815e-12],[2.405585075562593e-07,2.995790632656974e-11]],[[5.850584941060863e-08,1.892381010605519e-12],[2.340233976424345e-07,3.027809331654675e-11]],[[5.780322869436137e-08,1.8582307229643976e-12],[2.3121291477744548e-07,2.9731746472028526e-11]],[[5.670742002931226e-08,1.852265838720466e-12],[2.2682968011724903e-07,2.9636234526078105e-11]],[[5.547805025649279e-08,1.8578809064673252e-12],[2.2191220102597117e-07,2.972614087895569e-11]],[[5.494408675032547e-08,1.8154945114890942e-12],[2.1977634700130187e-07,2.9047925499014628e-11]],[[5.3430048016510695e-08,1.8390910501509142e-12],[2.1372019206604278e-07,2.942545971517415e-11]],[[5.284708089390753e-08,1.8044567265601877e-12],[2.113883235756301e-07,2.887136853646284e-11]],[[5.19359675111577e-08,1.793760700399028e-12],[2.077438700446308e-07,2.8700153063918837e-11]],[[5.0621459263528227e-08,1.8057740425553381e-12],[2.024858370541129e-07,2.8892428463679985e-11]],[[5.0212434120129024e-08,1.759974673337269e-12],[2.008497364805161e-07,2.815962807452483e-11]],[[4.893622584814665e-08,1.7773880730589584e-12],[1.957449033925866e-07,2.843819255315615e-11]],[[4.8119453248125495e-08,1.765796716833631e-12],[1.9247781299250198e-07,2.8252813204693996e-11]],[[4.759114998633869e-08,1.7298056793990986e-12],[1.9036459994535476e-07,2.7676897474335646e-11]],[[4.6249317890147895e-08,1.7544045256199552e-12],[1.8499727156059158e-07,2.8070474613195562e-11]],[[4.570647994611843e-08,1.7237733772290187e-12],[1.828259197844737e-07,2.7580448414786345e-11]],[[4.5080939332589084e-08,1.701363510676077e-12],[1.8032375733035634e-07,2.7221809013339326e-11]],[[4.378244570480791e-08,1.7248131938376499e-12],[1.7512978281923164e-07,2.7597028395673613e-11]],[[4.3357150498100594e-08,1.6865588254517965e-12],[1.7342860199240238e-07,2.698501516666712e-11]],[[4.264025289205386e-08,1.6736042698542478e-12],[1.7056101156821543e-07,2.677765235486125e-11]],[[4.150716309757631e-08,1.695147247225374e-12],[1.6602865239030523e-07,2.7122374501381682e-11]],[[4.109595326430222e-08,1.657541432746002e-12],[1.6438381305720888e-07,2.6520740906003694e-11]],[[4.041589411475475e-08,1.6431458681186356e-12],[1.61663576459019e-07,2.6290318741991957e-11]],[[3.9297285476098624e-08,1.6655047644130356e-12],[1.571891419043945e-07,2.664809197342041e-11]],[[3.889446162755319e-08,1.633217202500066e-12],[1.5557784651021277e-07,2.6131562373136455e-11]],[[3.834862166435024e-08,1.6083034137762166e-12],[1.5339448665740095e-07,2.573285114622084e-11]],[[3.7236315335613394e-08,1.632935172667333e-12],[1.4894526134245358e-07,2.612696208462102e-11]],[[3.673546183946109e-08,1.6101757820738702e-12],[1.4694184735784436e-07,2.5762902462747765e-11]],[[3.6405222787078875e-08,1.575720392899316e-12],[1.456208911483155e-07,2.521155539732383e-11]],[[3.5395485752302886e-08,1.5959682102277541e-12],[1.4158194300921154e-07,2.5535466578179722e-11]],[[3.467720576163507e-08,1.5936615963030067e-12],[1.3870882304654027e-07,2.549866012976756e-11]],[[3.4447780859738357e-08,1.5509642672445603e-12],[1.3779112343895343e-07,2.4815499536489856e-11]],[[3.375583124017971e-08,1.5510559469008702e-12],[1.3502332496071884e-07,2.481686789382665e-11]],[[3.2791561655647874e-08,1.5713855847217852e-12],[1.311662466225915e-07,2.514219577952653e-11]],[[3.2458202856137966e-08,1.5373951714494756e-12],[1.2983281142455186e-07,2.459842866754943e-11]],[[3.208813042387723e-08,1.5088760380505445e-12],[1.283525216955089e-07,2.414203421394562e-11]],[[3.122252654549729e-08,1.5296402823572221e-12],[1.2489010618198915e-07,2.4474214795141665e-11]],[[3.053303519519409e-08,1.5304735653206848e-12],[1.2213214078077637e-07,2.4487654374927555e-11]],[[3.03299597588707e-08,1.4883198187874594e-12],[1.213198390354828e-07,2.381321246541406e-11]],[[2.981366403269492e-08,1.4788836856375006e-12],[1.1925465613077968e-07,2.3662124326948333e-11]],[[2.8978589730376323e-08,1.502698051680426e-12],[1.1591435892150529e-07,2.4043156111395164e-11]],[[2.8469225105814367e-08,1.4909600476561871e-12],[1.1387690042325747e-07,2.385546331549918e-11]],[[2.8281748087305506e-08,1.4490590805589532e-12],[1.1312699234922202e-07,2.3185032206491624e-11]],[[2.7722209633902757e-08,1.44664751092923e-12],[1.1088883853561103e-07,2.3146334052197526e-11]],[[2.6934366784572955e-08,1.4693200328494642e-12],[1.0773746713829182e-07,2.3509115047388917e-11]],[[2.6486560072301617e-08,1.4537712323229858e-12],[1.0594624028920647e-07,2.3260453747044662e-11]],[[2.631362250218271e-08,1.4120612657955407e-12],[1.0525449000873085e-07,2.2593074575907916e-11]],[[2.5806431739829382e-08,1.4084630450930967e-12],[1.0322572695931753e-07,2.2535385643999542e-11]],[[2.5072834217951003e-08,1.4314506509505199e-12],[1.0029133687180401e-07,2.2903194535616315e-11]],[[2.4600684154415054e-08,1.4236471349479593e-12],[9.840273661766022e-08,2.277846010465993e-11]],[[2.4448326099098682e-08,1.3839080943798948e-12],[9.779330439639473e-08,2.214265046907974e-11]],[[2.408295750737646e-08,1.369582875264325e-12],[9.633183002950583e-08,2.1913330398374285e-11]],[[2.342286273535717e-08,1.3903224589191596e-12],[9.369145094142867e-08,2.2245119088100552e-11]],[[2.2842900668013996e-08,1.3983566542229822e-12],[9.137160267205598e-08,2.237377387407086e-11]],[[2.2644553391492e-08,1.3653643596114423e-12],[9.0578213565968e-08,2.184597973752794e-11]],[[2.2446037793880346e-08,1.3332216064804653e-12],[8.978415117552138e-08,2.1331616841978503e-11]],[[2.1939599687726952e-08,1.3395041086283796e-12],[8.775839875090781e-08,2.1432024492176118e-11]],[[2.126902261635967e-08,1.3618020924206494e-12],[8.507609046543868e-08,2.1788828484620983e-11]],[[2.0900470665246312e-08,1.3505238753803645e-12],[8.360188266098525e-08,2.160850940922332e-11]],[[2.0777089113240665e-08,1.3117258483677696e-12],[8.310835645296266e-08,2.0987768235819432e-11]],[[2.05264136763417e-08,1.2905763388743976e-12],[8.21056547053668e-08,2.0649260788721732e-11]],[[1.9965185288246834e-08,1.3064141709946597e-12],[7.986074115298734e-08,2.0902572585832343e-11]],[[1.940278556066818e-08,1.324451094018828e-12],[7.761114224267272e-08,2.1191236070892173e-11]],[[1.9119532308767916e-08,1.3096724120655583e-12],[7.647812923507166e-08,2.095490637444171e-11]],[[1.9014094544839766e-08,1.2737240253013725e-12],[7.605637817935907e-08,2.0379752471105765e-11]],[[1.8769021527127457e-08,1.252626417661419e-12],[7.507608610850983e-08,2.0042064780374422e-11]],[[1.827623186481264e-08,1.2670838635772734e-12],[7.310492745925056e-08,2.0273284234209596e-11]],[[1.7754356702100954e-08,1.2866825291286608e-12],[7.101742680840381e-08,2.0586919344069875e-11]],[[1.74462426096114e-08,1.2791206554612519e-12],[6.97849704384456e-08,2.0466066846269646e-11]],[[1.732677321268176e-08,1.2423547268868102e-12],[6.930709285072705e-08,1.987787552324017e-11]],[[1.7162243315153097e-08,1.2128135191729078e-12],[6.864897326061239e-08,1.9405113492164477e-11]],[[1.678365576577945e-08,1.2162025660725996e-12],[6.71346230631178e-08,1.945920046363016e-11]],[[1.6293036750714452e-08,1.2374564336748782e-12],[6.517214700285781e-08,1.9799252334690617e-11]],[[1.588001114767574e-08,1.2443254951767099e-12],[6.352004459070297e-08,1.990928962878499e-11]],[[1.5704386916417555e-08,1.2196200951777073e-12],[6.281754766567022e-08,1.9514128712936098e-11]],[[1.561753401396135e-08,1.1836361108901979e-12],[6.24701360558454e-08,1.8938371371044273e-11]],[[1.542092928005748e-08,1.166147166733177e-12],[6.168371712022993e-08,1.8658413937748583e-11]],[[1.5021014065409936e-08,1.1777489120220171e-12],[6.008405626163974e-08,1.8843921378403967e-11]],[[1.4570961507348834e-08,1.1986309549634919e-12],[5.828384602939534e-08,1.9178063370801925e-11]],[[1.4252136251702725e-08,1.2012915764248232e-12],[5.70085450068109e-08,1.9220769508711285e-11]],[[1.4109731461518518e-08,1.1791350271899315e-12],[5.643892584607407e-08,1.8866382159209906e-11]],[[1.4029486397081691e-08,1.144042218930898e-12],[5.6117945588326764e-08,1.8304892125530856e-11]],[[1.3857677838746704e-08,1.1247576560285143e-12],[5.5430711354986815e-08,1.7996203453570528e-11]],[[1.3535150201654899e-08,1.1318861856382971e-12],[5.4140600806619596e-08,1.8110126960401224e-11]],[[1.314235040297704e-08,1.151625838729315e-12],[5.256940161190816e-08,1.8425948719561408e-11]],[[1.2785969497712187e-08,1.1621034170652878e-12],[5.114387799084875e-08,1.8593713069538077e-11]],[[1.2597439167475605e-08,1.1471465783384447e-12],[5.038975666990242e-08,1.8354557892785154e-11]],[[1.2522560943507246e-08,1.114590807880292e-12],[5.0090243774028986e-08,1.7833727071912104e-11]],[[1.2433000926376419e-08,1.0851757941859505e-12],[4.9732003705505676e-08,1.7363007968492742e-11]],[[1.2212766057770013e-08,1.0759704979881578e-12],[4.885106423108005e-08,1.721555198626708e-11]],[[1.1873399927942487e-08,1.0901843022498781e-12],[4.749359971176995e-08,1.7442865011955958e-11]],[[1.1515881153433334e-08,1.1090221574193516e-12],[4.6063524613733334e-08,1.7744305780772147e-11]],[[1.124640745489947e-08,1.114023253123674e-12],[4.498562981959788e-08,1.7824462293259286e-11]],[[1.1093158272407092e-08,1.0966851770359351e-12],[4.437263308962837e-08,1.754721217631956e-11]],[[1.1029200379709475e-08,1.065043999738058e-12],[4.41168015188379e-08,1.7041010549271655e-11]],[[1.0950385656424116e-08,1.0373281015180274e-12],[4.3801542625696466e-08,1.6597474722936302e-11]],[[1.0787810396321086e-08,1.0274090521336613e-12],[4.315124158528434e-08,1.6438608941835572e-11]],[[1.050986629044939e-08,1.0379760632508855e-12],[4.203946516179756e-08,1.66075409040854e-11]],[[1.0192959990238157e-08,1.0575809904860723e-12],[4.0771839960952626e-08,1.6921208306968083e-11]],[[9.921406831549912e-09,1.0696928813086647e-12],[3.9685627326199646e-08,1.7115109432235783e-11]],[[9.745571470666391e-09,1.0651119993379044e-12],[3.8982285882665565e-08,1.7041977589640905e-11]],[[9.653582126462635e-09,1.041944438470793e-12],[3.861432850585054e-08,1.667143453531641e-11]],[[9.603447454623268e-09,1.0109977844071761e-12],[3.841378981849307e-08,1.617630667010804e-11]],[[9.521478350228708e-09,9.87029167036803e-13],[3.808591340091483e-08,1.5792696726488456e-11]],[[9.366740277813306e-09,9.797718092657172e-13],[3.746696111125322e-08,1.5676402237854313e-11]],[[9.117750448688351e-09,9.90499565893248e-13],[3.6471001794753405e-08,1.5847897079742954e-11]],[[8.836250692691887e-09,1.0093706634360364e-12],[3.534500277076755e-08,1.6149816427391793e-11]],[[8.586675937946477e-09,1.0223041974588016e-12],[3.434670375178591e-08,1.6356864580802348e-11]],[[8.412475063301145e-09,1.0205101408576716e-12],[3.364990025320458e-08,1.6328339048389773e-11]],[[8.311467847974827e-09,1.0005754889989324e-12],[3.324587139189931e-08,1.6009564763320772e-11]],[[8.264482394431369e-09,9.695691276327703e-13],[3.3057929577725477e-08,1.5513539927149184e-11]],[[8.21386205364196e-09,9.39908316728089e-13],[3.285544821456784e-08,1.5038903539229035e-11]],[[8.117194940943379e-09,9.224237115507482e-13],[3.2468779763773516e-08,1.4758978486852702e-11]],[[7.942703024786854e-09,9.22031266720562e-13],[3.177081209914742e-08,1.4752489488462003e-11]],[[7.716746587628102e-09,9.363053923723879e-13],[3.086698635051241e-08,1.4980753634571912e-11]],[[7.480723177776723e-09,9.54272647335297e-13],[2.992289271110689e-08,1.526824350264952e-11]],[[7.276460268522854e-09,9.657722884107337e-13],[2.9105841074091416e-08,1.5452365316936944e-11]],[[7.11802951328925e-09,9.644540812595008e-13],[2.8472118053157e-08,1.5431476672508476e-11]],[[7.0297951167398046e-09,9.483613581400629e-13],[2.8119180466959218e-08,1.517417922950624e-11]],[[6.986295807360869e-09,9.228063699437265e-13],[2.7945183229443476e-08,1.476540216213171e-11]],[[6.952223069978874e-09,8.9584160146426e-13],[2.7808892279915497e-08,1.4333951356407579e-11]],[[6.890601358042416e-09,8.737193505863123e-13],[2.7562405432169665e-08,1.397985484958745e-11]],[[6.784486439085312e-09,8.653878013268373e-13],[2.713794575634125e-08,1.3846343117447218e-11]],[[6.634467929983919e-09,8.708738626142831e-13],[2.6537871719935674e-08,1.3933934780936738e-11]],[[6.456430525694791e-09,8.852142226698176e-13],[2.5825722102779163e-08,1.4163282942690757e-11]],[[6.255791054296205e-09,9.029872448433262e-13],[2.502316421718482e-08,1.4447669973657264e-11]],[[6.078927357032185e-09,9.151661590185487e-13],[2.431570942812874e-08,1.4642660624709538e-11]],[[5.945059418372162e-09,9.17138222514001e-13],[2.378023767348865e-08,1.4674401560250512e-11]],[[5.858429054618993e-09,9.079421648296555e-13],[2.343371621847597e-08,1.4527457345646228e-11]],[[5.806179629131424e-09,8.874060125021064e-13],[2.3224718516525695e-08,1.4199038579380424e-11]],[[5.776236207765109e-09,8.612738019095936e-13],[2.3104944831060436e-08,1.3780983769404188e-11]],[[5.7438847458674235e-09,8.360686786676554e-13],[2.2975538983469694e-08,1.3377645759505457e-11]],[[5.6906404557902525e-09,8.175371313139503e-13],[2.276256182316101e-08,1.3080985436452013e-11]],[[5.597382264548385e-09,8.087854001123026e-13],[2.238952905819354e-08,1.2940729546003867e-11]],[[5.468935109507274e-09,8.122222190989971e-13],[2.1875740438029096e-08,1.29955102318149e-11]],[[5.316325556384595e-09,8.24076057166819e-13],[2.126530222553838e-08,1.3185047395972e-11]],[[5.156026095851222e-09,8.387945255922229e-13],[2.0624104383404888e-08,1.3420529112922473e-11]],[[4.991042144518028e-09,8.52068873018148e-13],[1.996416857807211e-08,1.3633020236742493e-11]],[[4.855103884172728e-09,8.57640232276914e-13],[1.9420415536690913e-08,1.3722347105234714e-11]],[[4.756715499610463e-09,8.534439737676423e-13],[1.902686199844185e-08,1.365542612519051e-11]],[[4.694344971415901e-09,8.399050773890527e-13],[1.8777379885663604e-08,1.3439009334152891e-11]],[[4.656159517202089e-09,8.169669143865084e-13],[1.8624638068808358e-08,1.307216231532984e-11]],[[4.633099537023769e-09,7.900730801688267e-13],[1.8532398148095076e-08,1.2641924576215666e-11]],[[4.6085735264395915e-09,7.6426594557971e-13],[1.8434294105758366e-08,1.222896096370726e-11]],[[4.570459988223029e-09,7.439190753403731e-13],[1.8281839952892117e-08,1.1903261754772701e-11]],[[4.505429765685125e-09,7.310804522252925e-13],[1.80217190627405e-08,1.1697609430982032e-11]],[[4.41551245066589e-09,7.289354939006525e-13],[1.766204980266356e-08,1.1663048350595029e-11]],[[4.3057338761209685e-09,7.355173629405666e-13],[1.7222935504483874e-08,1.1768170260707238e-11]],[[4.184615699217236e-09,7.472712581149921e-13],[1.6738462796868945e-08,1.1956133934602308e-11]],[[4.049824651818043e-09,7.616200118201513e-13],[1.6199298607272172e-08,1.2185716792957205e-11]],[[3.925035194499463e-09,7.733950825936557e-13],[1.5700140777997853e-08,1.2374219881597717e-11]],[[3.8190475224017885e-09,7.798940347556179e-13],[1.5276190089607154e-08,1.2478373191058751e-11]],[[3.73636686663242e-09,7.799197161813007e-13],[1.494546746652968e-08,1.2478988490969155e-11]],[[3.6723599330531268e-09,7.725376693570065e-13],[1.4689439732212507e-08,1.2361103311745288e-11]],[[3.6320349358634067e-09,7.586615626831059e-13],[1.4528139743453627e-08,1.213928244248366e-11]],[[3.6077760045591008e-09,7.403850760963644e-13],[1.4431104018236403e-08,1.1846998533490981e-11]],[[3.591225360737395e-09,7.201766180876696e-13],[1.436490144294958e-08,1.1523729129355283e-11]],[[3.5730595214842528e-09,6.986496571397811e-13],[1.4292238085937011e-08,1.1179276952321027e-11]],[[3.5478436543652723e-09,6.806271941685102e-13],[1.419137461746109e-08,1.0890805234785174e-11]],[[3.5112013642668183e-09,6.681162508423935e-13],[1.4044805457067273e-08,1.0690447936298762e-11]],[[3.4615257965650114e-09,6.620437331385819e-13],[1.3846103186260045e-08,1.05930685074136e-11]],[[3.392531291413023e-09,6.625814292336633e-13],[1.3570125165652091e-08,1.0601431440261704e-11]],[[3.311423376128645e-09,6.692873647797007e-13],[1.324569350451458e-08,1.0708527715906716e-11]],[[3.2224948815156905e-09,6.800283892462463e-13],[1.2889979526062762e-08,1.0880253591829577e-11]],[[3.130582874591054e-09,6.925136890255034e-13],[1.2522331498364217e-08,1.1079966161801687e-11]],[[3.0316282563191545e-09,7.058342677148497e-13],[1.2126513025276618e-08,1.1293124894020869e-11]],[[2.9402775237915497e-09,7.166814125191851e-13],[1.1761110095166199e-08,1.1466785631980981e-11]],[[2.860584031613019e-09,7.236721793304491e-13],[1.1442336126452077e-08,1.157880170628648e-11]],[[2.794863666172985e-09,7.260955045959982e-13],[1.117945466469194e-08,1.1617775308864017e-11]],[[2.739282841556575e-09,7.233158615576068e-13],[1.09571313662263e-08,1.1573540041631661e-11]],[[2.6998274124467783e-09,7.152342312439948e-13],[1.0799309649787113e-08,1.144446879290041e-11]],[[2.6734254481611305e-09,7.027203003010004e-13],[1.0693701792644522e-08,1.1244455255520461e-11]],[[2.6561311543803473e-09,6.869530693474381e-13],[1.062452461752139e-08,1.0992345503299193e-11]],[[2.6427287427590318e-09,6.674577514935795e-13],[1.0570914971036127e-08,1.068053609182505e-11]],[[2.6304608955960357e-09,6.475402211211381e-13],[1.0521843582384143e-08,1.036188906318166e-11]],[[2.615419768154167e-09,6.289807723726616e-13],[1.0461679072616669e-08,1.0064884601350929e-11]],[[2.594903256067621e-09,6.132950152907382e-13],[1.0379613024270483e-08,9.813777390248512e-12]],[[2.564187452461661e-09,6.00658053497226e-13],[1.0256749809846644e-08,9.611360654482401e-12]],[[2.524353821737677e-09,5.935889937831941e-13],[1.0097415286950707e-08,9.49798054168007e-12]],[[2.475907991527636e-09,5.920676943211815e-13],[9.903631966110543e-09,9.473352179438982e-12]],[[2.420183213038974e-09,5.954062713275821e-13],[9.680732852155897e-09,9.52650518374178e-12]],[[2.3526619412865657e-09,6.033320671533835e-13],[9.410647765146263e-09,9.653086785893065e-12]],[[2.2814297464819954e-09,6.139774340915112e-13],[9.125718985927982e-09,9.82326454540266e-12]],[[2.209412549459422e-09,6.25594333047926e-13],[8.837650197837687e-09,1.0009076318538064e-11]],[[2.139356320433312e-09,6.36682421067271e-13],[8.557425281733248e-09,1.0186512227845381e-11]],[[2.0673250519113524e-09,6.469005015505666e-13],[8.26930020764541e-09,1.035011605384686e-11]],[[2.0029500281470496e-09,6.540245201478525e-13],[8.011800112588198e-09,1.0464286354529141e-11]],[[1.947781816175804e-09,6.574603331647208e-13],[7.791127264703217e-09,1.0519497300714645e-11]],[[1.902466753070543e-09,6.569935523424608e-13],[7.609867012282172e-09,1.0512299878101333e-11]],[[1.8637410841318903e-09,6.520712336733083e-13],[7.454964336527561e-09,1.0433858853015701e-11]],[[1.835543577741003e-09,6.429332042982541e-13],[7.342174310964012e-09,1.0287965144473854e-11]],[[1.8160363640017716e-09,6.30210850091874e-13],[7.264145456007086e-09,1.008470299547859e-11]],[[1.8030570601300215e-09,6.146757798129625e-13],[7.212228240520086e-09,9.836402718049143e-12]],[[1.7937087349825042e-09,5.953403026275181e-13],[7.174834939930017e-09,9.527266632774026e-12]],[[1.7869586014707602e-09,5.747932823235419e-13],[7.147834405883041e-09,9.198674201167743e-12]],[[1.780608285774736e-09,5.541749743263441e-13],[7.122433143098944e-09,8.868859491878051e-12]],[[1.7729917935070053e-09,5.345420483703734e-13],[7.091967174028021e-09,8.554723783657099e-12]],[[1.7617823251307012e-09,5.151664276209422e-13],[7.047129300522805e-09,8.244603565135294e-12]],[[1.7467522873603373e-09,4.990649250589889e-13],[6.987009149441349e-09,7.986772662900629e-12]],[[1.7275346838923851e-09,4.868767110194276e-13],[6.9101387355695405e-09,7.791475999298247e-12]],[[1.7041696637621629e-09,4.788790178685997e-13],[6.8166786550486514e-09,7.66317527897782e-12]],[[1.6879112031629602e-09,4.76026764685138e-13],[6.751644812651841e-09,7.61731909616395e-12]],[[1.6703192066112678e-09,4.746540015270233e-13],[6.681276826445071e-09,7.595133465759043e-12]],[[1.651536710092186e-09,4.746492992500498e-13],[6.606146840368744e-09,7.594842107314298e-12]],[[1.6317026379497514e-09,4.758745283512161e-13],[6.526810551799006e-09,7.614240731729327e-12]],[[1.6153146226355418e-09,4.776194020587924e-13],[6.461258490542167e-09,7.642007062394503e-12]],[[1.5984437936917096e-09,4.799581188694985e-13],[6.393775174766838e-09,7.679286800145576e-12]],[[1.5811674625905933e-09,4.82806748327767e-13],[6.324669850362373e-09,7.724738512629504e-12]],[[1.5635682507175238e-09,4.860815666067345e-13],[6.254273002870095e-09,7.777023663500772e-12]],[[1.518884335211726e-09,4.955588991905527e-13],[6.075537340846904e-09,7.928448549013537e-12]],[[1.473820402230224e-09,5.060471629604646e-13],[5.895281608920896e-09,8.096142853693304e-12]],[[1.4294000195160565e-09,5.166137381440012e-13],[5.717600078064226e-09,8.26517859053006e-12]],[[1.386499063890765e-09,5.265439870440872e-13],[5.54599625556306e-09,8.424111171756236e-12]],[[1.341898212251071e-09,5.361311212484378e-13],[5.367592849004284e-09,8.57763468319959e-12]],[[1.3007388649224694e-09,5.438834205376597e-13],[5.202955459689878e-09,8.701864795042292e-12]],[[1.2635176149592589e-09,5.495521243978645e-13],[5.0540704598370356e-09,8.792806467722402e-12]],[[1.2305091627280006e-09,5.530372679297983e-13],[4.9220366509120025e-09,8.848847038676135e-12]],[[1.1991253974432794e-09,5.543609758858535e-13],[4.7965015897731176e-09,8.870360427095612e-12]],[[1.1727884366823447e-09,5.531678428634365e-13],[4.691153746729379e-09,8.85162079178151e-12]],[[1.1511721834261979e-09,5.496479963316054e-13],[4.6046887337047915e-09,8.79565914562703e-12]],[[1.1338007731909008e-09,5.440372517709858e-13],[4.535203092763603e-09,8.706239249349571e-12]],[[1.1189208425704128e-09,5.357578597581503e-13],[4.475683370281651e-09,8.574142628545978e-12]],[[1.1077217841983354e-09,5.25627444489682e-13],[4.4308871367933416e-09,8.412406739253752e-12]],[[1.099409875934982e-09,5.140126402834299e-13],[4.397639503739928e-09,8.226890422423076e-12]],[[1.0932500889754023e-09,5.01270479672299e-13],[4.373000355901609e-09,8.023300122352456e-12]],[[1.091178614372665e-09,4.957714264369874e-13],[4.36471445749066e-09,7.935420657578233e-12]],[[1.0893159266282385e-09,4.901626575423437e-13],[4.357263706512954e-09,7.845778395134241e-12]],[[1.0876246326606851e-09,4.844663725607187e-13],[4.3504985306427405e-09,7.754728238646923e-12]],[[1.086069210648066e-09,4.78704848069469e-13],[4.344276842592264e-09,7.662626348964441e-12]],[[1.0836788952993387e-09,4.689909405726979e-13],[4.334715581197355e-09,7.507323400245373e-12]],[[1.0814343219863225e-09,4.592481860981251e-13],[4.32573728794529e-09,7.351535202611122e-12]],[[1.0792085048884019e-09,4.495668066555912e-13],[4.3168340195536074e-09,7.196704503337534e-12]],[[1.0769059457349568e-09,4.400308706135377e-13],[4.307623782939827e-09,7.044175781230446e-12]],[[1.0724160944459046e-09,4.238414250776054e-13],[4.289664377783618e-09,6.785163915631896e-12]],[[1.0670862052389814e-09,4.0872697241490295e-13],[4.268344820955926e-09,6.5432724356273035e-12]],[[1.0606954751276787e-09,3.950111907730089e-13],[4.242781900510715e-09,6.323682165837135e-12]],[[1.0531114699035917e-09,3.829530071257302e-13],[4.212445879614367e-09,6.130540781941763e-12]],[[1.0433126488517552e-09,3.7182282323580247e-13],[4.173250595407021e-09,5.952151782413315e-12]],[[1.0320111878512482e-09,3.630828606065511e-13],[4.128044751404993e-09,5.811942793084525e-12]],[[1.0192541710052413e-09,3.567766896712761e-13],[4.077016684020965e-09,5.7106294263575936e-12]],[[1.0051492456949827e-09,3.5284946396359396e-13],[4.020596982779931e-09,5.647354644889625e-12]],[[9.882054503309428e-10,3.511018510631458e-13],[3.952821801323771e-09,5.6189057086352065e-12]],[[9.69947375895316e-10,3.517746103450535e-13],[3.879789503581264e-09,5.629202828390635e-12]],[[9.50566405196055e-10,3.545183691646022e-13],[3.80226562078422e-09,5.672675905354081e-12]],[[9.302446999572983e-10,3.5895661180795687e-13],[3.720978799829193e-09,5.74331446840811e-12]],[[9.070111346408697e-10,3.6535602257422474e-13],[3.6280445385634786e-09,5.845365491692626e-12]],[[8.830824628632988e-10,3.7289514424871795e-13],[3.5323298514531953e-09,5.965729949413609e-12]],[[8.586706419925446e-10,3.8116947321289525e-13],[3.4346825679701782e-09,6.09793408901572e-12]],[[8.339651077481342e-10,3.898378579751059e-13],[3.3358604309925367e-09,6.2365144196579054e-12]],[[8.286518211344646e-10,3.917177750650489e-13],[3.3146072845378585e-09,6.266577354999555e-12]],[[8.23333859708477e-10,3.9360048120468963e-13],[3.293335438833908e-09,6.296687802129402e-12]],[[8.180127386621454e-10,3.954836221949948e-13],[3.2720509546485817e-09,6.32680802099566e-12]],[[8.126898117388057e-10,3.973650513559377e-13],[3.250759246955223e-09,6.356903595290891e-12]],[[7.906758124743299e-10,4.0509383439555656e-13],[3.1627032498973196e-09,6.4805614836611546e-12]],[[7.687533823656273e-10,4.1263799107351723e-13],[3.075013529462509e-09,6.601305865190589e-12]],[[7.470049367763286e-10,4.199003810826848e-13],[2.9880197471053142e-09,6.717577509546055e-12]],[[7.254986855751939e-10,4.268059209687763e-13],[2.9019947423007754e-09,6.828170477131793e-12]],[[6.966188606304069e-10,4.355677372754098e-13],[2.7864754425216275e-09,6.968544549755964e-12]],[[6.68441103628912e-10,4.434655198325208e-13],[2.673764414515648e-09,7.095134525571816e-12]],[[6.41075735595264e-10,4.504449389095525e-13],[2.564302942381056e-09,7.207063029130173e-12]],[[6.146135925951669e-10,4.564816387923654e-13],[2.4584543703806674e-09,7.303933497063548e-12]],[[5.866003449909122e-10,4.62032965541274e-13],[2.3464013799636488e-09,7.393089102733363e-12]],[[5.598076508613991e-10,4.664568209720114e-13],[2.2392306034455966e-09,7.464222645603224e-12]],[[5.342950072168803e-10,4.69788551888998e-13],[2.1371800288675213e-09,7.51789426800222e-12]],[[5.100772491417009e-10,4.720731443312283e-13],[2.0403089965668035e-09,7.554819329360129e-12]],[[4.849221994387991e-10,4.73440168253721e-13],[1.9396887977551964e-09,7.577105123786923e-12]],[[4.613516436304863e-10,4.736755794404045e-13],[1.8454065745219451e-09,7.581285855466548e-12]],[[4.393481390764326e-10,4.728568041257519e-13],[1.7573925563057304e-09,7.568596891521923e-12]],[[4.188701835172065e-10,4.710602086699349e-13],[1.675480734068826e-09,7.540257315103286e-12]],[[3.9804387794374844e-10,4.680423262489968e-13],[1.5921755117749938e-09,7.492408877397116e-12]],[[3.78954013611242e-10,4.640291246568232e-13],[1.515816054444968e-09,7.428623318007259e-12]],[[3.615120174041419e-10,4.591146927235432e-13],[1.4460480696165675e-09,7.35040393641154e-12]],[[3.456304943975556e-10,4.5338841364839376e-13],[1.3825219775902223e-09,7.25917912487165e-12]],[[3.453336320226785e-10,4.53268299514699e-13],[1.381334528090714e-09,7.257264905118087e-12]],[[3.4503714469550265e-10,4.5314790636642304e-13],[1.3801485787820106e-09,7.255346214346943e-12]],[[3.447412248743173e-10,4.530272362062968e-13],[1.3789648994972693e-09,7.253423085203382e-12]],[[3.4444586978403626e-10,4.5290627770568633e-13],[1.377783479136145e-09,7.251495334968538e-12]],[[3.4444586978403626e-10,4.529062777495059e-13],[1.377783479136145e-09,7.251495335642541e-12]],[[3.290439081773199e-10,4.458418233106821e-13],[1.3161756327092796e-09,7.138870791163398e-12]],[[3.1520484659030025e-10,4.380340114368212e-13],[1.260819386361201e-09,7.014330869369834e-12]],[[3.0280325590670297e-10,4.2957583142606314e-13],[1.2112130236268119e-09,6.879362253638659e-12]],[[2.9170128029436923e-10,4.205566132934794e-13],[1.166805121177477e-09,6.735393417138741e-12]],[[2.806305225016199e-10,4.0987779651249255e-13],[1.1225220900064797e-09,6.564883141944664e-12]],[[2.7083326297327996e-10,3.986988350284844e-13],[1.0833330518931198e-09,6.386339617466605e-12]],[[2.6210993050276905e-10,3.871155043469526e-13],[1.0484397220110762e-09,6.201294996035823e-12]],[[2.54320948991758e-10,3.752175450292806e-13],[1.017283795967032e-09,6.011185030382736e-12]],[[2.466267012902356e-10,3.6185361069996924e-13],[9.865068051609423e-10,5.797609480256477e-12]],[[2.396803575698855e-10,3.483025701574001e-13],[9.58721430279542e-10,5.581003003149008e-12]],[[2.333188336443709e-10,3.3465267222785617e-13],[9.332753345774837e-10,5.3627783098966135e-12]],[[2.2740018230880743e-10,3.20982948448901e-13],[9.096007292352297e-10,5.144200765259505e-12]],[[2.2128742184308179e-10,3.0599560117326204e-13],[8.851496873723271e-10,4.904515199750996e-12]],[[2.1544414698179857e-10,2.9114952770406363e-13],[8.617765879271943e-10,4.6670497220823545e-12]],[[2.097907476281047e-10,2.7651646085627004e-13],[8.391629905124188e-10,4.432953749280054e-12]],[[2.0424803705533843e-10,2.62156329042334e-13],[8.169921482213537e-10,4.20318806718292e-12]],[[1.99248002922055e-10,2.493443704029229e-13],[7.9699201168822e-10,3.998163013393591e-12]],[[1.9427583632764154e-10,2.368378024603455e-13],[7.771033453105661e-10,3.79799683415024e-12]],[[1.893041461250043e-10,2.2466458673782937e-13],[7.572165845000172e-10,3.6031383867388333e-12]],[[1.8432890152231222e-10,2.1284527467893184e-13],[7.373156060892489e-10,3.4139181444654426e-12]],[[1.8432890152231222e-10,2.1284527462581603e-13],[7.373156060892489e-10,3.413918143575064e-12]],[[1.8329931449360474e-10,2.1044480590158064e-13],[7.331972579744189e-10,3.3754847267879904e-12]],[[1.8226731796770725e-10,2.0806135109983547e-13],[7.29069271870829e-10,3.3373225556141794e-12]],[[1.812350801317113e-10,2.056943133929951e-13],[7.249403205268452e-10,3.2994221145400638e-12]],[[1.8020551035118327e-10,2.0334338006969705e-13],[7.208220414047331e-10,3.26177842511297e-12]],[[1.7358035991911824e-10,1.8865381163363682e-13],[6.94321439676473e-10,3.0265392860377964e-12]],[[1.6696627973295202e-10,1.7467335094171336e-13],[6.678651189318081e-10,2.802611381273879e-12]],[[1.603886802031642e-10,1.6141557970277412e-13],[6.415547208126568e-10,2.5902155718066782e-12]],[[1.5387758442714538e-10,1.4888696913249631e-13],[6.155103377085815e-10,2.389458717557028e-12]],[[1.4683836140625767e-10,1.3593786922603881e-13],[5.873534456250307e-10,2.1819157991279635e-12]],[[1.400045763540274e-10,1.2385818869799447e-13],[5.600183054161096e-10,1.9882581758811788e-12]],[[1.3344224391115275e-10,1.1262613585238429e-13],[5.33768975644611e-10,1.8081414575137725e-12]],[[1.2721765895647515e-10,1.0221164793351596e-13],[5.088706358259006e-10,1.6410885279541182e-12]],[[1.208519430499643e-10,9.16574779884664e-14],[4.834077721998572e-10,1.471742665647242e-12]],[[1.1509717057171964e-10,8.200144447604668e-14],[4.6038868228687854e-10,1.3167556816963244e-12]],[[1.1004847421291816e-10,7.318655510119791e-14],[4.4019389685167264e-10,1.1752205394995775e-12]],[[1.0578468322344178e-10,6.51518703873344e-14],[4.231387328937671e-10,1.0461670894104674e-12]],[[1.0208906351876257e-10,5.713384347027101e-14],[4.083562540750503e-10,9.173337159041415e-13]],[[9.949639294068496e-11,4.9898448503010494e-14],[3.9798557176273983e-10,8.010321897036367e-13]],[[9.802741318957427e-11,4.336312312508591e-14],[3.921096527582971e-10,6.959471472479464e-13]],[[9.764597908856472e-11,3.745183834209293e-14],[3.905839163542589e-10,6.008674985071145e-13]],[[9.7991677324153e-11,3.361793406789364e-14],[3.91966709296612e-10,5.391878510383503e-13]],[[9.880520610897928e-11,3.004125450691976e-14],[3.952208244359171e-10,4.816377215438042e-13]],[[1.0003738572271754e-10,2.6700300398074124e-14],[4.001495428908702e-10,4.2787485284229724e-13]],[[1.016439780380171e-10,2.359383454854638e-14],[4.065759121520684e-10,3.7788086320156376e-13]],[[1.026895638851034e-10,2.1953753480430592e-14],[4.107582555404136e-10,3.5148519966563925e-13]],[[1.0382794056642381e-10,2.038674158005319e-14],[4.1531176226569523e-10,3.262656120959196e-13]],[[1.0505204604597602e-10,1.8899776637000375e-14],[4.202081841839041e-10,3.023347572901404e-13]],[[1.063516956385371e-10,1.7496143795267972e-14],[4.254067825541484e-10,2.797465970063956e-13]],[[1.1073012162781836e-10,1.3824756392240124e-14],[4.4292048651127345e-10,2.2069079669634802e-13]],[[1.1554006131765664e-10,1.146661272494412e-14],[4.6216024527062655e-10,1.8287681093109602e-13]],[[1.2061192643902295e-10,1.0981896766280573e-14],[4.824477057560918e-10,1.75390937599158e-13]],[[1.2579515603768285e-10,1.2421155523139055e-14],[5.031806241507314e-10,1.9890490751819816e-13]],[[1.3150052210289844e-10,1.54833519095415e-14],[5.260020884115938e-10,2.4839615387656087e-13]],[[1.371086029960778e-10,1.9324274803612412e-14],[5.484344119843112e-10,3.102286499312248e-13]],[[1.4253144318769122e-10,2.3531212707307908e-14],[5.701257727507649e-10,3.778266522650655e-13]],[[1.4770310414169694e-10,2.790165293653528e-14],[5.908124165667878e-10,4.4798062703276357e-13]],[[1.530580176376655e-10,3.2789401752297094e-14],[6.12232070550662e-10,5.263882572444384e-13]],[[1.5803944072554694e-10,3.7685710269004974e-14],[6.321577629021878e-10,6.049004518826426e-13]],[[1.6261503641963176e-10,4.254426670701689e-14],[6.50460145678527e-10,6.827866876384976e-13]],[[1.6678119654734498e-10,4.732612393770881e-14],[6.671247861893799e-10,7.594305957535672e-13]],[[1.7089094971336802e-10,5.246935100324655e-14],[6.835637988534721e-10,8.418574545117997e-13]],[[1.7450683640227756e-10,5.745359114118635e-14],[6.980273456091102e-10,9.217315084560962e-13]],[[1.7763452201593824e-10,6.225371943618016e-14],[7.10538088063753e-10,9.986530790345746e-13]],[[1.8030115794136489e-10,6.684635386135441e-14],[7.212046317654595e-10,1.0722495618037839e-12]],[[1.8147234337546745e-10,6.906969810875596e-14],[7.258893735018698e-10,1.107878842768098e-12]],[[1.8253282647380529e-10,7.123379566559047e-14],[7.301313058952211e-10,1.1425592233154462e-12]],[[1.8348315226292857e-10,7.334034218670285e-14],[7.339326090517143e-10,1.1763177132411596e-12]],[[1.8433333250368944e-10,7.538526175218331e-14],[7.373333300147578e-10,1.2090892993097655e-12]],[[1.8433333366855775e-10,7.538526175218331e-14],[7.37333334674231e-10,1.2090892993097655e-12]],[[1.8521182747387352e-10,7.774207548534533e-14],[7.408473098954941e-10,1.2468600385007512e-12]],[[1.8595320120116704e-10,8.000808831956813e-14],[7.438128048046681e-10,1.2831766391778877e-12]],[[1.865625909732135e-10,8.218263950716364e-14],[7.46250363892854e-10,1.318028658956865e-12]],[[1.870384929433376e-10,8.426407052650414e-14],[7.481539717733504e-10,1.3513893692245442e-12]],[[1.876289145063563e-10,8.819601884419551e-14],[7.505156580254252e-10,1.4144127104922915e-12]],[[1.877498449143076e-10,9.174770306339752e-14],[7.509993796572304e-10,1.471345313352277e-12]],[[1.8744052471077603e-10,9.492226617938634e-14],[7.497620988431041e-10,1.5222371273232528e-12]],[[1.8673829063537638e-10,9.772345129026097e-14],[7.469531625415055e-10,1.5671474928490709e-12]],[[1.855507384984492e-10,1.0038863837156675e-13],[7.422029539937968e-10,1.6098821085166542e-12]],[[1.8397357699688743e-10,1.0263010544351329e-13],[7.358943079875497e-10,1.6458271633713765e-12]],[[1.820490052090467e-10,1.0446409387092884e-13],[7.281960208361868e-10,1.6752424048656414e-12]],[[1.7981678136928675e-10,1.0591156874275064e-13],[7.19267125477147e-10,1.6984631778001357e-12]],[[1.770477022214146e-10,1.0708216764909642e-13],[7.081908088856584e-10,1.71724800870275e-12]],[[1.7399439964385857e-10,1.0783897121834127e-13],[6.959775985754343e-10,1.7293995698190399e-12]],[[1.7070027447677368e-10,1.0821238888278624e-13],[6.828010979070947e-10,1.7354048452838593e-12]],[[1.6719837843636942e-10,1.0823261201660897e-13],[6.687935137454777e-10,1.7357470613462204e-12]],[[1.631493793672233e-10,1.0788162148331311e-13],[6.525975174688932e-10,1.7301386759209258e-12]],[[1.5893301805982316e-10,1.0717397069728419e-13],[6.357320722392926e-10,1.718810648736631e-12]],[[1.545897384820936e-10,1.0615028916302295e-13],[6.183589539283744e-10,1.7024139472361643e-12]],[[1.5015129846271988e-10,1.0484470687831202e-13],[6.006051938508795e-10,1.6814957418550597e-12]],[[1.4879330470581187e-10,1.0439951072517104e-13],[5.951732188232475e-10,1.6743617685884301e-12]],[[1.4743044168447328e-10,1.0393242851233474e-13],[5.897217667378931e-10,1.666876644804238e-12]],[[1.460628227223249e-10,1.034447026782766e-13],[5.842512908892996e-10,1.6590603616335061e-12]],[[1.4469169342106627e-10,1.0293683153352463e-13],[5.787667736842651e-10,1.6509208941282206e-12]],[[1.4469169557816629e-10,1.0293683183067073e-13],[5.787667823126651e-10,1.6509208989235283e-12]],[[1.4106333902009097e-10,1.0150921767937366e-13],[5.642533560803639e-10,1.6280395367507698e-12]],[[1.3742407012193618e-10,9.996229461437795e-14],[5.496962804877447e-10,1.6032437597197582e-12]],[[1.3378609120403142e-10,9.831064489362731e-14],[5.351443648161257e-10,1.5767675302731271e-12]],[[1.3015842395720003e-10,9.656750350378267e-14],[5.206336958288001e-10,1.5488229727457054e-12]],[[1.2469028557825104e-10,9.377745236652251e-14],[4.987611423130042e-10,1.5040923416535019e-12]],[[1.1928852345400432e-10,9.084504289741667e-14],[4.771540938160173e-10,1.457076393635278e-12]],[[1.1397828097547895e-10,8.780711800559978e-14],[4.559131239019158e-10,1.4083660076245636e-12]],[[1.0877682259519827e-10,8.469500435562063e-14],[4.351072903807931e-10,1.3584636265718761e-12]],[[1.0319549327947436e-10,8.121903492348086e-14],[4.1278197311789745e-10,1.3027244291516591e-12]],[[9.777862156074514e-11,7.771977052775807e-14],[3.9111448624298056e-10,1.2466094471159546e-12]],[[9.253918503954873e-11,7.422628671180818e-14],[3.7015674015819493e-10,1.1905852291850183e-12]],[[8.748565808879765e-11,7.076198026827003e-14],[3.499426323551906e-10,1.1350272198814644e-12]],[[8.214546227991089e-11,6.700576524296683e-14],[3.2858184911964355e-10,1.0747860843869583e-12]],[[7.704215636008293e-11,6.333108349388077e-14],[3.081686254403317e-10,1.0158509438294395e-12]],[[7.217870533083185e-11,5.975489277554279e-14],[2.887148213233274e-10,9.58494120938644e-13]],[[6.755406769678588e-11,5.629096370835373e-14],[2.702162707871435e-10,9.02936676053669e-13]],[[6.273666905053295e-11,5.262044695745776e-14],[2.509466762021318e-10,8.440646843634025e-13]],[[5.820030830508313e-11,4.9108759758498704e-14],[2.3280123322033253e-10,7.877391885888073e-13]],[[5.393763962409878e-11,4.5761667325449434e-14],[2.1575055849639512e-10,7.340528764219717e-13]],[[4.993964125249976e-11,4.2582651348548437e-14],[1.9975856500999905e-10,6.830617737410738e-13]],[[4.95288263798999e-11,4.2253861392736366e-14],[1.981153055195996e-10,6.77787984553244e-13]],[[4.9120903750729593e-11,4.192703530758958e-14],[1.9648361500291837e-10,6.7254568647992e-13]],[[4.87158290373674e-11,4.1602070316944856e-14],[1.948633161494696e-10,6.673332359985618e-13]],[[4.8313644028314795e-11,4.12790568856369e-14],[1.9325457611325918e-10,6.621520787665777e-13]],[[4.469720178918462e-11,3.835811163652496e-14],[1.7878880715673847e-10,6.152996450340133e-13]],[[4.131771922013531e-11,3.560226459204951e-14],[1.6527087688054124e-10,5.710949785902875e-13]],[[3.816465555041373e-11,3.30084591835843e-14],[1.526586222016549e-10,5.294891821537746e-13]],[[3.5226537892848486e-11,3.057255763464332e-14],[1.4090615157139395e-10,4.904159390696024e-13]],[[3.192027437618347e-11,2.781022650909368e-14],[1.2768109750473387e-10,4.461062743174635e-13]],[[2.889642586782007e-11,2.5264112182604786e-14],[1.1558570347128028e-10,4.0526461642497157e-13]],[[2.613533873033717e-11,2.2923428617827177e-14],[1.0454135492134868e-10,3.67717993627521e-13]],[[2.3617980519332745e-11,2.0776287671497575e-14],[9.447192207733098e-11,3.33275808908344e-13]],[[2.1106728069102042e-11,1.8622120317692355e-14],[8.442691227640817e-11,2.987207650143199e-13]],[[1.8845308710846804e-11,1.6671588170004032e-14],[7.538123484338722e-11,2.6743213766754146e-13]],[[1.6811663680735382e-11,1.49090771296509e-14],[6.724665472294153e-11,2.3915949146566205e-13]],[[1.4985253723224664e-11,1.3319251162534972e-14],[5.994101489289866e-11,2.136568499611087e-13]],[[1.3191660252216345e-11,1.1751763629525559e-14],[5.276664100886538e-11,1.8851248336600698e-13]],[[1.1602545410649083e-11,1.0357623634316307e-14],[4.641018164259633e-11,1.661487861788541e-13]],[[1.0196410987985701e-11,9.119747615443537e-15],[4.0785643951942805e-11,1.4629173761889284e-13]],[[8.953644151916723e-12,8.022259688075658e-15],[3.5814576607666894e-11,1.2868667603010795e-13]],[[7.850395621099043e-12,7.045257750839113e-15],[3.140158248439617e-11,1.1301434724364615e-13]],[[6.878165582999631e-12,6.182069827970234e-15],[2.7512662331998525e-11,9.916773327784034e-14]],[[6.022295986086893e-12,5.420401866383498e-15],[2.408918394434757e-11,8.694963048296477e-14]],[[5.269515782505469e-12,4.749047154690719e-15],[2.1078063130021877e-11,7.618026729307877e-14]],[[5.2695157781996985e-12,4.749047153882778e-15],[2.1078063112798794e-11,7.618026727916475e-14]],[[5.2034913840746734e-12,4.690097251247169e-15],[2.0813965536298694e-11,7.523463793255448e-14]],[[5.138265387058226e-12,4.6318511722975175e-15],[2.0553061548232904e-11,7.430029889047262e-14]],[[5.073834622708741e-12,4.574307980043755e-15],[2.0295338490834963e-11,7.337723500934251e-14]],[[5.010185530050828e-12,4.5174493811864675e-15],[2.0040742120203313e-11,7.246515285883139e-14]],[[4.2613573627430906e-12,3.847739337331181e-15],[1.7045429450972362e-11,6.172217940710596e-14]],[[3.621462753375293e-12,3.2742532117241992e-15],[1.4485851013501172e-11,5.252276020322349e-14]],[[3.0752655690360338e-12,2.783820371644167e-15],[1.2301062276144135e-11,4.4655622153701124e-14]],[[2.609531681411734e-12,2.3649148111107547e-15],[1.0438126725646936e-11,3.793587395788917e-14]],[[2.1762607420107777e-12,1.9745597586797962e-15],[8.705042968043111e-12,3.167411538894803e-14]],[[1.8134876015754576e-12,1.647199651747843e-15],[7.25395040630183e-12,2.6422875231711722e-14]],[[1.5100539247995604e-12,1.372973181097106e-15],[6.040215699198242e-12,2.2023965282418414e-14]],[[1.2564872260506467e-12,1.1435089664995081e-15],[5.025948904202587e-12,1.8343097714341578e-14]],[[1.025526096961686e-12,9.342299962368797e-16],[4.102104387846744e-12,1.498602771595471e-14]],[[8.363679891051618e-13,7.626144137101069e-16],[3.345471956420647e-12,1.2233122868064255e-14]],[[6.816040256997642e-13,6.220367651148514e-16],[2.726416102799057e-12,9.978103797428976e-15]],[[5.550854098295236e-13,5.069909017295421e-16],[2.2203416393180945e-12,8.132643957705068e-15]],[[4.4246609794156463e-13,4.044708436688733e-16],[1.7698643917662585e-12,6.48811353873226e-15]],[[3.5242813149868003e-13,3.2242164439730945e-16],[1.4097125259947201e-12,5.171958785194393e-15]],[[2.8051181643662596e-13,2.5681984483239105e-16],[1.1220472657465039e-12,4.119638496948679e-15]],[[2.2311875281002342e-13,2.044193982671698e-16],[8.924750112400937e-13,3.2790822571965923e-15]],[[1.857971503961663e-13,1.7031744682259308e-16],[7.431886015846652e-13,2.7320527506841603e-15]],[[1.5465763543380567e-13,1.4184496322689654e-16],[6.186305417352227e-13,2.2753259334178375e-15]],[[1.2868833883150151e-13,1.1808567188469222e-16],[5.147533553260061e-13,1.89420364339485e-15]],[[1.0704004338937946e-13,9.826812463105079e-17],[4.2816017355751784e-13,1.5763109898490365e-15]],[[1.0704004338505071e-13,9.82681246078966e-17],[4.2816017354020284e-13,1.576310989462523e-15]],[[9.979539592149342e-14,9.163320938696452e-17],[3.9918158368597367e-13,1.4698805629666328e-15]],[[9.303642869997947e-14,8.544201060751148e-17],[3.7214571479991787e-13,1.3705677944466852e-15]],[[8.673094714968564e-14,7.966504171573973e-17],[3.4692378859874255e-13,1.2778996958850727e-15]],[[8.084886702259559e-14,7.427482559822578e-17],[3.2339546809038235e-13,1.1914355029705771e-15]],[[6.103093085826604e-14,5.610479545778804e-17],[2.4412372343306416e-13,8.99971110787328e-16]],[[4.6037336633455236e-14,4.234744527144423e-17],[1.8414934653382094e-13,6.792904404709051e-16]],[[3.470320894773805e-14,3.1940463980547765e-17],[1.388128357909522e-13,5.123529340528424e-16]],[[2.6142506642141637e-14,2.4074539992329e-17],[1.0457002656856655e-13,3.8617640957607715e-16]],[[1.9126095145384577e-14,1.7623247628391335e-17],[7.650438058153831e-14,2.8269192618502203e-16]],[[1.3982759808281702e-14,1.2891084419850766e-17],[5.593103923312681e-14,2.0678386303245979e-16]],[[1.021562720302586e-14,9.422960375548459e-18],[4.086250881210344e-14,1.511521394932417e-16]],[[7.45863495312645e-15,6.883268188819571e-18],[2.98345398125058e-14,1.1041329740105282e-16]],[[5.2722091851029604e-15,4.867981017450782e-18],[2.1088836740411842e-14,7.808638500242771e-17]],[[3.724071600692014e-15,3.4402317565670127e-18],[1.4896286402768057e-14,5.518409257825369e-17]],[[2.6287851086952686e-15,2.4295457963735547e-18],[1.0515140434781074e-14,3.8971855625244424e-17]],[[1.8544605099451624e-15,1.7146648588945241e-18],[7.41784203978065e-15,2.75045808955916e-17]],[[1.2621776795629578e-15,1.167561938568841e-18],[5.048710718251831e-15,1.87286072417059e-17]],[[8.584658944808834e-16,7.944546352266029e-19],[3.4338635779235338e-15,1.274366785080719e-17]],[[5.834953676922012e-16,5.402121474417715e-19],[2.3339814707688048e-15,8.665417404173437e-18]],[[3.963523124395932e-16,3.670964661474767e-19],[1.5854092497583729e-15,5.888506400633769e-18]],[[3.1504690875464494e-16,2.9185775569403887e-19],[1.2601876350185797e-15,4.681619051069818e-18]],[[2.5036875481517195e-16,2.3199159167893815e-19],[1.0014750192606878e-15,3.721319629631251e-18]],[[1.9892973940315191e-16,1.8436706168420511e-19],[7.957189576126077e-16,2.957385652952007e-18]],[[1.5802855740983718e-16,1.464901046835988e-19],[6.321142296393487e-16,2.3498103917034423e-18]],[[1.2973618283205395e-16,1.2028394866534034e-19],[5.189447313282158e-16,1.92944373083837e-18]],[[1.0649463848517085e-16,9.875233883295844e-20],[4.259785539406834e-16,1.5840604474800947e-18]],[[8.740528899778528e-17,8.106413045742448e-20],[3.496211559911411e-16,1.3003282945702847e-18]],[[7.172855559716345e-17,6.653540497824132e-20],[2.869142223886538e-16,1.0672766614490084e-18]],[[4.473571263611934e-17,4.151210564859878e-20],[1.7894285054447735e-16,6.658843359059437e-19]],[[2.788192972928458e-17,2.588187778558967e-20],[1.1152771891713833e-16,4.151639695248361e-19]],[[1.736650525230394e-17,1.6126115484150738e-20],[6.946602100921576e-17,2.5867440805887625e-19]],[[1.0810256373584715e-17,1.0041337664710144e-20],[4.324102549433886e-17,1.6107016901802805e-19]],[[6.411199486646845e-18,5.9571474594589745e-21],[2.564479794658738e-17,9.555683546824339e-20]],[[3.7997295046477875e-18,3.531729713264946e-21],[1.519891801859115e-17,5.665140812966375e-20]],[[2.2505556480561656e-18,2.0924504059726085e-21],[9.002222592224663e-18,3.356435466679418e-20]],[[1.3321874696063222e-18,1.2389528594135764e-21],[5.328749878425289e-18,1.9873655910187335e-20]],[[7.475147325565071e-19,6.954059662893099e-22],[2.9900589302260283e-18,1.115478636552353e-20]],[[4.191671189115995e-19,3.900593204674686e-22],[1.676668475646398e-18,6.256815703825309e-21]],[[2.3489901580543476e-19,2.1864627272091845e-22],[9.39596063221739e-19,3.507233209933603e-21]],[[1.315576550437437e-19,1.2248616444999357e-22],[5.262306201749748e-19,1.9647598663710914e-21]],[[6.945651169224381e-20,6.468449487252025e-23],[2.7782604676897524e-19,1.0375821820804907e-21]],[[3.66458512778639e-20,3.4136742384494455e-23],[1.465834051114556e-19,5.475758266791085e-22]],[[1.932268352715346e-20,1.8003982170434907e-23],[7.729073410861384e-20,2.887956545688181e-22]],[[1.0182419357752231e-20,9.489683484370626e-24],[4.0729677431008923e-20,1.5222069528949132e-22]],[[7.921024921707683e-21,7.382795083722136e-24],[3.1684099686830733e-20,1.1842482228949604e-22]],[[6.161338992768642e-21,5.743166632393413e-24],[2.4645355971074567e-20,9.212410931626038e-23]],[[4.792172294050622e-21,4.4673033438401765e-24],[1.916868917620249e-20,7.165842979044943e-23]],[[3.7269489561928694e-21,3.474585278540757e-24],[1.4907795824771478e-20,5.573458593986097e-23]],[[3.726948956186221e-21,3.474585278526792e-24],[1.4907795824744885e-20,5.573458593967845e-23]],[[2.3643655528353444e-21,2.204596708320272e-24],[9.457462211341378e-21,3.536314515145883e-23]],[[1.4995661239026065e-21,1.3984288502884883e-24],[5.998264495610426e-21,2.2431692297492958e-23]],[[9.50842388686801e-22,8.868336813334837e-25],[3.803369554747204e-21,1.4225376804692037e-23]],[[6.027642565499743e-22,5.622618103535461e-25],[2.4110570261998974e-21,9.019036074549183e-24]],[[2.7643802838603337e-22,2.5791916843001535e-25],[1.1057521135441335e-21,4.137186087761181e-24]],[[1.2669741407518947e-22,1.182338982285325e-25],[5.067896563007579e-22,1.896545852142395e-24]],[[5.803237752758477e-23,5.416642421117262e-26],[2.3212951011033908e-22,8.688632146071123e-25]],[[2.6565574207079667e-23,2.4800435092956892e-26],[1.0626229682831867e-22,3.9781435746335163e-25]],[[1.1233542848583903e-23,1.0489173907789226e-26],[4.493417139433561e-23,1.6825281827752587e-25]],[[4.74717034091895e-24,4.433444027524393e-27],[1.89886813636758e-23,7.111516103754051e-26]],[[2.00488025632096e-24,1.8727126113731342e-27],[8.01952102528384e-24,3.003945269342074e-26]],[[8.46231204573057e-25,7.905793140346573e-28],[3.384924818292228e-24,1.2681372209375523e-26]],[[3.27259336336599e-25,3.057907810248649e-28],[1.309037345346396e-24,4.905068817841861e-27]],[[1.2647871366676809e-25,1.1820149946707223e-28],[5.059148546670723e-25,1.8960230826758566e-27]],[[4.885169203844514e-26,4.56618822282126e-29],[1.9540676815378055e-25,7.324439024479521e-28]],[[1.8857752137270897e-26,1.7629100475554377e-29],[7.543100854908359e-26,2.8278126809039557e-28]],[[6.609947566373875e-27,6.180272508065651e-30],[2.64397902654955e-26,9.913523320870617e-29]],[[2.315412790157383e-27,2.1652301780017773e-30],[9.261651160629533e-27,3.4731569602372285e-29]],[[8.105827273580535e-28,7.581158603361824e-31],[3.242330909432214e-27,1.2160623843833293e-29]],[[2.8360657701632957e-28,2.652866564504725e-31],[1.1344263080653183e-27,4.255353182379379e-30]],[[2.312765305305634e-28,2.1634249982678436e-31],[9.251061221222536e-28,3.470260172579332e-30]],[[1.885983864223124e-28,1.7642473589716113e-31],[7.543935456892496e-28,2.8299558205683658e-30]],[[1.5379265869800835e-28,1.4386925289487365e-31],[6.151706347920334e-28,2.3077467968903045e-30]],[[1.254077021858667e-28,1.1731876351419459e-31],[5.016308087434668e-28,1.881861403076572e-30]],[[1.2540770218587853e-28,1.1731876351370652e-31],[5.016308087435141e-28,1.8818614030695282e-30]],[[4.836243284512349e-29,4.524822142378254e-32],[1.9344973138049396e-28,7.258077743257924e-31]],[[1.8642766749640204e-29,1.7444218915196946e-32],[7.457106699856081e-29,2.7981537744003307e-31]],[[7.183530205728037e-30,6.722413687407183e-33],[2.873412082291215e-29,1.0783139749795805e-31]],[[2.7669328658640917e-30,2.5895793873481437e-33],[1.1067731463456367e-29,4.153834412799266e-32]],[[7.726859556661196e-31,7.23253219249421e-34],[3.0907438226644782e-30,1.1601396315948501e-32]],[[2.156422383202217e-31,2.018715854644961e-34],[8.625689532808867e-31,3.238135532229473e-33]],[[6.014583583740083e-32,5.631162351328633e-35],[2.405833433496033e-31,9.032704829609142e-34]],[[1.6765982900641234e-32,1.5698942794564325e-35],[6.706393160256493e-32,2.5181994352016225e-34]],[[4.106926950454482e-33,3.845997904306334e-36],[1.6427707801817927e-32,6.169197909043787e-35]],[[1.005386375742645e-33,9.41614302914783e-37],[4.02154550297058e-33,1.5104023471993204e-35]],[[2.4597402022615485e-34,2.3039672411169748e-37],[9.838960809046194e-34,3.695692706321364e-36]],[[6.014482308618873e-35,5.634171071072949e-38],[2.405792923447549e-34,9.037525447590916e-37]],[[1.2753845064094136e-35,1.194868626299626e-38],[5.101538025637654e-35,1.9166358690077543e-37]],[[2.70279661753145e-36,2.532424038636859e-39],[1.08111864701258e-35,4.0621488424152267e-38]],[[5.724363855872898e-37,5.364051059957254e-40],[2.2897455423491593e-36,8.604234964331225e-39]],[[1.2117005722362042e-37,1.13553696511856e-40],[4.846802288944817e-37,1.821463983713584e-39]],[[2.1922528269876154e-38,2.0546558540509607e-41],[8.769011307950462e-38,3.2957810656129702e-40]],[[3.963836599397218e-39,3.715390459994765e-42],[1.5855346397588871e-38,5.959690154190648e-41]],[[7.162809320401496e-40,6.714444306015397e-43],[2.8651237281605983e-39,1.0770336031224428e-41]],[[1.293617851865371e-40,1.2127429134941883e-43],[5.174471407461484e-40,1.9453058122265733e-42]]],"time_difference":[[[0.0,0.0],[0.0,0.0]],[[9.4584308479167e-19,1.5374692300402645e-40],[3.78337233916668e-18,2.4599507680644232e-39]],[[1.89168616958334e-18,3.5459273568021463e-40],[7.56674467833336e-18,5.673483770883434e-39]],[[2.8375292543750103e-18,5.965088006307637e-40],[1.1350117017500041e-17,9.544140810092219e-39]],[[3.78337233916668e-18,9.50856271978079e-40],[1.513348935666672e-17,1.5213700351649265e-38]],[[3.6334733142181444e-18,4.385461990544705e-39],[1.4533893256872578e-17,7.016739184871528e-38]],[[3.790085572988919e-18,7.655615569365027e-39],[1.5160342291955676e-17,1.2248984910984042e-37]],[[4.219227565075665e-18,1.0683862968035693e-38],[1.687691026030266e-17,1.7094180748857109e-37]],[[4.849114136348338e-18,1.38084448712818e-38],[1.9396456545393353e-17,2.209351179405088e-37]],[[4.937780417293166e-18,4.533334006535035e-38],[1.9751121669172664e-17,7.253334410456056e-37]],[[5.296712030636258e-18,8.149413539172289e-38],[2.1186848122545033e-17,1.3039061662675663e-36]],[[5.876133973734e-18,1.227307230051364e-37],[2.3504535894936e-17,1.9636915680821822e-36]],[[6.6186662342314255e-18,1.7214319754544271e-37],[2.6474664936925702e-17,2.7542911607270834e-36]],[[8.268080689763294e-18,7.53974960972846e-37],[3.307232275905318e-17,1.2063599375565537e-35]],[[9.790783626153431e-18,1.3968758588363428e-36],[3.9163134504613724e-17,2.2350013741381484e-35]],[[1.1430522013294734e-17,2.1084378018394397e-36],[4.5722088053178936e-17,3.3735004829431035e-35]],[[1.3148823840811373e-17,2.8882407740110797e-36],[5.259529536324549e-17,4.6211852384177276e-35]],[[1.574808358537351e-17,1.0992310453436018e-35],[6.299233434149405e-17,1.7587696725497628e-34]],[[2.0758897512629532e-17,1.8379515816353337e-35],[8.303559005051813e-17,2.940722530616534e-34]],[[2.6117954758922374e-17,2.5379259052414253e-35],[1.044718190356895e-16,4.0606814483862805e-34]],[[3.184206454686088e-17,3.192138891369612e-35],[1.2736825818744352e-16,5.1074222261913794e-34]],[[2.771400236050507e-17,9.674642761889572e-35],[1.1085600944202029e-16,1.5479428419023315e-33]],[[2.927537472493459e-17,1.6107450926430858e-34],[1.1710149889973837e-16,2.5771921482289374e-33]],[[3.50566900275058e-17,2.2658896445406093e-34],[1.402267601100232e-16,3.625423431264975e-33]],[[4.3711761441790565e-17,2.952234217047501e-34],[1.7484704576716226e-16,4.7235747472760014e-33]],[[4.0770722581905185e-17,1.018945990213998e-33],[1.6308289032762074e-16,1.6303135843423968e-32]],[[4.004645604758959e-17,1.738849088217179e-33],[1.6018582419035836e-16,2.7821585411474867e-32]],[[4.202162195729988e-17,2.4298367245371898e-33],[1.6808648782919952e-16,3.8877387592595037e-32]],[[4.624354465748512e-17,3.137725745870061e-33],[1.8497417862994049e-16,5.020361193392098e-32]],[[4.834117134571805e-17,1.0310844574003147e-32],[1.933646853828722e-16,1.6497351318405036e-31]],[[5.357439783931546e-17,1.768065522631928e-32],[2.1429759135726183e-16,2.8289048362110846e-31]],[[6.11449986280852e-17,2.528139565674295e-32],[2.445799945123408e-16,4.045023305078872e-31]],[[7.05353141563023e-17,3.309176585399614e-32],[2.821412566252092e-16,5.2946825366393825e-31]],[[9.166947998742801e-17,1.121644614043437e-31],[3.6667791994971204e-16,1.7946313824694994e-30]],[[7.724727555166947e-17,1.9151754633789052e-31],[3.089891022066779e-16,3.0642807414062483e-30]],[[7.813148554972145e-17,2.680300422261255e-31],[3.125259421988858e-16,4.288480675618008e-30]],[[8.125366906423048e-17,3.4591989304329765e-31],[3.2501467625692193e-16,5.5347182886927625e-30]],[[8.303640425105742e-17,1.154527042218657e-30],[3.321456170042297e-16,1.8472432675498512e-29]],[[8.549071646205462e-17,1.977179138010742e-30],[3.4196286584821846e-16,3.163486620817187e-29]],[[9.091257946128849e-17,2.791204943811432e-30],[3.6365031784515395e-16,4.465927910098291e-29]],[[9.871357801254405e-17,3.6184419952555174e-30],[3.948543120501762e-16,5.789507192408828e-29]],[[9.844484482440048e-17,1.214155772596018e-29],[3.937793792976019e-16,1.9426492361536288e-28]],[[1.0622358785738616e-16,2.0588831472485043e-29],[4.2489435142954464e-16,3.294213035597607e-28]],[[1.097912724500389e-16,2.9130412049712656e-29],[4.391650898001556e-16,4.660865927954025e-28]],[[1.0759436939385914e-16,3.775075058018649e-29],[4.3037747757543656e-16,6.040120092829838e-28]],[[1.349422777733533e-16,1.2805541799224876e-28],[5.397691110934132e-16,2.048886687875869e-27]],[[1.596309665083962e-16,2.3182386801894565e-28],[6.385238660335848e-16,3.709181888301815e-27]],[[1.616998522087285e-16,3.5323173100339703e-28],[6.46799408834914e-16,5.6517076961161485e-27]],[[1.6243217479322576e-16,4.689908776357463e-28],[6.497286991729031e-16,7.503854044594989e-27]],[[1.6299040944601418e-16,1.7110578326073267e-27],[6.519616377840567e-16,2.7376925322798263e-26]],[[1.697184712441005e-16,3.262726454788281e-27],[6.78873884976402e-16,5.220362327914994e-26]],[[2.2065385147201427e-16,8.895240851624485e-26],[8.826154058880571e-16,1.4232385362597836e-24]],[[2.281145146458289e-16,1.044229031046634e-25],[9.124580585833157e-16,1.6707664496737536e-24]],[[2.2406409980228336e-08,5.119958364217236e-17],[8.962563992091334e-08,8.191933370194092e-16]],[[4.526738708668413e-07,1.6552823713079102e-15],[1.8106954834673652e-06,2.6484517900274838e-14]],[[4.5365140576541116e-07,2.302524981882171e-15],[1.8146056230616446e-06,3.684039965125958e-14]],[[9.487228747173326e-07,6.168778027035004e-15],[3.7948914988693304e-06,9.87004482708192e-14]],[[6.140466251052868e-05,7.191013171967085e-13],[0.0002456186500421147,1.1505621074142037e-11]],[[6.518777304132408e-05,1.1274617352151366e-12],[0.0002607510921652963,1.8039387761246616e-11]],[[6.565718027220416e-05,1.5306390568601363e-12],[0.00026262872108881663,2.4490224906452307e-11]],[[6.568420069987063e-05,1.9438273916367766e-12],[0.0002627368027994825,3.110123826180993e-11]],[[6.56606408728543e-05,1.9934269858239493e-12],[0.0002626425634914172,3.189483176869682e-11]],[[6.563707567476165e-05,2.043025848104577e-12],[0.0002625483026990466,3.2688413565079137e-11]],[[6.56135019882254e-05,2.092623397464003e-12],[0.0002624540079529016,3.3481974354722395e-11]],[[6.558992063571866e-05,2.14221892451229e-12],[0.00026235968254287464,3.4275502787387375e-11]],[[6.55639582861644e-05,2.196805159934077e-12],[0.0002622558331446576,3.514888255401758e-11]],[[6.553798794713832e-05,2.2513871163449977e-12],[0.00026215195178855326,3.6022193856474e-11]],[[6.551200947738537e-05,2.3059638769838334e-12],[0.00026204803790954147,3.689542202657711e-11]],[[6.54860226757323e-05,2.360534529655366e-12],[0.0002619440907029292,3.776855246920344e-11]],[[6.545740836734178e-05,2.420592023097788e-12],[0.0002618296334693671,3.872947236415214e-11]],[[6.54287838931097e-05,2.480639785317365e-12],[0.0002617151355724388,3.969023655953537e-11]],[[6.540014935702998e-05,2.54067658742316e-12],[0.0002616005974281199,4.065082539309813e-11]],[[6.53715047788721e-05,2.600701204137233e-12],[0.0002614860191154884,4.161121926039334e-11]],[[6.533996501636873e-05,2.666754355327113e-12],[0.0002613598600654749,4.266806967928831e-11]],[[6.530841101511365e-05,2.7327897328950386e-12],[0.0002612336440604546,4.372463572023183e-11]],[[6.527684350762795e-05,2.7988056515310723e-12],[0.0002611073740305118,4.4780890418265275e-11]],[[6.524526531194382e-05,2.864800329325146e-12],[0.00026098106124777527,4.5836805262827254e-11]],[[6.521049056661322e-05,2.937414002785205e-12],[0.00026084196226645287,4.699862403803024e-11]],[[6.517570185511577e-05,3.0099977952144712e-12],[0.0002607028074204631,4.8159964716740714e-11]],[[6.51408952790004e-05,3.082549752997281e-12],[0.0002605635811160016,4.932079604110749e-11]],[[6.510607732261944e-05,3.155067382154328e-12],[0.00026042430929047776,5.048107810746202e-11]],[[6.506776013989595e-05,3.2348451345268117e-12],[0.0002602710405595838,5.1757522145247424e-11]],[[6.502955041288704e-05,3.3145761821782697e-12],[0.00026011820165154815,5.303321890749596e-11]],[[6.499142191403319e-05,3.3942574567222176e-12],[0.00025996568765613274,5.4308119300023944e-11]],[[6.495328475222842e-05,3.4738856693764524e-12],[0.00025981313900891366,5.55821707023163e-11]],[[6.491128422159913e-05,3.561467035200219e-12],[0.0002596451368863965,5.6983472555303064e-11]],[[6.486925642626625e-05,3.648976352744317e-12],[0.000259477025705065,5.838362163581463e-11]],[[6.482720073366886e-05,3.736409550825137e-12],[0.00025930880293467543,5.978255280491322e-11]],[[6.47851170387918e-05,3.823762554667813e-12],[0.0002591404681551672,6.118020086620093e-11]],[[6.473876238440371e-05,3.919813695049476e-12],[0.00025895504953761484,6.271701911209208e-11]],[[6.469237201798884e-05,4.015757406492198e-12],[0.00025876948807195536,6.42521184949589e-11]],[[6.46459476599175e-05,4.1115881236958544e-12],[0.00025858379063967,6.578540997000032e-11]],[[6.459948999126701e-05,4.207300223283887e-12],[0.00025839795996506805,6.731680356319027e-11]],[[6.454830788679885e-05,4.312506185422986e-12],[0.0002581932315471954,6.900009895717446e-11]],[[6.449708388065351e-05,4.417554594269645e-12],[0.00025798833552261404,7.06808734984778e-11]],[[6.444581926182393e-05,4.5224379593531795e-12],[0.00025778327704729573,7.235900733956972e-11]],[[6.439451228369804e-05,4.62714903329646e-12],[0.00025757804913479216,7.403438452241647e-11]],[[6.433799756375819e-05,4.7421965527529275e-12],[0.00025735199025503277,7.587514483344712e-11]],[[6.428141156045626e-05,4.857014759693834e-12],[0.00025712564624182506,7.771223614422671e-11]],[[6.422477410093444e-05,4.971595366561794e-12],[0.00025689909640373774,7.954552585383705e-11]],[[6.41680851979946e-05,5.085928397699558e-12],[0.0002566723407919784,8.137485435176198e-11]],[[6.41056000338813e-05,5.2114729910847285e-12],[0.0002564224001355252,8.338356784561468e-11]],[[6.404305059849845e-05,5.3366922091196546e-12],[0.0002561722023939938,8.538707533385974e-11]],[[6.398044012422565e-05,5.461572283033473e-12],[0.0002559217604969026,8.738515651616432e-11]],[[6.391776476315882e-05,5.586100160737058e-12],[0.0002556710590526353,8.937760255910125e-11]],[[6.38486349765856e-05,5.7227359585669295e-12],[0.0002553945399063424,9.156377532402251e-11]],[[6.377942862896382e-05,5.858910063749702e-12],[0.0002551177145158553,9.37425610065856e-11]],[[6.371014546348136e-05,5.994604377121905e-12],[0.00025484058185392544,9.59136700201748e-11]],[[6.364078522170537e-05,6.1298007425376624e-12],[0.0002545631408868215,9.807681186645586e-11]],[[6.356418138313849e-05,6.277992656578626e-12],[0.00025425672553255397,1.0044788249069749e-10]],[[6.348748348866073e-05,6.425534035227757e-12],[0.0002539499339546429,1.0280854454866204e-10]],[[6.34106923009214e-05,6.572400305159526e-12],[0.0002536427692036856,1.0515840486714323e-10]],[[6.333380698870124e-05,6.7185670364889785e-12],[0.000253335227954805,1.074970725679789e-10]],[[6.324867202741827e-05,6.8785601488383426e-12],[0.00025299468810967307,1.1005696236508161e-10]],[[6.316342436768863e-05,7.037640799767723e-12],[0.0002526536974707545,1.1260225277945531e-10]],[[6.307806353930856e-05,7.1957760757132426e-12],[0.00025231225415723425,1.1513241719407768e-10]],[[6.299258906873033e-05,7.352932970954226e-12],[0.0002519703562749213,1.1764692751741757e-10]],[[6.289746850064967e-05,7.52460639175792e-12],[0.0002515898740025987,1.203937022496977e-10]],[[6.280221453663862e-05,7.695004999926522e-12],[0.00025120885814655447,1.231200799798032e-10]],[[6.270682923157203e-05,7.864084207145404e-12],[0.0002508273169262881,1.2582534729469915e-10]],[[6.261131048520986e-05,8.031799941839979e-12],[0.00025044524194083945,1.285087990491941e-10]],[[6.250402503436768e-05,8.214433327657842e-12],[0.00025001610013747073,1.314309332215821e-10]],[[6.239660123653392e-05,8.395290835974542e-12],[0.0002495864049461357,1.343246533539353e-10]],[[6.228903974265681e-05,8.574313419555121e-12],[0.00024915615897062724,1.3718901469049308e-10]],[[6.218133837206572e-05,8.751442414037552e-12],[0.0002487253534882629,1.4002307860146092e-10]],[[6.20585012500773e-05,8.9433425024841e-12],[0.0002482340050003092,1.4309348001575966e-10]],[[6.194099055042491e-05,9.133847910694986e-12],[0.00024776396220169963,1.4614156654626282e-10]],[[6.181792591009936e-05,9.320758940825806e-12],[0.00024727170364039744,1.4913214302746367e-10]],[[6.169478442379255e-05,9.505056192865356e-12],[0.0002467791376951702,1.5208089905918057e-10]],[[6.155136963100714e-05,9.703032757110464e-12],[0.00024620547852402855,1.5524852408607074e-10]],[[6.140825339792884e-05,9.897660226769154e-12],[0.00024563301359171536,1.583625635995493e-10]],[[6.126541875724343e-05,1.0088843389317735e-11],[0.0002450616750289737,1.614214941992364e-10]],[[6.112284965730154e-05,1.0276487119155432e-11],[0.00024449139862920614,1.6442379387551934e-10]],[[6.095439980973691e-05,1.0475495410610914e-11],[0.00024381759923894765,1.6760792653754767e-10]],[[6.078764603943809e-05,1.0670180682303125e-11],[0.00024315058415775236,1.7072289088332967e-10]],[[6.062246342265678e-05,1.0860427087100384e-11],[0.00024248985369062712,1.7376683335875765e-10]],[[6.045873852362078e-05,1.1046118747578709e-11],[0.00024183495409448312,1.7673789992504643e-10]],[[6.0270194346074557e-05,1.1240441590696731e-11],[0.00024108077738429823,1.7984706541340797e-10]],[[6.008680975521219e-05,1.142981344594015e-11],[0.00024034723902084876,1.828770150957364e-10]],[[5.990790592912317e-05,1.1614038986032667e-11],[0.00023963162371649268,1.8582462373560983e-10]],[[5.973290712851764e-05,1.17929315834e-11],[0.00023893162851407055,1.8868690529184047e-10]],[[5.95561997745055e-05,1.1980641724303057e-11],[0.000238224799098022,1.9169026754445185e-10]],[[5.938750817237239e-05,1.2163310517647801e-11],[0.00023755003268948957,1.9461296823608582e-10]],[[5.921520602210517e-05,1.2340832064256665e-11],[0.0002368608240884207,1.9745331297989578e-10]],[[5.905678199626819e-05,1.2511678000388019e-11],[0.00023622712798507275,2.0018684795602847e-10]],[[5.894865859476733e-05,1.2698196792368952e-11],[0.00023579463437906932,2.0317114862554657e-10]],[[5.883927883398446e-05,1.2878426792971046e-11],[0.00023535711533593785,2.0605482863298368e-10]],[[5.872551504447332e-05,1.3051226995541935e-11],[0.0002349020601778933,2.0881963187154578e-10]],[[5.860124645232906e-05,1.3214942841618243e-11],[0.00023440498580931625,2.1143908540680345e-10]],[[5.8575102880359384e-05,1.340499191642729e-11],[0.00023430041152143754,2.1447987060118288e-10]],[[5.8503066571128545e-05,1.3579982324579141e-11],[0.00023401226628451418,2.1727971713039405e-10]],[[5.83767936058109e-05,1.3736997841599964e-11],[0.0002335071744232436,2.1979196539222699e-10]],[[5.818088876538731e-05,1.3873159953733084e-11],[0.00023272355506154924,2.2197055918161216e-10]],[[5.814784425705247e-05,1.4052435993355914e-11],[0.00023259137702820988,2.2483897580758797e-10]],[[5.800017477016795e-05,1.4203829542134301e-11],[0.0002320006990806718,2.2726127260510483e-10]],[[5.756829202381838e-05,1.4283059009549999e-11],[0.0002302731680952735,2.2852894407644557e-10]],[[5.722176407448891e-05,1.4365854380613026e-11],[0.00022888705629795563,2.2985366999563186e-10]],[[5.71765899888593e-05,1.454593853612861e-11],[0.0002287063599554372,2.32735016458053e-10]],[[5.6976341305795005e-05,1.467308771362152e-11],[0.00022790536522318002,2.3476940331347085e-10]],[[5.658884977658635e-05,1.4763051084002385e-11],[0.0002263553991063454,2.3620881721210476e-10]],[[5.608543336299962e-05,1.4803759441233928e-11],[0.0002243417334519985,2.3686015090929405e-10]],[[5.6075349066121807e-05,1.498509774459123e-11],[0.00022430139626448723,2.397615638355333e-10]],[[5.5807527315987665e-05,1.5097177227785766e-11],[0.00022323010926395066,2.4155483551019475e-10]],[[5.53228356775233e-05,1.5152513377934664e-11],[0.0002212913427100932,2.424402139809629e-10]],[[5.370175086728792e-05,1.487662206246822e-11],[0.0002148070034691517,2.380259528110237e-10]],[[5.390143403545004e-05,1.512576429978008e-11],[0.00021560573614180017,2.4201222859022603e-10]],[[5.3705839191639216e-05,1.525195060314905e-11],[0.00021482335676655686,2.440312095798152e-10]],[[5.3217599673889846e-05,1.5288166483173564e-11],[0.00021287039869555938,2.446106635523337e-10]],[[5.249281909390231e-05,1.5254505585701258e-11],[0.00020997127637560923,2.440720892780073e-10]],[[5.253047575580189e-05,1.5484234836418856e-11],[0.00021012190302320755,2.4774775717339217e-10]],[[5.21712940624031e-05,1.5569013270090332e-11],[0.0002086851762496124,2.4910421216789096e-10]],[[5.154002746709997e-05,1.554236263020222e-11],[0.00020616010986839988,2.486778017964804e-10]],[[5.0505600225157444e-05,1.5422275262577886e-11],[0.00020202240090062978,2.4675640408539916e-10]],[[5.0510024819840094e-05,1.5618650327766285e-11],[0.00020204009927936038,2.4989840511644776e-10]],[[5.0085254725812796e-05,1.5644369129264512e-11],[0.00020034101890325118,2.5030990575266966e-10]],[[4.922513583190829e-05,1.5582020005768404e-11],[0.00019690054332763317,2.4931231979380097e-10]],[[4.8175787154047177e-05,1.5405228609069267e-11],[0.0001927031486161887,2.4648365736843405e-10]],[[4.8098007017539035e-05,1.5567239766071152e-11],[0.00019239202807015614,2.4907583623042784e-10]],[[4.522588157678248e-05,1.477219744246457e-11],[0.00018090352630712993,2.363551590071773e-10]],[[4.453287646680217e-05,1.4753215748333235e-11],[0.00017813150586720868,2.360514519283895e-10]],[[4.356783732795127e-05,1.4544967020593828e-11],[0.00017427134931180508,2.327194719799287e-10]],[[4.380543928188131e-05,1.4810110385962465e-11],[0.00017522175712752523,2.36961765786088e-10]],[[4.324060754926649e-05,1.4820844798401674e-11],[0.00017296243019706596,2.3713351680019615e-10]],[[4.2244055020826895e-05,1.4608624126661113e-11],[0.00016897622008330758,2.337379856223646e-10]],[[4.0136337274736016e-05,1.4020975359573536e-11],[0.00016054534909894406,2.2433560530571783e-10]],[[4.007970352473014e-05,1.4243300081383582e-11],[0.00016031881409892055,2.278928012999426e-10]],[[3.937444193160451e-05,1.4098100158461211e-11],[0.00015749776772641804,2.255696025311156e-10]],[[3.796000401855391e-05,1.3771212165711197e-11],[0.00015184001607421564,2.2033939476844284e-10]],[[3.607626718915218e-05,1.3273840297373608e-11],[0.00014430506875660873,2.1238144407832224e-10]],[[3.551722348062587e-05,1.3251196580312341e-11],[0.00014206889392250348,2.1201914493096687e-10]],[[3.44718997220083e-05,1.2974877098104865e-11],[0.0001378875988880332,2.075980327044433e-10]],[[3.282796002055219e-05,1.2459397750386847e-11],[0.00013131184008220877,1.9935036419350067e-10]],[[3.077724078407672e-05,1.1760549070910034e-11],[0.00012310896313630687,1.881687847418292e-10]],[[2.5593052360313612e-05,9.952811861175913e-12],[0.00010237220944125445,1.5924499004799528e-10]],[[2.5297090099625157e-05,9.908126595820889e-12],[0.00010118836039850063,1.5853002468157204e-10]],[[2.4065828691440854e-05,9.578249683952475e-12],[9.626331476576342e-05,1.5325199392084475e-10]],[[2.2474613594767774e-05,8.985790371199233e-12],[8.98984543790711e-05,1.4377264528281993e-10]],[[1.7809439106075822e-05,7.3092400560755e-12],[7.123775642430329e-05,1.1694784021814938e-10]],[[1.7953830152157024e-05,7.462723840767557e-12],[7.18153206086281e-05,1.1940358078086092e-10]],[[1.7348306386036e-05,7.2001304837532844e-12],[6.9393225544144e-05,1.1520208690665153e-10]],[[1.6014052008483565e-05,6.813225547288768e-12],[6.405620803393426e-05,1.0901160882543386e-10]],[[1.4813476092365484e-05,6.395617018129678e-12],[5.925390436946194e-05,1.0232987211193731e-10]],[[1.4624305011337153e-05,6.302777848709957e-12],[5.8497220045348614e-05,1.0084444467562206e-10]],[[1.3627303305329783e-05,6.028402744895724e-12],[5.450921322131913e-05,9.645444380299582e-11]],[[1.0667329943175759e-05,4.751611991528027e-12],[4.2669319772703035e-05,7.602579208413768e-11]],[[1.1215128244443917e-05,5.031591233173091e-12],[4.486051297777567e-05,8.05054588640315e-11]],[[1.0832605243230074e-05,4.977797386574123e-12],[4.3330420972920294e-05,7.964475799852091e-11]],[[8.320577717165417e-06,3.8731794841271904e-12],[3.328231086866167e-05,6.197087170222269e-11]],[[7.76670632076898e-06,3.647224307396385e-12],[3.106682528307592e-05,5.835558831766618e-11]],[[8.09544757401961e-06,3.862210170331526e-12],[3.238179029607844e-05,6.17953626820008e-11]],[[6.141390435330176e-06,2.979668908952425e-12],[2.4565561741320705e-05,4.767470239580921e-11]],[[5.998732845187786e-06,2.9045225549971234e-12],[2.3994931380751143e-05,4.6472360281069336e-11]],[[5.538294929807194e-06,2.733251912488783e-12],[2.2153179719228777e-05,4.3732030785681074e-11]],[[4.621557883978626e-06,2.3380193384832073e-12],[1.8486231535914504e-05,3.7408309404429814e-11]],[[4.723685397580319e-06,2.380345996516736e-12],[1.8894741590321275e-05,3.808553543333834e-11]],[[3.580050674867907e-06,1.874864258986058e-12],[1.4320202699471628e-05,2.9997828171637624e-11]],[[3.439102303382186e-06,1.8045043634437233e-12],[1.3756409213528745e-05,2.887206995953024e-11]],[[3.7006613565127124e-06,1.9716464989489115e-12],[1.480264542605085e-05,3.1546343573536915e-11]],[[3.347045449987929e-06,1.817571217645507e-12],[1.3388181799951717e-05,2.9081139578782168e-11]],[[3.177518302897506e-06,1.7388523193909542e-12],[1.2710073211590025e-05,2.782163726042749e-11]],[[2.466011123314916e-06,1.4106272848131492e-12],[9.864044493259663e-06,2.2570036614344744e-11]],[[2.6616495673451066e-06,1.500180733220522e-12],[1.0646598269380426e-05,2.4002891782753145e-11]],[[2.0752588641351713e-06,1.2273131484102957e-12],[8.301035456540685e-06,1.9637010394343127e-11]],[[2.025874902647409e-06,1.2273381543885947e-12],[8.103499610589636e-06,1.9637410561850334e-11]],[[1.6476526650743539e-06,1.061374574113057e-12],[6.5906106602974155e-06,1.6981993048467197e-11]],[[1.7917024476537466e-06,1.1380742757450382e-12],[7.1668097906149864e-06,1.820918821874549e-11]],[[1.483536545286891e-06,9.95956722375775e-13],[5.934146181147564e-06,1.5935307502101973e-11]],[[1.4632868266811107e-06,1.005543782439772e-12],[5.853147306724443e-06,1.6088700530432003e-11]],[[1.2751399477179363e-06,9.242215547566875e-13],[5.100559790871745e-06,1.478754488197793e-11]],[[1.3479745911487819e-06,9.681082583660118e-13],[5.3918983645951275e-06,1.548973216043414e-11]],[[1.213824519318592e-06,9.11026822709357e-13],[4.855298077274368e-06,1.4576429114035426e-11]],[[1.1184861323151135e-06,8.84947781839001e-13],[4.473944529260454e-06,1.4159164470665292e-11]],[[1.0961138949534184e-06,8.808008256565646e-13],[4.3844555798136734e-06,1.4092813194626213e-11]],[[1.0169798691072412e-06,8.600733060558492e-13],[4.067919476428965e-06,1.3761172909876598e-11]],[[1.0270130181142436e-06,8.631997340748726e-13],[4.108052072456975e-06,1.381119571878664e-11]],[[9.773604900657749e-07,8.532904914895031e-13],[3.909441960263099e-06,1.3652647845228912e-11]],[[9.353148509146744e-07,8.513565498071338e-13],[3.7412594036586976e-06,1.3621704797775098e-11]],[[9.435243541231522e-07,8.496046933106614e-13],[3.774097416492609e-06,1.3593675071197851e-11]],[[9.069140039715085e-07,8.452000928783733e-13],[3.627656015886034e-06,1.3523201476069156e-11]],[[8.780185473853081e-07,8.493428767203915e-13],[3.5120741895412325e-06,1.3589486031875861e-11]],[[8.635503604637554e-07,8.448929599163324e-13],[3.4542014418550217e-06,1.3518287366393701e-11]],[[8.564554539795574e-07,8.384258849929531e-13],[3.42582181591823e-06,1.3414814165058874e-11]],[[8.314597784560971e-07,8.421703295388367e-13],[3.3258391138243883e-06,1.3474725271415175e-11]],[[8.145192986194219e-07,8.496038165992339e-13],[3.2580771944776875e-06,1.3593661071042338e-11]],[[7.995475463065863e-07,8.499533124342987e-13],[3.198190185226345e-06,1.3599253003670259e-11]],[[7.881719124937465e-07,8.377384765090907e-13],[3.152687649974986e-06,1.3403815628099304e-11]],[[7.717999438491031e-07,8.382019581917815e-13],[3.0871997753964123e-06,1.341123133480554e-11]],[[7.578824805542193e-07,8.437492707580216e-13],[3.0315299222168773e-06,1.3499988334726637e-11]],[[7.450546467607389e-07,8.48282852980994e-13],[2.9802185870429556e-06,1.3572525658424785e-11]],[[7.288912836473761e-07,8.488105793902392e-13],[2.9155651345895045e-06,1.3580969266090043e-11]],[[7.11004531271704e-07,8.443736458400087e-13],[2.844018125086816e-06,1.3509978340117501e-11]],[[6.930723822696835e-07,8.36831163478614e-13],[2.772289529078734e-06,1.3389298621450749e-11]],[[6.766004667350016e-07,8.298293413571211e-13],[2.7064018669400065e-06,1.327726946243765e-11]],[[6.636457648724982e-07,8.237199602229187e-13],[2.654583059489993e-06,1.3179519361045771e-11]],[[6.474264113184268e-07,8.155851853203841e-13],[2.5897056452737073e-06,1.3049362973551522e-11]],[[6.29737065249989e-07,8.055934674679488e-13],[2.518948260999956e-06,1.2889495463184139e-11]],[[6.107978230017308e-07,7.927292837191237e-13],[2.443191292006923e-06,1.2683668521472511e-11]],[[5.881259046841171e-07,7.753301108589318e-13],[2.3525036187364686e-06,1.2405281781445277e-11]],[[5.608468244261984e-07,7.514264679591928e-13],[2.2433872977047936e-06,1.2022823469246623e-11]],[[5.313475437601764e-07,7.236342003350368e-13],[2.1253901750407055e-06,1.1578147225522241e-11]],[[5.01723820085517e-07,6.926174662323878e-13],[2.006895280342068e-06,1.1081879456904707e-11]],[[4.776953912911871e-07,6.688125133140367e-13],[1.9107815651647483e-06,1.0701000208608817e-11]],[[4.728839024252789e-07,6.717593931712418e-13],[1.8915356097011155e-06,1.074815027290867e-11]],[[4.529418949916151e-07,6.520784543512844e-13],[1.8117675799664603e-06,1.0433255251461273e-11]],[[4.225460025177389e-07,6.146628905643547e-13],[1.6901840100709557e-06,9.834606229661349e-12]],[[3.911105408649453e-07,5.785647878066749e-13],[1.5644421634597813e-06,9.257036558340873e-12]],[[3.769307236465302e-07,5.635321390815303e-13],[1.5077228945861208e-06,9.016514169708472e-12]],[[3.4265704337555206e-07,5.204022098249268e-13],[1.3706281735022082e-06,8.326435366221877e-12]],[[3.081507082350002e-07,4.741297075468764e-13],[1.2326028329400007e-06,7.586075316811015e-12]],[[2.8602648458088395e-07,4.444390643535316e-13],[1.1441059383235358e-06,7.111024948265262e-12]],[[2.4423627238975533e-07,3.8610278743312553e-13],[9.769450895590213e-07,6.177644569491992e-12]],[[2.2120783023505016e-07,3.529755405110096e-13],[8.848313209402006e-07,5.647608560561089e-12]],[[1.834674514488782e-07,2.9678014946990335e-13],[7.338698057955128e-07,4.748482432840414e-12]],[[1.5929169863414896e-07,2.6051588877876946e-13],[6.371667945365958e-07,4.168254248243345e-12]],[[1.2940020246301658e-07,2.16143765560463e-13],[5.176008098520663e-07,3.45830019857977e-12]],[[1.1018689683538152e-07,1.866803857746239e-13],[4.407475873415261e-07,2.9868861932818534e-12]],[[9.315507096955631e-08,1.6053932901420977e-13],[3.7262028387822523e-07,2.5686292363524542e-12]],[[7.534128679548299e-08,1.3031986381419263e-13],[3.0136514718193196e-07,2.0851178177209365e-12]],[[6.210112337386349e-08,1.0958227207496825e-13],[2.4840449349545394e-07,1.7533163303116976e-12]],[[5.1339460495736926e-08,9.351360316347946e-14],[2.053578419829477e-07,1.4962176721359396e-12]],[[4.304141280138791e-08,7.976161738304618e-14],[1.7216565120555164e-07,1.2761858672203519e-12]],[[3.618409295450033e-08,6.884836002117731e-14],[1.4473637181800132e-07,1.1015737531160484e-12]],[[3.052649441628286e-08,5.988287939659025e-14],[1.2210597766513145e-07,9.581260688110367e-13]],[[2.6244161555671684e-08,5.276278642740071e-14],[1.0497664622268674e-07,8.442045980170374e-13]],[[2.2918665313459005e-08,4.733785696929446e-14],[9.167466125383602e-08,7.574057043032812e-13]],[[1.9762916089762503e-08,4.186287008275587e-14],[7.905166435905001e-08,6.698059157968399e-13]],[[1.751666303352989e-08,3.770207845754039e-14],[7.006665213411956e-08,6.032332519485416e-13]],[[1.5581359810690867e-08,3.436315005280924e-14],[6.232543924276347e-08,5.498103973436784e-13]],[[1.39557000105127e-08,3.1136320219088004e-14],[5.58228000420508e-08,4.981811258011275e-13]],[[1.2021815547888846e-08,2.7402985618942826e-14],[4.8087262191555386e-08,4.3844776661991237e-13]],[[1.0131448843065917e-08,2.3612622054093392e-14],[4.052579537226367e-08,3.7780194980720717e-13]],[[8.450072223036991e-09,1.986832237843319e-14],[3.3800288892147964e-08,3.178931517639516e-13]],[[7.104205683661055e-09,1.6912588209709832e-14],[2.841682273464422e-08,2.7060141112939296e-13]],[[5.637407260738386e-09,1.3501573808829734e-14],[2.2549629042953545e-08,2.1602517945653252e-13]],[[4.425905904247605e-09,1.0882227946406011e-14],[1.770362361699042e-08,1.7411564815247424e-13]],[[3.4295599904075122e-09,8.497773634318441e-15],[1.3718239961630049e-08,1.3596437885103035e-13]],[[2.6812735114718652e-09,6.7562022275341754e-15],[1.0725094045887461e-08,1.0809923308549135e-13]],[[2.0151077380767686e-09,5.100302333485482e-15],[8.060430952307074e-09,8.160483720501078e-14]],[[1.513341283355401e-09,3.8966351474013946e-15],[6.053365133421604e-09,6.23461634253957e-14]],[[1.1343059956172046e-09,2.990911891286916e-15],[4.537223982468818e-09,4.785458828852754e-14]],[[8.429340355290564e-10,2.2674668783809493e-15],[3.3717361421162257e-09,3.627946889220222e-14]],[[6.187988759198982e-10,1.7170595435639574e-15],[2.4751955036795927e-09,2.7472952927083328e-14]],[[4.553802657157703e-10,1.3238809038209558e-15],[1.8215210628630813e-09,2.118209393222932e-14]],[[3.3591677687177383e-10,1.0531300583012145e-15],[1.3436671074870953e-09,1.6850081060031488e-14]],[[2.479388063635694e-10,8.545445568455112e-16],[9.917552254542777e-10,1.3672712884845028e-14]],[[1.819726896916351e-10,7.235204716511013e-16],[7.278907587665404e-10,1.1576327567562579e-14]],[[1.3355871571924196e-10,6.3980229104062285e-16],[5.342348628769678e-10,1.0236836716244065e-14]],[[1.008072158984556e-10,5.87814185624193e-16],[4.032288635938224e-10,9.405026973046313e-15]],[[7.591355816380872e-11,5.54054380759901e-16],[3.036542326552349e-10,8.864870082758527e-15]],[[5.458936027480791e-11,5.321078083629208e-16],[2.1835744109923164e-10,8.513724967936426e-15]],[[4.0881295566013944e-11,5.201003995387093e-16],[1.6352518226405578e-10,8.32160640535843e-15]],[[3.0735279110284815e-11,5.127644169158575e-16],[1.2294111644113926e-10,8.204230682002012e-15]],[[2.284395495429601e-11,5.082685497888653e-16],[9.137581981718404e-11,8.132296811528013e-15]],[[1.6637137512357948e-11,5.051536102195613e-16],[6.654855004943179e-11,8.082457776161254e-15]],[[1.2069231301201539e-11,5.032830657160322e-16],[4.8276925204806154e-11,8.05252907062042e-15]],[[8.843790919280114e-12,5.019068793485447e-16],[3.537516367712046e-11,8.030510085786611e-15]],[[6.476035299273406e-12,5.009574562934466e-16],[2.5904141197093625e-11,8.015319317210937e-15]],[[4.670981485982842e-12,5.000789680652786e-16],[1.8683925943931367e-11,8.001263508182746e-15]],[[3.293095217219e-12,4.993194989159741e-16],[1.3172380868876e-11,7.989112000741714e-15]],[[2.399998130093022e-12,4.986185481285193e-16],[9.599992520372088e-12,7.97789678840684e-15]],[[1.8052550293492846e-12,4.979599638070929e-16],[7.2210201173971386e-12,7.967359440213961e-15]],[[1.2748380137520527e-12,4.972447693382391e-16],[5.099352055008211e-12,7.955916330360686e-15]],[[8.76593660531269e-13,4.965374776897684e-16],[3.506374642125076e-12,7.944599664882687e-15]],[[6.463879679409592e-13,4.958351732293231e-16],[2.5855518717638367e-12,7.93336279505536e-15]],[[4.5167736750959703e-13,4.951488286464452e-16],[1.8067094700383881e-12,7.922381282499529e-15]],[[3.191067179894474e-13,4.943974219958272e-16],[1.2764268719577895e-12,7.910358775778931e-15]],[[2.2657830397687472e-13,4.936368778416301e-16],[9.063132159074989e-13,7.89819007054159e-15]],[[1.6388015081074102e-13,4.928721460264111e-16],[6.555206032429641e-13,7.88595436206358e-15]],[[1.1612255911619198e-13,4.921098193202503e-16],[4.644902364647679e-13,7.87375713622228e-15]],[[8.26519570550664e-14,4.912913936869778e-16],[3.306078282202656e-13,7.860662327096858e-15]],[[6.083792092755895e-14,4.904768509166043e-16],[2.433516837102358e-13,7.847629643920565e-15]],[[4.238806572258251e-14,4.896681811625962e-16],[1.6955226289033003e-13,7.834690930776829e-15]],[[2.9525464755166975e-14,4.888670307646155e-16],[1.181018590206679e-13,7.821872523530734e-15]],[[2.080362425150079e-14,4.879824352983808e-16],[8.321449700600317e-14,7.807718998147907e-15]],[[1.5126500090576624e-14,4.871204305484986e-16],[6.05060003623065e-14,7.793926926919409e-15]],[[1.0889725618452779e-14,4.862424034211528e-16],[4.3558902473811116e-14,7.779878489810957e-15]],[[7.787411726278317e-15,4.853602635664615e-16],[3.1149646905113266e-14,7.765764252880453e-15]],[[5.5981891725487154e-15,4.843689305612548e-16],[2.2392756690194862e-14,7.749902930514563e-15]],[[3.9331693137304444e-15,4.833925847453304e-16],[1.5732677254921778e-14,7.73428139406462e-15]],[[2.8839242798858394e-15,4.823852025578288e-16],[1.1535697119543357e-14,7.718163280738688e-15]],[[2.0602675228042754e-15,4.813722064347725e-16],[8.241070091217102e-15,7.701955344101806e-15]],[[1.5422335130045112e-15,4.802580827872342e-16],[6.168934052018045e-15,7.684129369279005e-15]],[[1.1666502322280113e-15,4.791586492438326e-16],[4.666600928912045e-15,7.666538437278164e-15]],[[9.265844574338865e-16,4.780619899424228e-16],[3.706337829735546e-15,7.648991889162631e-15]],[[7.435304380135802e-16,4.769937146405871e-16],[2.9741217520543208e-15,7.631899483674438e-15]],[[6.217777690489215e-16,4.757891586300283e-16],[2.487111076195686e-15,7.612626588011438e-15]],[[5.42937672563375e-16,4.745889906659186e-16],[2.1717506902535e-15,7.593423900844846e-15]],[[5.052365425494349e-16,4.73397361805414e-16],[2.0209461701977396e-15,7.574357848464798e-15]],[[4.754462927446662e-16,4.722779537765939e-16],[1.901785170978665e-15,7.556447317378384e-15]],[[4.642338635850192e-16,4.710057733556819e-16],[1.8569354543400766e-15,7.5360924297273e-15]],[[4.568753791346483e-16,4.697476159341482e-16],[1.827501516538593e-15,7.515961919972668e-15]],[[4.560833165196274e-16,4.68553184806888e-16],[1.8243332660785097e-15,7.496851015849151e-15]],[[4.536315388110855e-16,4.673309228758379e-16],[1.814526155244342e-15,7.47729482913704e-15]],[[4.53076665245098e-16,4.660237248583472e-16],[1.812306660980392e-15,7.456379657780567e-15]],[[4.553509301563863e-16,4.647394842509207e-16],[1.821403720625545e-15,7.435831818225194e-15]],[[4.54098196740469e-16,4.634361851290571e-16],[1.816392786961876e-15,7.414979035197836e-15]],[[4.523018315888229e-16,4.621470118135115e-16],[1.8092073263552916e-15,7.394352257243235e-15]],[[4.638546471103433e-16,4.607007263630482e-16],[1.8554185884413733e-15,7.371211689516088e-15]],[[4.658448995108413e-16,4.593047965702243e-16],[1.863379598043365e-15,7.348876817143126e-15]],[[4.711009017493858e-16,4.578063551780211e-16],[1.884403606997543e-15,7.324901751839363e-15]],[[4.726456810598361e-16,4.563719651374917e-16],[1.8905827242393444e-15,7.301951513922037e-15]],[[4.735291777605526e-16,4.546736654680604e-16],[1.8941167110422106e-15,7.274778718459962e-15]],[[4.772951336057741e-16,4.530347736677134e-16],[1.9091805344230965e-15,7.248556456397219e-15]],[[4.747325098578011e-16,4.512747046534197e-16],[1.8989300394312043e-15,7.22039533973917e-15]],[[4.775797430151956e-16,4.495303766004646e-16],[1.9103189720607824e-15,7.192486093935319e-15]],[[4.818565280920292e-16,4.47542030638681e-16],[1.927426112368117e-15,7.160672555489648e-15]],[[4.754353534493918e-16,4.455432813964772e-16],[1.901741413797567e-15,7.12869258671789e-15]],[[4.833034665866656e-16,4.4356741824007134e-16],[1.9332138663466623e-15,7.097078779512302e-15]],[[4.834306881801759e-16,4.41461832969431e-16],[1.9337227527207036e-15,7.0633893820190365e-15]],[[4.773834933964121e-16,4.3907955407840315e-16],[1.9095339735856483e-15,7.025272943023562e-15]],[[4.840267477129071e-16,4.368020988384223e-16],[1.9361069908516286e-15,6.9888336638109655e-15]],[[4.885404498664403e-16,4.3426828400782604e-16],[1.954161799465761e-15,6.948292602225667e-15]],[[4.912619624657529e-16,4.319274589696904e-16],[1.9650478498630118e-15,6.910839409772283e-15]],[[4.899668707044105e-16,4.29132120708143e-16],[1.959867482817642e-15,6.866113984506572e-15]],[[5.025287625801571e-16,4.2645058013400716e-16],[2.0101150503206283e-15,6.82320936972487e-15]],[[5.031681038675718e-16,4.234613175278048e-16],[2.0126724154702873e-15,6.775381182992666e-15]],[[5.057923617136241e-16,4.206356094336342e-16],[2.0231694468544962e-15,6.730169789658971e-15]],[[5.029544761163524e-16,4.1757511433694216e-16],[2.0118179044654095e-15,6.681201899953199e-15]],[[5.064190332918779e-16,4.1432804711886503e-16],[2.0256761331675117e-15,6.629248835888716e-15]],[[5.060156761693754e-16,4.1117700591134394e-16],[2.0240627046775017e-15,6.578832119866136e-15]],[[5.08869964708154e-16,4.0787640257633155e-16],[2.035479858832616e-15,6.526022451455852e-15]],[[5.142506847059648e-16,4.044715350950509e-16],[2.0570027388238593e-15,6.4715446027473795e-15]],[[5.161334590354178e-16,4.008069039836107e-16],[2.0645338361416712e-15,6.412910539199333e-15]],[[5.243936354958979e-16,3.972570631790269e-16],[2.0975745419835918e-15,6.356113107848077e-15]],[[5.216808860830108e-16,3.9368893938784693e-16],[2.0867235443320433e-15,6.299023098217699e-15]],[[5.256509783269591e-16,3.897609803956549e-16],[2.1026039133078365e-15,6.236175800447555e-15]],[[5.306354997662766e-16,3.858800419623083e-16],[2.1225419990651064e-15,6.174080779321612e-15]],[[5.24299340874356e-16,3.8207379383531715e-16],[2.097197363497424e-15,6.113180831951595e-15]],[[5.184861507216958e-16,3.782734451281561e-16],[2.073944602886783e-15,6.052375144107682e-15]],[[5.167981060863421e-16,3.7414461263119946e-16],[2.0671924243453684e-15,5.986313820248288e-15]],[[5.206919827088005e-16,3.697785971526741e-16],[2.082767930835202e-15,5.9164574981520085e-15]],[[5.164502057170909e-16,3.655491860190302e-16],[2.0658008228683637e-15,5.848786981620976e-15]],[[5.127192389347493e-16,3.6166103693205723e-16],[2.050876955738997e-15,5.786576776746177e-15]],[[5.207921147016466e-16,3.574023561989748e-16],[2.0831684588065865e-15,5.718437778598021e-15]],[[5.190620104508011e-16,3.530550329801401e-16],[2.0762480418032044e-15,5.648880450942551e-15]],[[5.198983697394043e-16,3.4848948607748077e-16],[2.079593478957617e-15,5.575831893691885e-15]],[[5.176812552606951e-16,3.447485983993412e-16],[2.0707250210427804e-15,5.515977591471129e-15]],[[5.332373862230484e-16,3.4012078988725836e-16],[2.1329495448921936e-15,5.4419325515368454e-15]],[[5.31177624476988e-16,3.3566701028694375e-16],[2.124710497907952e-15,5.3706723370022715e-15]],[[5.319245839845104e-16,3.3148979318038087e-16],[2.1276983359380417e-15,5.303836603579725e-15]],[[5.402144747760247e-16,3.272818901723763e-16],[2.1608578991040987e-15,5.236510349173521e-15]],[[5.402311000303511e-16,3.2281160515278315e-16],[2.1609244001214045e-15,5.164985595846562e-15]],[[5.494674612990596e-16,3.183626194737519e-16],[2.1978698451962382e-15,5.093802059613919e-15]],[[5.524011267680431e-16,3.138833519810169e-16],[2.2096045070721726e-15,5.022133573004072e-15]],[[5.54017065319713e-16,3.1010808692328373e-16],[2.216068261278852e-15,4.961729348598234e-15]],[[5.535766240353719e-16,3.0543852456467116e-16],[2.2143064961414878e-15,4.887016492526562e-15]],[[5.513383511174538e-16,3.015644333811241e-16],[2.2053534044698153e-15,4.825030800125679e-15]],[[5.529806233133158e-16,2.97474276421203e-16],[2.2119224932532634e-15,4.759588546161106e-15]],[[5.560928631864266e-16,2.9319711466845245e-16],[2.2243714527457065e-15,4.691153988624921e-15]],[[5.804068096424185e-16,2.8870663673496938e-16],[2.321627238569674e-15,4.619306132935136e-15]],[[5.819045384950425e-16,2.8478042175042233e-16],[2.32761815398017e-15,4.556486609673955e-15]],[[5.877274077709309e-16,2.810210428449686e-16],[2.3509096310837235e-15,4.496336718553436e-15]],[[5.981363638320798e-16,2.771477923330031e-16],[2.392545455328319e-15,4.434364796314774e-15]],[[6.017213969406307e-16,2.728301858132963e-16],[2.4068855877625226e-15,4.365283047638312e-15]],[[6.085079970586419e-16,2.6876454581743327e-16],[2.4340319882345674e-15,4.3002327126369265e-15]],[[6.028673762628082e-16,2.649801428324272e-16],[2.4114695050512328e-15,4.2396821850252174e-15]],[[6.205511765538706e-16,2.614465045454704e-16],[2.4822047062154823e-15,4.183143944727437e-15]],[[6.272164775463606e-16,2.5767631131724275e-16],[2.5088659101854423e-15,4.122820808804824e-15]],[[6.470356491757792e-16,2.5388565441739123e-16],[2.588142596703117e-15,4.062170283592421e-15]],[[6.451095486157543e-16,2.5031998817537384e-16],[2.5804381944630174e-15,4.0051195976943804e-15]],[[6.421875573684373e-16,2.468406767733673e-16],[2.568750229473749e-15,3.9494506534515996e-15]],[[6.450733954354112e-16,2.4312219826467073e-16],[2.580293581741645e-15,3.8899549984647946e-15]],[[6.402653805639705e-16,2.3951521304546415e-16],[2.561061522255882e-15,3.832243254530777e-15]],[[6.446818579886708e-16,2.3617629545666773e-16],[2.578727431954683e-15,3.778820668041262e-15]],[[6.535765499711229e-16,2.329861252722672e-16],[2.6143061998844914e-15,3.727778092193001e-15]],[[6.579524316325124e-16,2.295991093442531e-16],[2.6318097265300495e-15,3.673585869717706e-15]],[[6.699291128460072e-16,2.2648932779389475e-16],[2.6797164513840288e-15,3.623829296243954e-15]],[[6.60647666256531e-16,2.2322609149133897e-16],[2.642590665026124e-15,3.571617287746393e-15]],[[6.593890645839443e-16,2.1985997355036163e-16],[2.6375562583357773e-15,3.517759425466139e-15]],[[6.703277836464568e-16,2.1674088375270834e-16],[2.681311134585827e-15,3.4678541577942607e-15]],[[6.80274472851974e-16,2.1392349887144634e-16],[2.721097891407896e-15,3.422776142729691e-15]],[[6.853096437819623e-16,2.112606511330421e-16],[2.7412385751278493e-15,3.3801703100976277e-15]],[[6.784241671375754e-16,2.0812923968270758e-16],[2.7136966685503017e-15,3.3300676470246065e-15]],[[6.771329064213702e-16,2.0507500777897088e-16],[2.7085316256854806e-15,3.281200195403718e-15]],[[6.764322995298837e-16,2.0254200970284896e-16],[2.7057291981195347e-15,3.240672105148982e-15]],[[6.677023290367794e-16,1.9943936215421723e-16],[2.6708093161471176e-15,3.1910295971956324e-15]],[[6.791528079488172e-16,1.9708052114798068e-16],[2.7166112317952687e-15,3.1532885714211774e-15]],[[6.752647801380885e-16,1.945375070609824e-16],[2.701059120552354e-15,3.112599957713794e-15]],[[6.945989949329262e-16,1.9148625574645048e-16],[2.7783959797317047e-15,3.0637799894528937e-15]],[[6.951057928184612e-16,1.893505590947438e-16],[2.780423171273845e-15,3.029608906295488e-15]],[[7.118050597697857e-16,1.8645971660692194e-16],[2.8472202390791427e-15,2.9833553852929944e-15]],[[7.082928865260984e-16,1.8440975211553746e-16],[2.8331715461043938e-15,2.9505562186613905e-15]],[[6.989843534108118e-16,1.8178333116229285e-16],[2.795937413643247e-15,2.908533018676983e-15]],[[7.09798755755996e-16,1.796109195794211e-16],[2.839195023023984e-15,2.873774762524077e-15]],[[7.28211130841369e-16,1.7710740732288e-16],[2.912844523365476e-15,2.8337183435662253e-15]],[[7.366617385494099e-16,1.7521694110251525e-16],[2.9466469541976397e-15,2.8034711777324512e-15]],[[7.239993054034285e-16,1.7274001668249055e-16],[2.895997221613714e-15,2.763840028090531e-15]],[[7.402657997853634e-16,1.7067063003676218e-16],[2.9610631991414537e-15,2.7307298425509503e-15]],[[7.527877528164945e-16,1.685251657824447e-16],[3.011151011265978e-15,2.6964026895485808e-15]],[[7.610644992340562e-16,1.665714515088291e-16],[3.0442579969362246e-15,2.6651428307583036e-15]],[[7.560850847835356e-16,1.6451532788556653e-16],[3.0243403391341424e-15,2.632245178307817e-15]],[[7.549657374887303e-16,1.621027946224571e-16],[3.0198629499549213e-15,2.5936446684912377e-15]],[[7.597005742164481e-16,1.6076287090408291e-16],[3.0388022968657925e-15,2.572205633554384e-15]],[[7.638124598652286e-16,1.5867422753392334e-16],[3.0552498394609143e-15,2.5387876402441868e-15]],[[7.784800750085189e-16,1.5664698875408604e-16],[3.1139203000340755e-15,2.506351644763697e-15]],[[7.901138495491619e-16,1.5523973164004467e-16],[3.1604553981966475e-15,2.4838352914941327e-15]],[[7.882370249789554e-16,1.5330183773922851e-16],[3.1529480999158215e-15,2.4528291598821227e-15]],[[7.954770984890938e-16,1.51325583924701e-16],[3.1819083939563752e-15,2.4212094979092684e-15]],[[7.951927952794606e-16,1.4967631169040142e-16],[3.1807711811178423e-15,2.394820647229099e-15]],[[8.131366677080302e-16,1.482558457040371e-16],[3.2525466708321206e-15,2.3720931139577156e-15]],[[8.283342292722939e-16,1.4675949772958383e-16],[3.3133369170891755e-15,2.348151710399026e-15]],[[8.240077723393405e-16,1.4509250750280492e-16],[3.296031089357362e-15,2.321479986811174e-15]],[[8.357846327447186e-16,1.4309445524309948e-16],[3.3431385309788742e-15,2.2895113230346195e-15]],[[8.541016194852321e-16,1.4199964775705427e-16],[3.4164064779409284e-15,2.2719939682229292e-15]],[[8.518987261094843e-16,1.4029144733453543e-16],[3.407594904437937e-15,2.2446626315460104e-15]],[[8.384762916719839e-16,1.3908135201227123e-16],[3.3539051666879357e-15,2.2253012728491422e-15]],[[8.322808946803306e-16,1.3776147590778114e-16],[3.3291235787213224e-15,2.204183450060962e-15]],[[8.513225086518851e-16,1.3631766712251195e-16],[3.4052900346075403e-15,2.1810826654463153e-15]],[[8.428562282595773e-16,1.350357587897167e-16],[3.3714249130383094e-15,2.1605718950462643e-15]],[[8.585035426326288e-16,1.3327487667859016e-16],[3.4340141705305153e-15,2.1323981294455716e-15]],[[8.713305219793832e-16,1.3214445602727232e-16],[3.4853220879175327e-15,2.1143109137677177e-15]],[[8.791748349194162e-16,1.3081955884736275e-16],[3.516699339677665e-15,2.0931125202292794e-15]],[[8.930929369940096e-16,1.2965097138616944e-16],[3.572371747976038e-15,2.0744150991656534e-15]],[[9.16951904727513e-16,1.2858061474816675e-16],[3.667807618910052e-15,2.057289349391262e-15]],[[9.036798540279377e-16,1.276515106406805e-16],[3.614719416111751e-15,2.042423534720696e-15]],[[9.000457207717332e-16,1.259999227225138e-16],[3.600182883086933e-15,2.015998345489356e-15]],[[8.90144252801155e-16,1.2546131774724223e-16],[3.56057701120462e-15,2.0073805763753938e-15]],[[9.285660621407791e-16,1.2364544541787336e-16],[3.7142642485631164e-15,1.978326524080583e-15]],[[9.308326059228573e-16,1.2289761288856564e-16],[3.723330423691429e-15,1.966361216190962e-15]],[[9.66195098557038e-16,1.2192314041007652e-16],[3.864780394228152e-15,1.9507696101550703e-15]],[[9.665897418200412e-16,1.2086255182719904e-16],[3.866358967280165e-15,1.933800227405314e-15]],[[9.638286997198443e-16,1.1985170546762644e-16],[3.855314798879377e-15,1.9176268385295e-15]],[[9.65213475554924e-16,1.1922245453543113e-16],[3.860853902219696e-15,1.9075586439789643e-15]],[[9.83037001235922e-16,1.177167348235383e-16],[3.932148004943688e-15,1.88346779575755e-15]],[[9.764931206920728e-16,1.1699181910725565e-16],[3.905972482768291e-15,1.8718685977037443e-15]],[[9.686963452583488e-16,1.1601194322903994e-16],[3.874785381033395e-15,1.85619101677726e-15]],[[9.58852550592131e-16,1.1508237199354623e-16],[3.835410202368524e-15,1.8413174665870175e-15]],[[9.80541381039347e-16,1.1439071941140604e-16],[3.922165524157388e-15,1.830250942747643e-15]],[[9.900809034757377e-16,1.1373683258027663e-16],[3.960323613902951e-15,1.8197886538505726e-15]],[[9.880655329571478e-16,1.1286288251185677e-16],[3.952262131828591e-15,1.805805227006495e-15]],[[1.0016434246909993e-15,1.11737296488921e-16],[4.006573698763997e-15,1.787796224924508e-15]],[[9.971727992447742e-16,1.113625368767969e-16],[3.988691196979097e-15,1.7817998942850036e-15]],[[9.901326360991531e-16,1.1022496370637563e-16],[3.9605305443966125e-15,1.7635996316243703e-15]],[[1.013978666249403e-15,1.0912800230273692e-16],[4.055914664997612e-15,1.7460472744045953e-15]],[[1.0201702169154861e-15,1.0874324831134168e-16],[4.0806808676619446e-15,1.7398913910008676e-15]],[[1.0280485561349739e-15,1.0782043657687257e-16],[4.1121942245398956e-15,1.7251259930873293e-15]],[[1.033973386660686e-15,1.0706162526090527e-16],[4.135893546642744e-15,1.7129853260317505e-15]],[[1.0287417571487738e-15,1.0656427522582393e-16],[4.114967028595095e-15,1.7050277456962264e-15]],[[1.0476829127811561e-15,1.0612769169947661e-16],[4.1907316511246244e-15,1.6980423626702897e-15]],[[1.0382407876392428e-15,1.0564068681167494e-16],[4.152963150556971e-15,1.690250047201829e-15]],[[1.0605389057105823e-15,1.0433891787867809e-16],[4.242155622842329e-15,1.6694222928011453e-15]],[[1.086656292675721e-15,1.0397004649833211e-16],[4.346625170702884e-15,1.6635199336590513e-15]],[[1.0587370868392853e-15,1.032774670484177e-16],[4.234948347357141e-15,1.6524394640619296e-15]],[[1.0887166279290655e-15,1.0189080571947772e-16],[4.354866511716262e-15,1.6302518081623512e-15]],[[1.105415396556073e-15,1.0159229178459454e-16],[4.421661586224292e-15,1.6254756700575491e-15]],[[1.1676306434063403e-15,1.0117808635759736e-16],[4.670522573625361e-15,1.618848568437614e-15]],[[1.177664161389434e-15,1.0078102899554459e-16],[4.710656645557736e-15,1.612495459076223e-15]],[[1.186223485199666e-15,1.0000438707692491e-16],[4.744893940798664e-15,1.6000690171658156e-15]],[[1.211022900819429e-15,9.964991649920088e-17],[4.844091603277716e-15,1.5943977617009735e-15]],[[1.2401076427325544e-15,9.92958718558842e-17],[4.9604305709302176e-15,1.5887328494170663e-15]],[[1.1971045566617578e-15,9.903462995049205e-17],[4.788418226647031e-15,1.5845528411004629e-15]],[[1.2179698839753738e-15,9.789257218467639e-17],[4.871879535901495e-15,1.5662811611194813e-15]],[[1.2309766123847858e-15,9.695586915385163e-17],[4.923906449539143e-15,1.5512928870106505e-15]],[[1.2072378639650976e-15,9.6799650367988e-17],[4.82895145586039e-15,1.5487934028831295e-15]],[[1.2329083600039359e-15,9.579701967521902e-17],[4.9316334400157435e-15,1.532751914078078e-15]],[[1.2997852958119836e-15,9.512305496150783e-17],[5.1991411832479345e-15,1.5219673283049121e-15]],[[1.2834738096414332e-15,9.480653128668498e-17],[5.133895238565733e-15,1.5169031713564137e-15]],[[1.3050691373689661e-15,9.458696503579883e-17],[5.2202765494758646e-15,1.5133901281559512e-15]],[[1.326997090649072e-15,9.432367564519229e-17],[5.307988362596288e-15,1.5091772907648694e-15]],[[1.3969810277795775e-15,9.38187434067691e-17],[5.58792411111831e-15,1.5010986455053194e-15]],[[1.3689567920225248e-15,9.354748395499444e-17],[5.475827168090099e-15,1.4967580764588823e-15]],[[1.3217260139119324e-15,9.296754766789817e-17],[5.28690405564773e-15,1.4874795505419849e-15]],[[1.371458144501826e-15,9.274892616643024e-17],[5.485832578007304e-15,1.4839813248987644e-15]],[[1.373333698061708e-15,9.260436229851459e-17],[5.493334792246832e-15,1.481668467998825e-15]],[[1.368874926845326e-15,9.152386615735091e-17],[5.475499707381304e-15,1.4643819277041665e-15]],[[1.4043754209095765e-15,9.021316399383709e-17],[5.617501683638306e-15,1.4434094999050304e-15]],[[1.4118272621518516e-15,9.003763214512496e-17],[5.6473090486074065e-15,1.4406005992945496e-15]],[[1.4031726448514001e-15,8.978577580060096e-17],[5.6126905794056004e-15,1.436571231377263e-15]],[[1.4197985658579807e-15,8.902378161984124e-17],[5.679194263431923e-15,1.4243790582825067e-15]],[[1.4528719197150957e-15,8.877376288417213e-17],[5.811487678860383e-15,1.4203781976858741e-15]],[[1.4386267304689463e-15,8.842135484291106e-17],[5.754506921875785e-15,1.4147398596592504e-15]],[[1.4593153959294429e-15,8.827999505098379e-17],[5.8372615837177715e-15,1.4124779233997038e-15]],[[1.531169683959493e-15,8.809541261785157e-17],[6.124678735837972e-15,1.4095245549544587e-15]],[[1.5235892702521613e-15,8.79358427602147e-17],[6.094357081008645e-15,1.4069715450974006e-15]],[[1.5225692278460373e-15,8.764825734513344e-17],[6.090276911384149e-15,1.4023697708644564e-15]],[[1.5113650308714064e-15,8.744242346932562e-17],[6.0454601234856255e-15,1.3990769553226386e-15]],[[1.5493463979677991e-15,8.673718622209484e-17],[6.1973855918711965e-15,1.387793630344881e-15]],[[1.5854074444084604e-15,8.636746038401966e-17],[6.3416297776338414e-15,1.381877521753717e-15]],[[1.6672653602181804e-15,8.623351014398864e-17],[6.669061440872722e-15,1.379734417552343e-15]],[[1.696038207381049e-15,8.562225916236343e-17],[6.784152829524196e-15,1.3699556466517273e-15]],[[1.6775614966669378e-15,8.426934857145087e-17],[6.710245986667751e-15,1.3483092448776029e-15]],[[1.713003762504276e-15,8.351311187577776e-17],[6.852015050017104e-15,1.3362078903476451e-15]],[[1.6806869720281457e-15,8.340513867881309e-17],[6.722747888112583e-15,1.3344799968513117e-15]],[[1.7404656774799531e-15,8.328857602363436e-17],[6.9618627099198125e-15,1.3326150807810711e-15]],[[1.6691840697173944e-15,8.292860039276718e-17],[6.676736278869578e-15,1.3268555069325734e-15]],[[1.7235642001708243e-15,8.26680302864296e-17],[6.894256800683297e-15,1.3226856612141563e-15]],[[1.7570286584598133e-15,8.252328986282718e-17],[7.028114633839253e-15,1.3203700994552773e-15]],[[1.7829944382575114e-15,8.224078730171889e-17],[7.131977753030045e-15,1.3158498960255652e-15]],[[1.718661942984815e-15,8.215050163479605e-17],[6.87464777193926e-15,1.3144050951216024e-15]],[[1.7595808920068207e-15,8.200041510363804e-17],[7.038323568027283e-15,1.3120038037342856e-15]],[[1.7710125017135663e-15,8.190055760821436e-17],[7.084050006854265e-15,1.3104059010113627e-15]],[[1.8855633505568005e-15,8.181288485952977e-17],[7.542253402227202e-15,1.3090030542677095e-15]],[[1.94124848376913e-15,8.174089119502877e-17],[7.76499393507652e-15,1.3078510304401603e-15]],[[1.93037041087428e-15,8.141035045532789e-17],[7.72148164349712e-15,1.3025635334100195e-15]],[[1.9674750704297906e-15,8.0561426437878e-17],[7.869900281719162e-15,1.288981581022915e-15]],[[1.958369506482925e-15,7.990034618861692e-17],[7.8334780259317e-15,1.2784037399946337e-15]],[[1.918200968840005e-15,7.962601121295145e-17],[7.67280387536002e-15,1.2740140257300163e-15]],[[1.9129022788191947e-15,7.936232597518349e-17],[7.651609115276779e-15,1.2697954147033042e-15]],[[1.97282152778643e-15,7.871748972564883e-17],[7.89128611114572e-15,1.2594790894223034e-15]],[[1.9776051151278147e-15,7.769225333877872e-17],[7.910420460511259e-15,1.243075382404788e-15]],[[1.978076365877989e-15,7.697494265782608e-17],[7.912305463511956e-15,1.2315969964390398e-15]],[[2.079871672801402e-15,7.675972876101748e-17],[8.319486691205609e-15,1.228152591210621e-15]],[[2.0661653357891925e-15,7.670646463296854e-17],[8.26466134315677e-15,1.227300193813456e-15]],[[2.1405641199925006e-15,7.66427790125391e-17],[8.562256479970002e-15,1.226281186974179e-15]],[[2.132549003637438e-15,7.649211126087132e-17],[8.530196014549752e-15,1.2238705191290966e-15]],[[2.067279205993126e-15,7.630772505965939e-17],[8.269116823972503e-15,1.2209199109524061e-15]],[[2.079433594422549e-15,7.623819615833054e-17],[8.317734377690197e-15,1.2198071578199014e-15]],[[2.1385245672011032e-15,7.613379853392051e-17],[8.554098268804413e-15,1.218136942743021e-15]],[[2.0046401591712812e-15,7.599379240539238e-17],[8.018560636685125e-15,1.2158966026972518e-15]],[[2.0332371005783684e-15,7.59293050262365e-17],[8.132948402313473e-15,1.2148645105371908e-15]],[[2.0872680379713985e-15,7.582096500890767e-17],[8.349072151885594e-15,1.2131313570294088e-15]],[[2.190284957084645e-15,7.561650756144355e-17],[8.76113982833858e-15,1.2098601714622388e-15]],[[2.2093907853886695e-15,7.546201456168487e-17],[8.837563141554678e-15,1.2073880862642774e-15]],[[2.2986525798098213e-15,7.53764043799857e-17],[9.194610319239285e-15,1.2060181735976484e-15]],[[2.3452836995123734e-15,7.529670069120683e-17],[9.381134798049493e-15,1.2047430279193208e-15]],[[2.3572487730598274e-15,7.509398140450026e-17],[9.42899509223931e-15,1.2015003697351798e-15]],[[2.3179096327758444e-15,7.457121925803756e-17],[9.271638531103378e-15,1.1931377911505662e-15]],[[2.5402345086231555e-15,7.364412077353913e-17],[1.0160938034492622e-14,1.1783054768423425e-15]],[[2.544080617863969e-15,7.273273303000521e-17],[1.0176322471455876e-14,1.1637231274349942e-15]],[[2.4515610351480354e-15,7.212506441152869e-17],[9.806244140592142e-15,1.1539996939596838e-15]],[[2.4740510309129356e-15,7.176127623296e-17],[9.896204123651742e-15,1.1481786668300685e-15]],[[2.335023225078179e-15,7.143060394448093e-17],[9.340092900312716e-15,1.1428880450531734e-15]],[[2.378614526749359e-15,7.098926135779813e-17],[9.514458106997437e-15,1.1358271821331318e-15]],[[2.4408747721862843e-15,7.036037155515883e-17],[9.763499088745137e-15,1.1257654838741422e-15]],[[2.496281122816242e-15,6.967092965907197e-17],[9.985124491264968e-15,1.1147340726821363e-15]],[[2.4608554823461788e-15,6.910871293098168e-17],[9.843421929384715e-15,1.1057372726270955e-15]],[[2.507148681263027e-15,6.884759449266255e-17],[1.0028594725052108e-14,1.1015581311424379e-15]],[[2.6349511890294358e-15,6.875977789313804e-17],[1.0539804756117743e-14,1.100152468281449e-15]],[[2.4799392462325214e-15,6.871668323854361e-17],[9.919756984930085e-15,1.0994627128343295e-15]],[[2.4502891983026494e-15,6.866810519564475e-17],[9.801156793210598e-15,1.098685308035807e-15]],[[2.408799523697312e-15,6.858665255236694e-17],[9.635198094789248e-15,1.0973820216008265e-15]],[[2.4080042190565777e-15,6.845627405010077e-17],[9.63201687622631e-15,1.0952958724141154e-15]],[[2.5694119333924424e-15,6.831671246663905e-17],[1.027764773356977e-14,1.0930625568781187e-15]],[[2.606634524053416e-15,6.821331297703973e-17],[1.0426538096213664e-14,1.09140764904664e-15]],[[2.5816541235290163e-15,6.815932390861495e-17],[1.0326616494116065e-14,1.090543482335997e-15]],[[2.662078639147611e-15,6.811871124904216e-17],[1.0648314556590443e-14,1.0898934495882361e-15]],[[2.452185989727482e-15,6.807966162482683e-17],[9.808743958909929e-15,1.0892684239771716e-15]],[[2.4523685802314174e-15,6.802812928658815e-17],[9.80947432092567e-15,1.0884438581653329e-15]],[[2.4973223721014147e-15,6.791266616069452e-17],[9.989289488405659e-15,1.086596915473191e-15]],[[2.486417143395311e-15,6.767293920272781e-17],[9.945668573581244e-15,1.0827621598366207e-15]],[[2.635712112815206e-15,6.731808592668801e-17],[1.0542848451260824e-14,1.077085312201871e-15]],[[2.957007028812827e-15,6.688228401113286e-17],[1.1828028115251308e-14,1.0701129326560286e-15]],[[3.181496842328233e-15,6.648841920525177e-17],[1.2725987369312932e-14,1.0638112223815642e-15]],[[3.109530405018008e-15,6.615910257567922e-17],[1.2438121620072032e-14,1.0585422698273935e-15]],[[3.150092230015136e-15,6.586071837325695e-17],[1.2600368920060545e-14,1.0537685097501418e-15]],[[3.2535041651144532e-15,6.550410247873395e-17],[1.3014016660457813e-14,1.048063610068584e-15]],[[3.2977062610335068e-15,6.503622872568391e-17],[1.3190825044134027e-14,1.0405792445449018e-15]],[[3.1689468774808186e-15,6.439289515506893e-17],[1.2675787509923274e-14,1.030288057686083e-15]],[[3.4149814845355217e-15,6.356388100673455e-17],[1.3659925938142087e-14,1.0170260135231102e-15]],[[3.460268624347899e-15,6.251454358757069e-17],[1.3841074497391597e-14,1.0002383868976946e-15]],[[3.3764747174876383e-15,6.146179667377544e-17],[1.3505898869950553e-14,9.833951311106413e-16]],[[3.354761049502143e-15,6.053553472012944e-17],[1.3419044198008572e-14,9.685747289353445e-16]],[[3.361953131481637e-15,5.97995577199316e-17],[1.3447812525926548e-14,9.56798399370624e-16]],[[3.573963470396476e-15,5.918521304236604e-17],[1.4295853881585905e-14,9.469681719678737e-16]],[[3.6072177724702815e-15,5.871437680852828e-17],[1.4428871089881126e-14,9.39434397819613e-16]],[[3.91704196036827e-15,5.831738256327702e-17],[1.566816784147308e-14,9.330824398714345e-16]],[[4.1565716373700585e-15,5.79417715436083e-17],[1.6626286549480234e-14,9.270729282492869e-16]],[[4.772192704241399e-15,5.751208780939893e-17],[1.9088770816965597e-14,9.201983513259034e-16]],[[5.209864406344579e-15,5.708093291184912e-17],[2.0839457625378317e-14,9.13300039677313e-16]],[[5.7882787083840315e-15,5.669923603440315e-17],[2.3153114833536126e-14,9.071926094850523e-16]],[[7.076129185216003e-15,5.643672543715533e-17],[2.8304516740864012e-14,9.029915315720142e-16]],[[8.384405433366765e-15,5.635263072435973e-17],[3.353762173346706e-14,9.016444916708742e-16]],[[9.83009141545705e-15,5.653218672421722e-17],[3.93203656618282e-14,9.045156683303794e-16]],[[1.189529619740512e-14,5.698461178549243e-17],[4.758118478962048e-14,9.117528829633749e-16]],[[1.508446937211819e-14,5.778666054370774e-17],[6.033787748847277e-14,9.245842738085188e-16]],[[1.922690931861616e-14,5.902251914103062e-17],[7.690763727446464e-14,9.443566993961509e-16]],[[2.2593861085593876e-14,6.008899399842206e-17],[9.03754443423755e-14,9.614194826180148e-16]],[[2.8902892138851584e-14,6.235098930487384e-17],[1.1561156855540634e-13,9.976102621962667e-16]],[[3.598111840867104e-14,6.488766846757413e-17],[1.4392447363468417e-13,1.0381958547783486e-15]],[[4.647829879381257e-14,6.8875359987709e-17],[1.8591319517525028e-13,1.1019971603139786e-15]],[[6.149536576035926e-14,7.457829631390235e-17],[2.4598146304143703e-13,1.1932417526134466e-15]],[[7.015528205640207e-14,7.832188765745754e-17],[2.806211282256083e-13,1.2531368197526892e-15]],[[9.68773915665563e-14,8.912099627621032e-17],[3.875095662662252e-13,1.4259173709833528e-15]],[[1.1856361334767968e-13,9.854760091440305e-17],[4.742544533907187e-13,1.576737501971655e-15]],[[1.6496716786344155e-13,1.1876610840818313e-16],[6.598686714537662e-13,1.9002223636509188e-15]],[[2.036284942691784e-13,1.3669058763199105e-16],[8.145139770767136e-13,2.1870040162943104e-15]],[[2.37257555004197e-13,1.5322100286676305e-16],[9.49030220016788e-13,2.4514818025721936e-15]],[[3.42410590404897e-13,2.0242861211796304e-16],[1.369642361619588e-12,3.238777989351933e-15]],[[4.109454869961296e-13,2.3719661210565687e-16],[1.6437819479845183e-12,3.795047343621145e-15]],[[4.901113773109587e-13,2.78341020279585e-16],[1.9604455092438346e-12,4.453335714191097e-15]],[[6.650822496363801e-13,3.66517468340257e-16],[2.6603289985455205e-12,5.864111722883186e-15]],[[9.624478670183893e-13,5.187649917462982e-16],[3.849791468073557e-12,8.29999012355522e-15]],[[1.1307204156573917e-12,6.119188128104235e-16],[4.522881662629567e-12,9.790402394123894e-15]],[[1.3390056037751748e-12,7.291801693850148e-16],[5.356022415100699e-12,1.1666506385776078e-14]],[[1.6211885973877284e-12,8.90836741052768e-16],[6.4847543895509135e-12,1.4252900772727732e-14]],[[2.2248958040127646e-12,1.231514395961881e-15],[8.899583216051058e-12,1.970352160439354e-14]],[[3.3643696505286774e-12,1.8803169743923033e-15],[1.345747860211471e-11,3.0083933559533526e-14]],[[4.438034564417685e-12,2.5202430203495237e-15],[1.775213825767074e-11,4.0322319817007624e-14]],[[5.5607865144320574e-12,3.2154811516588397e-15],[2.224314605772823e-11,5.144569966255686e-14]],[[7.031582190511266e-12,4.1523636400405794e-15],[2.8126328762045064e-11,6.643529503607067e-14]],[[8.460762479115064e-12,5.105489171265647e-15],[3.384304991646026e-11,8.168483918575514e-14]],[[1.0252602578872568e-11,6.3195439660171496e-15],[4.101041031549027e-11,1.0110916544980902e-13]],[[1.2737021102345883e-11,8.015839501338667e-15],[5.094808440938353e-11,1.2824914872445808e-13]],[[1.6878971345478595e-11,1.0860684303117565e-14],[6.751588538191438e-11,1.7376557592336136e-13]],[[2.1872264876114665e-11,1.4415715005688074e-14],[8.748905950445866e-11,2.306443886122249e-13]],[[2.5791734032550244e-11,1.7429977129224768e-14],[1.0316693613020097e-10,2.7887165299745606e-13]],[[2.998950688386863e-11,2.0758402475791748e-14],[1.1995802753547451e-10,3.321249895241188e-13]],[[3.512739924652039e-11,2.4976112035543454e-14],[1.4050959698608156e-10,3.99606930161647e-13]],[[4.1930446106529e-11,3.061295497065496e-14],[1.67721784426116e-10,4.897947702193849e-13]],[[5.0863719518413193e-11,3.813494253181454e-14],[2.0345487807365277e-10,6.101445305990456e-13]],[[5.604361038607312e-11,4.316236611740219e-14],[2.2417444154429248e-10,6.905818658761912e-13]],[[6.865104780372842e-11,5.431572529908568e-14],[2.746041912149137e-10,8.690301418029553e-13]],[[8.266139722027517e-11,6.727944654877516e-14],[3.306455888811007e-10,1.076442415016588e-12]],[[1.0149749987212204e-10,8.474194019909661e-14],[4.0598999948848817e-10,1.3558327715328019e-12]],[[9.970422626105188e-11,8.52926101597361e-14],[3.988169050442075e-10,1.3646377215914452e-12]],[[1.2654502548280103e-10,1.1097437609086606e-13],[5.061801019312041e-10,1.7755283580183315e-12]],[[1.612731475164063e-10,1.4464921358567886e-13],[6.450925900656252e-10,2.314303766287662e-12]],[[1.6582508135892763e-10,1.518798310753316e-13],[6.633003254357105e-10,2.4299879867031325e-12]],[[2.141754128967908e-10,2.0015149986562197e-13],[8.567016515871632e-10,3.2023055058724986e-12]],[[2.732993377279565e-10,2.611631224340718e-13],[1.093197350911826e-09,4.178453776848042e-12]],[[2.624383548651118e-10,2.561421850909136e-13],[1.0497534194604472e-09,4.098123519265581e-12]],[[3.455975136828809e-10,3.4501831842577086e-13],[1.3823900547315236e-09,5.5201016882428494e-12]],[[3.0760033112356705e-10,3.13997499903952e-13],[1.2304013244942682e-09,5.023796347620109e-12]],[[4.160091353885768e-10,4.3588140973484913e-13],[1.6640365415543072e-09,6.973901764330368e-12]],[[3.939131739354094e-10,4.2388187053376367e-13],[1.5756526957416377e-09,6.781939802053393e-12]],[[5.289422667587679e-10,5.843417271750512e-13],[2.1157690670350714e-09,9.349257189985925e-12]],[[4.5289767012260566e-10,5.133301723827326e-13],[1.8115906804904226e-09,8.213100430822798e-12]],[[6.223214739617577e-10,7.255774171317687e-13],[2.4892858958470307e-09,1.1608979055077851e-11]],[[5.25936958154981e-10,6.298667112520194e-13],[2.103747832619924e-09,1.0077626074459537e-11]],[[7.421648245711362e-10,9.1139239476081e-13],[2.9686592982845446e-09,1.4581891321582007e-11]],[[6.985162112940436e-10,8.778096896905154e-13],[2.7940648451761743e-09,1.4044523319017883e-11]],[[7.225763835124775e-10,9.289238041297277e-13],[2.89030553404991e-09,1.4862265577679533e-11]],[[9.525478457828396e-10,1.251156498893257e-12],[3.810191383131358e-09,2.001780854005667e-11]],[[7.766964134923514e-10,1.0422230647587571e-12],[3.1067856539694057e-09,1.6675008107248944e-11]],[[8.431754806243968e-10,1.1554889717996961e-12],[3.372701922497587e-09,1.848722555199064e-11]],[[1.0591669083203484e-09,1.485238139639171e-12],[4.236667633281394e-09,2.3763161429272284e-11]],[[8.351853527207238e-10,1.201467696604669e-12],[3.340741410882895e-09,1.9223024010904573e-11]],[[8.044543919024001e-10,1.1860169254210705e-12],[3.2178175676096003e-09,1.897587954175922e-11]],[[9.769173029516999e-10,1.4787631793424652e-12],[3.9076692118067995e-09,2.365983816645309e-11]],[[8.288552461775086e-10,1.28928314806115e-12],[3.3154209847100346e-09,2.06281493403618e-11]],[[6.303853705976715e-10,1.0068658783191704e-12],[2.521541482390686e-09,1.6109534980086405e-11]],[[5.915156024280281e-10,9.669141498192487e-13],[2.3660624097121124e-09,1.5470252790200847e-11]],[[6.144228143728733e-10,1.0257509297663961e-12],[2.457691257491493e-09,1.6411650866309432e-11]],[[4.994224312680017e-10,8.524414027966189e-13],[1.9976897250720068e-09,1.3638737985014022e-11]],[[3.668339305661211e-10,6.39540727707085e-13],[1.4673357222644845e-09,1.023243882613064e-11]],[[2.687655861991513e-10,4.796836921206607e-13],[1.0750623447966052e-09,7.674819635567493e-12]],[[2.0154215481155928e-10,3.681673375876906e-13],[8.061686192462371e-10,5.890609569099991e-12]],[[1.4178451368665435e-10,2.662784617581212e-13],[5.671380547466174e-10,4.260450274785012e-12]],[[8.874339216307823e-11,1.7160188287634187e-13],[3.5497356865231293e-10,2.7456240322034835e-12]],[[6.12435449921181e-11,1.2143090693683535e-13],[2.449741799684724e-10,1.9428769015772873e-12]],[[4.2996331993138584e-11,8.714394683250828e-14],[1.7198532797255434e-10,1.3942836737627677e-12]],[[2.9231771897948124e-11,6.06154294085961e-14],[1.169270875917925e-10,9.69831181520192e-13]],[[1.9868759270336834e-11,4.212593576272971e-14],[7.947503708134734e-11,6.74005101363125e-13]],[[1.3460217772450112e-11,2.919902206735387e-14],[5.384087108980045e-11,4.671796605169704e-13]],[[9.065085121758098e-12,2.0145059640481506e-14],[3.626034048703239e-11,3.2231939244547694e-13]],[[5.8193448261182065e-12,1.3278826867390984e-14],[2.3277379304472826e-11,2.1246093359006002e-13]],[[3.700882655755267e-12,8.673606544718497e-15],[1.480353062302107e-11,1.3877700323585028e-13]],[[2.3495121339819715e-12,5.6401525954101196e-15],[9.398048535927886e-12,9.024185092606472e-14]],[[1.5030450592359832e-12,3.69101732612713e-15],[6.012180236943933e-12,5.905562584433717e-14]],[[9.059834072934201e-13,2.2777090509723798e-15],[3.6239336291736803e-12,3.64430415150313e-14]],[[5.385199432159736e-13,1.3920694746210642e-15],[2.1540797728638944e-12,2.2273044982916362e-14]],[[3.246979507861881e-13,8.596154033664448e-16],[1.2987918031447525e-12,1.3753861374426206e-14]],[[2.0004133879245902e-13,5.437033028018119e-16],[8.001653551698361e-13,8.699261906489169e-15]],[[1.1996723865803154e-13,3.3250816567006086e-16],[4.798689546321262e-13,5.320111680265512e-15]],[[7.298453068881048e-14,2.0855142711817342e-16],[2.9193812275524194e-13,3.3368097894089546e-15]],[[4.608876377728127e-14,1.341949302375787e-16],[1.8435505510912508e-13,2.147115069733246e-15]],[[2.910819961343487e-14,8.65966768506008e-17],[1.1643279845373947e-13,1.385544517309297e-15]],[[1.646744744113676e-14,4.9647636718034864e-17],[6.586978976454705e-14,7.943595269383417e-16]],[[1.0015030932270971e-14,3.0027629639375195e-17],[4.0060123729083883e-14,4.80436183142332e-16]],[[8.417142646988593e-15,2.2893672389860355e-17],[3.3668570587954373e-14,3.662909933184321e-16]],[[8.25715147733412e-15,2.1992143938661352e-17],[3.302860590933648e-14,3.518658295752186e-16]],[[8.315694015034944e-15,2.1839802160893037e-17],[3.326277606013978e-14,3.4942740389858793e-16]],[[8.729613650232619e-15,2.177446690670731e-17],[3.4918454600930476e-14,3.483821878056095e-16]],[[8.598649741512063e-15,2.17113521685785e-17],[3.439459896604825e-14,3.473717515659386e-16]],[[8.143339032749599e-15,2.1632606913386682e-17],[3.2573356130998395e-14,3.4611156745107616e-16]],[[7.522465791307285e-15,2.1569260365784265e-17],[3.008986316522914e-14,3.450980061205827e-16]],[[8.142035863406306e-15,2.14953606829763e-17],[3.2568143453625225e-14,3.439158742504091e-16]],[[8.143840042820358e-15,2.143580554110061e-17],[3.257536017128143e-14,3.429629965154646e-16]],[[9.310414518667128e-15,2.1365116876192493e-17],[3.724165807466851e-14,3.418320573557618e-16]],[[9.510535035609985e-15,2.1304559218884767e-17],[3.804214014243994e-14,3.4086363777022777e-16]],[[9.606872904748472e-15,2.120789105517662e-17],[3.842749161899389e-14,3.3931812567548187e-16]],[[8.325946840596537e-15,2.1089950238957713e-17],[3.330378736238615e-14,3.3743222045825136e-16]],[[8.536086346714297e-15,2.0996433344917587e-17],[3.4144345386857186e-14,3.359366759872691e-16]],[[9.901280521342743e-15,2.0943334122655826e-17],[3.960512208537097e-14,3.350882596227717e-16]],[[1.0221931078498268e-14,2.0855865204619604e-17],[4.088772431399307e-14,3.3368949864416735e-16]],[[1.04232640107012e-14,2.0765841851808435e-17],[4.16930560428048e-14,3.322495878941431e-16]],[[1.0383650926162034e-14,2.065544220694336e-17],[4.1534603704648134e-14,3.304847786966334e-16]],[[1.0197442441597636e-14,2.054067938390582e-17],[4.078976976639054e-14,3.28650428601964e-16]],[[9.961478082886238e-15,2.031508453671035e-17],[3.9845912331544954e-14,3.250435988501267e-16]],[[9.817398853800791e-15,2.0186724743653707e-17],[3.9269595415203164e-14,3.2299223377202203e-16]],[[8.49980823194645e-15,2.000808111007397e-17],[3.39992329277858e-14,3.2013490837411285e-16]],[[1.1474397774138225e-14,1.988299534719519e-17],[4.58975910965529e-14,3.1813493037084854e-16]],[[1.1761589188042427e-14,1.9767729789148152e-17],[4.704635675216971e-14,3.1629215946408943e-16]],[[1.174645041989593e-14,1.9657254936072844e-17],[4.698580167958372e-14,3.1452632333613855e-16]],[[1.0995311695108758e-14,1.9518292791124526e-17],[4.3981246780435033e-14,3.1230574202874916e-16]],[[9.907234045932827e-15,1.9363670299739057e-17],[3.962893618373131e-14,3.0983482799869594e-16]],[[9.944664039225994e-15,1.9212916875647418e-17],[3.977865615690398e-14,3.0742592556336565e-16]],[[9.070847277043758e-15,1.898914099254571e-17],[3.628338910817503e-14,3.038491997380614e-16]],[[9.650669483334996e-15,1.8875324258676822e-17],[3.8602677933339983e-14,3.020307620815665e-16]],[[1.0753131426863264e-14,1.8852592283225152e-17],[4.301252570745306e-14,3.0166833252939408e-16]],[[8.234457674881956e-15,1.8795747156056313e-17],[3.2937830699527825e-14,3.0076037237038696e-16]],[[1.0637475324893553e-14,1.8603278260625643e-17],[4.254990129957421e-14,2.976844450406566e-16]],[[1.0599987820770035e-14,1.8543954016273822e-17],[4.239995128308014e-14,2.967367734577521e-16]],[[9.979198348922187e-15,1.8400108378494095e-17],[3.991679339568875e-14,2.9443716963214595e-16]],[[1.0286235096153436e-14,1.8233393281978308e-17],[4.1144940384613744e-14,2.9177214929212973e-16]],[[9.261257141105974e-15,1.819873108205055e-17],[3.7045028564423897e-14,2.91217763641076e-16]],[[9.649113199148865e-15,1.8089650463504737e-17],[3.859645279659546e-14,2.894748214982805e-16]],[[7.862302757549977e-15,1.7917410041957106e-17],[3.144921103019991e-14,2.8672281388579633e-16]],[[9.554894344153159e-15,1.7769370311253017e-17],[3.8219577376612635e-14,2.843573932199745e-16]],[[1.2524998801104947e-14,1.7593360714460403e-17],[5.009999520441979e-14,2.815434535314287e-16]],[[1.1282783825000364e-14,1.7369820273421942e-17],[4.513113530000146e-14,2.779725776679184e-16]],[[1.2603676404403155e-14,1.719312060822255e-17],[5.041470561761262e-14,2.751501544897114e-16]],[[1.0460855957214831e-14,1.7008577720522928e-17],[4.1843423828859325e-14,2.7220055513217746e-16]],[[9.589951286526583e-15,1.6811577570948395e-17],[3.835980514610633e-14,2.6905158636910184e-16]],[[1.052151758471473e-14,1.6696190374908497e-17],[4.208607033885892e-14,2.672090437761825e-16]],[[1.1615399902391542e-14,1.6355730788618427e-17],[4.646159960956617e-14,2.617683852564322e-16]],[[9.821875465270922e-15,1.622279405015765e-17],[3.928750186108369e-14,2.5964236691539124e-16]],[[1.1168210281916987e-14,1.622272336958107e-17],[4.467284112766795e-14,2.596422482194966e-16]],[[1.1301619781240566e-14,1.5996175001049634e-17],[4.5206479124962264e-14,2.5602097789357615e-16]],[[8.478511801721134e-15,1.576614394562994e-17],[3.3914047206884535e-14,2.5234341172136037e-16]],[[8.841892791102121e-15,1.5506753090194243e-17],[3.5367571164408483e-14,2.4819966712205564e-16]],[[8.289674542409354e-15,1.540966246763313e-17],[3.3158698169637414e-14,2.466472924375286e-16]],[[1.0314746599664813e-14,1.5336334945487946e-17],[4.125898639865925e-14,2.4547378042948194e-16]],[[1.078348043365698e-14,1.5130649774479097e-17],[4.313392173462792e-14,2.4218625900622437e-16]],[[1.0126096820747278e-14,1.5011600149787273e-17],[4.050438728298911e-14,2.402844284292994e-16]],[[9.953412122727318e-15,1.4883919352718055e-17],[3.9813648490909273e-14,2.382421153162511e-16]],[[1.07927156237595e-14,1.4869551686962664e-17],[4.3170862495038e-14,2.380124469333775e-16]],[[1.0795673798807387e-14,1.4864689116859422e-17],[4.318269519522955e-14,2.3793621098345408e-16]],[[1.3675187586912157e-14,1.4767201782398514e-17],[5.470075034764863e-14,2.363794279042248e-16]],[[1.3661938662787847e-14,1.465748640694829e-17],[5.464775465115139e-14,2.3462618745606274e-16]],[[1.4516107508168915e-14,1.4619877227917807e-17],[5.806443003267566e-14,2.340274895236288e-16]],[[1.332900433036687e-14,1.4579294431907555e-17],[5.331601732146748e-14,2.333877574047454e-16]],[[1.1918433739282202e-14,1.4559115558372076e-17],[4.767373495712881e-14,2.330642966192501e-16]],[[1.4287958777538107e-14,1.4479180301978912e-17],[5.715183511015243e-14,2.3178760751297006e-16]],[[1.6026460643110727e-14,1.3987496781195774e-17],[6.410584257244291e-14,2.2392715544810913e-16]],[[1.2896438024054587e-14,1.39248534719922e-17],[5.158575209621835e-14,2.2292734184663763e-16]],[[1.4273242896437654e-14,1.3849625962033607e-17],[5.709297158575062e-14,2.2172157844680705e-16]],[[1.1140899655874924e-14,1.35448303369814e-17],[4.4563598623499697e-14,2.168562750453046e-16]],[[1.3574868808447485e-14,1.3687011051116848e-17],[5.429947523378994e-14,2.191308565792334e-16]],[[1.4661442782705436e-14,1.3295985476919028e-17],[5.864577113082174e-14,2.1288866163778735e-16]],[[1.5778937236891433e-14,1.3012334114036062e-17],[6.311574894756573e-14,2.0836212528659152e-16]],[[1.7721574853179953e-14,1.2699800947476694e-17],[7.088629941271981e-14,2.0336601201861621e-16]],[[1.627477217490635e-14,1.250233226085658e-17],[6.50990886996254e-14,2.0021383856268508e-16]],[[1.631955397967987e-14,1.2682020294088962e-17],[6.527821591871948e-14,2.0309548542443585e-16]],[[1.3841199847244628e-14,1.2506001036657432e-17],[5.536479938897851e-14,2.002837950160142e-16]],[[1.3224572565825624e-14,1.2297358190638437e-17],[5.2898290263302496e-14,1.969592797840487e-16]],[[1.3535246221657751e-14,1.2175454826780164e-17],[5.4140984886631003e-14,1.9501047800269582e-16]],[[1.4192859923841661e-14,1.2154094170015155e-17],[5.6771439695366645e-14,1.9466997170268706e-16]],[[1.4133657965515502e-14,1.2156710575823076e-17],[5.653463186206201e-14,1.947104048074481e-16]],[[1.3534697801720659e-14,1.2161647567264203e-17],[5.4138791206882635e-14,1.9479124177558696e-16]],[[1.252455102370647e-14,1.2077595449561765e-17],[5.009820409482588e-14,1.9344895412389967e-16]],[[1.2291827333302583e-14,1.2020750791051458e-17],[4.916730933321033e-14,1.9254268593937693e-16]],[[1.3268644171098723e-14,1.1929415121996964e-17],[5.3074576684394893e-14,1.9108446497822182e-16]],[[1.477500919108835e-14,1.2180938320734683e-17],[5.91000367643534e-14,1.9510173933165792e-16]],[[1.365838351900923e-14,1.2228718185850921e-17],[5.463353407603692e-14,1.9586574707683725e-16]],[[1.4809129921103835e-14,1.1915445162771992e-17],[5.923651968441534e-14,1.9086141615677863e-16]],[[1.398750111659513e-14,1.142923212373992e-17],[5.595000446638052e-14,1.8309044456176068e-16]],[[1.2351992581049887e-14,1.1315001459395237e-17],[4.940797032419955e-14,1.8127668616101936e-16]],[[1.8157761540292132e-14,1.1615543519840672e-17],[7.263104616116853e-14,1.8608400428097644e-16]],[[1.9795929225671543e-14,1.1807659915191168e-17],[7.918371690268617e-14,1.891520109102372e-16]],[[1.5319788847309688e-14,1.1429036809937747e-17],[6.127915538923875e-14,1.831154297856609e-16]],[[2.0893498030624036e-14,1.1151349640075801e-17],[8.357399212249614e-14,1.786732005848076e-16]],[[2.246469234543644e-14,1.0829763984773795e-17],[8.985876938174575e-14,1.7352469141005298e-16]],[[1.357367122239868e-14,1.0982381678072843e-17],[5.429468488959472e-14,1.7594732257448532e-16]],[[1.2306192925359569e-14,1.0532454351273753e-17],[4.9224771701438276e-14,1.6877394722816096e-16]],[[1.442342707397267e-14,1.0687702757673283e-17],[5.769370829589067e-14,1.7125674290672262e-16]],[[1.609655826651567e-14,1.085301035245342e-17],[6.438623306606268e-14,1.7390984029178232e-16]],[[1.3114605460474463e-14,1.1186920034359336e-17],[5.245842184189785e-14,1.7922401441295498e-16]],[[1.4085352067413018e-14,1.1099585393102914e-17],[5.634140826965207e-14,1.7784546672289822e-16]],[[1.236685892745847e-14,1.09473716470272e-17],[4.946743570983388e-14,1.7542905450196617e-16]],[[1.3392959543999117e-14,1.0833842611269863e-17],[5.357183817599647e-14,1.7361981929181776e-16]],[[1.3628651297426602e-14,1.0818289661567379e-17],[5.451460518970641e-14,1.7337076721924498e-16]],[[1.3632510224511753e-14,1.0807598450449903e-17],[5.453004089804701e-14,1.73200393242405e-16]],[[1.3622453556492565e-14,1.079424758771014e-17],[5.448981422597026e-14,1.7298639539750423e-16]],[[1.3609673293243717e-14,1.0781307732572442e-17],[5.443869317297487e-14,1.7277898433239967e-16]],[[1.3609669390727585e-14,1.0781279598892366e-17],[5.443867756291034e-14,1.7277851788212268e-16]],[[1.6507269731127593e-14,1.0726125903872319e-17],[6.602907892451037e-14,1.7190499973637534e-16]],[[1.3560714460994034e-14,1.052293135148503e-17],[5.424285784397614e-14,1.6866953005361993e-16]],[[1.1186057464084705e-14,9.955859778698891e-18],[4.474422985633882e-14,1.5957938862955034e-16]],[[1.2877792613829144e-14,1.1274024881069085e-17],[5.151117045531658e-14,1.8064602110231253e-16]],[[1.535405683199488e-14,1.0764426495122918e-17],[6.141622732797952e-14,1.724947709648225e-16]],[[2.0219711001538988e-14,1.083698668778377e-17],[8.087884400615595e-14,1.7364680516231765e-16]],[[1.0953292405447312e-14,1.0362802639853755e-17],[4.381316962178925e-14,1.6606717042740984e-16]],[[1.2970256455312163e-14,1.0310016473002263e-17],[5.188102582124865e-14,1.6520770128330602e-16]],[[1.4448085527419175e-14,9.978082893475762e-18],[5.77923421096767e-14,1.5992575524262755e-16]],[[1.7025441472586346e-14,9.442803003688594e-18],[6.810176589034539e-14,1.5136023773570911e-16]],[[1.761211128928537e-14,9.008177519225254e-18],[7.044844515714148e-14,1.4440961231165875e-16]],[[1.2060125381221921e-14,8.858867215502457e-18],[4.8240501524887684e-14,1.4202484440020773e-16]],[[2.2530067906326807e-14,8.925847340352943e-18],[9.012027162530723e-14,1.4306733006028358e-16]],[[1.8929979603076304e-14,9.540104364564942e-18],[7.571991841230521e-14,1.5289725198914973e-16]],[[2.0191915937679177e-14,9.570721931016056e-18],[8.076766375071671e-14,1.5337305156079415e-16]],[[1.7835781139135944e-14,8.751098838154922e-18],[7.134312455654377e-14,1.4028152547261136e-16]],[[1.5829383330911967e-14,9.034677695408277e-18],[6.331753332364787e-14,1.4477174283226808e-16]],[[1.802398891302656e-14,9.514231399088003e-18],[7.209595565210624e-14,1.524390851897095e-16]],[[1.6805269449764905e-14,1.0811221666811853e-17],[6.722107779905962e-14,1.731458783414529e-16]],[[1.5668513348536763e-14,9.875008039373344e-18],[6.267405339414705e-14,1.582152757613642e-16]],[[1.566851176428744e-14,9.874937519007367e-18],[6.267404705714976e-14,1.5821405039193555e-16]],[[1.583976043506663e-14,8.71143587928041e-18],[6.335904174026651e-14,1.396155381356711e-16]],[[1.450838492629565e-14,8.602348449166684e-18],[5.80335397051826e-14,1.3786476202872613e-16]],[[1.3140851077583165e-14,8.564222945935608e-18],[5.256340431033266e-14,1.3725876737424397e-16]],[[1.493169163304238e-14,8.282124174422965e-18],[5.972676653216952e-14,1.327613150747128e-16]],[[1.3032878118058295e-14,7.885930069503966e-18],[5.213151247223318e-14,1.2645782032870346e-16]],[[1.3874723428397035e-14,8.693594755319098e-18],[5.549889371358814e-14,1.3934628124372926e-16]],[[1.509877518595918e-14,8.076906329768779e-18],[6.039510074383672e-14,1.295038002244681e-16]],[[1.702598492088806e-14,7.775281714258452e-18],[6.810393968355224e-14,1.2466959733040044e-16]],[[1.321473454950129e-14,7.28928807513938e-18],[5.285893819800516e-14,1.169030002154299e-16]],[[1.4157357402988872e-14,9.18224449009108e-18],[5.6629429611955486e-14,1.4708193163543876e-16]],[[1.656886106842173e-14,9.57641902817072e-18],[6.627544427368692e-14,1.5341264906777258e-16]],[[1.635373370627355e-14,8.801611290041495e-18],[6.54149348250942e-14,1.411056465304794e-16]],[[1.6119778279961697e-14,9.24364212122693e-18],[6.447911311984679e-14,1.4816651679093653e-16]],[[1.598999734130663e-14,9.15740378756758e-18],[6.395998936522651e-14,1.4677801186199368e-16]],[[1.9949161203729112e-14,9.24730639601907e-18],[7.979664481491645e-14,1.482321035838646e-16]],[[1.870421379935585e-14,8.755512359334126e-18],[7.48168551974234e-14,1.404168167598267e-16]],[[1.6021211457730274e-14,8.07336909815197e-18],[6.40848458309211e-14,1.2951985471679544e-16]],[[1.5912033634212072e-14,7.53988435894607e-18],[6.364813453684829e-14,1.2101426049056594e-16]],[[1.566984349688843e-14,8.009376029483685e-18],[6.267937398755372e-14,1.284087618740728e-16]],[[1.4286493862394977e-14,9.534591515483047e-18],[5.714597544957991e-14,1.5281511232265857e-16]],[[1.4592593331235056e-14,8.919659913500617e-18],[5.837037332494022e-14,1.4287760280981312e-16]],[[1.755374100160509e-14,1.0542093772083158e-17],[7.021496400642036e-14,1.6876405840168748e-16]],[[1.6998977069903336e-14,7.979567226231758e-18],[6.799590827961334e-14,1.2783343775515498e-16]],[[1.650036153583073e-14,8.31131410811866e-18],[6.600144614332293e-14,1.3311515648979465e-16]],[[1.6275561635955455e-14,8.785544357697941e-18],[6.510224654382182e-14,1.406737100632803e-16]],[[1.5177681398627962e-14,7.084271852878684e-18],[6.071072559451185e-14,1.1347920211069016e-16]],[[1.4862262559660088e-14,7.001171713591004e-18],[5.944905023864035e-14,1.1216560752903384e-16]],[[1.4230623810042434e-14,5.8192541988057606e-18],[5.692249524016974e-14,9.326252869145946e-17]],[[1.39667513835353e-14,5.658482616399644e-18],[5.58670055341412e-14,9.060526129539861e-17]],[[1.3444076548360908e-14,5.107472664349294e-18],[5.3776306193443633e-14,8.189718383476376e-17]],[[1.735711871891805e-14,5.4263814849339905e-18],[6.94284748756722e-14,8.691075248433282e-17]],[[1.5518554044511393e-14,5.166489235923104e-18],[6.207421617804557e-14,8.268894333555209e-17]],[[1.0631102571095086e-14,6.204273287747633e-18],[4.252441028438034e-14,9.918437656112839e-17]],[[1.1778699876679049e-14,4.800416996991229e-18],[4.7114799506716196e-14,7.671524509208148e-17]],[[1.480132438719033e-14,7.270771030329687e-18],[5.920529754876132e-14,1.1621811278081206e-16]],[[1.342052736689658e-14,7.040621295468983e-18],[5.368210946758632e-14,1.1276357966732888e-16]],[[8.165322132922573e-15,6.462285026703638e-18],[3.266128853169029e-14,1.034418130123368e-16]],[[9.905778965050308e-15,4.546892907876187e-18],[3.962311586020123e-14,7.275840996596859e-17]],[[7.642476931618651e-15,4.906086772626021e-18],[3.0569907726474604e-14,7.851008524411391e-17]],[[6.699177693830878e-15,4.100782142312682e-18],[2.6796710775323512e-14,6.563960323949412e-17]],[[8.900716924734015e-15,5.410319370730806e-18],[3.560286769893606e-14,8.651047550698429e-17]],[[1.0138431171644545e-14,7.628701926253983e-18],[4.055372468657818e-14,1.2203646272981703e-16]],[[6.351475687657802e-15,8.483887006023459e-18],[2.540590275063121e-14,1.3576182283172464e-16]],[[6.265341973984273e-15,8.139952751873934e-18],[2.506136789593709e-14,1.3025170867081196e-16]],[[7.050162808989364e-15,7.443937265701373e-18],[2.8200651235957456e-14,1.191477073494918e-16]],[[7.540839270632399e-15,6.081981594576774e-18],[3.0163357082529595e-14,9.740135973139569e-17]],[[4.797729799233484e-15,6.540993064761368e-18],[1.9190919196933937e-14,1.047020424635494e-16]],[[5.8679077466256474e-15,6.5918384421257924e-18],[2.347163098650259e-14,1.0551428640099731e-16]],[[5.8691282276512135e-15,6.591838528585474e-18],[2.3476512910604854e-14,1.055142879018423e-16]],[[4.226712954502667e-15,7.144422986114744e-18],[1.690685181801067e-14,1.1428994156008935e-16]],[[4.682761866030496e-15,6.978140229414376e-18],[1.8731047464121985e-14,1.115839934901776e-16]],[[7.839881274353736e-15,6.5256328259087376e-18],[3.1359525097414946e-14,1.0445426305559274e-16]],[[6.229695394147887e-15,5.351383342095484e-18],[2.4918781576591548e-14,8.578993947865465e-17]],[[6.00232105838305e-15,4.307709625871529e-18],[2.40092842335322e-14,6.905020571119208e-17]],[[5.917471895054499e-15,4.601993110579034e-18],[2.3669887580217997e-14,7.364043645618043e-17]],[[5.940474488313913e-15,5.352293341007092e-18],[2.3761897953255653e-14,8.563904930779959e-17]],[[7.709352917542915e-15,4.573494423374452e-18],[3.083741167017166e-14,7.313320867051362e-17]],[[7.592154904443153e-15,5.004677654254852e-18],[3.036861961777261e-14,8.007084959268015e-17]],[[7.698098258812975e-15,5.5079197308344615e-18],[3.07923930352519e-14,8.805751918669698e-17]],[[7.09027797957531e-15,4.666295669118231e-18],[2.836111191830124e-14,7.456595627144021e-17]],[[7.056437470232454e-15,4.32615988419148e-18],[2.8225749880929816e-14,6.920575269494217e-17]],[[6.9875087842774634e-15,3.885650293817737e-18],[2.7950035137109854e-14,6.215851317951006e-17]],[[6.3408606513073896e-15,3.604613363618555e-18],[2.5363442605229558e-14,5.764022898730161e-17]],[[7.90250274762284e-15,2.989394640887984e-18],[3.161001099049136e-14,4.7824241540990796e-17]],[[6.549553919936965e-15,3.2069713367570058e-18],[2.619821567974786e-14,5.1291729803197706e-17]],[[6.858660488324963e-15,4.0070464425266505e-18],[2.743464195329985e-14,6.411392828319001e-17]],[[6.532265032423059e-15,2.5706117969070673e-18],[2.6129060129692236e-14,4.1072801978777846e-17]],[[6.529398224480072e-15,2.6271792911396346e-18],[2.611759289792029e-14,4.189843682518721e-17]],[[6.578488808570492e-15,1.8790266593448176e-18],[2.6313955234281968e-14,2.999891712692504e-17]],[[6.238595407365186e-15,1.783095451703604e-18],[2.4954381629460743e-14,2.848110405392291e-17]],[[6.038906365517591e-15,1.5067355220772014e-18],[2.4155625462070365e-14,2.40211558698375e-17]],[[5.998513710825839e-15,1.5611590608460014e-18],[2.3994054843303354e-14,2.487653272301756e-17]],[[6.00686828578179e-15,1.437089477542761e-18],[2.402747314312716e-14,2.2885588255379193e-17]],[[6.009236391315715e-15,1.4375313405344975e-18],[2.403694556526286e-14,2.2892703829841137e-17]],[[6.143281891178613e-15,2.4640483935489697e-18],[2.4573127564714452e-14,3.939469036718711e-17]],[[5.224238605502109e-15,2.695968971366711e-18],[2.0896954422008437e-14,4.307078856193371e-17]],[[5.270701461215334e-15,2.5426349603802904e-18],[2.1082805844861336e-14,4.0637265736101474e-17]],[[5.137351428933133e-15,1.769957956436912e-18],[2.0549405715732532e-14,2.825241593983473e-17]],[[5.2411896713530246e-15,2.7154981064211438e-18],[2.0964758685412098e-14,4.339664538493727e-17]],[[4.007220956759577e-15,2.699433485093759e-18],[1.6028883827038306e-14,4.3143290323947483e-17]],[[3.681956475872545e-15,2.549243259566388e-18],[1.472782590349018e-14,4.078401993511963e-17]],[[3.267197134702486e-15,1.737090240620712e-18],[1.3068788538809944e-14,2.774633274129017e-17]],[[3.441748710789096e-15,1.787023375980244e-18],[1.3766994843156385e-14,2.8522705381332014e-17]],[[2.8361250785852015e-15,1.2931751358985257e-18],[1.1344500314340806e-14,2.0603857270984478e-17]],[[2.71042830784091e-15,1.1999276264868338e-18],[1.084171323136364e-14,1.9122305832469245e-17]],[[2.054511290937711e-15,1.078694855153699e-18],[8.218045163750845e-15,1.72003450343432e-17]],[[2.128728627681785e-15,9.308210669215202e-19],[8.51491451072714e-15,1.485903448836985e-17]],[[1.6417869747783168e-15,1.0097519907717487e-18],[6.567147899113267e-15,1.6107082876728118e-17]],[[1.4885428152142038e-15,9.721883719257195e-19],[5.954171260856815e-15,1.5501478331132126e-17]],[[1.3662548835798245e-15,8.478864257795485e-19],[5.465019534319298e-15,1.3508221694001564e-17]],[[9.65506701959515e-16,6.548634032745666e-19],[3.86202680783806e-15,1.0421640963505025e-17]],[[8.843459269772218e-16,8.08044526244103e-19],[3.537383707908887e-15,1.2876350042291294e-17]],[[9.29095564018757e-16,7.911048746148539e-19],[3.716382256075028e-15,1.2602023755864267e-17]],[[8.145820574373617e-16,6.906036000369639e-19],[3.258328229749447e-15,1.0977093572564058e-17]],[[8.24457458254287e-16,6.928625204236429e-19],[3.297829833017148e-15,1.1017420569920982e-17]],[[8.241126922111329e-16,7.106690699809757e-19],[3.2964507688445318e-15,1.1304670286455246e-17]],[[8.17343030649142e-16,6.848540876921886e-19],[3.269372122596568e-15,1.0893998210065721e-17]],[[8.130671892060081e-16,6.96957354244342e-19],[3.2522687568240323e-15,1.1087680393508584e-17]],[[6.651285175038511e-16,7.808906793177458e-19],[2.6605140700154045e-15,1.2434058323101574e-17]],[[5.841830663638993e-16,7.145059212544596e-19],[2.336732265455597e-15,1.1357961335904612e-17]],[[6.46437817248694e-16,6.906134838666521e-19],[2.585751268994776e-15,1.0985973951677356e-17]],[[6.901671712394685e-16,6.285182608428571e-19],[2.760668684957874e-15,9.995981739307945e-18]],[[5.735681584511129e-16,6.163386397441571e-19],[2.2942726338044517e-15,9.81324536209945e-18]],[[4.158812771105506e-16,4.157785657751314e-19],[1.6635251084422024e-15,6.620526000488707e-18]],[[2.8244092726616707e-16,3.583319063332929e-19],[1.1297637090646683e-15,5.699760462218429e-18]],[[2.9080051952840876e-16,3.6834211445691217e-19],[1.163202078113635e-15,5.870143653978537e-18]],[[1.490593572108708e-16,3.201128298611232e-19],[5.962374288434832e-16,5.096886323471341e-18]],[[1.5623098036429382e-16,2.1939413580054685e-19],[6.249239214571753e-16,3.49080040965175e-18]],[[1.5608378521766008e-16,1.6457310507560959e-19],[6.243351408706403e-16,2.623327072793421e-18]],[[1.7989439869864964e-16,8.392919779648852e-20],[7.195775947945986e-16,1.3387248572672759e-18]],[[1.3068408444939473e-16,6.938438665211824e-20],[5.227363377975789e-16,1.1055328097401034e-18]],[[9.702948722757128e-17,6.923477229597261e-20],[3.881179489102851e-16,1.100923275953912e-18]],[[9.536394371079654e-17,7.086819657616769e-20],[3.8145577484318615e-16,1.1315180339570694e-18]],[[9.324528512125233e-17,4.7601702979784355e-20],[3.7298114048500933e-16,7.625799143680797e-19]],[[9.777056689025982e-17,5.00342827940808e-20],[3.9108226756103927e-16,8.006453492397414e-19]],[[8.19324403839405e-17,5.172408870191991e-20],[3.27729761535762e-16,8.241831977135638e-19]],[[8.573518098361659e-17,4.6065415273325787e-20],[3.4294072393446637e-16,7.349820521384483e-19]],[[6.78288392720373e-17,3.4013966046724337e-20],[2.713153570881492e-16,5.419186499921934e-19]],[[6.782581015526198e-17,3.4013100104960755e-20],[2.713032406210479e-16,5.41904478449414e-19]],[[6.582976571946277e-17,3.04405438640343e-20],[2.633190628778511e-16,4.846206226933537e-19]],[[6.130537059146674e-17,2.6102965228286445e-20],[2.4522148236586697e-16,4.152183028619977e-19]],[[6.144930334597121e-17,2.890061096707173e-20],[2.4579721338388485e-16,4.602470128403512e-19]],[[6.115115911244906e-17,2.9430090700152224e-20],[2.4460463644979626e-16,4.688666456678334e-19]],[[6.02022413815541e-17,3.7070192140123574e-20],[2.408089655262164e-16,5.936809925104871e-19]],[[5.538356460222409e-17,2.540076545553768e-20],[2.2153425840889637e-16,4.068555221150326e-19]],[[5.039558314288202e-17,2.6291681345535066e-20],[2.0158233257152808e-16,4.204356619314195e-19]],[[3.739843398853048e-17,2.6663949491493058e-20],[1.4959373595412191e-16,4.267242306750837e-19]],[[3.411709997754519e-17,1.9387885048013372e-20],[1.3646839991018076e-16,3.102243396458648e-19]],[[2.6698016272767047e-17,1.538090554738858e-20],[1.0679206509106819e-16,2.4622859118669196e-19]],[[2.741286417394921e-17,9.839069341781593e-21],[1.0965145669579684e-16,1.5733748828119497e-19]],[[1.9920858161855013e-17,6.781773993600374e-21],[7.968343264742005e-17,1.0845922551984366e-19]],[[1.8152706263136764e-17,5.366606178303579e-21],[7.261082505254706e-17,8.6071081274004e-20]],[[1.475231404123487e-17,3.572829774477606e-21],[5.900925616493948e-17,5.70878885316385e-20]],[[1.5367135258256767e-17,5.3842393389214016e-21],[6.146854103302707e-17,8.625631836835297e-20]],[[1.0379624439893351e-17,3.13264428147807e-21],[4.1518497759573405e-17,4.9966886314752766e-20]],[[8.237162068551314e-18,2.504381373648048e-21],[3.294864827420526e-17,3.99600971863625e-20]],[[5.997803211080708e-18,2.2447413586244212e-21],[2.399121284432283e-17,3.588826874003834e-20]],[[4.607347661974807e-18,1.43280721875501e-21],[1.8429390647899227e-17,2.2922115012029024e-20]],[[3.789491317557446e-18,1.4370637078951009e-21],[1.5157965270229784e-17,2.3037836416612577e-20]],[[2.931357656724501e-18,1.000591162062279e-21],[1.1725430626898004e-17,1.596964618979897e-20]],[[2.5599342924080367e-18,6.589350816122512e-22],[1.0239737169632147e-17,1.0494898997199599e-20]],[[2.1396479420998373e-18,7.054201346647938e-22],[8.558591768399349e-18,1.124897503061415e-20]],[[1.4315891233045086e-18,6.563721190188942e-22],[5.7263564932180344e-18,1.047142296001415e-20]],[[1.4315541920526084e-18,6.562914119546515e-22],[5.726216768210434e-18,1.047012347402952e-20]],[[1.207899743736539e-18,5.847568344038528e-22],[4.831598974946156e-18,9.323593704265163e-21]],[[1.0659755808868247e-18,6.580334832278403e-22],[4.263902323547299e-18,1.0497208613739302e-20]],[[9.616072628901356e-19,7.044090213372524e-22],[3.846429051560542e-18,1.1240073141835835e-20]],[[8.264293925785599e-19,7.202457441784687e-22],[3.3057175703142397e-18,1.1495881654799697e-20]],[[7.513908992198356e-19,5.840476012156958e-22],[3.0055635968793423e-18,9.332936419633053e-21]],[[6.995829308689466e-19,4.296109521666175e-22],[2.7983317234757865e-18,6.865406265026666e-21]],[[3.964854691400529e-19,3.5192459023381796e-22],[1.5859418765602116e-18,5.621595886426893e-21]],[[3.260023286315092e-19,2.6481370654793764e-22],[1.3040093145260368e-18,4.23120270405504e-21]],[[3.4894349201738787e-19,1.8058550541383187e-22],[1.3957739680695515e-18,2.884044541854927e-21]],[[2.3027958700906973e-19,1.2397023363929434e-22],[9.21118348036279e-19,1.9773540862521097e-21]],[[1.4222063605389622e-19,8.953919834986251e-23],[5.688825442155849e-19,1.4269059369556405e-21]],[[1.2501178742306472e-19,6.000997312129505e-23],[5.000471496922589e-19,9.555439122712574e-22]],[[9.930411608393742e-20,3.026356420343676e-23],[3.972164643357497e-19,4.807705220924312e-22]],[[6.608511506225411e-20,2.4736112745334477e-23],[2.6434046024901643e-19,3.934507155783427e-22]],[[4.7150200823022277e-20,1.2078526075568937e-23],[1.886008032920891e-19,1.9234885884903718e-22]],[[3.196384086393192e-20,1.380851432856747e-23],[1.2785536345572767e-19,2.205565437518234e-22]],[[2.820648149040883e-20,7.832424386466896e-24],[1.1282592596163532e-19,1.247448046476615e-22]],[[2.1434628801203537e-20,4.7222225879748455e-24],[8.573851520481415e-20,7.509434775479803e-23]],[[1.287296313164224e-20,3.666097233952571e-24],[5.149185252656896e-20,5.840721104728868e-23]],[[9.082300733469918e-21,2.7551644956456094e-24],[3.632920293387967e-20,4.390403809355042e-23]],[[7.636527758814525e-21,2.0628180882740927e-24],[3.05461110352581e-20,3.279789133872156e-23]],[[5.784291157297499e-21,1.950527244942028e-24],[2.3137164629189996e-20,3.106985260962047e-23]],[[4.638166773826067e-21,1.344797331124467e-24],[1.8552667095304267e-20,2.140101284946349e-23]],[[3.520144141531298e-21,1.0220497707203576e-24],[1.408057656612519e-20,1.6273793804040043e-23]],[[2.9350830976107968e-21,7.110643716355333e-25],[1.1740332390443187e-20,1.1285276675330736e-23]],[[2.3300564266584712e-21,6.143635211846472e-25],[9.320225706633885e-21,9.751345138945332e-24]],[[1.8348230324819274e-21,5.009509173974516e-25],[7.33929212992771e-21,7.958882116804229e-24]],[[1.4555485483518013e-21,3.6606354267464327e-25],[5.822194193407205e-21,5.810071407626029e-24]],[[9.85503170908136e-22,2.278219669497412e-25],[3.942012683632544e-21,3.625509475474007e-24]],[[5.838304285635842e-22,1.459826307454039e-25],[2.3353217142543367e-21,2.3322285223393244e-24]],[[3.715804151992924e-22,7.14320113856737e-26],[1.4863216607971696e-21,1.1332390203169725e-24]],[[2.281548161651649e-22,2.9754940021879305e-26],[9.126192646606596e-22,4.6957110477026e-25]],[[1.3593211779120695e-22,2.3758458646347306e-26],[5.437284711648278e-22,3.820337083481328e-25]],[[8.654708185949028e-23,6.1622289947412425e-27],[3.461883274379611e-22,9.871254339736458e-26]],[[5.313809172947691e-23,1.016803392332949e-26],[2.1255236691790765e-22,1.644497584613588e-25]],[[3.5051951676068796e-23,1.1165140729999969e-26],[1.4020780670427518e-22,1.7958131110194744e-25]],[[1.6274188288306503e-23,4.63988491244132e-27],[6.509675315322601e-23,7.487329959296207e-26]],[[8.003492790410775e-24,4.050767520063452e-27],[3.20139711616431e-23,6.515036248188838e-26]],[[4.239772758122734e-24,2.2598017594764514e-27],[1.6959091032490937e-23,3.6306141459115924e-26]],[[2.4202110918870944e-24,1.0702536120431097e-27],[9.680844367548378e-24,1.719318836672687e-26]],[[1.2680139597694878e-24,5.986898486452257e-28],[5.072055839077951e-24,9.615982305708117e-27]],[[5.83621388196186e-25,1.990590317699909e-28],[2.334485552784744e-24,3.20320556224825e-27]],[[3.7417965352017257e-25,1.1024886619604338e-28],[1.4967186140806903e-24,1.7760265812069446e-27]],[[1.9197867902904295e-25,4.1795300127786976e-29],[7.679147161161718e-25,6.759444528192807e-28]],[[1.4151679247405622e-25,3.8295606820093614e-29],[5.660671698962249e-25,6.17383156702382e-28]],[[1.077706440380422e-25,2.4042924012311242e-29],[4.310825761521688e-25,3.8780561855494607e-28]],[[8.370345461276221e-26,1.8160011681360057e-29],[3.3481381845104885e-25,2.9299762861553003e-28]],[[5.889213181501543e-26,1.2834657261679994e-29],[2.3556852726006173e-25,2.0718813966355037e-28]],[[5.889169819515648e-26,1.2834253828902166e-29],[2.355667927806259e-25,2.071817196165017e-28]],[[3.483169034655163e-26,1.4645272577842953e-29],[1.393267613862065e-25,2.3537699965338035e-28]],[[2.239938460809666e-26,8.05474744572587e-30],[8.959753843238664e-26,1.2959934029933268e-28]],[[1.2401311055173854e-26,4.892406464811714e-30],[4.9605244220695415e-26,7.870119819019806e-29]],[[8.340093102567777e-27,3.599843699416009e-30],[3.336037241027111e-26,5.789626587497132e-29]],[[3.685406064851857e-27,2.0251133537656004e-30],[1.4741624259407428e-26,3.2566054192284965e-29]],[[1.7198603192488507e-27,8.308570768763198e-31],[6.879441276995403e-27,1.3370727014519993e-29]],[[8.701251074411125e-28,4.514984039979732e-31],[3.48050042976445e-27,7.263443315339701e-30]],[[4.366532249048769e-28,2.1942349084942626e-31],[1.7466128996195076e-27,3.527090354693891e-30]],[[1.8631745746854184e-28,7.610184684426383e-32],[7.4526982987416735e-28,1.2257999960939955e-30]],[[7.610218481258289e-29,4.3794791393045606e-32],[3.0440873925033156e-28,7.040364790422971e-31]],[[3.717885936744891e-29,1.6317809269723314e-32],[1.4871543746979563e-28,2.62190576653654e-31]],[[1.545240591972694e-29,8.487197423603437e-33],[6.180962367890776e-29,1.3636810370767845e-31]],[[6.294220529038578e-30,3.536474334622936e-33],[2.5176882116154313e-29,5.677011115509926e-32]],[[2.3671584558141773e-30,1.608457904552165e-33],[9.46863382325671e-30,2.581177830558084e-32]],[[1.019872347569379e-30,6.88834870209652e-34],[4.079489390277516e-30,1.1052395213465924e-32]],[[4.074636703938415e-31,2.6986963875855843e-34],[1.629854681575366e-30,4.329326958440923e-33]],[[1.5358564743293015e-31,1.0383593884977499e-34],[6.143425897317206e-31,1.665667483186114e-33]],[[4.7771664395218837e-32,2.7231556374042403e-35],[1.9108665758087535e-31,4.37173770903799e-34]],[[1.6461502265787832e-32,8.976366141178455e-36],[6.584600906315133e-32,1.4416030988404868e-34]],[[5.3572024774291834e-33,3.689418665291972e-36],[2.1428809909716734e-32,5.923921668356869e-35]],[[4.301245390515248e-33,2.857102576634431e-36],[1.7204981562060992e-32,4.588128833461367e-35]],[[3.534014321603902e-33,2.2923806250747513e-36],[1.4136057286415608e-32,3.681397633779402e-35]],[[2.8974185810675625e-33,1.7463576447550743e-36],[1.158967432427025e-32,2.805813982300147e-35]],[[2.308382415442563e-33,1.301236891603327e-36],[9.233529661770252e-33,2.0915721228008074e-35]],[[2.3083728152170744e-33,1.3012528897707907e-36],[9.233491260868297e-33,2.091598005729418e-35]],[[9.912883459358637e-34,6.319654275301499e-37],[3.965153383743455e-33,1.0148757628619143e-35]],[[3.894536195428423e-34,2.633410098161607e-37],[1.557814478171369e-33,4.226552137865825e-36]],[[1.4828428162535575e-34,9.887127714347773e-38],[5.93137126501423e-34,1.5867743300997115e-36]],[[6.116750285574736e-35,3.621929809045592e-38],[2.4467001142298946e-34,5.81441224676177e-37]],[[1.6779689407098767e-35,1.0178859831343438e-38],[6.711875762839507e-35,1.6339045435978738e-37]],[[4.4587394977283146e-36,2.9037514767067612e-39],[1.7834957990913258e-35,4.660564588822104e-38]],[[1.3178752231677093e-36,8.42264265984872e-40],[5.2715008926708373e-36,1.351595560860607e-38]],[[3.619562300324594e-37,2.49479591653675e-40],[1.4478249201298376e-36,4.0031193622480314e-39]],[[9.041355484823956e-38,6.03183176974694e-41],[3.6165421939295824e-37,9.678968226075501e-40]],[[2.37339964596583e-38,1.5301176373156012e-41],[9.49359858386332e-38,2.455305282440469e-40]],[[6.159392622708102e-39,4.039346768583755e-42],[2.4637570490832407e-38,6.481196284725602e-41]],[[1.4746883240951695e-39,1.0503188574188887e-42],[5.898753296380678e-39,1.6848661572519146e-41]],[[2.8437074089089725e-40,2.207391790007579e-43],[1.137482963563589e-39,3.5409855582522855e-42]],[[5.93180731537686e-41,4.613205838264438e-44],[2.372722926150744e-40,7.401016473481241e-43]],[[1.1576687962287968e-41,1.0970606761422214e-44],[4.630675184915187e-41,1.7595831904942466e-43]],[[2.6136855402340017e-42,2.5587864924548695e-45],[1.0454742160936007e-41,4.102630868916442e-44]],[[4.829051910600476e-43,4.844294362366149e-46],[1.9316207642401904e-42,7.766167153150302e-45]],[[9.038386374153352e-44,8.684626421937129e-47],[3.615354549661341e-43,1.3922047991990351e-45]],[[1.6474063621392207e-44,1.5707753818822997e-47],[6.589625448556883e-44,2.517956123191549e-46]],[[2.9557934855151e-45,2.8252169906480813e-48],[1.18231739420604e-44,4.528653851329411e-47]]],"values":[[[0.0013463664311489437,0.0],[0.005385465724595775,0.0]],[[0.001341156509912278,2.460030314356381e-26],[0.005364626039649112,3.9360485029702095e-25]],[[0.001341156509912278,4.92006062871241e-26],[0.005364626039649112,7.872097005939856e-25]],[[0.001341156509912278,7.38009094306809e-26],[0.005364626039649112,1.1808145508908944e-24]],[[0.0013411565099122778,9.840121257423417e-26],[0.005364626039649111,1.5744194011877468e-24]],[[0.0013411565099122778,3.198039408660548e-25],[0.005364626039649111,5.116863053856877e-24]],[[0.001341156509912278,5.4120666915758975e-25],[0.005364626039649112,8.659306706521436e-24]],[[0.001341156509912278,7.626093974488386e-25],[0.005364626039649112,1.2201750359181418e-23]],[[0.001341156509912278,9.840121257398016e-25],[0.005364626039649112,1.5744194011836826e-23]],[[0.0013411565099122776,3.1980394086337055e-24],[0.00536462603964911,5.116863053813929e-23]],[[0.0013411565099122771,5.412066691499008e-24],[0.005364626039649109,8.659306706398413e-23]],[[0.0013411565099122767,7.626093974335712e-24],[0.005364626039649107,1.2201750358937139e-22]],[[0.0013411565099122763,9.84012125714382e-24],[0.005364626039649105,1.5744194011430111e-22]],[[0.001341156509912275,3.1980394083651837e-23],[0.0053646260396491,5.116863053384294e-22]],[[0.0013411565099122735,5.412066690729997e-23],[0.005364626039649094,8.659306705167995e-22]],[[0.0013411565099122722,7.626093972808819e-23],[0.005364626039649089,1.2201750356494111e-21]],[[0.0013411565099122706,9.840121254601649e-23],[0.005364626039649083,1.5744194007362638e-21]],[[0.00134115650991226,3.1980394056800424e-22],[0.00536462603964904,5.116863049088068e-21]],[[0.001341156509912249,5.41206668303999e-22],[0.005364626039648996,8.659306692863984e-21]],[[0.0013411565099122383,7.626093957540011e-22],[0.005364626039648953,1.2201750332064018e-20]],[[0.0013411565099122273,9.8401212291801e-22],[0.005364626039648909,1.574419396668816e-20]],[[0.0013411565099121171,3.198039378828508e-21],[0.0053646260396484685,5.1168630061256134e-20]],[[0.001341156509912007,5.412066606139739e-21],[0.005364626039648028,8.659306569823582e-20]],[[0.0013411565099118964,7.626093804851704e-21],[0.0053646260396475855,1.2201750087762727e-19]],[[0.0013411565099117862,9.840120974964403e-21],[0.005364626039647145,1.5744193559943045e-19]],[[0.0013411565099106847,3.198039110313187e-20],[0.005364626039642739,5.116862576501099e-19]],[[0.0013411565099095833,5.4120658371373206e-20],[0.005364626039638333,8.659305339419712e-19]],[[0.001341156509908482,7.626092277968878e-20],[0.005364626039633928,1.2201747644750203e-18]],[[0.0013411565099073807,9.84011843280788e-20],[0.005364626039629523,1.5744189492492606e-18]],[[0.00134115650989637,3.198036425161421e-19],[0.00536462603958548,5.1168582802582716e-18]],[[0.0013411565098853594,5.412058147119841e-19],[0.005364626039541438,8.65929303539174e-18]],[[0.001341156509874349,7.626077009159046e-19],[0.005364626039497396,1.2201723214654465e-17]],[[0.0013411565098633382,9.840093011282033e-19],[0.005364626039453353,1.5744148818051237e-17]],[[0.0013411565097532327,3.1980095737779972e-18],[0.005364626039012931,5.1168153180447777e-17]],[[0.0013411565096431266,5.411981247595669e-18],[0.005364626038572506,8.65916999615302e-17]],[[0.0013411565095330208,7.625924322881417e-18],[0.005364626038132083,1.220147891661017e-16]],[[0.0013411565094229151,9.83983879993562e-18],[0.0053646260376916605,1.5743742079896826e-16]],[[0.0013411565083218508,3.197741073395057e-17],[0.005364626033287403,5.116385717431917e-16]],[[0.001341156507220777,5.41121231765232e-17],[0.005364626028883108,8.657939708243214e-16]],[[0.0013411565061196922,7.624397643091192e-17],[0.005364626024478769,1.2199036228944919e-15]],[[0.0013411565050185975,9.837297080211688e-17],[0.00536462602007439,1.5739675328337056e-15]],[[0.0013411564940070846,3.1950574427579144e-16],[0.0053646259760283385,5.112091908410924e-15]],[[0.0013411564829945394,5.403529776983133e-16],[0.0053646259319781574,8.645647643168031e-15]],[[0.0013411564719809587,7.609150041352161e-16],[0.005364625887923835,1.2174640066153567e-14]],[[0.0013411564609663387,9.8119217311999e-16],[0.005364625843865355,1.5699074769903374e-14]],[[0.0013411563507623897,3.168384482965236e-15],[0.005364625403049559,5.0694151727269656e-14]],[[0.0013411562404523837,5.327580444782044e-15],[0.005364624961809535,8.524128711601396e-14]],[[0.001341156130036571,7.459330011888678e-15],[0.005364624520146284,1.1934928018922975e-13]],[[0.0013411560195174498,9.564248453216796e-15],[0.005364624078069799,1.5302797524982652e-13]],[[0.0013411549105356948,2.927251125858737e-14],[0.005364619642142779,4.683601801224339e-13]],[[0.0013411538033146775,4.710658299716156e-14],[0.00536461521325871,7.537053279210952e-13]],[[0.0013411527033185776,6.428147545056521e-14],[0.0053646108132743104,1.02850360715567e-12]],[[0.001341151603918583,8.157926528827641e-14],[0.005364606415674332,1.3052682445367662e-12]],[[0.0013411405752794096,2.495308917208237e-13],[0.0053645623011176384,3.992494267106199e-12]],[[0.0013411295200133043,4.1319491042126916e-13],[0.005364518080053217,6.611118565830088e-12]],[[0.0013411185012199554,5.74932679155372e-13],[0.0053644740048798215,9.198922864999857e-12]],[[0.0013411074468628935,7.354521772241246e-13],[0.005364429787451574,1.1767234833449615e-11]],[[0.0013389248926678878,1.962885210222763e-12],[0.005355699570671551,3.1406163354503935e-11]],[[0.0013377629342905335,3.0806061683890525e-12],[0.005351051737162134,4.928969867437148e-11]],[[0.0013372585306194252,4.203951671873188e-12],[0.005349034122477701,6.726322671720626e-11]],[[0.0013370002899280953,5.334643620152092e-12],[0.005348001159712381,8.535429787512593e-11]],[[0.00133699424146729,5.46544084007264e-12],[0.00534797696586916,8.74470533921606e-11]],[[0.0013369873636760563,5.596180998195251e-12],[0.005347949454704225,8.953889592041114e-11]],[[0.001336980707156501,5.726867076011263e-12],[0.005347922828626004,9.162987316374033e-11]],[[0.0013369748398662981,5.857498556308259e-12],[0.0053478993594651926,9.371997684675031e-11]],[[0.001336968088242016,6.001221086980876e-12],[0.005347872352968064,9.601953733557661e-11]],[[0.001336960469728874,6.144881901902208e-12],[0.005347841878915496,9.831811037236283e-11]],[[0.0013369531719440678,6.288483768432508e-12],[0.005347812687776271,1.006157402348747e-10]],[[0.001336946707822397,6.43202588915645e-12],[0.005347786831289588,1.0291241416446807e-10]],[[0.00133693931728112,6.5899530338582e-12],[0.00534775726912448,1.0543924847748532e-10]],[[0.0013369309448205404,6.747812198042473e-12],[0.005347723779282162,1.0796499510220062e-10]],[[0.0013369227752879776,6.905606597501734e-12],[0.0053476911011519105,1.1048970549129518e-10]],[[0.0013369156016400533,7.063335371299296e-12],[0.005347662406560213,1.1301336586978353e-10]],[[0.0013369077244861508,7.236869878805987e-12],[0.005347630897944603,1.1578991798736613e-10]],[[0.0013368987151178302,7.41032773914723e-12],[0.005347594860471321,1.1856524375027614e-10]],[[0.0013368893985431032,7.583713294727725e-12],[0.005347557594172413,1.2133941263699014e-10]],[[0.001336881106058392,7.75702652711107e-12],[0.005347524424233568,1.2411242435252784e-10]],[[0.0013368726965161727,7.947705582772459e-12],[0.005347490786064691,1.271632892402277e-10]],[[0.0013368634111952321,8.138296146072665e-12],[0.005347453644780929,1.3021273825012044e-10]],[[0.0013368530833854397,8.328803323668254e-12],[0.005347412333541759,1.3326085308871073e-10]],[[0.0013368431953809986,8.5192292983388e-12],[0.005347372781523994,1.363076686804742e-10]],[[0.0013368336215506674,8.72873408681862e-12],[0.00534733448620267,1.3965974529285982e-10]],[[0.0013368242293851811,8.938136449223601e-12],[0.0053472969175407245,1.430101830880178e-10]],[[0.001336813702182602,9.14743917288037e-12],[0.005347254808730408,1.4635902666317165e-10]],[[0.0013368023985142544,9.356646161859828e-12],[0.0053472095940570175,1.497063384834565e-10]],[[0.0013367905401493307,9.586809888386784e-12],[0.005347162160597323,1.5338895810412741e-10]],[[0.0013367800484434783,9.816856423237017e-12],[0.005347120193773913,1.5706970265793845e-10]],[[0.0013367698886265931,1.0046782484139203e-11],[0.0053470795545063725,1.6074851962854592e-10]],[[0.0013367584221961324,1.0276589880956751e-11],[0.00534703368878453,1.6442543797376244e-10]],[[0.0013367445297803018,1.052940625647503e-11],[0.005346978119121207,1.6847049997776026e-10]],[[0.0013367313584151139,1.0782085752067284e-11],[0.005346925433660455,1.7251337190290144e-10]],[[0.001336719653469599,1.1034623859682627e-11],[0.005346878613878396,1.765539816203759e-10]],[[0.0013367085036306773,1.1287017335852915e-11],[0.005346834014522709,1.8059227723469185e-10]],[[0.0013366953437970004,1.1564656898759854e-11],[0.005346781375188001,1.8503451023630256e-10]],[[0.0013366803272131808,1.1842123751965051e-11],[0.005346721308852723,1.894739798826356e-10]],[[0.0013366651193782984,1.2119421635234109e-11],[0.0053466604775131935,1.9391074600994337e-10]],[[0.0013366514097106702,1.2396545975436964e-11],[0.005346605638842681,1.9834473544814933e-10]],[[0.0013366376592431795,1.2701368311464741e-11],[0.005346550636972718,2.0322189281900032e-10]],[[0.0013366241821391196,1.300596749246682e-11],[0.005346496728556478,2.080954797093862e-10]],[[0.0013366089035579478,1.3310342865843898e-11],[0.005346435614231791,2.1296548567771594e-10]],[[0.0013365921372453756,1.3614499336311931e-11],[0.005346368548981502,2.178319891994443e-10]],[[0.0013365739365719335,1.3949025718186195e-11],[0.005346295746287734,2.2318441130303182e-10]],[[0.0013365572094239542,1.428327854202314e-11],[0.005346228837695817,2.2853245647796665e-10]],[[0.001336542582249468,1.461724608678456e-11],[0.005346170328997872,2.338759371876358e-10]],[[0.0013365275650695017,1.4950920301066183e-11],[0.005346110260278007,2.392147246095702e-10]],[[0.001336509642163656,1.5317850384657378e-11],[0.005346038568654624,2.4508560593971987e-10]],[[0.0013364894093146535,1.5684421160151664e-11],[0.005345957637258614,2.5095073834024244e-10]],[[0.0013364689260594552,1.605063341945838e-11],[0.005345875704237821,2.568101344816906e-10]],[[0.001336449860638861,1.6416474552913436e-11],[0.005345799442555444,2.626635926094464e-10]],[[0.0013364311389174952,1.681870707830652e-11],[0.005345724555669981,2.6909931300738144e-10]],[[0.0013364136686029337,1.722045716361907e-11],[0.005345654674411735,2.755273143639478e-10]],[[0.0013363948944360683,1.7621717469323153e-11],[0.005345579577744273,2.8194747924669436e-10]],[[0.0013363741872220165,1.8022479073927095e-11],[0.005345496748888066,2.8835966491174684e-10]],[[0.0013363491214093799,1.8463001211546108e-11],[0.0053453964856375194,2.954080191040732e-10]],[[0.001336324527701783,1.8902902418204984e-11],[0.005345298110807132,3.0244643840093775e-10]],[[0.0013363015959485052,1.9342168751030345e-11],[0.005345206383794021,3.0947469971637814e-10]],[[0.0013362813739762973,1.978077204522885e-11],[0.005345125495905189,3.1649235241370107e-10]],[[0.0013362600500259523,2.0262708899335628e-11],[0.005345040200103809,3.2420334206846016e-10]],[[0.0013362378366537572,2.0743792547089098e-11],[0.005344951346615029,3.319006804214472e-10]],[[0.0013362129527679306,2.1224014526893806e-11],[0.005344851811071722,3.3958423208712796e-10]],[[0.0013361856105400755,2.1703355341362312e-11],[0.005344742442160302,3.4725368510730744e-10]],[[0.001336155089840643,2.222981115814596e-11],[0.005344620359362572,3.556769781632476e-10]],[[0.00133612565098421,2.2755147083638843e-11],[0.00534450260393684,3.6408235295841045e-10]],[[0.0013360998924603503,2.3279331286810383e-11],[0.005344399569841401,3.72469300196303e-10]],[[0.0013360755492194036,2.380232210685314e-11],[0.0053443021968776145,3.8083715330401695e-10]],[[0.0013360501455758763,2.4376238364343692e-11],[0.005344200582303505,3.900198134094265e-10]],[[0.001336022196340013,2.4949035811495e-11],[0.005344088785360052,3.991845725492495e-10]],[[0.0013359915057633048,2.5519861727135014e-11],[0.005343966023053219,4.0831778718470187e-10]],[[0.0013359579869141039,2.6089103889335913e-11],[0.005343831947656415,4.174256617649526e-10]],[[0.001335919260497632,2.6712975342986307e-11],[0.005343677041990528,4.274076050066866e-10]],[[0.001335883210519177,2.7334821266931473e-11],[0.005343532842076708,4.3735713977293526e-10]],[[0.0013358491303096319,2.7954580472648716e-11],[0.005343396521238527,4.4727328704737143e-10]],[[0.0013358192809947587,2.8572193523370196e-11],[0.005343277123979035,4.5715509584169083e-10]],[[0.001335786197945259,2.924748452862822e-11],[0.005343144791781036,4.679597519066268e-10]],[[0.0013357521536331645,2.992003942938708e-11],[0.005343008614532658,4.787206302993357e-10]],[[0.0013357162617653312,3.0589820820224263e-11],[0.005342865047061325,4.894371325330283e-10]],[[0.0013356752539564545,3.125678083031717e-11],[0.005342701015825818,5.001084926745705e-10]],[[0.00133562551580093,3.1983044420319254e-11],[0.00534250206320372,5.117287100922846e-10]],[[0.0013355752140514056,3.2705903078639437e-11],[0.005342300856205622,5.232944486027904e-10]],[[0.0013355260743934223,3.342527949989536e-11],[0.005342104297573689,5.348044713200008e-10]],[[0.0013354822035984968,3.414111711696931e-11],[0.005341928814393987,5.462578731700257e-10]],[[0.001335431379047305,3.491534081914383e-11],[0.00534172551618922,5.586454523789184e-10]],[[0.0013353839139686988,3.568571131048957e-11],[0.005341535655874795,5.709713802142337e-10]],[[0.0013353415536816512,3.645700422865656e-11],[0.005341366214726605,5.833120668784076e-10]],[[0.001335292582158321,3.721920840907412e-11],[0.005341170328633284,5.955073337381966e-10]],[[0.0013352249915210858,3.803553415375115e-11],[0.005340899966084343,6.085685456227586e-10]],[[0.0013351558825874133,3.884882113693712e-11],[0.005340623530349653,6.215811373230269e-10]],[[0.001335082908158359,3.965853828007754e-11],[0.005340331632633436,6.345366115820749e-10]],[[0.001335011272318067,4.046400144223635e-11],[0.005340045089272268,6.47424022145191e-10]],[[0.001334920313438708,4.131703643849113e-11],[0.005339681253754832,6.610725820497154e-10]],[[0.0013348345469703388,4.2168328376781654e-11],[0.005339338187881355,6.746932530268943e-10]],[[0.0013347563483242111,4.301568975149433e-11],[0.005339025393296845,6.882510349834173e-10]],[[0.0013346839522189497,4.3857405828750904e-11],[0.005338735808875799,7.017184921820533e-10]],[[0.0013345847035063478,4.474210416920353e-11],[0.005338338814025391,7.158736655862217e-10]],[[0.0013344887290731352,4.562747833563842e-11],[0.005337954916292541,7.300396522134465e-10]],[[0.0013344026276702556,4.652510021190447e-11],[0.005337610510681022,7.444016021899061e-10]],[[0.0013343014906159582,4.7397324828030624e-11],[0.005337205962463833,7.583571960000723e-10]],[[0.0013341634988112054,4.83199603142095e-11],[0.005336653995244822,7.731193637234875e-10]],[[0.0013340317815104105,4.92443900135868e-11],[0.005336127126041642,7.879102388698122e-10]],[[0.0013339011044853992,5.016965342896632e-11],[0.005335604417941597,8.027144534587715e-10]],[[0.001333771838027045,5.108864384154478e-11],[0.00533508735210818,8.174183000051019e-10]],[[0.0013336221421602194,5.2066900943105376e-11],[0.0053344885686408775,8.330704135953206e-10]],[[0.0013334872253904625,5.304858779527111e-11],[0.00533394890156185,8.487774031574574e-10]],[[0.0013333600201714687,5.402956647321906e-11],[0.005333440080685875,8.644730619668656e-10]],[[0.001333250061908662,5.502668728393925e-11],[0.005333000247634648,8.804269948470626e-10]],[[0.0013331091181638852,5.606799381183572e-11],[0.005332436472655541,8.970878992241158e-10]],[[0.0013329758364482593,5.711101317948472e-11],[0.005331903345793037,9.137762090775425e-10]],[[0.0013328403192446542,5.815220435836406e-11],[0.005331361276978617,9.304352678446572e-10]],[[0.0013327007116117784,5.918972310934036e-11],[0.005330802846447114,9.470355678151838e-10]],[[0.0013325361639433986,6.031265153029948e-11],[0.0053301446557735945,9.650024224454963e-10]],[[0.0013323713568233607,6.143236476216433e-11],[0.005329485427293443,9.829178340932226e-10]],[[0.0013322033028071868,6.254564780410851e-11],[0.005328813211228747,1.0007303626535504e-09]],[[0.0013320333101222992,6.365893614300076e-11],[0.005328133240489197,1.018542976039338e-09]],[[0.0013318489159484296,6.486166170528905e-11],[0.005327395663793718,1.0377865849451591e-09]],[[0.0013316749555984451,6.605811645065958e-11],[0.0053266998223937805,1.0569298607373111e-09]],[[0.0013315038257441258,6.725605218644449e-11],[0.005326015302976503,1.0760968324243621e-09]],[[0.0013313439198631113,6.844254985382485e-11],[0.005325375679452445,1.095080794994334e-09]],[[0.0013311788317346578,6.97332283418053e-11],[0.005324715326938631,1.1157316507789344e-09]],[[0.0013310308814900385,7.102884326522061e-11],[0.005324123525960154,1.1364614894375253e-09]],[[0.0013308759165422757,7.230981730903461e-11],[0.005323503666169103,1.1569570740397173e-09]],[[0.0013307251057471353,7.35755920013207e-11],[0.005322900422988541,1.177209468949464e-09]],[[0.0013305572927344606,7.495953298188454e-11],[0.005322229170937842,1.199352524513224e-09]],[[0.00133038911840429,7.634009096755481e-11],[0.00532155647361716,1.2214414522441815e-09]],[[0.0013302154124586341,7.77077439586603e-11],[0.0053208616498345365,1.243323899900357e-09]],[[0.0013300306686844085,7.907197211132731e-11],[0.005320122674737634,1.2651515502159845e-09]],[[0.0013298141531823595,8.056351691508701e-11],[0.005319256612729438,1.2890162670104277e-09]],[[0.0013296057026728,8.203725171256478e-11],[0.0053184228106912,1.3125960236318364e-09]],[[0.0013293930995911078,8.350991302576006e-11],[0.005317572398364431,1.336158604515697e-09]],[[0.0013291784566881874,8.497394104823652e-11],[0.005316713826752749,1.359583052603674e-09]],[[0.001328942403762273,8.65721066256498e-11],[0.005315769615049092,1.3851537017238596e-09]],[[0.0013287198092965457,8.815529453955077e-11],[0.005314879237186183,1.4104847081197157e-09]],[[0.0013285149559159064,8.97323028517421e-11],[0.0053140598236636255,1.4357168411046125e-09]],[[0.0013283246070228923,9.129627226760963e-11],[0.005313298428091569,1.4607403515333695e-09]],[[0.0013281193741933265,9.302019351561825e-11],[0.005312477496773306,1.4883230913648646e-09]],[[0.001327927595137662,9.471487046939263e-11],[0.005311710380550648,1.5154379223291064e-09]],[[0.0013277421011265484,9.640835587020696e-11],[0.005310968404506193,1.5425336885027007e-09]],[[0.001327573413086262,9.808733596301217e-11],[0.005310293652345048,1.5693973698867307e-09]],[[0.001327391323138777,9.993409497172031e-11],[0.005309565292555108,1.5989455136931331e-09]],[[0.0013272054294308194,1.0175995570796894e-10],[0.0053088217177232775,1.6281592852509125e-09]],[[0.0013270141175914286,1.0356702393820702e-10],[0.0053080564703657145,1.6570723768022436e-09]],[[0.0013268050650626748,1.0538201706320445e-10],[0.005307220260250699,1.6861122665811594e-09]],[[0.0013265763648327418,1.0735307861904821e-10],[0.005306305459330967,1.717649251167861e-09]],[[0.0013263513357466348,1.0930038990749925e-10],[0.005305405342986539,1.748806231553938e-09]],[[0.0013261051169741165,1.1125887074723545e-10],[0.005304420467896466,1.7801419247039802e-09]],[[0.00132584952448704,1.1319526698179927e-10],[0.00530339809794816,1.811124264292691e-09]],[[0.0013255622265001873,1.1529816102533288e-10],[0.005302248906000749,1.8447705685747065e-09]],[[0.0013252601165675143,1.174113098627763e-10],[0.005301040466270057,1.878580949658882e-09]],[[0.0013249709432708186,1.1950190718844368e-10],[0.0052998837730832745,1.91203050658747e-09]],[[0.0013247005942116084,1.215694535968293e-10],[0.005298802376846433,1.9451112487330642e-09]],[[0.001324405040012205,1.2384895902171508e-10],[0.00529762016004882,1.9815833352594388e-09]],[[0.001324119436092099,1.26104634236968e-10],[0.005296477744368396,2.017674138308972e-09]],[[0.0013238491790240154,1.2833357633887796e-10],[0.005295396716096062,2.053337211644489e-09]],[[0.0013235813488585556,1.3057774919875353e-10],[0.005294325395434223,2.0892439771859105e-09]],[[0.0013233180214005653,1.3301417553796754e-10],[0.005293272085602261,2.12822679806547e-09]],[[0.0013230928067039245,1.3541794493858965e-10],[0.005292371226815698,2.1666871081103504e-09]],[[0.0013228770136227417,1.3784122730163614e-10],[0.005291508054490967,2.205459625500412e-09]],[[0.0013226771001509424,1.4022988897990189e-10],[0.00529070840060377,2.243678212183025e-09]],[[0.0013224618979965183,1.4283130714386788e-10],[0.005289847591986073,2.285300901977475e-09]],[[0.0013222387117382674,1.4544239647263653e-10],[0.0052889548469530695,2.3270783309890036e-09]],[[0.0013220232757337922,1.4801993286739093e-10],[0.005288093102935169,2.3683189129983588e-09]],[[0.0013218107294186213,1.5058424994498238e-10],[0.005287242917674485,2.4093479855898925e-09]],[[0.0013215882499728686,1.533757744310007e-10],[0.0052863529998914745,2.454012377168112e-09]],[[0.001321361623316535,1.5615687863850837e-10],[0.00528544649326614,2.4985100439674275e-09]],[[0.0013211099524923038,1.589332656900243e-10],[0.005284439809969215,2.542932236084764e-09]],[[0.001320842765387728,1.616646655401346e-10],[0.005283371061550912,2.5866346326987884e-09]],[[0.0013205187847511615,1.6466519497427898e-10],[0.005282075139004646,2.634643103062362e-09]],[[0.0013201751316736854,1.6764656265149567e-10],[0.005280700526694742,2.6823449857780054e-09]],[[0.0013198097224152042,1.7063330612915745e-10],[0.005279238889660817,2.7301328804153964e-09]],[[0.0013194566229271538,1.7356285868947526e-10],[0.005277826491708615,2.7770057212703994e-09]],[[0.0013190589314870734,1.7680070157242877e-10],[0.0052762357259482934,2.8288112062218957e-09]],[[0.0013186777680205617,1.7997285878612752e-10],[0.005274711072082247,2.8795657211128025e-09]],[[0.0013182669046463418,1.83166028054815e-10],[0.005273067618585367,2.9306564280929185e-09]],[[0.0013178457958941006,1.8633605099745293e-10],[0.0052713831835764025,2.9813767944738012e-09]],[[0.001317389172596067,1.8978361378773604e-10],[0.005269556690384268,3.0365377991633453e-09]],[[0.001316946086918196,1.9320072490004664e-10],[0.005267784347672784,3.091211575697475e-09]],[[0.0013165186264481013,1.9661181644761503e-10],[0.005266074505792405,3.145789039475944e-09]],[[0.001316117825369773,2.0000609292456258e-10],[0.005264471301479092,3.2000974626712044e-09]],[[0.0013157235244708287,2.0370806444207715e-10],[0.005262894097883315,3.2593290054437334e-09]],[[0.001315370805794802,2.073900318592278e-10],[0.005261483223179208,3.318240483200856e-09]],[[0.001315038905128714,2.1106000864164984e-10],[0.005260155620514856,3.3769601113706446e-09]],[[0.0013147124529920488,2.1472623123200063e-10],[0.005258849811968195,3.435619671139819e-09]],[[0.001314380733987212,2.1869927983413083e-10],[0.005257522935948848,3.4991884473756398e-09]],[[0.0013140790454077137,2.2261843047127376e-10],[0.005256316181630855,3.5618948563455034e-09]],[[0.0013137882602673777,2.2655944961823844e-10],[0.005255153041069511,3.6249511628341943e-09]],[[0.00131353817535556,2.3043730393290852e-10],[0.00525415270142224,3.686996829422728e-09]],[[0.0013132848367346625,2.3470034984547727e-10],[0.00525313934693865,3.7552055640580385e-09]],[[0.0013130580964792976,2.389561921589739e-10],[0.0052522323859171905,3.823299038451622e-09]],[[0.0013128743602705045,2.4314580591106945e-10],[0.005251497441082018,3.8903328587000795e-09]],[[0.001312705413980044,2.472921274411066e-10],[0.005250821655920176,3.956674001358641e-09]],[[0.001312479473020512,2.519021522429567e-10],[0.005249917892082048,4.030434395867617e-09]],[[0.0013122476109458966,2.564151620162085e-10],[0.0052489904437835865,4.102642552248188e-09]],[[0.0013119867241001347,2.608882410921668e-10],[0.005247946896400539,4.174211815705211e-09]],[[0.001311695190033243,2.653525202036991e-10],[0.005246780760132972,4.24564027990646e-09]],[[0.0013113527584811468,2.7024450280597037e-10],[0.005245411033924587,4.323911998268464e-09]],[[0.001310988271955135,2.751129926890368e-10],[0.00524395308782054,4.401807834533888e-09]],[[0.0013106146718580324,2.7992083557766913e-10],[0.00524245868743213,4.478733318964807e-09]],[[0.0013102372472176991,2.846720802933209e-10],[0.0052409489888707965,4.55475323329176e-09]],[[0.0013098013238211988,2.899042531990233e-10],[0.005239205295284795,4.638467997346708e-09]],[[0.001309353371982728,2.950814842838949e-10],[0.005237413487930912,4.721303693184574e-09]],[[0.0013088661332836984,3.002487405139023e-10],[0.005235464533134794,4.803979792571576e-09]],[[0.0013083192556672877,3.0542893420488294e-10],[0.005233277022669151,4.886862888238501e-09]],[[0.0013076810240647244,3.1101907422251784e-10],[0.0052307240962588975,4.976305125093455e-09]],[[0.0013070022744988133,3.165225646513284e-10],[0.005228009097995253,5.064360969747339e-09]],[[0.0013062580907102325,3.2208235511138844e-10],[0.00522503236284093,5.153317617424348e-09]],[[0.0013055207823068839,3.275412419898659e-10],[0.0052220831292275356,5.240659801679576e-09]],[[0.001304701420952714,3.335211562061061e-10],[0.005218805683810856,5.336338429324262e-09]],[[0.001303854970674352,3.3955054412631734e-10],[0.005215419882697408,5.4328086314222836e-09]],[[0.0013030707877767233,3.4539023849844986e-10],[0.005212283151106893,5.526243740588868e-09]],[[0.0013022841295803741,3.512845650851321e-10],[0.0052091365183214965,5.620552959672053e-09]],[[0.001301456274364929,3.577336659882345e-10],[0.005205825097459716,5.723738575143002e-09]],[[0.0013006869943155432,3.640685547645018e-10],[0.005202747977262173,5.825096788491735e-09]],[[0.0012999103798149367,3.704891839213365e-10],[0.005199641519259747,5.9278268516913565e-09]],[[0.0012991707095009065,3.7680550995119104e-10],[0.005196682838003626,6.028888067075668e-09]],[[0.001298393918627361,3.836079980281228e-10],[0.005193575674509444,6.137727873142302e-09]],[[0.0012975852005567903,3.9047275381404103e-10],[0.005190340802227161,6.247563958318306e-09]],[[0.0012967821812032896,3.973172262661051e-10],[0.005187128724813158,6.357075513152862e-09]],[[0.0012960260393045258,4.0407760537421004e-10],[0.005184104157218103,6.465241574989088e-09]],[[0.0012952393232345057,4.11512143966854e-10],[0.005180957292938023,6.584194190816259e-09]],[[0.001294536636698212,4.1884391091060495e-10],[0.005178146546792848,6.701502459287237e-09]],[[0.0012939039861661645,4.261353313054536e-10],[0.005175615944664658,6.818165180821772e-09]],[[0.001293350346336898,4.333659943876134e-10],[0.005173401385347592,6.933855783026739e-09]],[[0.0012928255673689713,4.412853059283099e-10],[0.005171302269475885,7.06056476384266e-09]],[[0.0012923991256671042,4.4912715041261925e-10],[0.005169596502668417,7.186034269365483e-09]],[[0.001292075576001926,4.5685908345864485e-10],[0.005168302304007704,7.309745191312199e-09]],[[0.0012918314754318692,4.645320423098027e-10],[0.005167325901727477,7.432512532580959e-09]],[[0.0012916092671750356,4.730110936661974e-10],[0.005166437068700142,7.568177350902735e-09]],[[0.0012914186478804569,4.815097338335204e-10],[0.0051656745915218275,7.704155589189073e-09]],[[0.0012912640785214355,4.899011435463561e-10],[0.005165056314085742,7.838418131447426e-09]],[[0.0012911558663642943,4.980514384872523e-10],[0.005164623465457177,7.968822847858521e-09]],[[0.0012909572774994662,5.071957204987001e-10],[0.005163829109997865,8.115131359014604e-09]],[[0.001290743460497994,5.162867706727644e-10],[0.005162973841991976,8.260588148609273e-09]],[[0.0012906061410586313,5.250222281173245e-10],[0.005162424564234525,8.400355462733538e-09]],[[0.0012903807749845009,5.340632103893237e-10],[0.0051615230999380035,8.545011173823664e-09]],[[0.0012902484820113823,5.435652491664004e-10],[0.005160993928045529,8.697043782051384e-09]],[[0.0012900700360251034,5.532448109321526e-10],[0.005160280144100414,8.851916774350481e-09]],[[0.0012899607761413516,5.626547584795607e-10],[0.005159843104565407,9.002475916438633e-09]],[[0.0012897981594846874,5.722612174080165e-10],[0.0051591926379387495,9.156179258584616e-09]],[[0.0012897381829582062,5.823419623304689e-10],[0.005158952731832825,9.317471166562653e-09]],[[0.0012895695863768077,5.92788409642265e-10],[0.005158278345507231,9.484614315608145e-09]],[[0.0012894952587310287,6.027658198387747e-10],[0.005157981034924115,9.644252879822542e-09]],[[0.001289389422853923,6.127428710361254e-10],[0.005157557691415692,9.803885679822434e-09]],[[0.0012891749405337398,6.239518636596593e-10],[0.005156699762134959,9.983229554005498e-09]],[[0.0012890235122987497,6.34679064193909e-10],[0.005156094049194999,1.0154864763435836e-08]],[[0.0012888027501753241,6.4537035405401e-10],[0.0051552110007012965,1.0325925381267159e-08]],[[0.0012884528447417803,6.56171178628727e-10],[0.005153811378967121,1.0498738556138481e-08]],[[0.0012879105400704046,6.681178373620874e-10],[0.005151642160281618,1.0689885089982039e-08]],[[0.0012872880844578738,6.797040122725451e-10],[0.005149152337831495,1.087526388911513e-08]],[[0.0012865305481845567,6.911379657596204e-10],[0.005146122192738227,1.1058207135451736e-08]],[[0.0012856157713566445,7.025356429605076e-10],[0.005142463085426578,1.1240569958178406e-08]],[[0.0012844683300003638,7.14937934198636e-10],[0.005137873320001455,1.1439006593897092e-08]],[[0.0012831611746330083,7.273436469147737e-10],[0.005132644698532033,1.1637497977095576e-08]],[[0.0012817476185516675,7.39619488901504e-10],[0.00512699047420667,1.1833911433827449e-08]],[[0.0012802535361145409,7.517303409153222e-10],[0.0051210141444581634,1.2027685054736137e-08]],[[0.0012784953118187242,7.650505820662386e-10],[0.005113981247274897,1.2240808893330875e-08]],[[0.0012766754440937693,7.78181855582134e-10],[0.005106701776375077,1.245090925319922e-08]],[[0.001274808420141841,7.911314389174717e-10],[0.005099233680567364,1.2658102573475386e-08]],[[0.0012728799293659817,8.039948083265134e-10],[0.005091519717463927,1.2863916479445897e-08]],[[0.0012706808748195531,8.181127687395309e-10],[0.0050827234992782125,1.308980382921427e-08]],[[0.0012684073855828216,8.321730993002877e-10],[0.005073629542331286,1.331476910793156e-08]],[[0.0012660451731233216,8.462700158686891e-10],[0.005064180692493286,1.3540319759205376e-08]],[[0.0012636373864433896,8.602269191729362e-10],[0.0050545495457735585,1.3763630172975427e-08]],[[0.0012609942579258919,8.751930501625966e-10],[0.0050439770317035676,1.4003088232668348e-08]],[[0.0012583453871910027,8.898367731271209e-10],[0.005033381548764011,1.4237387769017844e-08]],[[0.0012556281500413452,9.044443471081357e-10],[0.005022512600165381,1.4471108953533478e-08]],[[0.0012527277118425531,9.195307662929788e-10],[0.0050109108473702126,1.4712491646955999e-08]],[[0.0012495277751651632,9.35711866439178e-10],[0.004998111100660653,1.4971389191499102e-08]],[[0.001246335261897918,9.513312821583777e-10],[0.004985341047591672,1.522129979376302e-08]],[[0.0012429748277667104,9.67164800442694e-10],[0.004971899311066842,1.547463609730182e-08]],[[0.0012393831478025568,9.834762927285514e-10],[0.004957532591210227,1.573561991585895e-08]],[[0.0012355029144059991,1.000377744924677e-09],[0.0049420116576239966,1.6006043090759374e-08]],[[0.0012314260978924828,1.0174936093650983e-09],[0.004925704391569931,1.627989693702478e-08]],[[0.0012271185671130715,1.0350404046855922e-09],[0.004908474268452286,1.6560645587889968e-08]],[[0.001222956220383619,1.0513237313786738e-09],[0.004891824881534476,1.682117879251372e-08]],[[0.001218016900777453,1.0704117311588921e-09],[0.004872067603109812,1.712658676615525e-08]],[[0.0012132265232335604,1.0883477533225256e-09],[0.004852906092934242,1.7413563021688103e-08]],[[0.0012082835643163568,1.1067375505594608e-09],[0.004833134257265427,1.7707799806007807e-08]],[[0.0012034388945283384,1.1244853881738045e-09],[0.0048137555781133535,1.7991765092845513e-08]],[[0.0011980395330592458,1.1443065901843015e-09],[0.004792158132236983,1.8308904354059978e-08]],[[0.0011927448431568607,1.1636867002270438e-09],[0.004770979372627443,1.8618985980820453e-08]],[[0.0011874774785352593,1.1831455784134344e-09],[0.004749909914141037,1.8930328064875928e-08]],[[0.0011824453064635898,1.2017446245858293e-09],[0.004729781225854359,1.922791268345496e-08]],[[0.0011767520444130152,1.22343704260323e-09],[0.004707008177652061,1.957499135760373e-08]],[[0.0011715341801593535,1.2433491536036626e-09],[0.004686136720637414,1.989358504741359e-08]],[[0.0011661224211780786,1.2648356237948975e-09],[0.004664489684712315,2.0237368474481496e-08]],[[0.001161093328478953,1.2850968163301062e-09],[0.004644373313915812,2.0561547580587514e-08]],[[0.0011557694438850386,1.3071156901571397e-09],[0.004623077775540154,2.091384939187548e-08]],[[0.001150390463971134,1.3302674376172899e-09],[0.004601561855884536,2.128427732443647e-08]],[[0.0011455425601688597,1.351635673341345e-09],[0.004582170240675439,2.162616908115903e-08]],[[0.0011407956071231562,1.373328075773332e-09],[0.004563182428492625,2.1973247353248642e-08]],[[0.0011355379251776127,1.398300284510899e-09],[0.004542151700710451,2.2372802618180137e-08]],[[0.001130800230791439,1.421577689374272e-09],[0.004523200923165756,2.2745241106470133e-08]],[[0.001126293115415832,1.4445260992416706e-09],[0.004505172461663328,2.3112415502371686e-08]],[[0.0011217524303356004,1.4684388362040894e-09],[0.004487009721342402,2.349501911825323e-08]],[[0.0011168855841312256,1.4949967210695974e-09],[0.004467542336524902,2.3919945236262596e-08]],[[0.001112487510702194,1.5200475831531975e-09],[0.004449950042808776,2.4320759003075768e-08]],[[0.0011082932933101821,1.5448985323165571e-09],[0.0044331731732407285,2.4718374024263103e-08]],[[0.0011041324196595882,1.5703977723166494e-09],[0.004416529678638353,2.5126361656581545e-08]],[[0.0010995716254330113,1.599292612536506e-09],[0.004398286501732045,2.558867891962562e-08]],[[0.0010952791411089266,1.6277236969620187e-09],[0.0043811165644357065,2.6043576218193648e-08]],[[0.0010913041010352689,1.6553591652068475e-09],[0.0043652164041410755,2.6485743655477734e-08]],[[0.0010875374581864167,1.682694152850596e-09],[0.004350149832745667,2.692310335057587e-08]],[[0.0010836324440619781,1.7123989767283783e-09],[0.0043345297762479125,2.7398380338072e-08]],[[0.0010798077474985447,1.7425857666128294e-09],[0.004319230989994179,2.7881368737775817e-08]],[[0.00107612284551898,1.7729954342684373e-09],[0.00430449138207592,2.8367923212808298e-08]],[[0.0010726556921818306,1.803260120132819e-09],[0.004290622768727322,2.8852158017099792e-08]],[[0.0010690330346424311,1.836780434599376e-09],[0.0042761321385697245,2.938848287904464e-08]],[[0.0010657541054396146,1.8698228622428696e-09],[0.004263016421758459,2.9917161602250356e-08]],[[0.0010628270673246896,1.9023345569095672e-09],[0.004251308269298758,3.0437348603588434e-08]],[[0.0010602377288138163,1.9343637462215158e-09],[0.004240950915255265,3.0949815504405096e-08]],[[0.0010576967031837225,1.9694301573933535e-09],[0.00423078681273489,3.1510878003901636e-08]],[[0.0010555353340119483,2.0038911888822763e-09],[0.004222141336047793,3.2062254408131584e-08]],[[0.0010537184698451516,2.0378331385411443e-09],[0.004214873879380607,3.2605325471375795e-08]],[[0.001052236650717213,2.0712002782658304e-09],[0.004208946602868852,3.3139199543285043e-08]],[[0.0010509056287201488,2.107605204656401e-09],[0.004203622514880595,3.3721678253816836e-08]],[[0.001049920923910652,2.1433445453300927e-09],[0.004199683695642608,3.42935075568049e-08]],[[0.001049270927205179,2.1783459064776054e-09],[0.004197083708820716,3.4853529161237514e-08]],[[0.0010489537666213457,2.2124973709885077e-09],[0.004195815066485383,3.539995243865311e-08]],[[0.001048800583262013,2.2500504425975163e-09],[0.004195202333048052,3.6000801460816945e-08]],[[0.001048971476982146,2.28682092672617e-09],[0.004195885907928584,3.658912912916682e-08]],[[0.0010494027051631562,2.3231282617463116e-09],[0.004197610820652625,3.717004650967997e-08]],[[0.0010499745643483469,2.3596545392024992e-09],[0.0041998982573933875,3.775446706101438e-08]],[[0.0010508446077131316,2.399660304230528e-09],[0.004203378430852526,3.8394559304039336e-08]],[[0.001051936305156796,2.4396384791456878e-09],[0.004207745220627184,3.903421005355335e-08]],[[0.001053330657328169,2.4790611337126246e-09],[0.004213322629312676,3.966497229646939e-08]],[[0.0010552400408802133,2.516567684538634e-09],[0.004220960163520853,4.02650767264653e-08]],[[0.001057802886763472,2.556266929392184e-09],[0.004231211547053888,4.090026444971846e-08]],[[0.0010607168300772807,2.5948435850874684e-09],[0.004242867320309123,4.151749097942445e-08]],[[0.001063641824987649,2.634101887603786e-09],[0.004254567299950596,4.214562413368248e-08]],[[0.001066335600897252,2.6752459083039613e-09],[0.004265342403589008,4.2803928597214503e-08]],[[0.0010695548977336642,2.719055280452071e-09],[0.004278219590934657,4.3504878212252096e-08]],[[0.0010731544665229862,2.760139856377605e-09],[0.004292617866091945,4.4162230873495086e-08]],[[0.0010770505487559875,2.7985927133870914e-09],[0.00430820219502395,4.47774764720027e-08]],[[0.001080458517921935,2.8391570183287563e-09],[0.00432183407168774,4.5426505833973934e-08]],[[0.0010836072839393758,2.8861255841270857e-09],[0.004334429135757503,4.617800283382267e-08]],[[0.0010867397871256762,2.9311206557676937e-09],[0.004346959148502705,4.689792319995595e-08]],[[0.0010902531252872324,2.971141804769143e-09],[0.00436101250114893,4.753826106379155e-08]],[[0.001093133094510972,3.0128715825559027e-09],[0.004372532378043888,4.820593805380404e-08]],[[0.001095206714987606,3.0630520870388395e-09],[0.004380826859950424,4.9008825975565776e-08]],[[0.0010972133119635118,3.11001269185144e-09],[0.004388853247854047,4.976019445374659e-08]],[[0.00109945243332355,3.151582001209964e-09],[0.0043978097332942,5.0425303028440346e-08]],[[0.0011003101309937408,3.1992855691721754e-09],[0.004401240523974963,5.11885606543084e-08]],[[0.0011004502279118823,3.2532221777842725e-09],[0.004401800911647529,5.205154522147035e-08]],[[0.0011010266289390427,3.2996306879104666e-09],[0.004404106515756171,5.279408012580436e-08]],[[0.0011006630673941987,3.3489834087805437e-09],[0.004402652269576795,5.3583724244052675e-08]],[[0.0010988530052117662,3.405220695186432e-09],[0.004395412020847065,5.448351974051296e-08]],[[0.0010976800535571257,3.4570586424784087e-09],[0.004390720214228503,5.531292528722161e-08]],[[0.001095670256074861,3.511687583131586e-09],[0.004382681024299444,5.618698897502566e-08]],[[0.0010921779735481654,3.5742962151717965e-09],[0.004368711894192662,5.7188725837979686e-08]],[[0.0010899408971035227,3.6247247482607148e-09],[0.004359763588414091,5.7995580876737463e-08]],[[0.0010860814721298968,3.688681466253878e-09],[0.004344325888519587,5.901888923098375e-08]],[[0.0010815624682145744,3.755670624420408e-09],[0.004326249872858298,6.009071369265503e-08]],[[0.0010785187467361639,3.810234078435023e-09],[0.0043140749869446555,6.096372856642856e-08]],[[0.0010735556607383131,3.879210867001146e-09],[0.004294222642953253,6.206735768085503e-08]],[[0.001069549744818905,3.943760751134234e-09],[0.00427819897927562,6.31001534550134e-08]],[[0.0010657785695803868,4.007592021227461e-09],[0.004263114278321547,6.412145552893915e-08]],[[0.001060998756985871,4.080488930247382e-09],[0.004243995027943484,6.528780446495127e-08]],[[0.001058718736642223,4.13577286061094e-09],[0.004234874946568892,6.617234772923635e-08]],[[0.0010542926443124006,4.214278343155322e-09],[0.004217170577249602,6.742843627796921e-08]],[[0.0010523803773315576,4.275506643704971e-09],[0.00420952150932623,6.840808718528651e-08]],[[0.001049873313902789,4.34461218571308e-09],[0.004199493255611156,6.951377881240738e-08]],[[0.0010482955918501241,4.40844043915234e-09],[0.0041931823674004965,7.053502811673042e-08]],[[0.0010475749754933026,4.473490192260028e-09],[0.00419029990197321,7.157582741802718e-08]],[[0.0010460157432203051,4.5470345531114965e-09],[0.004184062972881221,7.275253487956167e-08]],[[0.0010469328419624908,4.6018550290341865e-09],[0.004187731367849963,7.362966474913294e-08]],[[0.0010456212733900383,4.67541000910952e-09],[0.004182485093560153,7.480654261348984e-08]],[[0.0010472040467660417,4.730939307738949e-09],[0.004188816187064167,7.569501251535051e-08]],[[0.0010457893883571508,4.810489930670234e-09],[0.004183157553428603,7.696782142501132e-08]],[[0.0010473910232552228,4.862305483635123e-09],[0.004189564093020891,7.779686985534608e-08]],[[0.0010454787338182842,4.941864271780179e-09],[0.004181914935273137,7.906980907203347e-08]],[[0.001046469839895071,4.999053928557778e-09],[0.004185879359580284,7.998484262787452e-08]],[[0.0010435694620252638,5.086711932437839e-09],[0.004174277848101055,8.138736896580978e-08]],[[0.0010436899829578993,5.143869075929186e-09],[0.004174759931831597,8.230188207903524e-08]],[[0.0010398357125231206,5.2330974638746735e-09],[0.004159342850092482,8.372953311230252e-08]],[[0.0010388302043670518,5.299136001528172e-09],[0.004155320817468207,8.478615000839426e-08]],[[0.0010340633652839645,5.396338082129523e-09],[0.004136253461135858,8.63413787453959e-08]],[[0.0010323184539011666,5.464767697156799e-09],[0.004129273815604666,8.743625502093825e-08]],[[0.0010279690507393631,5.555573888964458e-09],[0.0041118762029574525,8.888914752948331e-08]],[[0.0010250649518535795,5.638958994511607e-09],[0.004100259807414318,9.022331453042057e-08]],[[0.0010217364651894053,5.725899756290852e-09],[0.004086945860757621,9.161435920366392e-08]],[[0.0010182042189340202,5.816801613569215e-09],[0.004072816875736081,9.30687951594923e-08]],[[0.0010171901728770621,5.884205201783561e-09],[0.0040687606915082485,9.414724703896865e-08]],[[0.0010127439281322197,5.991653047369535e-09],[0.004050975712528879,9.586641515171291e-08]],[[0.0010130787005292424,6.0538926745157595e-09],[0.00405231480211697,9.686224865615263e-08]],[[0.0010091747964275405,6.156541956441987e-09],[0.004036699185710162,9.850463254466332e-08]],[[0.0010087602311913376,6.225538529037549e-09],[0.00403504092476535,9.960858403686343e-08]],[[0.0010068226624459036,6.312993763308964e-09],[0.004027290649783614,1.0100785680984886e-07]],[[0.0010035611311741957,6.41274548298207e-09],[0.004014244524696783,1.0260389050795086e-07]],[[0.0010035372633661335,6.476842301495619e-09],[0.004014149053464534,1.0362943298573991e-07]],[[0.000998423091288496,6.5898002701634884e-09],[0.003993692365153984,1.0543675555349482e-07]],[[0.0009970993567416197,6.6691326641878574e-09],[0.003988397426966479,1.0670607995555837e-07]],[[0.000993661592896411,6.766360776679552e-09],[0.003974646371585644,1.0826171628217438e-07]],[[0.0009886400869974273,6.8799367952826915e-09],[0.003954560347989709,1.100789398675064e-07]],[[0.0009882086231411565,6.944361997346521e-09],[0.003952834492564626,1.1110974103960559e-07]],[[0.0009824374065863695,7.068795273122843e-09],[0.003929749626345478,1.1310066424611346e-07]],[[0.000979691800132502,7.162509321685352e-09],[0.003918767200530008,1.1460010159665429e-07]],[[0.0009785909286651234,7.235894036335261e-09],[0.003914363714660494,1.1577424612203845e-07]],[[0.0009726056102186951,7.3606096411216754e-09],[0.0038904224408747804,1.177696940631778e-07]],[[0.0009714403103176348,7.439099724081539e-09],[0.0038857612412705393,1.1902554640564316e-07]],[[0.0009688774172243626,7.528104441366836e-09],[0.0038755096688974505,1.2044960490339914e-07]],[[0.00096249562021913,7.658002163254505e-09],[0.00384998248087652,1.2252797231552422e-07]],[[0.0009617678173544482,7.724142621499924e-09],[0.003847071269417793,1.2358622720014016e-07]],[[0.0009578571751415361,7.826488805654786e-09],[0.0038314287005661446,1.252237457961142e-07]],[[0.000950840321868642,7.963497392149751e-09],[0.003803361287474568,1.2741589044136368e-07]],[[0.0009500623942748242,8.029031868367295e-09],[0.0038002495770992966,1.2846444913308115e-07]],[[0.0009461455474210798,8.125910427704488e-09],[0.0037845821896843193,1.300144848418737e-07]],[[0.0009384203576805796,8.271987576358578e-09],[0.0037536814307223185,1.3235172562039888e-07]],[[0.0009374246519702545,8.339782806358545e-09],[0.003749698607881018,1.3343645979777388e-07]],[[0.0009338949773377405,8.431897234783753e-09],[0.003735579909350962,1.3491026609333868e-07]],[[0.0009257700142540538,8.57746603245881e-09],[0.003703080057016215,1.372393667390028e-07]],[[0.0009232896349394171,8.661809017721556e-09],[0.0036931585397576685,1.3858887229989922e-07]],[[0.0009209120354616432,8.739423809248358e-09],[0.003683648141846573,1.3983068540481253e-07]],[[0.0009120222369344547,8.893353432537795e-09],[0.0036480889477378186,1.422935482557949e-07]],[[0.000907258546705306,8.999194751682423e-09],[0.003629034186821224,1.4398703323155405e-07]],[[0.0009065011264627971,9.056640167745706e-09],[0.0036260045058511886,1.449061507809568e-07]],[[0.0008988028877879538,9.194192121592353e-09],[0.0035952115511518152,1.471069545329471e-07]],[[0.0008906479904888339,9.338531941729842e-09],[0.0035625919619553356,1.4941641128170114e-07]],[[0.0008895878358449581,9.393561916501528e-09],[0.0035583513433798323,1.502969065593835e-07]],[[0.000885765858233602,9.479706411413243e-09],[0.003543063432934408,1.5167518500274626e-07]],[[0.0008753120035281077,9.647809786531215e-09],[0.0035012480141124306,1.5436483080494334e-07]],[[0.0008701016951642168,9.751503864878231e-09],[0.0034804067806568674,1.5602396941264424e-07]],[[0.000869796447025959,9.787785778039881e-09],[0.003479185788103836,1.5660447476466473e-07]],[[0.0008626418088273957,9.908845519128325e-09],[0.003450567235309583,1.585413877352395e-07]],[[0.0008518644769016377,1.0078023399905247e-08],[0.0034074579076065507,1.612482433359336e-07]],[[0.0008487152129201861,1.0149385186377218e-08],[0.0033948608516807446,1.6239006550702798e-07]],[[0.000847949734931949,1.0182677947224948e-08],[0.003391798939727796,1.629227268103783e-07]],[[0.0008387826787112075,1.0323921165510633e-08],[0.00335513071484483,1.6518257060902805e-07]],[[0.0008277035694872174,1.049278562149515e-08],[0.0033108142779488697,1.6788442108219202e-07]],[[0.000824979407376966,1.055000805750053e-08],[0.003299917629507864,1.6880001795549667e-07]],[[0.0008240410634111827,1.0573508637526466e-08],[0.003296164253644731,1.6917600009803883e-07]],[[0.0008141658270201414,1.0712058482631878e-08],[0.0032566633080805658,1.713927430144717e-07]],[[0.0008015897650220742,1.0887723636844925e-08],[0.003206359060088297,1.742034054379802e-07]],[[0.000797406327329408,1.094729506081176e-08],[0.003189625309317632,1.751565993049168e-07]],[[0.0007968388191699349,1.0946144925763366e-08],[0.0031873552766797397,1.7513818056290417e-07]],[[0.000787950280756812,1.104971189491699e-08],[0.003151801123027248,1.7679518134313774e-07]],[[0.0007731545572794217,1.1236054605821995e-08],[0.0030926182291176867,1.797766603230708e-07]],[[0.000765094877974168,1.1329738239401076e-08],[0.003060379511896672,1.812756598389677e-07]],[[0.0007644103020789554,1.1312079918409341e-08],[0.0030576412083158215,1.8099314209524155e-07]],[[0.0007590988662897497,1.1344776654551726e-08],[0.003036395465158999,1.8151621351952485e-07]],[[0.0007440285782315886,1.1515762663978983e-08],[0.0029761143129263543,1.8425193615160157e-07]],[[0.0007299864115463486,1.1674970235022763e-08],[0.0029199456461853944,1.8679930790365438e-07]],[[0.0007257855916911093,1.1690937941942971e-08],[0.002903142366764437,1.8705486499124437e-07]],[[0.0007252070613416352,1.1634516581141825e-08],[0.0029008282453665407,1.8615210328865571e-07]],[[0.0007158207650983836,1.1695489990602704e-08],[0.0028632830603935342,1.8712757925657204e-07]],[[0.0006983522297758273,1.1877200796398393e-08],[0.0027934089191033093,1.9003491986731136e-07]],[[0.0006850070021533358,1.2002731951201513e-08],[0.0027400280086133434,1.920434944537198e-07]],[[0.0006820665486327449,1.196456691475678e-08],[0.0027282661945309795,1.9143293656718716e-07]],[[0.0006815664254420453,1.1872397044824116e-08],[0.002726265701768181,1.8995817199691828e-07]],[[0.0006712255486622808,1.1919012473979305e-08],[0.002684902194649123,1.907038916898687e-07]],[[0.0006521486794211174,1.2099794508814608e-08],[0.0026085947176844697,1.9359635374394617e-07]],[[0.0006346762600158765,1.224741532980016e-08],[0.002538705040063506,1.9595837737412135e-07]],[[0.0006295548629776664,1.2204752820299862e-08],[0.0025182194519106655,1.952758889448394e-07]],[[0.0006293252116078804,1.2070284376765095e-08],[0.0025173008464315218,1.9312437526295337e-07]],[[0.0006214565519506249,1.2041669451878593e-08],[0.0024858262078024996,1.9266639449554518e-07]],[[0.0006008396136633929,1.2200139234967541e-08],[0.0024033584546535717,1.9520179166964287e-07]],[[0.0005787780425081357,1.2388091956914089e-08],[0.002315112170032543,1.9820908430353673e-07]],[[0.0005675619007678551,1.2414955967811673e-08],[0.0022702476030714205,1.9863905418325584e-07]],[[0.0005666157802225075,1.227865777092154e-08],[0.00226646312089003,1.9645835757655293e-07]],[[0.000564437694783883,1.2133554416510325e-08],[0.002257750779135532,1.9413660604393686e-07]],[[0.0005510672789821136,1.2169845385525391e-08],[0.0022042691159284544,1.9471708537533375e-07]],[[0.0005296713548404658,1.2346054610255196e-08],[0.0021186854193618633,1.975363694596464e-07]],[[0.0005116258896016817,1.247750989250814e-08],[0.002046503558406727,1.9963974850735118e-07]],[[0.0005038724109587397,1.2439316957829934e-08],[0.002015489643834959,1.9902880625203938e-07]],[[0.0005033448185629021,1.2287531821614867e-08],[0.0020133792742516084,1.9660025582807532e-07]],[[0.0004983906881918413,1.221375909758796e-08],[0.0019935627527673653,1.9541974858565335e-07]],[[0.0004843879915117906,1.2308846859664222e-08],[0.0019375519660471624,1.9694100206427508e-07]],[[0.00046505420574310735,1.2500071046764028e-08],[0.0018602168229724294,2.0000057683716746e-07]],[[0.0004523882305817486,1.2600885910542834e-08],[0.0018095529223269944,2.0161373327019965e-07]],[[0.0004491137850692618,1.2568580820788718e-08],[0.0017964551402770471,2.010969357632502e-07]],[[0.00044845461641928865,1.2519060666648065e-08],[0.0017938184656771546,2.0030456120197542e-07]],[[0.00044329930934591686,1.2579851993834915e-08],[0.0017731972373836674,2.0127708760883538e-07]],[[0.000434592101308094,1.2734762706536234e-08],[0.001738368405232376,2.0375560232968743e-07]],[[0.00042823299313663816,1.2859882046680493e-08],[0.0017129319725465526,2.0575754446359447e-07]],[[0.0004256498732453319,1.2924791148975853e-08],[0.0017025994929813276,2.0679609318838178e-07]],[[0.00042263531422741376,1.3021762414423617e-08],[0.001690541256909655,2.083475542482465e-07]],[[0.0004173752015198963,1.31838158723869e-08],[0.0016695008060795852,2.1094036903168766e-07]],[[0.0004137440867062425,1.3303704615921129e-08],[0.00165497634682497,2.128586498721221e-07]],[[0.0004131473879282624,1.3320842383663376e-08],[0.0016525895517130497,2.1313287758354022e-07]],[[0.00040954464407486193,1.3350292670372188e-08],[0.0016381785762994477,2.1360395485853486e-07]],[[0.0003989392528395774,1.3484638512839332e-08],[0.0015957570113583096,2.1575341132332115e-07]],[[0.00038888274254089423,1.3540309184623493e-08],[0.001555530970163577,2.1664429281999983e-07]],[[0.00038578152104226643,1.3356308031162242e-08],[0.0015431260841690657,2.1370039715185434e-07]],[[0.00038115755282508245,1.3111047578456651e-08],[0.0015246302113003298,2.0977599383080945e-07]],[[0.00036449983599542247,1.313747281026573e-08],[0.0014579993439816899,2.1019850043799092e-07]],[[0.00034432079521101966,1.3252943583870464e-08],[0.0013772831808440786,2.1204612668470832e-07]],[[0.0003347534026414182,1.3176828912727727e-08],[0.001339013610565673,2.1082848703158814e-07]],[[0.00033296099019727626,1.3049302648584252e-08],[0.001331843960789105,2.087879598851893e-07]],[[0.00032943259488566384,1.3131390710985293e-08],[0.0013177303795426554,2.1010118438400558e-07]],[[0.00032496592045281437,1.3313989203903125e-08],[0.0012998636818112575,2.1302273175141136e-07]],[[0.00032223158016325617,1.3488764947449251e-08],[0.0012889263206530247,2.1581916580935425e-07]],[[0.0003208539385345459,1.3609653657942943e-08],[0.0012834157541381835,2.177534697964421e-07]],[[0.00031881358906730946,1.3615707927893872e-08],[0.0012752543562692378,2.1785026415637103e-07]],[[0.0003096742754118533,1.3707304054831842e-08],[0.0012386971016474131,2.1931556661096877e-07]],[[0.00029648991836875814,1.3851527110672362e-08],[0.0011859596734750326,2.2162322230661058e-07]],[[0.0002896079986923164,1.3825033424634895e-08],[0.0011584319947692656,2.2119950354584197e-07]],[[0.0002880738143119576,1.3812254160183297e-08],[0.0011522952572478305,2.2099494915308032e-07]],[[0.0002859121330112746,1.3924981431494028e-08],[0.0011436485320450984,2.2279851885113257e-07]],[[0.0002830934962339807,1.4079912171516553e-08],[0.0011323739849359229,2.2527735333156638e-07]],[[0.0002798325942962176,1.4202220079517298e-08],[0.0011193303771848703,2.272343548490143e-07]],[[0.00027652970196708886,1.420028187339815e-08],[0.0011061188078683554,2.2720325525486242e-07]],[[0.00026889032235066453,1.4284686937104445e-08],[0.0010755612894026581,2.285535886274423e-07]],[[0.00026137626647543895,1.4366455366265451e-08],[0.0010455050659017558,2.298618964732172e-07]],[[0.00025692935610943467,1.446173323378777e-08],[0.0010277174244377387,2.313862552489026e-07]],[[0.00025422015426006153,1.4564415933833526e-08],[0.0010168806170402461,2.3302918659588172e-07]],[[0.0002510588221644863,1.4624740772577044e-08],[0.0010042352886579452,2.3399440205942458e-07]],[[0.00024736711888985837,1.4592156578160425e-08],[0.0009894684755594335,2.3347305409519626e-07]],[[0.0002423144939663793,1.4613665646872026e-08],[0.0009692579758655173,2.3381694916919667e-07]],[[0.0002385537190640708,1.4707228753955058e-08],[0.0009542148762562832,2.353140452325144e-07]],[[0.0002387887575335348,1.470725591784428e-08],[0.0009551550301341392,2.353145437902879e-07]],[[0.00023630176084508823,1.4692516128392717e-08],[0.0009452070433803529,2.3507838401269678e-07]],[[0.00022622126496765852,1.4896658588728282e-08],[0.0009048850598706341,2.3834445306083926e-07]],[[0.00022167311187030296,1.4974269309788283e-08],[0.0008866924474812118,2.395864889766286e-07]],[[0.0002228546413358021,1.493401604659088e-08],[0.0008914185653432084,2.3894236587565323e-07]],[[0.00021796272849695502,1.5008856287061043e-08],[0.0008718509139878201,2.401393228414937e-07]],[[0.00020793475442481342,1.518260527356216e-08],[0.0008317390176992537,2.4291951660923755e-07]],[[0.00020616817030644569,1.5123832369382803e-08],[0.0008246726812257827,2.41979202583214e-07]],[[0.0002040750008798339,1.5179264661439626e-08],[0.0008163000035193356,2.42865842917554e-07]],[[0.00019966385768817386,1.5333885120324898e-08],[0.0007986554307526955,2.4533972950305517e-07]],[[0.00019547938515572177,1.5444047672184768e-08],[0.0007819175406228871,2.471022861344944e-07]],[[0.00019175976357575626,1.5366187509906913e-08],[0.000767039054303025,2.458569155397546e-07]],[[0.00018368324048333157,1.5177966604750208e-08],[0.0007347329619333263,2.428447197880711e-07]],[[0.00017486397872518733,1.516241383416468e-08],[0.0006994559149007493,2.4259617682562404e-07]],[[0.00017168470612986925,1.5183511017745352e-08],[0.000686738824519477,2.429335007230249e-07]],[[0.000166996583952841,1.5245140648069676e-08],[0.000667986335811364,2.439193446930263e-07]],[[0.00016262985904335134,1.5287310093107022e-08],[0.0006505194361734053,2.445940227535215e-07]],[[0.0001603130620468982,1.525385737639388e-08],[0.0006412522481875928,2.4405894506554956e-07]],[[0.00015157641273739493,1.5340457547043454e-08],[0.0006063056509495797,2.4544419369771985e-07]],[[0.0001487864840590618,1.5312884130386107e-08],[0.0005951459362362472,2.4500312143310926e-07]],[[0.00014539957491850654,1.5414561107689875e-08],[0.0005815982996740262,2.466296571740807e-07]],[[0.00014049947829801048,1.5409321355726096e-08],[0.0005619979131920419,2.465458785205959e-07]],[[0.00013692371252396098,1.538096062826845e-08],[0.0005476948500958439,2.4609203892399196e-07]],[[0.00013216193965569524,1.549297249169288e-08],[0.000528647758622781,2.478840620405173e-07]],[[0.00012795580604814475,1.548682641647292e-08],[0.000511823224192579,2.4778571470956806e-07]],[[0.00012488415207725437,1.5477713589827676e-08],[0.0004995366083090175,2.476399620817229e-07]],[[0.00012030225854849724,1.547599639171155e-08],[0.00048120903419398897,2.476125092135901e-07]],[[0.0001157320602342416,1.530043753233694e-08],[0.0004629282409369664,2.448035894660548e-07]],[[0.00010937032810639922,1.512546719116897e-08],[0.0004374813124255969,2.4200386993725617e-07]],[[0.00010551973698949762,1.506822145437123e-08],[0.00042207894795799047,2.4108838641843387e-07]],[[0.00010079211070089011,1.4916392240466664e-08],[0.00040316844280356045,2.386585135512816e-07]],[[9.908652910553603e-05,1.4751189660152599e-08],[0.0003963461164221441,2.3601609839930618e-07]],[[9.155076058036865e-05,1.4562263001459273e-08],[0.0003662030423214746,2.329929817972484e-07]],[[9.011821035612772e-05,1.4137902045658425e-08],[0.0003604728414245109,2.2620363569648065e-07]],[[8.379150145062017e-05,1.4068642596298053e-08],[0.0003351660058024807,2.2509547788478984e-07]],[[8.146816478510363e-05,1.3634646071066452e-08],[0.0003258726591404145,2.1815097811587427e-07]],[[7.80679928307658e-05,1.3302814911540371e-08],[0.0003122719713230632,2.128427065130984e-07]],[[7.259907281730515e-05,1.3170260621027742e-08],[0.0002903962912692206,2.1072170320064557e-07]],[[7.064603330025787e-05,1.2694040624660142e-08],[0.0002825841332010315,2.0310181701185294e-07]],[[6.872312110073323e-05,1.2409521778264282e-08],[0.0002748924844029329,1.9855012785497917e-07]],[[6.3988338536761e-05,1.225919818556184e-08],[0.000255953354147044,1.961451226509906e-07]],[[6.205903936726445e-05,1.1920898704699665e-08],[0.0002482361574690578,1.9073148780163477e-07]],[[5.93191471793178e-05,1.1489481398088371e-08],[0.0002372765887172712,1.8382883927859686e-07]],[[5.617785531609659e-05,1.1225392279758133e-08],[0.00022471142126438635,1.7960389644276346e-07]],[[5.286863232849046e-05,1.1033043422570444e-08],[0.00021147452931396184,1.7652631955004175e-07]],[[5.0441742452030845e-05,1.0885047236671088e-08],[0.00020176696980812338,1.7415797927652684e-07]],[[4.871986778469739e-05,1.068957901558848e-08],[0.00019487947113878956,1.710302266513812e-07]],[[4.7383016200792705e-05,1.0470551747464961e-08],[0.00018953206480317082,1.6752578838597064e-07]],[[4.5508783682921514e-05,1.0258260565421387e-08],[0.00018203513473168605,1.6412950683309566e-07]],[[4.358099023972013e-05,1.006770216774463e-08],[0.00017432396095888052,1.6108096880740737e-07]],[[4.137480589268514e-05,9.866818286217073e-09],[0.00016549922357074056,1.5786696087530435e-07]],[[3.959475378730173e-05,9.70310555340636e-09],[0.00015837901514920692,1.5524771531107842e-07]],[[3.7794950915343386e-05,9.537628002264962e-09],[0.00015117980366137354,1.5260026695747703e-07]],[[3.5953729749312105e-05,9.36319591216852e-09],[0.00014381491899724842,1.4980952838723607e-07]],[[3.417794509438679e-05,9.11818318556869e-09],[0.00013671178037754717,1.458894705414699e-07]],[[3.2612122545132386e-05,8.851786039926718e-09],[0.00013044849018052954,1.4162723493396855e-07]],[[3.1014787212833085e-05,8.576038462795923e-09],[0.00012405914885133234,1.3721534620508953e-07]],[[2.923450609461752e-05,8.278398974050725e-09],[0.00011693802437847008,1.324531984775481e-07]],[[2.7012453121848218e-05,7.921770979875038e-09],[0.00010804981248739287,1.2674691519302772e-07]],[[2.4448446359646314e-05,7.58097410015609e-09],[9.779378543858526e-05,1.2129410521676395e-07]],[[2.1942201136304224e-05,7.232908708832895e-09],[8.77688045452169e-05,1.1572537362423675e-07]],[[1.995274632920392e-05,6.8409603824955675e-09],[7.981098531681568e-05,1.0945470531059071e-07]],[[1.9105557998658463e-05,6.343214249557976e-09],[7.642223199463385e-05,1.0149143516708512e-07]],[[1.8394936112517147e-05,5.843970216768076e-09],[7.357974445006859e-05,9.350319991990272e-08]],[[1.6147297058254375e-05,5.523941592540338e-09],[6.45891882330175e-05,8.83816414393877e-08]],[[1.3913756810609924e-05,5.309576580965815e-09],[5.56550272424397e-05,8.49521543555106e-08]],[[1.3881284367422176e-05,4.961654053868281e-09],[5.55251374696887e-05,7.938604656877907e-08]],[[1.286079348762829e-05,4.713657845208515e-09],[5.144317395051316e-05,7.541710832769538e-08]],[[1.1536287880466132e-05,4.514052034363387e-09],[4.6145151521864526e-05,7.22241129068543e-08]],[[1.1397158027772642e-05,4.2313590506615595e-09],[4.558863211109057e-05,6.770084674212284e-08]],[[9.794831266556975e-06,4.0586152277785215e-09],[3.91793250662279e-05,6.4936971376849e-08]],[[9.480430969163525e-06,3.7702343045441525e-09],[3.79217238766541e-05,6.032284033288934e-08]],[[8.267110656136906e-06,3.595488421338623e-09],[3.3068442624547626e-05,5.752717706858358e-08]],[[8.119429592884032e-06,3.326205219443237e-09],[3.247771837153613e-05,5.3218333327416805e-08]],[[7.406541781867921e-06,3.1115957209295656e-09],[2.9626167127471683e-05,4.978513283737762e-08]],[[6.402204895550354e-06,2.9292600624866763e-09],[2.5608819582201415e-05,4.686739312845899e-08]],[[6.34851139887687e-06,2.6745743460464836e-09],[2.539404559550748e-05,4.279215973067553e-08]],[[5.842963144173274e-06,2.4913552632346554e-09],[2.3371852576693096e-05,3.9861338660238225e-08]],[[5.146646712452914e-06,2.3377935285824534e-09],[2.0586586849811655e-05,3.7404123702736376e-08]],[[4.842341415127861e-06,2.174009008610851e-09],[1.9369365660511443e-05,3.4783185337529855e-08]],[[4.695291266488012e-06,2.016100776052351e-09],[1.878116506595205e-05,3.225663337831743e-08]],[[4.444177727746529e-06,1.878989697396009e-09],[1.7776710910986116e-05,3.006301471140412e-08]],[[4.079996278589467e-06,1.7455255006463117e-09],[1.631998511435787e-05,2.7927635899280063e-08]],[[3.727484931332295e-06,1.6168864461391325e-09],[1.490993972532918e-05,2.586947292454629e-08]],[[3.4351247559020614e-06,1.4927527323310374e-09],[1.3740499023608245e-05,2.3883411846027673e-08]],[[3.2210623978054333e-06,1.3739411644810987e-09],[1.2884249591221733e-05,2.1982502705417415e-08]],[[3.082167301644093e-06,1.2537825259269793e-09],[1.2328669206576372e-05,2.0060330778012856e-08]],[[3.0633508151192793e-06,1.1250578874593747e-09],[1.2253403260477117e-05,1.8000921053021366e-08]],[[2.9625989937942296e-06,1.0145759817339855e-09],[1.1850395975176918e-05,1.6233066803596553e-08]],[[2.763226381447882e-06,9.327148750377218e-10],[1.1052905525791529e-05,1.4923095841771577e-08]],[[2.6108153734344388e-06,8.496135351318848e-10],[1.0443261493737755e-05,1.3593770173594016e-08]],[[2.388458026990955e-06,7.617139241773478e-10],[9.55383210796382e-06,1.21871243563506e-08]],[[2.077997948047018e-06,7.005246712198505e-10],[8.311991792188072e-06,1.1208319692121385e-08]],[[1.9042502877177525e-06,6.185212811229636e-10],[7.61700115087101e-06,9.896135455318636e-09]],[[1.6968095191598615e-06,5.527328885458414e-10],[6.787238076639446e-06,8.843865305119647e-09]],[[1.5456474035427592e-06,4.94530090753308e-10],[6.182589614171037e-06,7.912368521672388e-09]],[[1.5371795169741024e-06,4.22436698877678e-10],[6.1487180678964096e-06,6.75880874554681e-09]],[[1.4635828417649503e-06,3.845634936319993e-10],[5.854331367059801e-06,6.152982933517811e-09]],[[1.3959312591758161e-06,3.5370270377151135e-10],[5.5837250367032645e-06,5.659136465496527e-09]],[[1.3607588708244388e-06,3.2711308176594545e-10],[5.443035483297755e-06,5.233698785927505e-09]],[[1.3374633816024686e-06,3.0328701536599954e-10],[5.3498535264098746e-06,4.852505258144873e-09]],[[1.3005940798134444e-06,2.853240889621223e-10],[5.2023763192537775e-06,4.565090753083325e-09]],[[1.2457850653122006e-06,2.707309495095511e-10],[4.983140261248802e-06,4.331532749228973e-09]],[[1.1767665634483304e-06,2.6421361333254537e-10],[4.707066253793321e-06,4.227225629872073e-09]],[[1.1343693740364427e-06,2.5467314774581447e-10],[4.537477496145771e-06,4.074658106452588e-09]],[[1.1180232495417274e-06,2.403689463174838e-10],[4.47209299816691e-06,3.845838074112434e-09]],[[1.0991302757547515e-06,2.292832033058663e-10],[4.396521103019006e-06,3.6684358187573057e-09]],[[1.0850472213049002e-06,2.1701389433577559e-10],[4.340188885219601e-06,3.472090974361115e-09]],[[1.0570260553995365e-06,2.141870073599782e-10],[4.228104221598146e-06,3.4268429277440966e-09]],[[1.03272751118357e-06,2.1147047228826912e-10],[4.13091004473428e-06,3.3833469475969503e-09]],[[1.0178555312350379e-06,2.0949887219149293e-10],[4.071422124940151e-06,3.3518138781569636e-09]],[[1.0146822151526266e-06,2.073465837619489e-10],[4.0587288606105065e-06,3.3173728300351458e-09]],[[1.0154237555456721e-06,2.0642452534648964e-10],[4.0616950221826884e-06,3.302595680808535e-09]],[[1.0140375700145343e-06,2.0757576890544705e-10],[4.056150280058137e-06,3.3209964438792726e-09]],[[1.0099450002476238e-06,2.0998155609747367e-10],[4.039780000990495e-06,3.3594895904100256e-09]],[[1.0088322388910999e-06,2.0971664694711993e-10],[4.0353289555643995e-06,3.3553098773454223e-09]],[[1.0116324735817396e-06,2.0523927513062325e-10],[4.0465298943269585e-06,3.2837288057191923e-09]],[[1.0152002508518832e-06,1.971491019016632e-10],[4.060801003407533e-06,3.1543281623205546e-09]],[[1.0118654411305306e-06,1.8609361067705602e-10],[4.0474617645221225e-06,2.977434941431152e-09]],[[9.947366040343783e-07,1.7697421718887132e-10],[3.978946416137513e-06,2.8314727744981975e-09]],[[9.6390482313474e-07,1.7216203470988307e-10],[3.85561929253896e-06,2.754410725854448e-09]],[[9.25817442682327e-07,1.7087412787938154e-10],[3.703269770729308e-06,2.73376412515241e-09]],[[8.864277042354118e-07,1.7023767046140989e-10],[3.545710816941647e-06,2.723594034289228e-09]],[[8.582179575026908e-07,1.6779891194377904e-10],[3.432871830010763e-06,2.6846247013926636e-09]],[[8.431031686580552e-07,1.6262524661929187e-10],[3.372412674632221e-06,2.6019040810835366e-09]],[[8.368240417545957e-07,1.5579920523209747e-10],[3.3472961670183826e-06,2.492721349795726e-09]],[[8.330927410587392e-07,1.4894303107063166e-10],[3.332370964234957e-06,2.383014241399958e-09]],[[8.279518323759993e-07,1.4491964444125038e-10],[3.3118073295039973e-06,2.3185975446805937e-09]],[[8.207170798803361e-07,1.4419026234593283e-10],[3.2828683195213444e-06,2.3068816492534624e-09]],[[8.134050595347366e-07,1.4547184871487417e-10],[3.2536202381389464e-06,2.3273635680674733e-09]],[[8.078711523127269e-07,1.470278937245974e-10],[3.2314846092509075e-06,2.3522659509034766e-09]],[[8.056941087318262e-07,1.4716012820452266e-10],[3.2227764349273047e-06,2.354407691140042e-09]],[[8.050920077423458e-07,1.456415495087746e-10],[3.220368030969383e-06,2.3301346579848095e-09]],[[8.031695839828734e-07,1.4329601270710086e-10],[3.2126783359314936e-06,2.2926131075938495e-09]],[[7.968281174499956e-07,1.4115635582763192e-10],[3.1873124697999826e-06,2.2583607468430146e-09]],[[7.85288015386322e-07,1.405259134959428e-10],[3.141152061545288e-06,2.24823934099779e-09]],[[7.699541767219952e-07,1.4146943516041472e-10],[3.0798167068879806e-06,2.263303541289498e-09]],[[7.534728540215955e-07,1.4321096788383084e-10],[3.013891416086382e-06,2.2911521214190766e-09]],[[7.371053957687357e-07,1.4486133620879127e-10],[2.948421583074943e-06,2.317562245064174e-09]],[[7.245690671034576e-07,1.4538651172311024e-10],[2.8982762684138304e-06,2.325983148903502e-09]],[[7.160075624852873e-07,1.4467229630616295e-10],[2.8640302499411493e-06,2.31457327643693e-09]],[[7.101426745629481e-07,1.4325925485276875e-10],[2.8405706982517926e-06,2.2919692610299324e-09]],[[7.047542953223726e-07,1.419055459431448e-10],[2.8190171812894904e-06,2.27029381332495e-09]],[[6.988340852641581e-07,1.416937150758328e-10],[2.7953363410566324e-06,2.2668711292147214e-09]],[[6.918005871565196e-07,1.4298768616042223e-10],[2.7672023486260785e-06,2.2875375643110664e-09]],[[6.840771766254056e-07,1.454795424352746e-10],[2.7363087065016222e-06,2.3273801090691527e-09]],[[6.758683316790948e-07,1.4877526900857373e-10],[2.703473326716379e-06,2.3801010212508978e-09]],[[6.690203802412815e-07,1.5177289266283376e-10],[2.676081520965126e-06,2.4280694981469704e-09]],[[6.63973800568355e-07,1.5396345490362417e-10],[2.65589520227342e-06,2.4631318725787875e-09]],[[6.604225994605415e-07,1.553342693841136e-10],[2.641690397842166e-06,2.485073250587711e-09]],[[6.573034516780563e-07,1.5633404947293568e-10],[2.629213806712225e-06,2.5010628459919192e-09]],[[6.539165527355231e-07,1.5746635791838124e-10],[2.6156662109420923e-06,2.519153214525577e-09]],[[6.495092995979843e-07,1.5928884295188162e-10],[2.5980371983919374e-06,2.548273018506472e-09]],[[6.439083511345449e-07,1.6200627089849805e-10],[2.5756334045381797e-06,2.591710853785387e-09]],[[6.367796459172209e-07,1.658042550611902e-10],[2.5471185836688836e-06,2.6524473483666407e-09]],[[6.29467134275946e-07,1.6986024949334962e-10],[2.517868537103784e-06,2.7173369288605296e-09]],[[6.228312484630497e-07,1.734898771170555e-10],[2.4913249938521987e-06,2.7754316924521807e-09]],[[6.174282843657787e-07,1.761629949051175e-10],[2.469713137463115e-06,2.818244278297675e-09]],[[6.13019781427788e-07,1.7770204393263982e-10],[2.452079125711152e-06,2.842930375241521e-09]],[[6.097875059163595e-07,1.778372533140657e-10],[2.439150023665438e-06,2.8451563866408137e-09]],[[6.069309831070709e-07,1.7696343131333917e-10],[2.4277239324282836e-06,2.831226666756365e-09]],[[6.035920679931386e-07,1.7566794501761514e-10],[2.4143682719725542e-06,2.8105305146365142e-09]],[[5.985694144085336e-07,1.7449064450182984e-10],[2.3942776576341344e-06,2.7917023283063667e-09]],[[5.917240020987161e-07,1.742014362291302e-10],[2.3668960083948644e-06,2.787060845389074e-09]],[[5.831286051835408e-07,1.7512077341085835e-10],[2.332514420734163e-06,2.8017448683672984e-09]],[[5.732678040181033e-07,1.7719750106661132e-10],[2.293071216072413e-06,2.834950072902543e-09]],[[5.618272922319037e-07,1.804057013012684e-10],[2.247309168927615e-06,2.8862742594703903e-09]],[[5.507907944444083e-07,1.839430274987644e-10],[2.203163177777633e-06,2.9428915927123515e-09]],[[5.410401932719678e-07,1.8716709673897244e-10],[2.164160773087871e-06,2.9945250306984184e-09]],[[5.331103302677489e-07,1.895985038054408e-10],[2.1324413210709957e-06,3.033499036455314e-09]],[[5.266161485647783e-07,1.9106417053106e-10],[2.106464594259113e-06,3.0570447286500063e-09]],[[5.220956963661639e-07,1.9124959664582326e-10],[2.0883827854646555e-06,3.060110494969227e-09]],[[5.188120442599247e-07,1.9040750493176576e-10],[2.075248177039699e-06,3.046726691114578e-09]],[[5.158895387734555e-07,1.8897130739936697e-10],[2.063558155093822e-06,3.0238169973376165e-09]],[[5.121257617362898e-07,1.8731409825802144e-10],[2.0485030469451594e-06,2.9973464567759826e-09]],[[5.070198932899717e-07,1.8619692179836672e-10],[2.028079573159887e-06,2.979481054734427e-09]],[[5.001523462729418e-07,1.8608739176392472e-10],[2.000609385091767e-06,2.9777078734724863e-09]],[[4.914801492503126e-07,1.8719415650661984e-10],[1.9659205970012504e-06,2.9953767527483058e-09]],[[4.801776563778011e-07,1.8973584436386193e-10],[1.9207106255112043e-06,3.035996019194823e-09]],[[4.6768078853927566e-07,1.9328677776639683e-10],[1.8707231541571027e-06,3.0927756354452013e-09]],[[4.54811185842716e-07,1.972948597890855e-10],[1.819244743370864e-06,3.156894087559407e-09]],[[4.423986057472085e-07,2.0118689370770318e-10],[1.769594422988834e-06,3.219185313746636e-09]],[[4.353220477639726e-07,2.0330144569423504e-10],[1.7412881910558904e-06,3.253044022184392e-09]],[[4.2881501031855184e-07,2.0509763011383004e-10],[1.7152600412742073e-06,3.2818186132584625e-09]],[[4.2296763457940614e-07,2.0650956506624506e-10],[1.6918705383176246e-06,3.304453451065594e-09]],[[4.1783161020818624e-07,2.0749338474641688e-10],[1.671326440832745e-06,3.3202448513540045e-09]],[[4.1427152946574975e-07,2.0795367110226382e-10],[1.657086117862999e-06,3.3276525689542595e-09]],[[4.1115940793621626e-07,2.0812674185259383e-10],[1.644637631744865e-06,3.3304665356027636e-09]],[[4.0847312627105495e-07,2.0801688822858563e-10],[1.6338925050842198e-06,3.3287543278608925e-09]],[[4.061796605742683e-07,2.0763467994838328e-10],[1.6247186422970733e-06,3.322683976786951e-09]],[[4.0189159345605113e-07,2.0561854301596658e-10],[1.6075663738242045e-06,3.2905287628747877e-09]],[[3.989777982708387e-07,2.0239139357540132e-10],[1.5959111930833547e-06,3.238972384323858e-09]],[[3.9659665424783017e-07,1.9842928394665616e-10],[1.5863866169913207e-06,3.1756183098855893e-09]],[[3.939905459441918e-07,1.942574684179802e-10],[1.5759621837767673e-06,3.1088605263070026e-09]],[[3.901629771512096e-07,1.9003533944775e-10],[1.5606519086048385e-06,3.0412343827147893e-09]],[[3.8484134941601464e-07,1.8676896573580593e-10],[1.5393653976640586e-06,2.9888355011457618e-09]],[[3.7778868497765685e-07,1.8487833508282799e-10],[1.5111547399106274e-06,2.958392981780311e-09]],[[3.68996325303154e-07,1.8457250723790916e-10],[1.475985301212616e-06,2.9532684784145354e-09]],[[3.5750661538169325e-07,1.860578032686338e-10],[1.430026461526773e-06,2.9767583139232532e-09]],[[3.444902028825393e-07,1.8920751641416987e-10],[1.3779608115301573e-06,3.02688284579012e-09]],[[3.3042686265975574e-07,1.9361785886391089e-10],[1.321707450639023e-06,3.0972012028099768e-09]],[[3.1583689201765476e-07,1.9883255525820232e-10],[1.263347568070619e-06,3.180424073107791e-09]],[[2.997844949068365e-07,2.0499160607701586e-10],[1.199137979627346e-06,3.2787792493123113e-09]],[[2.8435142937148993e-07,2.1113870839166197e-10],[1.1374057174859597e-06,3.376985938632469e-09]],[[2.700754294308004e-07,2.1693897966138362e-10],[1.0803017177232016e-06,3.4696779885038175e-09]],[[2.573703684673837e-07,2.2218713407562723e-10],[1.0294814738695349e-06,3.5535608134211197e-09]],[[2.5265998387725813e-07,2.2416413995103677e-10],[1.0106399355090325e-06,3.585161528166003e-09]],[[2.482761030404326e-07,2.2602844556125618e-10],[9.931044121617303e-07,3.6149607660086422e-09]],[[2.4422612926624363e-07,2.2778041754809762e-10],[9.769045170649745e-07,3.6429637222251936e-09]],[[2.405132804941343e-07,2.294224147627314e-10],[9.620531219765373e-07,3.669207500609655e-09]],[[2.3505856321013873e-07,2.3193217598815116e-10],[9.402342528405549e-07,3.709315919435532e-09]],[[2.3051470343008723e-07,2.341749653007999e-10],[9.220588137203489e-07,3.745149759222018e-09]],[[2.2683059348822694e-07,2.3618750242257944e-10],[9.073223739529078e-07,3.777294350013799e-09]],[[2.2393571916025272e-07,2.380127257645361e-10],[8.957428766410109e-07,3.806434898598622e-09]],[[2.2049787604972165e-07,2.409133190863988e-10],[8.819915041988866e-07,3.852712388472075e-09]],[[2.1873877729977787e-07,2.436452681050695e-10],[8.749551091991115e-07,3.896261048155686e-09]],[[2.181665344115958e-07,2.464650439221671e-10],[8.726661376463832e-07,3.941183662999158e-09]],[[2.1835412855973452e-07,2.495991776992242e-10],[8.734165142389381e-07,3.991107591566755e-09]],[[2.190422529104425e-07,2.536278496842526e-10],[8.7616901164177e-07,4.055296029883233e-09]],[[2.199378804399951e-07,2.58423584283191e-10],[8.797515217599804e-07,4.131741114855351e-09]],[[2.2086020698192436e-07,2.6407194152670033e-10],[8.834408279276974e-07,4.2218242501907345e-09]],[[2.217332337051833e-07,2.7058251483882577e-10],[8.869329348207332e-07,4.325711313512391e-09]],[[2.2264192624952554e-07,2.7867963404370744e-10],[8.905677049981022e-07,4.454977570714697e-09]],[[2.2357291602591045e-07,2.87618417438737e-10],[8.942916641036418e-07,4.5977454931039615e-09]],[[2.2465055296966562e-07,2.9722010725081334e-10],[8.986022118786625e-07,4.751162683203475e-09]],[[2.2601891561844003e-07,3.0728807999931624e-10],[9.040756624737601e-07,4.912087280376959e-09]],[[2.2803158825652255e-07,3.186756113477142e-10],[9.121263530260902e-07,5.094163804275437e-09]],[[2.3073609218311992e-07,3.3015117372062736e-10],[9.229443687324797e-07,5.2777050526197766e-09]],[[2.3425870064522354e-07,3.41507716618238e-10],[9.370348025808942e-07,5.459394051168577e-09]],[[2.38676862533033e-07,3.5257702955641575e-10],[9.54707450132132e-07,5.636533807730545e-09]],[[2.397430732406293e-07,3.548973187655158e-10],[9.589722929625171e-07,5.67367045201916e-09]],[[2.4085177180237637e-07,3.5719736801717764e-10],[9.634070872095055e-07,5.710485028653785e-09]],[[2.4200284688113986e-07,3.594762238539075e-10],[9.680113875245595e-07,5.746962216350463e-09]],[[2.4319609793638225e-07,3.617330090099633e-10],[9.72784391745529e-07,5.783087912655854e-09]],[[2.48576439714542e-07,3.7082368324673144e-10],[9.94305758858168e-07,5.928625622064325e-09]],[[2.546387985420049e-07,3.7947976104045273e-10],[1.0185551941680195e-06,6.067232088566286e-09]],[[2.613310729455577e-07,3.8767562438680114e-10],[1.0453242917822308e-06,6.198492913992057e-09]],[[2.6858865746052964e-07,3.9540172827578963e-10],[1.0743546298421186e-06,6.322251116176009e-09]],[[2.792902664930707e-07,4.052094952293184e-10],[1.1171610659722828e-06,6.4793822361808724e-09]],[[2.907241149771999e-07,4.1419011125942903e-10],[1.1628964599087995e-06,6.6232879907638245e-09]],[[3.027077311533275e-07,4.224118968479552e-10],[1.21083092461331e-06,6.7550540642692955e-09]],[[3.1507558676664477e-07,4.299601535215827e-10],[1.260302347066579e-06,6.8760393874965695e-09]],[[3.2896256065264426e-07,4.37601952199203e-10],[1.315850242610577e-06,6.99853277379414e-09]],[[3.4298443610629984e-07,4.446680847648454e-10],[1.3719377444251994e-06,7.111801465436287e-09]],[[3.570175187825658e-07,4.5127836491979266e-10],[1.4280700751302632e-06,7.2177609248341106e-09]],[[3.709684844797028e-07,4.57539107205898e-10],[1.4838739379188113e-06,7.3181124611184126e-09]],[[3.8614932786644657e-07,4.6413119116578426e-10],[1.5445973114657863e-06,7.423768030922067e-09]],[[4.0108865442783956e-07,4.704958382530926e-10],[1.6043546177113582e-06,7.525772254871551e-09]],[[4.157495232042043e-07,4.766917606222175e-10],[1.6629980928168172e-06,7.625069626002103e-09]],[[4.301124284194091e-07,4.827485564065301e-10],[1.7204497136776364e-06,7.722139322393112e-09]],[[4.4556854798259126e-07,4.892583403686809e-10],[1.782274191930365e-06,7.82647779747551e-09]],[[4.6065576989159143e-07,4.955796302904458e-10],[1.8426230795663657e-06,7.927811924690112e-09]],[[4.7538120774119734e-07,5.016654519671234e-10],[1.9015248309647894e-06,8.025395738400997e-09]],[[4.897543808665608e-07,5.074543256670295e-10],[1.9590175234662433e-06,8.118249701356967e-09]],[[4.900333613130166e-07,5.075646501805936e-10],[1.9601334452520666e-06,8.120019685528874e-09]],[[4.903122095462175e-07,5.07674833124251e-10],[1.96124883818487e-06,8.121787413854554e-09]],[[4.905909255665469e-07,5.077848739499853e-10],[1.9623637022661876e-06,8.123552877577308e-09]],[[4.908695094345368e-07,5.078947721437605e-10],[1.963478037738147e-06,8.125316068486002e-09]],[[4.908695094345368e-07,5.078947721437404e-10],[1.963478037738147e-06,8.125316068485684e-09]],[[5.05993311032831e-07,5.137053293989488e-10],[2.023973244131324e-06,8.21856471963383e-09]],[[5.207262947934593e-07,5.189964082030707e-10],[2.0829051791738372e-06,8.303530651089573e-09]],[[5.350739900388611e-07,5.236893950002404e-10],[2.1402959601554443e-06,8.378955019609052e-09]],[[5.490380088353517e-07,5.277185897974568e-10],[2.196152035341407e-06,8.443783919716227e-09]],[[5.642289868170258e-07,5.313848945437146e-10],[2.256915947268103e-06,8.502875156793486e-09]],[[5.789283463362079e-07,5.341133021386498e-10],[2.3157133853448316e-06,8.546979436891647e-09]],[[5.93125808595505e-07,5.358901479899399e-10],[2.37250323438202e-06,8.575869980723376e-09]],[[6.068095291897228e-07,5.367294452125256e-10],[2.427238116758891e-06,8.589762363744485e-09]],[[6.212629557590828e-07,5.366167743581073e-10],[2.4850518230363313e-06,8.588462588117692e-09]],[[6.350653855726604e-07,5.354984919532931e-10],[2.5402615422906417e-06,8.571054515167694e-09]],[[6.482060172778917e-07,5.334827756093433e-10],[2.592824069111567e-06,8.539258710211956e-09]],[[6.606785566341742e-07,5.306972309252539e-10],[2.642714226536697e-06,8.49510781443563e-09]],[[6.736334687700938e-07,5.269096376364179e-10],[2.6945338750803753e-06,8.434913481625266e-09]],[[6.857839812373178e-07,5.225574720666561e-10],[2.743135924949271e-06,8.365623288234242e-09]],[[6.971443220777786e-07,5.178398873039433e-10],[2.7885772883111144e-06,8.290418586068374e-09]],[[7.077362252801654e-07,5.129498938758189e-10],[2.8309449011206615e-06,8.212385174002127e-09]],[[7.167496014785838e-07,5.084928169200794e-10],[2.866998405914335e-06,8.141199315231585e-09]],[[7.251732512711084e-07,5.041655130817299e-10],[2.9006930050844335e-06,8.072033885628814e-09]],[[7.330362241518187e-07,5.000754406381924e-10],[2.932144896607275e-06,8.006612046203069e-09]],[[7.403701484736913e-07,4.963122264990688e-10],[2.961480593894765e-06,7.946373130412205e-09]],[[7.403701484736913e-07,4.963122264990705e-10],[2.961480593894765e-06,7.94637313041223e-09]],[[7.418249536216882e-07,4.955810484966643e-10],[2.967299814486753e-06,7.934663327504644e-09]],[[7.43258834817756e-07,4.948674761723369e-10],[2.973035339271024e-06,7.923233550308601e-09]],[[7.44672099074382e-07,4.941719927025577e-10],[2.978688396297528e-06,7.912091594702272e-09]],[[7.460650550695322e-07,4.934950447136912e-10],[2.984260220278129e-06,7.901244673221374e-09]],[[7.545438181067009e-07,4.896151875342246e-10],[3.0181752724268036e-06,7.839033949107666e-09]],[[7.622814996053934e-07,4.865847907644503e-10],[3.0491259984215736e-06,7.790373137819467e-09]],[[7.693607598718864e-07,4.844203813292357e-10],[3.0774430394875457e-06,7.755546063786626e-09]],[[7.758621890836152e-07,4.830879088210951e-10],[3.1034487563344608e-06,7.734026590127588e-09]],[[7.824419916595797e-07,4.824916056722742e-10],[3.1297679666383187e-06,7.724281786427646e-09]],[[7.885103451788037e-07,4.826664094292374e-10],[3.1540413807152147e-06,7.726909516691351e-09]],[[7.941540417845653e-07,4.83438166323962e-10],[3.1766161671382613e-06,7.739137287136694e-09]],[[7.994501667748177e-07,4.846182399849294e-10],[3.1978006670992707e-06,7.757956079337015e-09]],[[8.049573711809653e-07,4.861621064216244e-10],[3.219829484723861e-06,7.782661744212793e-09]],[[8.101991236651536e-07,4.877290202066772e-10],[3.2407964946606143e-06,7.807812840595862e-09]],[[8.152355713768683e-07,4.891010394875036e-10],[3.260942285507473e-06,7.829918741349151e-09]],[[8.201130338521943e-07,4.900902573781016e-10],[3.280452135408777e-06,7.845966200982886e-09]],[[8.253376979673565e-07,4.905523696311927e-10],[3.301350791869426e-06,7.85366833191512e-09]],[[8.304394592040554e-07,4.902033933290655e-10],[3.3217578368162218e-06,7.848449584735338e-09]],[[8.354333204749629e-07,4.889289216719021e-10],[3.3417332818998514e-06,7.828465732530691e-09]],[[8.403225474025742e-07,4.866558821571962e-10],[3.3612901896102968e-06,7.792534203060867e-09]],[[8.437048025587746e-07,4.844309183483686e-10],[3.3748192102350985e-06,7.757253870290349e-09]],[[8.470277536084969e-07,4.816864374846677e-10],[3.3881110144339876e-06,7.713665526482892e-09]],[[8.502856135663112e-07,4.784252545147336e-10],[3.401142454265245e-06,7.6618104414622e-09]],[[8.534715039708976e-07,4.746558275555802e-10],[3.4138860158835903e-06,7.601820503273921e-09]],[[8.552234810821825e-07,4.723247389327912e-10],[3.42089392432873e-06,7.564700542297147e-09]],[[8.569489942365932e-07,4.698408846005618e-10],[3.427795976946373e-06,7.525133915590463e-09]],[[8.58646568907713e-07,4.67207540744258e-10],[3.434586275630852e-06,7.483172570583605e-09]],[[8.603147034568513e-07,4.644283070806422e-10],[3.441258813827405e-06,7.4388736622134e-09]],[[8.652262543784899e-07,4.550473329777805e-10],[3.4609050175139598e-06,7.289270474672964e-09]],[[8.698036220724839e-07,4.4446017943084004e-10],[3.4792144882899357e-06,7.120323381953278e-09]],[[8.740048659956774e-07,4.328072304488699e-10],[3.4960194639827095e-06,6.934270675554341e-09]],[[8.777912789920006e-07,4.2023821318340503e-10],[3.5111651159680025e-06,6.733502135475128e-09]],[[8.814384269042802e-07,4.0552913108874256e-10],[3.5257537076171208e-06,6.498453532971251e-09]],[[8.84502576379642e-07,3.9010502433713424e-10],[3.538010305518568e-06,6.251884791360127e-09]],[[8.869526273916353e-07,3.741715305684919e-10],[3.547810509566541e-06,5.997084203388847e-09]],[[8.887652644719165e-07,3.57929659246178e-10],[3.555061057887666e-06,5.737267313692035e-09]],[[8.900047988043853e-07,3.3992832757062957e-10],[3.560019195217541e-06,5.4492097916844e-09]],[[8.904416810098705e-07,3.220389666073263e-10],[3.561766724039482e-06,5.162846215288328e-09]],[[8.900737431451454e-07,3.0450037908426523e-10],[3.560294972580582e-06,4.881999884327757e-09]],[[8.889068952892399e-07,2.8754023056044564e-10],[3.5556275811569597e-06,4.610316683883354e-09]],[[8.867144438321671e-07,2.6979907187763333e-10],[3.5468577753286684e-06,4.326003721775515e-09]],[[8.835949595801885e-07,2.532913740574525e-10],[3.534379838320754e-06,4.0613269883383415e-09]],[[8.795804981847259e-07,2.382662315559203e-10],[3.5183219927389037e-06,3.820281821422288e-09]],[[8.74708477256957e-07,2.2494409631498233e-10],[3.498833909027828e-06,3.606409126737974e-09]],[[8.719513568161786e-07,2.1895538241714434e-10],[3.4878054272647145e-06,3.510206020478771e-09]],[[8.68993936605457e-07,2.1346101052446123e-10],[3.475975746421828e-06,3.42190086512056e-09]],[[8.658419145040758e-07,2.0847550475510113e-10],[3.463367658016303e-06,3.341729340986032e-09]],[[8.625011086523103e-07,2.0400912862704255e-10],[3.4500044346092414e-06,3.2698593044673327e-09]],[[8.625011086523103e-07,2.0400912862704296e-10],[3.4500044346092414e-06,3.2698593044673393e-09]],[[8.582809222123559e-07,1.9937133361340586e-10],[3.4331236888494234e-06,3.1951677604722682e-09]],[[8.538110867801058e-07,1.954789207022494e-10],[3.415244347120423e-06,3.1324084042241072e-09]],[[8.491018151803202e-07,1.9232167443347915e-10],[3.3964072607212806e-06,3.081424904054015e-09]],[[8.44163356850378e-07,1.898790068562842e-10],[3.376653427401512e-06,3.041894749996203e-09]],[[8.335074711481417e-07,1.869877902862082e-10],[3.3340298845925666e-06,2.9948160723545294e-09]],[[8.220386289037151e-07,1.8653885179972393e-10],[3.2881545156148604e-06,2.986961257275317e-09]],[[8.098392707687276e-07,1.8808952666237937e-10],[3.2393570830749105e-06,3.0112675185803982e-09]],[[7.969893036063965e-07,1.9116672524292807e-10],[3.187957214425586e-06,3.060165436606365e-09]],[[7.821849185626802e-07,1.9577911184078552e-10],[3.128739674250721e-06,3.1337680481007696e-09]],[[7.667827867362895e-07,2.0116468969394132e-10],[3.067131146945158e-06,3.219896170335561e-09]],[[7.508748749185933e-07,2.0689272199753749e-10],[3.003499499674373e-06,3.311624556227232e-09]],[[7.345473890258531e-07,2.1263044503427427e-10],[2.9381895561034125e-06,3.4035976622670188e-09]],[[7.16186603829294e-07,2.1866507259116668e-10],[2.864746415317176e-06,3.5004100416291977e-09]],[[6.975137814330845e-07,2.2418490514946482e-10],[2.790055125732338e-06,3.5890330737773945e-09]],[[6.786196305571197e-07,2.2904099366641756e-10],[2.714478522228479e-06,3.667061432894574e-09]],[[6.595868075167215e-07,2.3314483937958516e-10],[2.638347230066886e-06,3.733062567233173e-09]],[[6.385665128844959e-07,2.3674054857867863e-10],[2.5542660515379837e-06,3.7909633054358965e-09]],[[6.175586184481632e-07,2.3935759494705856e-10],[2.4702344737926527e-06,3.833189786365976e-09]],[[5.966428321094948e-07,2.41013997744234e-10],[2.386571328437979e-06,3.860022571419751e-09]],[[5.758895103095094e-07,2.417496745641525e-10],[2.3035580412380374e-06,3.872095363981463e-09]],[[5.696505790343011e-07,2.4179875062559385e-10],[2.2786023161372045e-06,3.872965882248675e-09]],[[5.634337952751091e-07,2.4177008888498847e-10],[2.2537351811004362e-06,3.872589666507658e-09]],[[5.572406557308311e-07,2.4166543482498506e-10],[2.2289626229233243e-06,3.870994604504561e-09]],[[5.510725938285557e-07,2.4148658373648983e-10],[2.2042903753142227e-06,3.868209391242697e-09]],[[5.510725938286319e-07,2.414865837365638e-10],[2.2042903753145276e-06,3.868209391243879e-09]],[[5.349368200391416e-07,2.406728010218576e-10],[2.1397472801565664e-06,3.8553758499142515e-09]],[[5.190079700082084e-07,2.393904625575169e-10],[2.0760318800328337e-06,3.8350243432603015e-09]],[[5.033065227773391e-07,2.376748624625079e-10],[2.0132260911093565e-06,3.8077197932209316e-09]],[[4.878504415861889e-07,2.355613510858332e-10],[1.9514017663447555e-06,3.77402826935234e-09]],[[4.6489030498617e-07,2.3167032745023188e-10],[1.85956121994468e-06,3.7119236561499254e-09]],[[4.4257648024019485e-07,2.2706058604517937e-10],[1.7703059209607794e-06,3.638276947378142e-09]],[[4.209441916586044e-07,2.2184374609866883e-10],[1.6837767666344176e-06,3.5548773497332227e-09]],[[4.000197264859028e-07,2.1612370345479054e-10],[1.6000789059436112e-06,3.4633907280154747e-09]],[[3.77828447272688e-07,2.0935980471946007e-10],[1.511313789090752e-06,3.3551687815504165e-09]],[[3.5653201012027605e-07,2.0221712150816896e-10],[1.4261280404811042e-06,3.2408520584280732e-09]],[[3.3613691149409826e-07,1.947984678513058e-10],[1.344547645976393e-06,3.1220901641205045e-09]],[[3.1664234709769037e-07,1.8719460429526002e-10],[1.2665693883907615e-06,3.0003395935650087e-09]],[[2.962174362007021e-07,1.7870547272200482e-10],[1.1848697448028083e-06,2.8643913239836182e-09]],[[2.768585922304171e-07,1.701789509663541e-10],[1.1074343689216683e-06,2.727823904970841e-09]],[[2.585432827548392e-07,1.6169192480229978e-10],[1.0341731310193569e-06,2.591871911082463e-09]],[[2.412441019803479e-07,1.5330850903697463e-10],[9.649764079213916e-07,2.4575650882131576e-09]],[[2.2334037022752367e-07,1.442634067235671e-10],[8.933614809100947e-07,2.312643472997929e-09]],[[2.0658424152673635e-07,1.3546377292429663e-10],[8.263369661069454e-07,2.1716422031540587e-09]],[[1.9092714843690415e-07,1.2695307966768007e-10],[7.637085937476166e-07,2.0352601858092173e-09]],[[1.7631860630014512e-07,1.1876380539611434e-10],[7.052744252005805e-07,1.904019885506117e-09]],[[1.7482154412053987e-07,1.1791110270974168e-10],[6.992861764821595e-07,1.890354102300012e-09]],[[1.7333574174036905e-07,1.170623423345715e-10],[6.933429669614762e-07,1.8767514141468934e-09]],[[1.718611363817011e-07,1.1621754555145457e-10],[6.874445455268044e-07,1.8632121639920687e-09]],[[1.7039766524106904e-07,1.1537673268804584e-10],[6.815906609642761e-07,1.8497366794745395e-09]],[[1.5727013844222532e-07,1.0772801582618236e-10],[6.290805537689013e-07,1.7271490201106546e-09]],[[1.4505523523962213e-07,1.0043918181667038e-10],[5.802209409584885e-07,1.6103233477899995e-09]],[[1.337025347519464e-07,9.35163454534219e-11],[5.348101390077856e-07,1.4993588472653177e-09]],[[1.231625042536151e-07,8.69607049385334e-11],[4.926500170144604e-07,1.3942757372476108e-09]],[[1.1134627021828809e-07,7.946354339189629e-11],[4.4538508087315236e-07,1.274095701518398e-09]],[[1.0058089571308133e-07,7.249594528075504e-11],[4.023235828523253e-07,1.1624001281713417e-09]],[[9.078568495571296e-08,6.604113381181715e-11],[3.6314273982285184e-07,1.0589211891949945e-09]],[[8.188402224950819e-08,6.007844382396037e-11],[3.2753608899803275e-07,9.63328525904167e-10]],[[7.303274979600895e-08,5.405632953442375e-11],[2.921309991840358e-07,8.667802706772713e-10]],[[6.508615114910886e-08,4.8568605683350786e-11],[2.6034460459643543e-07,7.787970142558025e-10]],[[5.796030220769087e-08,4.358048155010674e-11],[2.318412088307635e-07,6.988216682359202e-10]],[[5.157758597362665e-08,3.9056829607795115e-11],[2.063103438945066e-07,6.262916038849118e-10]],[[4.532604978431858e-08,3.457316837469296e-11],[1.8130419913727432e-07,5.544011636552759e-10]],[[3.980117735779938e-08,3.056515719910888e-11],[1.5920470943119753e-07,4.901359056414605e-10]],[[3.4923934408335335e-08,2.6989754979474107e-11],[1.3969573763334134e-07,4.328061151390203e-10]],[[3.062289351278968e-08,2.3806285138824925e-11],[1.2249157405115872e-07,3.8175989889781373e-10]],[[2.6812554338427908e-08,2.096082160657214e-11],[1.0725021735371163e-07,3.3613283020889314e-10]],[[2.346131640963523e-08,1.843747119564183e-11],[9.384526563854092e-08,2.956702777022074e-10]],[[2.0516450548907232e-08,1.6203072468186934e-11],[8.206580219562893e-08,2.5984067093782997e-10]],[[1.793082355491018e-08,1.4227234384465534e-11],[7.172329421964072e-08,2.281568230618583e-10]],[[1.793082355490998e-08,1.4227234384465776e-11],[7.172329421963993e-08,2.2815682306186217e-10]],[[1.770426390739388e-08,1.4053451349543906e-11],[7.081705562957552e-08,2.2537008158478752e-10]],[[1.748048152644426e-08,1.3881692141499418e-11],[6.992192610577704e-08,2.2261579085061122e-10]],[[1.725944384614094e-08,1.3711935002573909e-11],[6.903777538456376e-08,2.1989360204418584e-10]],[[1.7041118658777044e-08,1.3544158373308705e-11],[6.816447463510818e-08,2.1720316952836459e-10]],[[1.4474972802898714e-08,1.1564252862447972e-11],[5.7899891211594856e-08,1.8545359042027254e-10]],[[1.2286080318059493e-08,9.863221753037584e-12],[4.914432127223797e-08,1.5817569329659166e-10]],[[1.0420817608837878e-08,8.403996675688535e-12],[4.168327043535151e-08,1.3477516792174334e-10]],[[8.832806521614522e-09,7.153952828351045e-12],[3.533122608645809e-08,1.1472892979208901e-10]],[[7.357761616603122e-09,5.9858083478787436e-12],[2.9431046466412487e-08,9.599588550119052e-11]],[[6.1245595432026885e-09,5.00341256933862e-12],[2.4498238172810754e-08,8.024146932243372e-11]],[[5.094512287245695e-09,4.1783377622493975e-12],[2.037804914898278e-08,6.700985397428226e-11]],[[4.234909982110222e-09,3.4862532527329517e-12],[1.693963992844089e-08,5.5910898558267865e-11]],[[3.452948827908751e-09,2.8535160957867656e-12],[1.3811795311635004e-08,4.5763618390616644e-11]],[[2.813350290238367e-09,2.3334202044875228e-12],[1.1253401160953467e-08,3.742271703205353e-11]],[[2.2906631413237685e-09,1.90643177882129e-12],[9.162652565295074e-09,3.057495467731368e-11]],[[1.8638769473674707e-09,1.5562792879291303e-12],[7.455507789469883e-09,2.4959400730180793e-11]],[[1.484389090254837e-09,1.2436120987663657e-12],[5.937556361019348e-09,1.9944983935898775e-11]],[[1.1813292341669095e-09,9.928715373451963e-13],[4.725316936667638e-09,1.5923693921442597e-11]],[[9.39512379066712e-10,7.920169026321171e-13],[3.758049516266848e-09,1.2702438521345125e-11]],[[7.467185295527156e-10,6.312911638244333e-13],[2.9868741182108623e-09,1.0124746240747842e-11]],[[6.214535700278218e-10,5.26532726179997e-13],[2.4858142801112874e-09,8.44464038459232e-12]],[[5.170101888208128e-10,4.389567651026844e-13],[2.068040755283251e-09,7.04010007812082e-12]],[[4.299660870775216e-10,3.6578606452297853e-13],[1.7198643483100864e-09,5.866586575305163e-12]],[[3.574536101109751e-10,3.0468382198869013e-13],[1.4298144404439005e-09,4.8866238934449126e-12]],[[3.5745361011097036e-10,3.0468382198869165e-13],[1.4298144404438814e-09,4.886623893444936e-12]],[[3.331973718305527e-10,2.842109684255854e-13],[1.3327894873222107e-09,4.5582778476497386e-12]],[[3.105724372685263e-10,2.65098502101373e-13],[1.2422897490741053e-09,4.2517494733803085e-12]],[[2.894702898802957e-10,2.4725728094647035e-13],[1.1578811595211827e-09,3.96560915610912e-12]],[[2.697895338286354e-10,2.306038998496673e-13],[1.0791581353145415e-09,3.698519285009401e-12]],[[2.0351418584136413e-10,1.7441362437056453e-13],[8.140567433654565e-10,2.7973271889081415e-12]],[[1.5341414562796783e-10,1.3180560551993138e-13],[6.136565825118713e-10,2.113967316456821e-12]],[[1.155719157530755e-10,9.95283913738849e-14],[4.62287663012302e-10,1.5962937652258105e-12]],[[8.701003734564497e-11,7.509966841115883e-14],[3.480401493825799e-10,1.2044956053526363e-12]],[[6.361740825500254e-11,5.5037792562167895e-14],[2.5446963302001016e-10,8.827335461863881e-13]],[[4.6482267404379787e-11,4.0302767015451945e-14],[1.8592906961751915e-10,6.464051879658258e-13]],[[3.394049319745911e-11,2.949025796370036e-14],[1.3576197278983644e-10,4.729876638350879e-13]],[[2.4767502554592516e-11,2.1563020721362572e-14],[9.907001021837007e-11,3.4584543615159057e-13]],[[1.7497438114571386e-11,1.5265360881654916e-14],[6.998975245828554e-11,2.4483910400797515e-13]],[[1.2353062895656473e-11,1.079853971173143e-14],[4.9412251582625893e-11,1.7319682414068174e-13]],[[8.715600953683311e-12,7.633112541682766e-15],[3.4862403814733245e-11,1.2242713484823965e-13]],[[6.145482999920324e-12,5.391799829947438e-15],[2.4581931999681298e-11,8.647903776214436e-14]],[[4.180661268234177e-12,3.67477426129738e-15],[1.672264507293671e-11,5.893982841036503e-14]],[[2.8421354644078227e-12,2.5026286803351882e-15],[1.136854185763129e-11,4.013984325178037e-14]],[[1.930944325390198e-12,1.7031329755027428e-15],[7.723777301560793e-12,2.7316736352859103e-14]],[[1.3110921747145115e-12,1.158252569585631e-15],[5.244368698858046e-12,1.857738037230939e-14]],[[1.0418956595691098e-12,9.212727607635947e-16],[4.167582638276439e-12,1.4776445319046684e-14]],[[8.278089115709569e-13,7.32616749283631e-16],[3.3112356462838275e-12,1.1750574691574665e-14]],[[6.575869163321079e-13,5.824677913608476e-16],[2.6303476653284317e-12,9.342318896591242e-15]],[[5.222707048626433e-13,4.629948176936626e-16],[2.089082819450573e-12,7.426076116558436e-15]],[[4.2868937751546367e-13,3.802989256696411e-16],[1.7147575100618547e-12,6.0997042303464915e-15]],[[3.518305658232758e-13,3.123279615321437e-16],[1.4073222632931032e-12,5.009506532411259e-15]],[[2.887150720049702e-13,2.5646903111378885e-16],[1.1548602880198807e-12,4.1135748530882676e-15]],[[2.368926605532722e-13,2.1057108535151177e-16],[9.475706422130889e-13,3.3774085033040667e-15]],[[1.4768869437675724e-13,1.3147443952939116e-16],[5.907547775070289e-13,2.1087595628096674e-15]],[[9.201501166897832e-14,8.202884081212953e-17],[3.680600466759133e-13,1.3156887012734715e-15]],[[5.729278082168378e-14,5.114355940431753e-17],[2.2917112328673514e-13,8.203105780122826e-16]],[[3.565199908245105e-14,3.186615618022017e-17],[1.426079963298042e-13,5.111140197439985e-16]],[[2.1136850248395753e-14,1.8917608609035946e-17],[8.454740099358301e-14,3.034276365811289e-16]],[[1.2523178165768876e-14,1.1222540089401274e-17],[5.00927126630755e-14,1.8000344124466862e-16]],[[7.415161162756525e-15,6.653045721053635e-18],[2.96606446510261e-14,1.0671140958189475e-16]],[[4.388046528387425e-15,3.941568668719917e-18],[1.75521861135497e-14,6.322081890545712e-17]],[[2.4614879988393163e-15,2.2136886344962617e-18],[9.845951995357265e-15,3.5506532059558e-17]],[[1.3798886270953476e-15,1.2423884883234691e-18],[5.51955450838139e-15,1.9927361762857797e-17]],[[7.730789817170186e-16,6.96798816081343e-19],[3.0923159268680744e-15,1.1176361023643502e-17]],[[4.3286247508177583e-16,3.905539000035291e-19],[1.7314499003271033e-15,6.264329560487906e-18]],[[2.284728067056302e-16,2.0636395268917444e-19],[9.138912268225209e-16,3.3100006877055006e-18]],[[1.205148687853309e-16,1.0896440458927415e-19],[4.820594751413236e-16,1.7477507286302398e-18]],[[6.353044027744509e-17,5.74974698337299e-20],[2.5412176110978037e-16,9.22240396464903e-19]],[[3.3471164872136326e-17,3.032077321538476e-20],[1.338846594885453e-16,4.863357750430695e-19]],[[2.603551192337114e-17,2.359326666815016e-20],[1.0414204769348456e-16,3.7842883923853585e-19]],[[2.0250006806951843e-17,1.8356793665280405e-20],[8.100002722780737e-17,2.9443753650972553e-19]],[[1.574884237952611e-17,1.428128387877366e-20],[6.299536951810444e-17,2.290676694069971e-19]],[[1.2247209462257196e-17,1.1109641965744906e-20],[4.8988837849028785e-17,1.78195527998585e-19]],[[1.2247209462257078e-17,1.110964196574494e-20],[4.898883784902831e-17,1.781955279985856e-19]],[[7.76855862463246e-18,7.05111721568029e-21],[3.107423449852984e-17,1.13098022543111e-19]],[[4.9264588196693945e-18,4.474029442695318e-21],[1.9705835278677578e-17,7.176228249988645e-20]],[[3.123372207047072e-18,2.8380923238226613e-21],[1.2493488828188289e-17,4.5522304869983817e-20]],[[1.9797498314543635e-18,1.7998841265517105e-21],[7.918999325817454e-18,2.8869720477866723e-20]],[[9.077703876334201e-19,8.260184524435815e-22],[3.6310815505336805e-18,1.3249158212726882e-20]],[[4.1597401933230877e-19,3.788266323204359e-22],[1.663896077329235e-18,6.0763043627031375e-21]],[[1.9049968802568903e-19,1.7362472165092273e-22],[7.619987521027561e-19,2.784909165258869e-21]],[[8.719119255116435e-20,7.952736599771466e-23],[3.487647702046574e-19,1.2756058553956533e-21]],[[3.6863644924495906e-20,3.364994327869532e-23],[1.4745457969798363e-19,5.397401131290351e-22]],[[1.5575776240631057e-20,1.4228556056470865e-23],[6.230310496252423e-20,2.282241610247915e-22]],[[6.577186731105918e-21,6.012576211733471e-24],[2.6308746924423673e-20,9.644101975006879e-23]],[[2.7757607410379792e-21,2.5392010509917922e-24],[1.1103042964151917e-20,4.0728524668742256e-23]],[[1.0733077480128862e-21,9.825347093254529e-25],[4.293230992051545e-21,1.5759770866395756e-23]],[[4.1475670723431433e-22,3.79935904018024e-25],[1.6590268289372573e-21,6.0941441334878745e-24]],[[1.6017793328786406e-22,1.4682455743549464e-25],[6.407117331514562e-22,2.355057169572848e-24]],[[6.182502934867196e-23,5.670564065408281e-26],[2.4730011739468783e-22,9.095558388111169e-25]],[[2.1668182311949384e-23,1.9886710522006192e-26],[8.667272924779754e-23,3.1898218171749984e-25]],[[7.58942001618047e-24,6.969696018418192e-27],[3.035768006472188e-23,1.1179378439984257e-25]],[[2.6566587712981254e-24,2.4411419477208235e-27],[1.0626635085192502e-23,3.915589783091266e-26]],[[9.294290439975972e-25,8.545030944658835e-28],[3.717716175990389e-24,1.3706232959179598e-26]],[[7.579219080222994e-25,6.968947357916839e-28],[3.0316876320891974e-24,1.1178195808369737e-26]],[[6.180503970893864e-25,5.683443220960299e-28],[2.4722015883575457e-24,9.116247630128391e-27]],[[5.039815125538517e-25,4.6349680948377615e-28],[2.0159260502154067e-24,7.434493662687122e-27]],[[4.1095728700316692e-25,3.779835825240172e-28],[1.6438291480126677e-24,6.062861419757557e-27]],[[4.1095728700317142e-25,3.779835825240057e-28],[1.6438291480126857e-24,6.062861419757372e-27]],[[1.5847094070857289e-25,1.4582321959368101e-28],[6.338837628342915e-25,2.3390076996741165e-27]],[[6.108343928334708e-26,5.623325791174774e-29],[2.443337571333883e-25,9.019832392982409e-28]],[[2.3535600410558768e-26,2.1676050878089622e-29],[9.414240164223507e-26,3.476847379073238e-28]],[[9.064872198168623e-27,8.352077619804744e-30],[3.625948879267449e-26,1.3396773691425023e-28]],[[2.5312630096639434e-27,2.3334444351929468e-30],[1.0125052038655774e-26,3.7428589545489267e-29]],[[7.063868572536456e-28,6.515068430437101e-31],[2.8255474290145824e-27,1.0450215902655542e-29]],[[1.9701109907961735e-28,1.8179120785409235e-31],[7.880443963184694e-28,2.9159456612466383e-30]],[[5.491533072105111e-29,5.069579674615052e-32],[2.1966132288420444e-28,8.131651572118314e-31]],[[1.3451219184069922e-29,1.2423545719739693e-32],[5.380487673627969e-29,1.9927491870067176e-31]],[[3.2927610626244514e-30,3.042563242064145e-33],[1.3171044250497806e-29,4.8803048169811615e-32]],[[8.05568078025349e-31,7.4467671136018735e-34],[3.222272312101396e-30,1.1944702843638972e-32]],[[1.9696985823679954e-31,1.82155681990941e-34],[7.878794329471982e-31,2.921800323394167e-33]],[[4.176698343219796e-32,3.8642214313171766e-35],[1.6706793372879185e-31,6.198263830454646e-34]],[[8.851108585604722e-33,8.192253996922527e-36],[3.540443434241889e-32,1.3140494037716662e-34]],[[1.8745901893945683e-33,1.735723238837944e-36],[7.498360757578273e-33,2.784126620163257e-35]],[[3.967994929787347e-34,3.6754099700158145e-37],[1.5871979719149388e-33,5.8954166490700674e-36]],[[7.179027013948993e-35,6.652249569766571e-38],[2.871610805579597e-34,1.0670320599618763e-36]],[[1.298051493488163e-35,1.2032473550843435e-38],[5.192205973952652e-35,1.930029997031393e-37]],[[2.345648624907149e-36,2.175095688569302e-39],[9.382594499628596e-36,3.488893477010002e-38]],[[4.236338322252956e-37,3.929627347455863e-40],[1.6945353289011824e-36,6.303197269671525e-39]]],"times":[0.0,2.5e-25,5e-25,7.499999999999999e-25,1e-24,3.25e-24,5.5e-24,7.75e-24,1e-23,3.25e-23,5.5e-23,7.75e-23,1e-22,3.2499999999999997e-22,5.5e-22,7.750000000000001e-22,1e-21,3.2499999999999996e-21,5.5e-21,7.75e-21,1e-20,3.25e-20,5.5e-20,7.75e-20,1e-19,3.25e-19,5.5e-19,7.750000000000001e-19,1e-18,3.2500000000000004e-18,5.500000000000001e-18,7.750000000000001e-18,1e-17,3.25e-17,5.5e-17,7.75e-17,1e-16,3.25e-16,5.500000000000001e-16,7.75e-16,1e-15,3.25e-15,5.5e-15,7.75e-15,1e-14,3.25e-14,5.5000000000000005e-14,7.75e-14,1e-13,3.2500000000000003e-13,5.5e-13,7.75e-13,1e-12,3.25e-12,5.4999999999999996e-12,7.749999999999999e-12,1e-11,3.25e-11,5.5e-11,7.75e-11,1e-10,1.025173542813052e-10,1.0503470856261041e-10,1.0755206284391561e-10,1.100694171252208e-10,1.1284025430963035e-10,1.1561109149403991e-10,1.1838192867844946e-10,1.21152765862859e-10,1.2420261020122736e-10,1.272524545395957e-10,1.3030229887796405e-10,1.333521432163324e-10,1.36709089102801e-10,1.4006603498926959e-10,1.4342298087573815e-10,1.4677992676220674e-10,1.5047489753265197e-10,1.5416986830309717e-10,1.578648390735424e-10,1.6155980984398763e-10,1.6562684263396378e-10,1.6969387542393994e-10,1.7376090821391613e-10,1.778279410038923e-10,1.8230450029011066e-10,1.8678105957632902e-10,1.912576188625474e-10,1.9573417814876577e-10,2.0066150086237148e-10,2.0558882357597722e-10,2.1051614628958295e-10,2.1544346900318867e-10,2.2086694439393288e-10,2.262904197846771e-10,2.317138951754213e-10,2.371373705661655e-10,2.4310695831668746e-10,2.4907654606720945e-10,2.550461338177314e-10,2.6101572156825333e-10,2.675864120100317e-10,2.741571024518101e-10,2.8072779289358847e-10,2.8729848333536685e-10,2.945308040057346e-10,3.017631246761024e-10,3.089954453464702e-10,3.1622776601683795e-10,3.241883392233386e-10,3.3214891242983926e-10,3.401094856363399e-10,3.480700588428406e-10,3.5683221537106277e-10,3.6559437189928496e-10,3.743565284275071e-10,3.831186849557293e-10,3.9276313957394256e-10,4.0240759419215577e-10,4.12052048810369e-10,4.2169650342858224e-10,4.32312098411756e-10,4.4292769339492975e-10,4.535432883781035e-10,4.6415888336127727e-10,4.758434068836313e-10,4.875279304059854e-10,4.992124539283395e-10,5.108969774506935e-10,5.237580643856074e-10,5.366191513205214e-10,5.494802382554352e-10,5.623413251903491e-10,5.764974486155768e-10,5.906535720408044e-10,6.04809695466032e-10,6.189658188912597e-10,6.345473814329353e-10,6.50128943974611e-10,6.657105065162866e-10,6.812920690579622e-10,6.984426041265856e-10,7.15593139195209e-10,7.327436742638324e-10,7.498942093324559e-10,7.687717033163462e-10,7.876491973002366e-10,8.065266912841269e-10,8.254041852680173e-10,8.46182532863935e-10,8.669608804598527e-10,8.877392280557703e-10,9.085175756516881e-10,9.31388181738766e-10,9.54258787825844e-10,9.771293939129221e-10,1e-09,1.025173542813052e-09,1.0503470856261041e-09,1.0755206284391562e-09,1.1006941712522082e-09,1.1284025430963036e-09,1.1561109149403993e-09,1.1838192867844947e-09,1.2115276586285901e-09,1.2420261020122737e-09,1.272524545395957e-09,1.3030229887796404e-09,1.333521432163324e-09,1.3670908910280098e-09,1.4006603498926958e-09,1.4342298087573817e-09,1.4677992676220676e-09,1.5047489753265197e-09,1.5416986830309718e-09,1.5786483907354241e-09,1.6155980984398763e-09,1.6562684263396378e-09,1.6969387542393996e-09,1.7376090821391612e-09,1.7782794100389228e-09,1.8230450029011065e-09,1.8678105957632903e-09,1.912576188625474e-09,1.9573417814876577e-09,2.006615008623715e-09,2.055888235759772e-09,2.105161462895829e-09,2.1544346900318866e-09,2.2086694439393285e-09,2.262904197846771e-09,2.3171389517542133e-09,2.3713737056616553e-09,2.4310695831668748e-09,2.4907654606720943e-09,2.550461338177314e-09,2.6101572156825333e-09,2.6758641201003172e-09,2.741571024518101e-09,2.8072779289358846e-09,2.8729848333536685e-09,2.9453080400573464e-09,3.017631246761024e-09,3.0899544534647017e-09,3.1622776601683795e-09,3.241883392233386e-09,3.3214891242983924e-09,3.4010948563633993e-09,3.4807005884284058e-09,3.5683221537106274e-09,3.6559437189928494e-09,3.743565284275071e-09,3.831186849557293e-09,3.927631395739425e-09,4.024075941921558e-09,4.1205204881036906e-09,4.216965034285823e-09,4.3231209841175604e-09,4.429276933949297e-09,4.535432883781035e-09,4.641588833612773e-09,4.7584340688363134e-09,4.875279304059854e-09,4.992124539283394e-09,5.1089697745069345e-09,5.237580643856074e-09,5.366191513205213e-09,5.494802382554352e-09,5.623413251903491e-09,5.7649744861557676e-09,5.906535720408044e-09,6.048096954660321e-09,6.189658188912597e-09,6.3454738143293535e-09,6.50128943974611e-09,6.657105065162866e-09,6.812920690579622e-09,6.984426041265856e-09,7.1559313919520895e-09,7.327436742638324e-09,7.498942093324558e-09,7.687717033163462e-09,7.876491973002365e-09,8.065266912841268e-09,8.254041852680173e-09,8.461825328639349e-09,8.669608804598527e-09,8.877392280557704e-09,9.08517575651688e-09,9.31388181738766e-09,9.54258787825844e-09,9.771293939129221e-09,1e-08,1.025173542813052e-08,1.050347085626104e-08,1.075520628439156e-08,1.100694171252208e-08,1.128402543096303e-08,1.1561109149403978e-08,1.1838192867844927e-08,1.2115276586285877e-08,1.2420261020122717e-08,1.2725245453959558e-08,1.30302298877964e-08,1.333521432163324e-08,1.36709089102801e-08,1.4006603498926957e-08,1.4342298087573816e-08,1.4677992676220675e-08,1.504748975326519e-08,1.5416986830309702e-08,1.5786483907354215e-08,1.6155980984398728e-08,1.6562684263396352e-08,1.696938754239398e-08,1.7376090821391604e-08,1.7782794100389228e-08,1.8230450029011067e-08,1.8678105957632902e-08,1.9125761886254737e-08,1.9573417814876575e-08,2.0066150086237136e-08,2.0558882357597697e-08,2.105161462895826e-08,2.1544346900318822e-08,2.2086694439393255e-08,2.2629041978467685e-08,2.3171389517542118e-08,2.371373705661655e-08,2.4310695831668746e-08,2.490765460672094e-08,2.5504613381773136e-08,2.610157215682533e-08,2.6758641201003155e-08,2.7415710245180978e-08,2.8072779289358805e-08,2.8729848333536628e-08,2.945308040057342e-08,3.017631246761021e-08,3.0899544534647003e-08,3.162277660168379e-08,3.2418833922333856e-08,3.3214891242983926e-08,3.4010948563633996e-08,3.480700588428406e-08,3.5683221537106256e-08,3.655943718992845e-08,3.743565284275065e-08,3.831186849557285e-08,3.927631395739419e-08,4.024075941921554e-08,4.120520488103688e-08,4.2169650342858225e-08,4.32312098411756e-08,4.4292769339492977e-08,4.5354328837810356e-08,4.641588833612773e-08,4.758434068836311e-08,4.8752793040598484e-08,4.992124539283386e-08,5.108969774506924e-08,5.2375806438560655e-08,5.366191513205207e-08,5.494802382554349e-08,5.6234132519034905e-08,5.764974486155767e-08,5.9065357204080443e-08,6.04809695466032e-08,6.189658188912598e-08,6.34547381432935e-08,6.501289439746103e-08,6.657105065162855e-08,6.812920690579608e-08,6.984426041265845e-08,7.155931391952083e-08,7.327436742638321e-08,7.498942093324559e-08,7.687717033163462e-08,7.876491973002366e-08,8.06526691284127e-08,8.254041852680173e-08,8.461825328639345e-08,8.669608804598518e-08,8.87739228055769e-08,9.085175756516862e-08,9.313881817387646e-08,9.54258787825843e-08,9.771293939129215e-08,1e-07,1.025173542813052e-07,1.050347085626104e-07,1.075520628439156e-07,1.100694171252208e-07,1.1284025430963029e-07,1.1561109149403979e-07,1.1838192867844929e-07,1.2115276586285877e-07,1.242026102012272e-07,1.272524545395956e-07,1.30302298877964e-07,1.333521432163324e-07,1.36709089102801e-07,1.4006603498926957e-07,1.4342298087573816e-07,1.4677992676220674e-07,1.5047489753265188e-07,1.5416986830309704e-07,1.5786483907354217e-07,1.615598098439873e-07,1.6562684263396354e-07,1.6969387542393979e-07,1.7376090821391603e-07,1.7782794100389227e-07,1.8230450029011064e-07,1.86781059576329e-07,1.9125761886254738e-07,1.9573417814876575e-07,2.0066150086237138e-07,2.05588823575977e-07,2.105161462895826e-07,2.1544346900318822e-07,2.2086694439393255e-07,2.2629041978467688e-07,2.317138951754212e-07,2.3713737056616554e-07,2.431069583166875e-07,2.4907654606720944e-07,2.550461338177314e-07,2.610157215682533e-07,2.6758641201003155e-07,2.741571024518098e-07,2.8072779289358803e-07,2.8729848333536627e-07,2.945308040057342e-07,3.017631246761021e-07,3.0899544534647e-07,3.162277660168379e-07,3.241883392233386e-07,3.3214891242983925e-07,3.401094856363399e-07,3.480700588428406e-07,3.5683221537106257e-07,3.6559437189928456e-07,3.743565284275065e-07,3.831186849557285e-07,3.9276313957394194e-07,4.024075941921554e-07,4.120520488103688e-07,4.2169650342858225e-07,4.32312098411756e-07,4.4292769339492975e-07,4.5354328837810353e-07,4.6415888336127725e-07,4.7584340688363104e-07,4.875279304059849e-07,4.992124539283387e-07,5.108969774506925e-07,5.237580643856066e-07,5.366191513205207e-07,5.494802382554349e-07,5.62341325190349e-07,5.764974486155767e-07,5.906535720408044e-07,6.048096954660321e-07,6.189658188912597e-07,6.34547381432935e-07,6.501289439746103e-07,6.657105065162856e-07,6.812920690579608e-07,6.984426041265845e-07,7.155931391952083e-07,7.327436742638322e-07,7.498942093324558e-07,7.687717033163462e-07,7.876491973002366e-07,8.06526691284127e-07,8.254041852680173e-07,8.461825328639345e-07,8.669608804598517e-07,8.87739228055769e-07,9.085175756516862e-07,9.313881817387647e-07,9.542587878258432e-07,9.771293939129215e-07,1e-06,1.025173542813052e-06,1.050347085626104e-06,1.075520628439156e-06,1.1006941712522081e-06,1.128402543096303e-06,1.1561109149403978e-06,1.1838192867844926e-06,1.2115276586285875e-06,1.2420261020122716e-06,1.2725245453959558e-06,1.30302298877964e-06,1.333521432163324e-06,1.36709089102801e-06,1.4006603498926957e-06,1.4342298087573816e-06,1.4677992676220675e-06,1.5047489753265188e-06,1.54169868303097e-06,1.5786483907354215e-06,1.6155980984398728e-06,1.6562684263396354e-06,1.6969387542393977e-06,1.7376090821391603e-06,1.778279410038923e-06,1.8230450029011066e-06,1.8678105957632903e-06,1.9125761886254743e-06,1.9573417814876578e-06,2.0066150086237138e-06,2.0558882357597698e-06,2.1051614628958262e-06,2.1544346900318822e-06,2.2086694439393256e-06,2.2629041978467685e-06,2.317138951754212e-06,2.3713737056616552e-06,2.4310695831668746e-06,2.490765460672094e-06,2.5504613381773138e-06,2.610157215682533e-06,2.6758641201003153e-06,2.741571024518098e-06,2.8072779289358805e-06,2.8729848333536627e-06,2.945308040057342e-06,3.0176312467610207e-06,3.0899544534647e-06,3.162277660168379e-06,3.2418833922333857e-06,3.3214891242983926e-06,3.4010948563633995e-06,3.480700588428406e-06,3.5683221537106255e-06,3.6559437189928454e-06,3.7435652842750654e-06,3.831186849557285e-06,3.927631395739419e-06,4.024075941921553e-06,4.120520488103688e-06,4.216965034285822e-06,4.32312098411756e-06,4.429276933949298e-06,4.535432883781035e-06,4.641588833612773e-06,4.758434068836311e-06,4.875279304059849e-06,4.992124539283386e-06,5.108969774506924e-06,5.237580643856066e-06,5.366191513205208e-06,5.494802382554349e-06,5.623413251903491e-06,5.7649744861557675e-06,5.906535720408045e-06,6.048096954660321e-06,6.189658188912597e-06,6.34547381432935e-06,6.5012894397461024e-06,6.657105065162856e-06,6.8129206905796085e-06,6.984426041265846e-06,7.155931391952083e-06,7.327436742638321e-06,7.498942093324558e-06,7.687717033163462e-06,7.876491973002366e-06,8.065266912841269e-06,8.254041852680173e-06,8.461825328639345e-06,8.669608804598519e-06,8.87739228055769e-06,9.085175756516862e-06,9.313881817387647e-06,9.54258787825843e-06,9.771293939129217e-06,1e-05,1.025173542813052e-05,1.050347085626104e-05,1.075520628439156e-05,1.100694171252208e-05,1.1284025430963029e-05,1.1561109149403979e-05,1.1838192867844927e-05,1.2115276586285876e-05,1.2420261020122716e-05,1.2725245453959557e-05,1.30302298877964e-05,1.333521432163324e-05,1.36709089102801e-05,1.4006603498926957e-05,1.4342298087573816e-05,1.4677992676220675e-05,1.5047489753265188e-05,1.54169868303097e-05,1.5786483907354214e-05,1.6155980984398728e-05,1.6562684263396353e-05,1.696938754239398e-05,1.7376090821391604e-05,1.778279410038923e-05,1.8230450029011066e-05,1.8678105957632902e-05,1.912576188625474e-05,1.9573417814876576e-05,2.0066150086237137e-05,2.05588823575977e-05,2.1051614628958262e-05,2.1544346900318823e-05,2.2086694439393256e-05,2.262904197846769e-05,2.317138951754212e-05,2.3713737056616554e-05,2.431069583166875e-05,2.4907654606720945e-05,2.5504613381773137e-05,2.6101572156825332e-05,2.6758641201003155e-05,2.741571024518098e-05,2.8072779289358804e-05,2.8729848333536626e-05,2.9453080400573417e-05,3.017631246761021e-05,3.0899544534647005e-05,3.1622776601683795e-05,3.2418833922333864e-05,3.3214891242983925e-05,3.401094856363399e-05,3.480700588428406e-05,3.5683221537106257e-05,3.655943718992845e-05,3.7435652842750654e-05,3.831186849557285e-05,3.927631395739419e-05,4.0240759419215536e-05,4.120520488103688e-05,4.216965034285822e-05,4.32312098411756e-05,4.429276933949297e-05,4.535432883781035e-05,4.641588833612772e-05,4.7584340688363104e-05,4.875279304059848e-05,4.992124539283386e-05,5.108969774506924e-05,5.237580643856066e-05,5.3661915132052074e-05,5.494802382554349e-05,5.623413251903491e-05,5.764974486155768e-05,5.906535720408044e-05,6.04809695466032e-05,6.189658188912597e-05,6.34547381432935e-05,6.501289439746102e-05,6.657105065162856e-05,6.812920690579608e-05,6.984426041265846e-05,7.155931391952084e-05,7.327436742638321e-05,7.498942093324559e-05,7.687717033163462e-05,7.876491973002366e-05,8.06526691284127e-05,8.254041852680174e-05,8.461825328639345e-05,8.669608804598517e-05,8.877392280557689e-05,9.085175756516861e-05,9.313881817387646e-05,9.54258787825843e-05,9.771293939129216e-05,0.0001,0.0001025173542813052,0.00010503470856261041,0.00010755206284391561,0.0001100694171252208,0.00011284025430963029,0.00011561109149403978,0.00011838192867844928,0.00012115276586285876,0.00012420261020122718,0.00012725245453959559,0.000130302298877964,0.0001333521432163324,0.00013670908910280098,0.00014006603498926956,0.00014342298087573817,0.00014677992676220676,0.00015047489753265187,0.00015416986830309702,0.00015786483907354217,0.00016155980984398728,0.00016562684263396352,0.00016969387542393978,0.00017376090821391604,0.00017782794100389227,0.00018230450029011066,0.00018678105957632902,0.00019125761886254738,0.00019573417814876577,0.0002006615008623714,0.00020558882357597699,0.0002105161462895826,0.00021544346900318823,0.00022086694439393256,0.00022629041978467689,0.0002317138951754212,0.00023713737056616554,0.0002431069583166875,0.00024907654606720945,0.00025504613381773135,0.0002610157215682533,0.00026758641201003156,0.00027415710245180976,0.000280727792893588,0.00028729848333536626,0.00029453080400573416,0.0003017631246761021,0.00030899544534647005,0.00031622776601683794,0.0003241883392233386,0.00033214891242983925,0.00034010948563633996,0.0003480700588428406,0.0003568322153710626,0.0003655943718992846,0.00037435652842750656,0.00038311868495572853,0.00039276313957394194,0.00040240759419215536,0.0004120520488103688,0.00042169650342858224,0.000432312098411756,0.00044292769339492977,0.0004535432883781035,0.00046415888336127724,0.00047584340688363105,0.0004875279304059848,0.0004992124539283386,0.0005108969774506924,0.0005237580643856066,0.0005366191513205207,0.0005494802382554349,0.0005623413251903491,0.0005764974486155768,0.0005906535720408044,0.000604809695466032,0.0006189658188912597,0.000634547381432935,0.0006501289439746103,0.0006657105065162855,0.0006812920690579609,0.0006984426041265846,0.0007155931391952084,0.0007327436742638322,0.0007498942093324559,0.0007687717033163463,0.0007876491973002366,0.0008065266912841268,0.0008254041852680173,0.0008461825328639345,0.0008669608804598517,0.000887739228055769,0.0009085175756516862,0.0009313881817387647,0.0009542587878258431,0.0009771293939129216,0.001,0.001025173542813052,0.001050347085626104,0.0010755206284391561,0.001100694171252208,0.0011284025430963029,0.0011561109149403979,0.0011838192867844929,0.0012115276586285877,0.0012420261020122717,0.001272524545395956,0.00130302298877964,0.001333521432163324,0.00136709089102801,0.0014006603498926957,0.0014342298087573818,0.0014677992676220676,0.0014883985356697244,0.0015089978037173815,0.0015295970717650383,0.0015501963398126951,0.0015665467794694896,0.0015828972191262842,0.0015992476587830785,0.001615598098439873,0.0016562684263396355,0.0016969387542393978,0.0017376090821391603,0.0017782794100389228,0.0018230450029011066,0.0018678105957632902,0.0019125761886254738,0.0019573417814876576,0.0020066150086237135,0.00205588823575977,0.002105161462895826,0.002154434690031882,0.0022086694439393253,0.002262904197846769,0.002317138951754212,0.0023713737056616554,0.0023937261043902227,0.00241607850311879,0.0024384309018473573,0.0024607833005759246,0.0024981267793525767,0.0025354702581292287,0.002572813736905881,0.002610157215682533,0.0026758641201003156,0.002741571024518098,0.0028072779289358804,0.002872984833353663,0.0029453080400573418,0.003017631246761021,0.0030899544534647005,0.0031622776601683794,0.003241883392233386,0.0033214891242983927,0.0034010948563633994,0.003480700588428406,0.003568322153710626,0.0036559437189928453,0.003743565284275065,0.003831186849557285,0.003849952637167964,0.003868718424778643,0.003887484212389322,0.003906250000000001,0.003983928758571457,0.004061607517142912,0.004139286275714367,0.004216965034285823,0.004323120984117561,0.0044292769339492975,0.004535432883781035,0.004641588833612773,0.0047584340688363105,0.004875279304059848,0.004992124539283387,0.005108969774506924,0.005237580643856066,0.005366191513205208,0.005494802382554349,0.005623413251903491,0.0057649744861557675,0.005906535720408044,0.006048096954660321,0.006189658188912597,0.006192439981497143,0.006195221774081688,0.006198003566666234,0.00620078535925078,0.0062007853592507805,0.006353819192082988,0.006506853024915195,0.006659886857747401,0.006812920690579608,0.006984426041265846,0.007155931391952083,0.00732743674263832,0.007498942093324558,0.007687717033163462,0.007876491973002366,0.00806526691284127,0.008254041852680173,0.008461825328639346,0.008669608804598519,0.00887739228055769,0.009085175756516862,0.00927466511796357,0.00946415447941028,0.009653643840856988,0.009843133202303697,0.009843133202303699,0.009882349901727774,0.00992156660115185,0.009960783300575924,0.01,0.01025173542813052,0.01050347085626104,0.01075520628439156,0.01100694171252208,0.011284025430963024,0.011561109149403965,0.011838192867844908,0.012115276586285851,0.012420261020122699,0.012725245453959547,0.013030229887796393,0.01333521432163324,0.0136709089102801,0.014006603498926958,0.014342298087573816,0.014677992676220676,0.014914744507165508,0.015151496338110339,0.015388248169055171,0.015625000000000003,0.015757745246099675,0.01589049049219935,0.016023235738299023,0.016155980984398695,0.016562684263396327,0.016969387542393962,0.017376090821391597,0.01778279410038923,0.018230450029011067,0.018678105957632904,0.019125761886254738,0.019573417814876575,0.020066150086237126,0.020558882357597674,0.021051614628958226,0.021544346900318777,0.02208669443939322,0.022629041978467664,0.02317138951754211,0.023713737056616554,0.023986088151713193,0.024258439246809836,0.02453079034190648,0.02480314143700312,0.024803141437003122,0.025127749116958677,0.025452356796914228,0.02577696447686978,0.026101572156825334,0.026758641201003144,0.02741571024518095,0.02807277928935876,0.02872984833353657,0.029453080400573373,0.03017631246761018,0.030899544534646987,0.03162277660168379,0.032418833922333856,0.03321489124298392,0.03401094856363399,0.03480700588428406,0.035683221537106236,0.03655943718992841,0.03743565284275059,0.03831186849557277,0.038577034573983274,0.03884220065239378,0.03910736673080428,0.03937253280921479,0.039372532809214794,0.04007181219262565,0.040771091576036506,0.04147037095944737,0.042169650342858224,0.0432312098411756,0.04429276933949297,0.04535432883781035,0.046415888336127725,0.04758434068836308,0.04875279304059843,0.04992124539283378,0.051089697745069135,0.05237580643856058,0.05366191513205203,0.054948023825543466,0.05623413251903491,0.057649744861557675,0.059065357204080446,0.06048096954660321,0.06189658188912597,0.06204743641684449,0.062198290944562994,0.0623491454722815,0.06250000000000001,0.063907301726449,0.06531460345289797,0.06672190517934695,0.06812920690579594,0.06984426041265834,0.07155931391952075,0.07327436742638317,0.07498942093324558,0.07687717033163462,0.07876491973002366,0.0806526691284127,0.08254041852680173,0.08461825328639341,0.08669608804598508,0.08877392280557675,0.09085175756516843,0.09294195961087945,0.09503216165659045,0.09712236370230146,0.09921256574801247,0.09921256574801249,0.09940942431100937,0.09960628287400625,0.09980314143700313,0.1,0.1025173542813052,0.10503470856261041,0.10755206284391561,0.11006941712522081,0.11284025430963024,0.11561109149403967,0.11838192867844909,0.12115276586285852,0.12420261020122698,0.12725245453959547,0.13030229887796393,0.1333521432163324,0.136709089102801,0.14006603498926956,0.14342298087573815,0.14677992676220675,0.14945747788086985,0.15213502899953296,0.15481258011819604,0.15749013123685915,0.15749013123685918,0.15850755088864113,0.15952497054042308,0.160542390192205,0.16155980984398696,0.1656268426339633,0.16969387542393963,0.17376090821391596,0.1778279410038923,0.18230450029011067,0.186781059576329,0.19125761886254738,0.19573417814876576,0.20066150086237128,0.20558882357597677,0.21051614628958226,0.21544346900318778,0.22086694439393223,0.22629041978467665,0.23171389517542107,0.23713737056616552,0.24035302792462415,0.2435686852830828,0.24678434264154142,0.25000000000000006,0.2527539303920634,0.2555078607841267,0.25826179117618997,0.2610157215682533,0.2675864120100314,0.27415710245180946,0.28072779289358757,0.2872984833353657,0.2945308040057337,0.3017631246761018,0.3089954453464699,0.31622776601683794,0.3241883392233386,0.33214891242983924,0.3401094856363399,0.3480700588428406,0.35683221537106236,0.3655943718992841,0.37435652842750594,0.3831186849557277,0.3865515794648082,0.3899844739738888,0.3934173684829694,0.3968502629920499,0.39685026299204995,0.403061823101183,0.4092733832103161,0.4154849433194492,0.4216965034285822,0.432312098411756,0.44292769339492977,0.4535432883781035,0.46415888336127725,0.4758434068836308,0.4875279304059843,0.49921245392833785,0.5108969774506914,0.5237580643856058,0.5366191513205203,0.5494802382554347,0.5623413251903491,0.5764974486155767,0.5906535720408044,0.604809695466032,0.6189658188912597,0.6217144954053039,0.6244631719193481,0.6272118484333924,0.6299605249474366,0.6299605249474367,0.6427934109750674,0.655626297002698,0.6684591830303288,0.6812920690579595,0.6984426041265835,0.7155931391952077,0.7327436742638318,0.7498942093324559,0.7687717033163463,0.7876491973002366,0.8065266912841269,0.8254041852680173,0.8461825328639341,0.8669608804598508,0.8877392280557675,0.9085175756516843,0.9313881817387633,0.9542587878258422,0.9771293939129211,1.0],"epsilons":[0.03125,0.125],"quantities":["linear","ordering"]}


==> anc/computations/support/ball_training/analysis/D2_N64_l3/errors_N64.json <==
{"accepted_local":[[[true,true],[true,true]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,true],[false,true]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,true],[true,true]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[true,false],[true,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]],[[false,false],[false,false]]],"reference_bound":[[[0.0,0.0],[0.0,0.0]],[[0.00010531688217371637,1.606341986463134e-26],[0.00042126752869486547,2.5701471783410144e-25]],[[0.0001053168821737,3.212683972926237e-26],[0.0004212675286948,5.140294356681979e-25]],[[0.00010531688217368364,4.819025959389312e-26],[0.00042126752869473455,7.710441535022899e-25]],[[0.00010531688217366728,6.42536794585237e-26],[0.0004212675286946691,1.0280588713363791e-24]],[[0.00010531688217350333,2.088244582401832e-25],[0.00042126752869401334,3.3411913318429316e-24]],[[0.0001053168821733401,3.5339523702181375e-25],[0.0004212675286933604,5.65432379234902e-24]],[[0.00010531688217317745,4.979660158034151e-25],[0.0004212675286927098,7.967456252854641e-24]],[[0.00010531688217301516,6.425367945849875e-25],[0.00042126752869206063,1.02805887133598e-23]],[[0.00010531688217137994,2.0882445823991233e-24],[0.00042126752868551975,3.341191331838597e-23]],[[0.00010531688216974526,3.533952370210364e-24],[0.00042126752867898104,5.654323792336582e-23]],[[0.00010531688216811112,4.979660158018714e-24],[0.0004212675286724445,7.967456252829943e-23]],[[0.0001053168821664773,6.425367945824183e-24],[0.0004212675286659092,1.0280588713318693e-22]],[[0.00010531688215011934,2.0882445823719333e-23],[0.00042126752860047737,3.341191331795093e-22]],[[0.00010531688213376197,3.5339523701324686e-23],[0.0004212675285350479,5.65432379221195e-22]],[[0.00010531688211740497,4.979660157864025e-23],[0.00042126752846961986,7.96745625258244e-22]],[[0.0001053168821010483,6.425367945566603e-23],[0.0004212675284041932,1.0280588712906564e-21]],[[0.00010531688193745535,2.0882445820997962e-22],[0.0004212675277498214,3.341191331359674e-21]],[[0.00010531688177386282,3.5339523693529987e-22],[0.0004212675270954513,5.654323790964798e-21]],[[0.00010531688161027071,4.979660156316276e-22],[0.00042126752644108286,7.967456250106042e-21]],[[0.000105316881446679,6.425367942989623e-22],[0.000421267525786716,1.0280588708783396e-20]],[[0.00010531687981075502,2.0882445793777505e-21],[0.00042126751924302007,3.341191327004401e-20]],[[0.00010531687817483117,3.533952361557321e-21],[0.0004212675126993247,5.654323778491713e-20]],[[0.00010531687653890775,4.9796601408376775e-21],[0.000421267506155631,7.967456225340284e-20]],[[0.00010531687490298469,6.4253679172188295e-21],[0.00042126749961193875,1.0280588667550127e-19]],[[0.00010531685854374172,2.0882445521573973e-20],[0.0004212674341749669,3.341191283451835e-19]],[[0.00010531684218449455,3.5339522836009285e-20],[0.0004212673687379782,5.654323653761485e-19]],[[0.00010531682582524421,4.97965998605262e-20],[0.00042126730330097685,7.96745597768419e-19]],[[0.0001053168094659902,6.425367659512603e-20],[0.0004212672378639608,1.0280588255220162e-18]],[[0.00010531664587319826,2.088244279959766e-19],[0.00042126658349279304,3.3411908479356226e-18]],[[0.00010531648227998593,3.5339515040658197e-19],[0.00042126592911994373,5.654322406505301e-18]],[[0.00010531631868635337,4.979658438282743e-19],[0.00042126527474541347,7.967453501252368e-18]],[[0.0001053161550923003,6.425365082623858e-19],[0.0004212646203692012,1.0280584132198139e-17]],[[0.000105314519128576,2.0882415585796306e-18],[0.000421258076514304,3.3411864937273744e-17]],[[0.00010531288312267774,3.5339437116039195e-18],[0.00042125153249071096,5.654309938566174e-17]],[[0.00010531124707466061,4.9796429686665194e-18],[0.00042124498829864245,7.967428749866239e-17]],[[0.00010530961098451849,6.425339331098006e-18],[0.00042123844393807396,1.0280542929756489e-16]],[[0.00010529324776726094,2.08821440429346e-17],[0.00042117299106904377,3.3411430468691973e-16]],[[0.00010527688034289804,3.5338660750160245e-17],[0.00042110752137159216,5.654185720024667e-16]],[[0.00010526050871647051,4.979489077193608e-17],[0.00042104203486588204,7.967182523507842e-16]],[[0.0001052441328930304,6.425083542049662e-17],[0.0004209765315721216,1.0280133667276244e-15]],[[0.00010508014494334447,2.0879487010588419e-16],[0.00042032057977337787,3.340717921690743e-15]],[[0.00010491574294504744,3.533117592609577e-16],[0.00041966297178018975,5.652988148165551e-15]],[[0.0001047509321649966,4.978026998798796e-16],[0.0004190037286599864,7.96484319805863e-15]],[[0.0001045857180024869,6.422688183854838e-16],[0.0004183428720099476,1.0276301094135294e-14]],[[0.00010291267572670082,2.0857611117302043e-15],[0.0004116507029068033,3.337217778733379e-14]],[[0.00010120627113726288,3.5274684529945775e-15],[0.0004048250845490515,5.6439495246898904e-14]],[[9.94742996674537e-05,4.967292966943436e-15],[0.0003978971986698148,7.947668746906628e-14]],[[9.772615957938217e-05,6.404382826079051e-15],[0.0003909046383175287,1.0247012521388292e-13]],[[8.263551058217926e-05,2.004563038020286e-14],[0.00033054204232871705,3.207300860561457e-13]],[[8.440774100417219e-05,3.0658182808544396e-14],[0.00033763096401668875,4.905309248932474e-13]],[[0.00010335126206523646,3.945958562810369e-14],[0.00041340504826094585,6.313533699970305e-13]],[[0.00011989106290188418,4.9384349858781206e-14],[0.0004795642516075367,7.901495976638464e-13]],[[0.00013364483633437248,1.6589686448523068e-13],[0.0005345793453374899,2.654349831299164e-12]],[[0.00014366839383921578,2.9252166254300683e-13],[0.0005746735753568631,4.68034659981318e-12]],[[0.00014773131231496785,4.1978814832170624e-13],[0.0005909252492598714,6.716610371675138e-12]],[[0.0001511205141024328,5.500885111536547e-13],[0.0006044820564097312,8.801416176483607e-12]],[[0.00020720581859272195,2.115646995043324e-12],[0.0008288232743708878,3.3850351914371705e-11]],[[0.00020985041179119224,3.3339488634278496e-12],[0.000839401647164769,5.334318179801059e-11]],[[0.0002169284045319403,4.712608678818758e-12],[0.0008677136181277612,7.540173882374845e-11]],[[0.00022540134539492291,6.217469081964879e-12],[0.0009016053815796917,9.947950524657867e-11]],[[0.0002259804876297903,6.3843840510476394e-12],[0.0009039219505191612,1.0215014475036742e-10]],[[0.00022660333304123074,6.551283184479279e-12],[0.000906413332164923,1.0482053088285111e-10]],[[0.00022714159146983393,6.719412999211944e-12],[0.0009085663658793357,1.0751060791687948e-10]],[[0.000227806990637904,6.8869268321192945e-12],[0.000911227962551616,1.1019082924153314e-10]],[[0.00022842065467051573,7.072931497189015e-12],[0.0009136826186820629,1.1316690387981354e-10]],[[0.00022910225980533872,7.258899090287344e-12],[0.0009164090392213549,1.1614238536770148e-10]],[[0.0002297630157842723,7.445664931143123e-12],[0.0009190520631370892,1.191306388185889e-10]],[[0.00023042929377668764,7.633042870188856e-12],[0.0009217171751067506,1.2212868584173512e-10]],[[0.00023120156163180692,7.839504134817777e-12],[0.0009248062465272277,1.2543206607250516e-10]],[[0.0002319114409900663,8.047521097792615e-12],[0.0009276457639602652,1.2876033747822737e-10]],[[0.00023269803063303776,8.255466407889435e-12],[0.000930792122532151,1.3208746243671078e-10]],[[0.00023343167066882317,8.464709281928041e-12],[0.0009337266826752927,1.3543534841938592e-10]],[[0.00023430260862057178,8.69528473241688e-12],[0.0009372104344822871,1.391245556235829e-10]],[[0.00023512353041492672,8.927502533665968e-12],[0.0009404941216597069,1.4284004044151082e-10]],[[0.00023598949967206306,9.16001416413039e-12],[0.0009439579986882523,1.4656022652541202e-10]],[[0.00023686331456931843,9.393567980032577e-12],[0.0009474532582772737,1.5029708757770748e-10]],[[0.00023778314732257085,9.652251977305439e-12],[0.0009511325892902834,1.5443603153003048e-10]],[[0.00023878929309806036,9.911128041597835e-12],[0.0009551571723922414,1.5857804855613084e-10]],[[0.0002397192653966912,1.0172206420421777e-11],[0.0009588770615867648,1.627553026140746e-10]],[[0.0002407240297503201,1.0433528665158154e-11],[0.0009628961190012804,1.6693645852588905e-10]],[[0.00024180000085172746,1.072315164717616e-11],[0.0009672000034069098,1.7157042623573968e-10]],[[0.00024286728932415084,1.101423092949501e-11],[0.0009714691572966033,1.762276947485602e-10]],[[0.0002439973972907643,1.1306146518991792e-11],[0.0009759895891630572,1.8089834417658992e-10]],[[0.0002450882043094553,1.1600137903599295e-11],[0.0009803528172378211,1.856022063277603e-10]],[[0.00024629503129349037,1.1925347022393834e-11],[0.0009851801251739615,1.9080555222372796e-10]],[[0.0002475465195661689,1.2251869479928566e-11],[0.0009901860782646757,1.9602991153975737e-10]],[[0.0002488050833343191,1.2580117642375348e-11],[0.0009952203333372764,2.0128188213590178e-10]],[[0.00025001825204460526,1.2910959889255824e-11],[0.001000073008178421,2.065753580817607e-10]],[[0.0002513885476964907,1.3276724614032327e-11],[0.0010055541907859628,2.1242759367328628e-10]],[[0.0002528045413866237,1.3643928014476121e-11],[0.0010112181655464948,2.1830284807535595e-10]],[[0.00025420355428111834,1.4013826565888937e-11],[0.0010168142171244733,2.2422122489406784e-10]],[[0.00025559509233093387,1.4385907520559901e-11],[0.0010223803693237355,2.3017452016504269e-10]],[[0.00025711820788340545,1.4798299315142524e-11],[0.0010284728315336218,2.367727888729514e-10]],[[0.00025866328817215786,1.521279803461558e-11],[0.0010346531526886314,2.434047683794479e-10]],[[0.00026021674929136964,1.562987948062575e-11],[0.0010408669971654785,2.5007807150954135e-10]],[[0.00026178565653746426,1.6049194086190034e-11],[0.001047142626149857,2.5678710519365097e-10]],[[0.0002635051601116736,1.651378217247971e-11],[0.0010540206404466945,2.642205145681992e-10]],[[0.0002652261773635569,1.6981405948564352e-11],[0.0010609047094542277,2.7170249498037344e-10]],[[0.00026694501105543346,1.7451965980166173e-11],[0.0010677800442217339,2.792314554799786e-10]],[[0.00026866427085449655,1.7925351524961046e-11],[0.0010746570834179862,2.868056241915449e-10]],[[0.0002705423987691597,1.844999740688352e-11],[0.0010821695950766388,2.9519995829533544e-10]],[[0.00027242331569393214,1.8977747097589438e-11],[0.0010896932627757286,3.036439533405431e-10]],[[0.00027428695046030226,1.950912077779055e-11],[0.001097147801841209,3.121459322171407e-10]],[[0.0002761566276350719,2.0043272651869942e-11],[0.0011046265105402876,3.2069236219601157e-10]],[[0.0002781887167584537,2.06353187159849e-11],[0.0011127548670338148,3.301650992156707e-10]],[[0.00028022846780264616,2.1230414777864444e-11],[0.0011209138712105847,3.396866361989379e-10]],[[0.00028226371493271073,2.1828692248575947e-11],[0.001129054859730843,3.4925907572392066e-10]],[[0.00028427170679546943,2.2430645219653816e-11],[0.0011370868271818777,3.5889032325315315e-10]],[[0.0002864512010003633,2.3096947534781163e-11],[0.0011458048040014531,3.695511602857351e-10]],[[0.0002885998079420475,2.376715715063721e-11],[0.00115439923176819,3.802745141328675e-10]],[[0.0002907477638721178,2.4440216753127795e-11],[0.0011629910554884712,3.91043467765407e-10]],[[0.0002928714718550859,2.5116131336010654e-11],[0.0011714858874203437,4.018581010817837e-10]],[[0.0002951408841253391,2.5864355274876763e-11],[0.0011805635365013565,4.138296840951184e-10]],[[0.0002974096390480376,2.6614860863185555e-11],[0.0011896385561921503,4.2583777350036137e-10]],[[0.00029961304457224076,2.7368804590201412e-11],[0.001198452178288963,4.3790087312131823e-10]],[[0.0003017843306354018,2.812486445456708e-11],[0.0012071373225416072,4.499978309436676e-10]],[[0.000304135021317162,2.8959019564187654e-11],[0.001216540085268648,4.633443126856983e-10]],[[0.0003064187150947352,2.979559939154593e-11],[0.0012256748603789408,4.767295899157579e-10]],[[0.0003086410573712331,3.0633772451841227e-11],[0.0012345642294849324,4.901403588680974e-10]],[[0.00031081903181578226,3.1472427167552536e-11],[0.001243276127263129,5.035588343106446e-10]],[[0.00031312143792233747,3.23965363057571e-11],[0.0012524857516893499,5.183445805096506e-10]],[[0.00031537221696609436,3.331961326289435e-11],[0.0012614888678643774,5.331138118103859e-10]],[[0.00031754479757637035,3.4241708219524636e-11],[0.0012701791903054814,5.478673311061005e-10]],[[0.0003196156097248352,3.5162911612916146e-11],[0.0012784624388993409,5.626065853894246e-10]],[[0.00032186019624312216,3.617351717878496e-11],[0.0012874407849724886,5.787762744292343e-10]],[[0.00032385946467652845,3.7180191364150815e-11],[0.0012954378587061138,5.94883061380853e-10]],[[0.0003259100614550745,3.8182027958822644e-11],[0.001303640245820298,6.109124468814794e-10]],[[0.00032781762802749795,3.91775320888667e-11],[0.0013112705121099918,6.26840512948521e-10]],[[0.00032977567012923366,4.026609030679125e-11],[0.0013191026805169346,6.442574444191012e-10]],[[0.00033159614198750886,4.134525378379551e-11],[0.0013263845679500354,6.615240600351107e-10]],[[0.0003332659078732296,4.241349621793373e-11],[0.0013330636314929185,6.786159389664427e-10]],[[0.0003347855193202352,4.3468797914771824e-11],[0.0013391420772809407,6.955007661000059e-10]],[[0.00033638400915907043,4.461818410372206e-11],[0.0013455360366362817,7.138909451060136e-10]],[[0.00033787638001819863,4.575111372760536e-11],[0.0013515055200727945,7.320178190678486e-10]],[[0.00033910565642293394,4.686461600174104e-11],[0.0013564226256917358,7.498338554331385e-10]],[[0.0003402329353256031,4.796012736691404e-11],[0.0013609317413024124,7.67362037254588e-10]],[[0.0003413735289165887,4.914965367889673e-11],[0.0013654941156663548,7.86394458226465e-10]],[[0.00034225902048516665,5.0313107124260166e-11],[0.0013690360819406666,8.050097133230789e-10]],[[0.00034307232304869997,5.1451598730556345e-11],[0.0013722892921947999,8.232255790012862e-10]],[[0.00034363702555958336,5.2560493562277124e-11],[0.0013745481022383334,8.409678962786216e-10]],[[0.00034428817322812466,5.378156330404474e-11],[0.0013771526929124986,8.605050121145897e-10]],[[0.0003447673689488891,5.49707439508798e-11],[0.0013790694757955563,8.795319024241454e-10]],[[0.0003448714954431234,5.6098451179231327e-11],[0.0013794859817724936,8.9757521804827e-10]],[[0.00034498188382701457,5.7215875467079205e-11],[0.0013799275353080583,9.154540066198204e-10]],[[0.0003453868676002734,5.850649908803855e-11],[0.0013815474704010936,9.361039844863425e-10]],[[0.0003455228432892724,5.975178936983456e-11],[0.0013820913731570897,9.560286289435726e-10]],[[0.00034552919736101416,6.095895471863976e-11],[0.0013821167894440566,9.753432744722156e-10]],[[0.0003453543017066487,6.212110481084129e-11],[0.0013814172068265947,9.939376758860859e-10]],[[0.0003459463306296627,6.359854910971076e-11],[0.001383785322518651,1.0175767845557029e-09]],[[0.0003462439702073598,6.50162078258361e-11],[0.0013849758808294392,1.0402593239204589e-09]],[[0.0003463271563755566,6.637600520310948e-11],[0.0013853086255022264,1.0620160818661812e-09]],[[0.0003461914014018263,6.767213195326183e-11],[0.0013847656056073052,1.0827541097771587e-09]],[[0.0003476994322229906,6.95518420010138e-11],[0.0013907977288919625,1.1128294703713918e-09]],[[0.0003487362443746854,7.13160159431155e-11],[0.0013949449774987416,1.141056253309099e-09]],[[0.0003481933209113486,7.263775597317031e-11],[0.0013927732836453944,1.1622040936797525e-09]],[[0.00034858586834664545,7.420546804521565e-11],[0.0013943434733865818,1.1872874866887726e-09]],[[0.0003515587369738285,7.666998385037411e-11],[0.001406234947895314,1.2267197393938217e-09]],[[0.0003536695922022831,7.886006040477764e-11],[0.0014146783688091325,1.2617609641845352e-09]],[[0.00035501716751982896,8.082651637360106e-11],[0.0014200686700793158,1.2932242595760527e-09]],[[0.00035582644289382844,8.258657631165023e-11],[0.0014233057715753138,1.3213852185051516e-09]],[[0.00035916047721437324,8.515505197483852e-11],[0.001436641908857493,1.362480829223853e-09]],[[0.0003610106471745164,8.722878289246871e-11],[0.0014440425886980655,1.3956605238856863e-09]],[[0.0003619342952232368,8.897098445164459e-11],[0.0014477371808929473,1.42353574898156e-09]],[[0.0003596745302172696,8.987825318815028e-11],[0.0014386981208690784,1.4380520485441611e-09]],[[0.00036283044871274195,9.218957281941766e-11],[0.0014513217948509678,1.4750331627751862e-09]],[[0.0003646613016517338,9.40818262733017e-11],[0.0014586452066069353,1.5053092182772929e-09]],[[0.00036601368729813,9.587031349571708e-11],[0.00146405474919252,1.533925013703764e-09]],[[0.00036722368604759706,9.767144291781025e-11],[0.0014688947441903882,1.5627430845102509e-09]],[[0.0003703837965631655,1.0011599088429198e-10],[0.001481535186252662,1.6018558518387396e-09]],[[0.0003729315402620612,1.024090801898302e-10],[0.0014917261610482447,1.6385452808194026e-09]],[[0.0003750723510705863,1.0458058442703833e-10],[0.0015002894042823452,1.673289348447771e-09]],[[0.0003766377319883857,1.0666319504313495e-10],[0.0015065509279535427,1.7066111185444092e-09]],[[0.00037980677449802827,1.0913284064004977e-10],[0.001519227097992113,1.7461254481942565e-09]],[[0.00038207369268799374,1.113191890063439e-10],[0.001528294770751975,1.781107021931733e-09]],[[0.00038346396077447084,1.1330864239346815e-10],[0.0015338558430978834,1.8129382762440215e-09]],[[0.0003842572647868729,1.1504628692538035e-10],[0.0015370290591474917,1.840740588729898e-09]],[[0.0003855480810694933,1.1672683242968828e-10],[0.0015421923242779731,1.8676293174261683e-09]],[[0.00038374626902681045,1.1803367350148908e-10],[0.0015349850761072418,1.8885387744390076e-09]],[[0.0003831758190381417,1.1908761107974507e-10],[0.0015327032761525668,1.90540177591325e-09]],[[0.000381694267908496,1.1971258273992944e-10],[0.001526777071633984,1.9154013222482326e-09]],[[0.0003801198956520917,1.1995309074633952e-10],[0.0015204795826083669,1.9192494505717073e-09]],[[0.00037718447687463285,1.1985661489014822e-10],[0.0015087379074985314,1.917705837551994e-09]],[[0.0003733711932337628,1.1942617185179827e-10],[0.0014934847729350513,1.9108187485539905e-09]],[[0.00036828646374536655,1.1873034477263927e-10],[0.0014731458549814662,1.899685515286505e-09]],[[0.0003635553211352063,1.1780510675031996e-10],[0.0014542212845408253,1.884881707654606e-09]],[[0.0003471290336523676,1.1235532028350086e-10],[0.0013885161346094705,1.79768512316764e-09]],[[0.0003376187832483735,1.098920765462274e-10],[0.001350475132993494,1.758273224466681e-09]],[[0.0003270200257257089,1.070665605960454e-10],[0.0013080801029028357,1.7130649677937686e-09]],[[0.00031844364074135387,1.0505380910788494e-10],[0.0012737745629654155,1.6808609455656417e-09]],[[0.00031267764086145204,1.0432879795791792e-10],[0.0012507105634458082,1.6692607656332176e-09]],[[0.0003081577052873757,1.0418301683545573e-10],[0.0012326308211495027,1.666928269376849e-09]],[[0.00030359606044323435,1.0403308989719721e-10],[0.0012143842417729374,1.6645294366604033e-09]],[[0.0002939332146576725,1.0187293625952073e-10],[0.00117573285863069,1.629966979116972e-09]],[[0.0002919198374541645,1.0284432291558001e-10],[0.001167679349816658,1.6455091657436233e-09]],[[0.0002884562853957751,1.0309898399109346e-10],[0.0011538251415831003,1.6495837428588695e-09]],[[0.0002840855553814506,1.029654692218596e-10],[0.0011363422215258023,1.647447506879606e-09]],[[0.0002752320650489163,1.0094125420521524e-10],[0.0011009282601956653,1.6150600660412998e-09]],[[0.0002736994273668556,1.0209877436503049e-10],[0.0010947977094674223,1.6335803886964663e-09]],[[0.0002710030899668546,1.026974441356725e-10],[0.0010840123598674185,1.6431591050440695e-09]],[[0.00026777073568575355,1.0299545449454201e-10],[0.0010710829427430142,1.6479272711692286e-09]],[[0.00026468252518311154,1.0352476047928561e-10],[0.0010587301007324462,1.6563961670867655e-09]],[[0.0002632275701095123,1.0466214294722237e-10],[0.0010529102804380493,1.6745942851378596e-09]],[[0.0002609699735540867,1.0550990517979824e-10],[0.0010438798942163467,1.6881584822363448e-09]],[[0.00025619956646948816,1.0507102194186377e-10],[0.0010247982658779526,1.6811363507509108e-09]],[[0.0002561007565711718,1.0681322297893686e-10],[0.0010244030262846872,1.709011565827649e-09]],[[0.00025464006950440325,1.0803848632475294e-10],[0.001018560278017613,1.7286157800364555e-09]],[[0.0002503002786177098,1.0787303760435198e-10],[0.0010012011144708392,1.7259686010003804e-09]],[[0.00024810824377557875,1.0861256536259845e-10],[0.000992432975102315,1.7378010445815191e-09]],[[0.0002465084929819298,1.0969058250058457e-10],[0.0009860339719277192,1.7550493197870944e-09]],[[0.00024186055077320606,1.0948542351099764e-10],[0.0009674422030928242,1.7517667755800294e-09]],[[0.0002391772696903939,1.0980484184009769e-10],[0.0009567090787615756,1.7568774675478902e-09]],[[0.00023575872148312772,1.1005534291401032e-10],[0.0009430348859325109,1.760885486800123e-09]],[[0.00023175426106151353,1.1006519922567798e-10],[0.0009270170442460541,1.7610431863556712e-09]],[[0.00022910981359469698,1.1033567903921587e-10],[0.0009164392543787879,1.7653708640168655e-09]],[[0.00022529845950573538,1.1055142719358959e-10],[0.0009011938380229415,1.768822833648686e-09]],[[0.00022288624830238933,1.1108831622552548e-10],[0.0008915449932095573,1.7774130586836452e-09]],[[0.00022124572673160283,1.119290151829978e-10],[0.0008849829069264113,1.790864242247168e-09]],[[0.00021939736384317326,1.128617745467205e-10],[0.000877589455372693,1.8057883917541365e-09]],[[0.00021815652438150103,1.1399070536444736e-10],[0.0008726260975260041,1.8238512849444653e-09]],[[0.0002168159157928479,1.1522468855032591e-10],[0.0008672636631713916,1.8435950159728098e-09]],[[0.00021637682489803782,1.1669692237140527e-10],[0.0008655072995921513,1.8671507570575694e-09]],[[0.00021544771072176298,1.1820137611410877e-10],[0.0008617908428870519,1.8912220168907512e-09]],[[0.00021486895205366329,1.1958001970784728e-10],[0.0008594758082146531,1.913280314454774e-09]],[[0.00021398409690632852,1.209835645987317e-10],[0.0008559363876253141,1.9357370325611253e-09]],[[0.00021306549083304808,1.220956501899599e-10],[0.0008522619633321923,1.9535304019124036e-09]],[[0.00021168080620366926,1.2318392135233783e-10],[0.000846723224814677,1.9709427401013284e-09]],[[0.00020998267461439952,1.238370678779819e-10],[0.0008399306984575981,1.9813930861308757e-09]],[[0.0002080670267233136,1.243975228750553e-10],[0.0008322681068932544,1.990360365048167e-09]],[[0.00020535914043876097,1.2446503379249262e-10],[0.0008214365617550439,1.9914405414727895e-09]],[[0.000202517951461422,1.243645757029391e-10],[0.000810071805845688,1.9898332093102984e-09]],[[0.0001990642903796883,1.2416191973544643e-10],[0.0007962571615187532,1.986590713602088e-09]],[[0.00019544793531580323,1.2348706150760335e-10],[0.0007817917412632129,1.9757929828438592e-09]],[[0.00019160379249446425,1.2260392767714186e-10],[0.000766415169977857,1.9616628452113407e-09]],[[0.0001872717937850305,1.2116456447776303e-10],[0.000749087175140122,1.938633030878402e-09]],[[0.00018279348883365598,1.1985975461262086e-10],[0.0007311739553346239,1.917756072813016e-09]],[[0.00017823217654292764,1.1853808992133991e-10],[0.0007129287061717106,1.896609441519022e-09]],[[0.00017306342287751083,1.1638787810659661e-10],[0.0006922536915100433,1.8622060492881748e-09]],[[0.0001679655243190837,1.1452290883447068e-10],[0.0006718620972763348,1.8323665422864751e-09]],[[0.00016273860494555692,1.1282722978473837e-10],[0.0006509544197822277,1.8052356816260465e-09]],[[0.00015747325963152205,1.1073398195047946e-10],[0.0006298930385260882,1.7717437079236835e-09]],[[0.00015206330470331122,1.0808615228532747e-10],[0.0006082532188132449,1.729378431811134e-09]],[[0.00014711966713681777,1.0571621660411728e-10],[0.0005884786685472711,1.6914594660776431e-09]],[[0.00014159230338187822,1.0386201179040458e-10],[0.0005663692135275129,1.6617921912364784e-09]],[[0.00013707873345307692,1.0122131281100834e-10],[0.0005483149338123077,1.6195410066782982e-09]],[[0.00013128874022212084,9.866180933722088e-11],[0.0005251549608884834,1.5785889545718544e-09]],[[0.0001265329366390968,9.599726410780778e-11],[0.0005061317465563872,1.5359562215784106e-09]],[[0.00012138426098671113,9.3980355605973e-11],[0.0004855370439468445,1.503685690471427e-09]],[[0.00011700115781722993,9.164836043168894e-11],[0.00046800463126891973,1.4663737732271414e-09]],[[0.00011238164711086645,8.908566758473026e-11],[0.0004495265884434658,1.4253706766861713e-09]],[[0.00010746009539612117,8.693794566149765e-11],[0.0004298403815844847,1.3910071299936299e-09]],[[0.00010312743041655333,8.451938472058761e-11],[0.0004125097216662133,1.3523101601022368e-09]],[[9.896734350848507e-05,8.21835023990208e-11],[0.0003958693740339403,1.3149360437985876e-09]],[[9.494888438508025e-05,7.94468514196793e-11],[0.000379795537540321,1.2711496275416435e-09]],[[9.09322185005299e-05,7.703531262535236e-11],[0.0003637288740021196,1.2325650035936912e-09]],[[8.706192743362686e-05,7.481822574555364e-11],[0.0003482477097345074,1.1970916157213208e-09]],[[8.321209362213683e-05,7.270480009804773e-11],[0.00033284837448854733,1.1632768087602242e-09]],[[7.947841155799633e-05,7.035174826852526e-11],[0.0003179136462319853,1.1256279797913713e-09]],[[7.573112231966234e-05,6.808701580431912e-11],[0.0003029244892786494,1.0893922588160678e-09]],[[7.217486131191531e-05,6.599326428877004e-11],[0.00028869944524766123,1.055892228401041e-09]],[[6.92130579387787e-05,6.354372802280712e-11],[0.0002768522317551148,1.016699645341836e-09]],[[6.59062161089067e-05,6.123307100563349e-11],[0.0002636248644356268,9.797291359061026e-10]],[[6.284756964555256e-05,5.953739524529034e-11],[0.00025139027858221024,9.525983295800367e-10]],[[5.993113136862739e-05,5.7602950504928866e-11],[0.00023972452547450955,9.216472039133423e-10]],[[5.722754146340595e-05,5.5401072930032045e-11],[0.0002289101658536238,8.864171721370504e-10]],[[5.417038886512594e-05,5.346277385197568e-11],[0.00021668155546050377,8.554043818406785e-10]],[[5.190463600719822e-05,5.143772918598831e-11],[0.00020761854402879287,8.230036655274781e-10]],[[4.9079362012595474e-05,4.969887610135645e-11],[0.0001963174480503819,7.951820182603176e-10]],[[4.6854960337646484e-05,4.7608643226742726e-11],[0.00018741984135058594,7.617382963832501e-10]],[[4.442202462802381e-05,4.5824179396880326e-11],[0.00017768809851209525,7.331868658891149e-10]],[[4.201674800538789e-05,4.373766705596309e-11],[0.00016806699202155155,6.998026798853303e-10]],[[4.008157386202559e-05,4.193219312800756e-11],[0.00016032629544810237,6.709150908981425e-10]],[[3.79265516911422e-05,3.9979470126838135e-11],[0.0001517062067645688,6.396715194149076e-10]],[[3.5670271492596e-05,3.8394061586009056e-11],[0.000142681085970384,6.143049851452944e-10]],[[3.376059373439311e-05,3.656505165312346e-11],[0.00013504237493757243,5.850408330103395e-10]],[[3.208966982387915e-05,3.4881037430629417e-11],[0.0001283586792955166,5.58096603473469e-10]],[[3.0455683119671533e-05,3.342542892638714e-11],[0.00012182273247868613,5.348068665184597e-10]],[[2.884069532545993e-05,3.1942766444870725e-11],[0.00011536278130183972,5.110842623129969e-10]],[[2.7347238194165825e-05,3.0612481997174263e-11],[0.0001093889527766633,4.897997106450103e-10]],[[2.599925599084846e-05,2.942120980473833e-11],[0.00010399702396339384,4.7073935617244e-10]],[[2.4753725133552923e-05,2.8350180843817258e-11],[9.901490053421169e-05,4.536028954919755e-10]],[[2.3518599540789557e-05,2.723749188252855e-11],[9.407439816315823e-05,4.3579987249839825e-10]],[[2.2352124896302277e-05,2.62252540601625e-11],[8.940849958520911e-05,4.196040685075064e-10]],[[2.12252702977897e-05,2.5304907615559408e-11],[8.49010811911588e-05,4.048785247828623e-10]],[[2.0158332006610083e-05,2.447594803223043e-11],[8.063332802644033e-05,3.9161517090193993e-10]],[[1.918831540499623e-05,2.3625523890892116e-11],[7.675326161998491e-05,3.780083820375598e-10]],[[1.8402671836852966e-05,2.2772501271268536e-11],[7.361068734741187e-05,3.643600165468307e-10]],[[1.759290084000117e-05,2.2009414518190236e-11],[7.037160336000468e-05,3.521506337929463e-10]],[[1.670507903444892e-05,2.141257986870151e-11],[6.682031613779568e-05,3.426012802288607e-10]],[[1.5989320837875502e-05,2.0616473359397683e-11],[6.395728335150201e-05,3.298635707225005e-10]],[[1.526645096687943e-05,1.9776245986740417e-11],[6.106580386751772e-05,3.1641993545885296e-10]],[[1.4521899973477947e-05,1.9286105779192494e-11],[5.808759989391179e-05,3.0857769241111225e-10]],[[1.3974166493863288e-05,1.8512834478473178e-11],[5.589666597545315e-05,2.96205351478946e-10]],[[1.3266838293652478e-05,1.8008127757527403e-11],[5.306735317460991e-05,2.8813004593145656e-10]],[[1.2716615532682797e-05,1.7413177244936558e-11],[5.086646213073119e-05,2.7861083265580176e-10]],[[1.2132679755632411e-05,1.6896371425828156e-11],[4.8530719022529645e-05,2.7034194694503296e-10]],[[1.1678487744601364e-05,1.6376420983276228e-11],[4.671395097840546e-05,2.6202273456669175e-10]],[[1.1130073142809038e-05,1.599845206605508e-11],[4.452029257123615e-05,2.559752330080599e-10]],[[1.07255606801934e-05,1.540281002141455e-11],[4.29022427207736e-05,2.4644496286824986e-10]],[[1.0215524472802862e-05,1.5020481917202727e-11],[4.086209789121145e-05,2.403277076551006e-10]],[[9.791560934795988e-06,1.4624309831821897e-11],[3.916624373918395e-05,2.3398896070223783e-10]],[[9.433848057548593e-06,1.4057246706882265e-11],[3.773539223019437e-05,2.2491594679931544e-10]],[[9.004305695263566e-06,1.3745385882944037e-11],[3.601722278105426e-05,2.1992617286139218e-10]],[[8.64866711973295e-06,1.341814187871474e-11],[3.45946684789318e-05,2.146902729291652e-10]],[[8.35809787889752e-06,1.3119010566254092e-11],[3.343239151559008e-05,2.0990417410223824e-10]],[[8.08269326279249e-06,1.2744563580703481e-11],[3.233077305116996e-05,2.039130188469121e-10]],[[7.782726946000357e-06,1.2510283509681431e-11],[3.113090778400143e-05,2.0016453429669974e-10]],[[7.503562279753752e-06,1.2299617371567364e-11],[3.001424911901501e-05,1.9679387643373558e-10]],[[7.224023770060373e-06,1.2046672457384745e-11],[2.8896095080241493e-05,1.927467587346387e-10]],[[6.952632697972495e-06,1.1783786839544649e-11],[2.781053079188998e-05,1.8854059110293318e-10]],[[6.715470087068596e-06,1.155717906217633e-11],[2.6861880348274384e-05,1.849148692390968e-10]],[[6.503692318387175e-06,1.1357167224207854e-11],[2.60147692735487e-05,1.8171467623881296e-10]],[[6.272857451254352e-06,1.1047822791925678e-11],[2.5091429805017407e-05,1.767651666036217e-10]],[[6.0602803335245615e-06,1.0838078934769097e-11],[2.4241121334098246e-05,1.734092677720272e-10]],[[5.862802587054479e-06,1.0618825856042846e-11],[2.3451210348217915e-05,1.6990121398707284e-10]],[[5.651889856508035e-06,1.0348998038462703e-11],[2.260755942603214e-05,1.6558397258956066e-10]],[[5.4876504510803105e-06,1.0182866900580734e-11],[2.1950601804321242e-05,1.629258699690432e-10]],[[5.282733366442188e-06,9.95388309341362e-12],[2.1130933465768752e-05,1.5926213199277883e-10]],[[5.1460345561311604e-06,9.794713308952633e-12],[2.0584138224524642e-05,1.5671541227366e-10]],[[4.980945246569568e-06,9.604902060971092e-12],[1.992378098627827e-05,1.5367843089168743e-10]],[[4.845933341861226e-06,9.450947288567602e-12],[1.9383733367444904e-05,1.5121515639997085e-10]],[[4.716485351700687e-06,9.350167937964645e-12],[1.886594140680275e-05,1.4960269057918635e-10]],[[4.567159456545796e-06,9.19528110482748e-12],[1.8268637826183185e-05,1.4712449933792747e-10]],[[4.4503987441983026e-06,9.140506386329723e-12],[1.780159497679321e-05,1.4624810214113641e-10]],[[4.357403038796729e-06,9.05891038407468e-12],[1.7429612155186915e-05,1.4494256700419508e-10]],[[4.237667075484213e-06,8.939147538404139e-12],[1.6950668301936853e-05,1.4302636114518722e-10]],[[4.120999666030505e-06,8.888294789361403e-12],[1.648399866412202e-05,1.42212717238785e-10]],[[4.027594056938002e-06,8.852119700172221e-12],[1.611037622775201e-05,1.416339151219834e-10]],[[3.944466546846405e-06,8.802707237888478e-12],[1.577786618738562e-05,1.408433163320106e-10]],[[3.840945622218139e-06,8.763191094299458e-12],[1.5363782488872558e-05,1.4021105936333133e-10]],[[3.7458279289463483e-06,8.68942031091653e-12],[1.4983311715785393e-05,1.3903072407289675e-10]],[[3.6723990398009812e-06,8.591517032260258e-12],[1.4689596159203925e-05,1.374642730946896e-10]],[[3.5751792827377226e-06,8.573471856757392e-12],[1.430071713095089e-05,1.37175551738991e-10]],[[3.4959387018943037e-06,8.488263414547535e-12],[1.3983754807577215e-05,1.3581221394532628e-10]],[[3.416461262917954e-06,8.411600590206826e-12],[1.3665845051671815e-05,1.3458561033924278e-10]],[[3.3342718767782277e-06,8.363446862395547e-12],[1.333708750711291e-05,1.3381514997675458e-10]],[[3.265169438396761e-06,8.28553098796531e-12],[1.3060677753587043e-05,1.3256849875396702e-10]],[[3.182953316479327e-06,8.224716097145297e-12],[1.2731813265917308e-05,1.3159545707859898e-10]],[[3.114991148928018e-06,8.132469450928732e-12],[1.2459964595712072e-05,1.3011951427522923e-10]],[[3.049059811310781e-06,8.06254584293243e-12],[1.2196239245243123e-05,1.2900073247082945e-10]],[[2.9777825797523975e-06,8.010771315722811e-12],[1.191113031900959e-05,1.2817234019640826e-10]],[[2.9088668424954774e-06,7.920502987265367e-12],[1.163546736998191e-05,1.267280485775426e-10]],[[2.8351410528738932e-06,7.8241677091948e-12],[1.1340564211495573e-05,1.251866835047449e-10]],[[2.7665441553217475e-06,7.72285651915154e-12],[1.106617662128699e-05,1.2356570381433424e-10]],[[2.7061733816812224e-06,7.648959410780408e-12],[1.082469352672489e-05,1.2238334889947885e-10]],[[2.640633209868778e-06,7.583954078720914e-12],[1.0562532839475111e-05,1.2134326539799667e-10]],[[2.5821884348772616e-06,7.482702659918555e-12],[1.0328753739509047e-05,1.1972324220642626e-10]],[[2.515800205401982e-06,7.374687901492716e-12],[1.0063200821607927e-05,1.1799500764222497e-10]],[[2.46057261855426e-06,7.320475554273055e-12],[9.84229047421704e-06,1.1712761029179188e-10]],[[2.4076816543439674e-06,7.229426372018884e-12],[9.63072661737587e-06,1.1567082203163862e-10]],[[2.346437604612008e-06,7.1170969148918835e-12],[9.385750418448032e-06,1.1387355142523403e-10]],[[2.292389343380491e-06,7.0596402706088416e-12],[9.169557373521963e-06,1.1295424488824257e-10]],[[2.2468696396590494e-06,6.96610285311494e-12],[8.987478558636197e-06,1.1145764629117772e-10]],[[2.1911245718494736e-06,6.871011444411766e-12],[8.764498287397895e-06,1.0993618199105521e-10]],[[2.1487351221738992e-06,6.799544803545889e-12],[8.594940488695597e-06,1.0879271826831235e-10]],[[2.094406285899264e-06,6.709628830949658e-12],[8.377625143597056e-06,1.0735406169382078e-10]],[[2.052262010760794e-06,6.6627752883220165e-12],[8.209048043043175e-06,1.0660440350102569e-10]],[[2.0031809338620804e-06,6.5695611187938504e-12],[8.012723735448322e-06,1.0511297831503985e-10]],[[1.9643586910397423e-06,6.492685450350946e-12],[7.85743476415897e-06,1.0388296982615894e-10]],[[1.9172094779914063e-06,6.4211940634807595e-12],[7.668837911965625e-06,1.0273910615499612e-10]],[[1.8830800808839394e-06,6.360916041977797e-12],[7.532320323535758e-06,1.0177465827358076e-10]],[[1.835747222287451e-06,6.279927854587391e-12],[7.342988889149804e-06,1.0047884687799238e-10]],[[1.8005763252053965e-06,6.229037566031728e-12],[7.202305300821586e-06,9.966460054411008e-11]],[[1.7598965737951262e-06,6.151795050035799e-12],[7.039586295180505e-06,9.842872341862857e-11]],[[1.725082328233872e-06,6.105252613304161e-12],[6.900329312935488e-06,9.768404283279467e-11]],[[1.6882584191592892e-06,6.04935380534388e-12],[6.753033676637157e-06,9.67896639149059e-11]],[[1.6514305337230505e-06,5.9786803803554395e-12],[6.605722134892202e-06,9.565888567089632e-11]],[[1.6209956259297416e-06,5.930097373243734e-12],[6.4839825037189665e-06,9.488155726278458e-11]],[[1.5893492209891121e-06,5.873844291554125e-12],[6.3573968839564486e-06,9.398151205025617e-11]],[[1.5529349229374931e-06,5.815284055905539e-12],[6.2117396917499726e-06,9.304454492586305e-11]],[[1.5243098380229178e-06,5.765517369175589e-12],[6.097239352091671e-06,9.22482772619483e-11]],[[1.49479699446887e-06,5.717271395056308e-12],[5.97918797787548e-06,9.147634551021765e-11]],[[1.4660721606727888e-06,5.6514734878201665e-12],[5.864288642691155e-06,9.042357604654835e-11]],[[1.4338212754475815e-06,5.6137117446600145e-12],[5.735285101790326e-06,8.981938947773323e-11]],[[1.4075387169252964e-06,5.569757057181737e-12],[5.6301548677011855e-06,8.911611215949803e-11]],[[1.3795428238012374e-06,5.532681611657855e-12],[5.5181712952049495e-06,8.852290772040091e-11]],[[1.353869548722271e-06,5.475906335568279e-12],[5.415478194889084e-06,8.761450499424559e-11]],[[1.3265343654185983e-06,5.42148958990961e-12],[5.306137461674393e-06,8.674383283063896e-11]],[[1.3001507642148819e-06,5.3907428680565726e-12],[5.200603056859527e-06,8.625188635340299e-11]],[[1.276970003530987e-06,5.3493597923059925e-12],[5.107880014123948e-06,8.558975873512438e-11]],[[1.2544390207607968e-06,5.3074287591714315e-12],[5.017756083043187e-06,8.491886241171578e-11]],[[1.2298628069152528e-06,5.261057108513644e-12],[4.919451227661011e-06,8.417691330592845e-11]],[[1.2050358752533316e-06,5.222994602856044e-12],[4.820143501013326e-06,8.356791219273753e-11]],[[1.1821431991754031e-06,5.183442605996791e-12],[4.7285727967016126e-06,8.293508029534197e-11]],[[1.1610476040153672e-06,5.1423191067967845e-12],[4.644190416061469e-06,8.227710463954593e-11]],[[1.1378004234095676e-06,5.108643624381154e-12],[4.5512016936382705e-06,8.173829695771908e-11]],[[1.1164168058759143e-06,5.0732157314911585e-12],[4.465667223503657e-06,8.117145082044986e-11]],[[1.0963138688886383e-06,5.035655031132311e-12],[4.385255475554553e-06,8.057047957010205e-11]],[[1.077037983452013e-06,4.997761176475521e-12],[4.308151933808052e-06,7.996417937215937e-11]],[[1.0566321137060586e-06,4.963417819170859e-12],[4.226528454824234e-06,7.941468573694359e-11]],[[1.0369116186005148e-06,4.930771189134647e-12],[4.147646474402059e-06,7.889234094909256e-11]],[[1.0173671561675601e-06,4.904550217420112e-12],[4.0694686246702405e-06,7.847280565007289e-11]],[[9.993023673946783e-07,4.870220159897004e-12],[3.997209469578713e-06,7.792352157555126e-11]],[[9.808184215614187e-07,4.831459796218232e-12],[3.923273686245675e-06,7.73033560128366e-11]],[[9.626050789800272e-07,4.798051349329189e-12],[3.850420315920109e-06,7.676882376472439e-11]],[[9.442113118515108e-07,4.775285290981672e-12],[3.7768452474060434e-06,7.640456542106642e-11]],[[9.285279720081972e-07,4.7315969112777e-12],[3.7141118880327887e-06,7.57055510311438e-11]],[[9.101510458567106e-07,4.7067378028503155e-12],[3.6406041834268423e-06,7.5307808111812e-11]],[[8.93299500845747e-07,4.6780686533703184e-12],[3.573198003382988e-06,7.484909724555945e-11]],[[8.780902077139859e-07,4.640367908254467e-12],[3.5123608308559438e-06,7.424588994067688e-11]],[[8.622862993182222e-07,4.6209307288073235e-12],[3.4491451972728887e-06,7.393488988242746e-11]],[[8.472490789267232e-07,4.582473095733562e-12],[3.388996315706893e-06,7.33195728564121e-11]],[[8.305774435325532e-07,4.566471349140911e-12],[3.3223097741302127e-06,7.306354051839198e-11]],[[8.164693433549125e-07,4.53162917182663e-12],[3.26587737341965e-06,7.250607032668909e-11]],[[8.022834403053626e-07,4.496561091715806e-12],[3.2091337612214503e-06,7.194497759929733e-11]],[[7.859845684072051e-07,4.4779413885033214e-12],[3.1439382736288202e-06,7.164706290889009e-11]],[[7.723542469451223e-07,4.437942633587276e-12],[3.089416987780489e-06,7.100708563287696e-11]],[[7.590801796789881e-07,4.410108684546976e-12],[3.0363207187159525e-06,7.056173762822513e-11]],[[7.451120097551837e-07,4.3976041904476744e-12],[2.9804480390207347e-06,7.036166567979603e-11]],[[7.316439948018382e-07,4.366387489167639e-12],[2.9265759792073527e-06,6.986220364483321e-11]],[[7.186653510363777e-07,4.328684999547648e-12],[2.874661404145511e-06,6.925896210557367e-11]],[[7.057294324374365e-07,4.299574333056251e-12],[2.822917729749746e-06,6.879318878689097e-11]],[[6.933964723947858e-07,4.2791240674742215e-12],[2.773585889579143e-06,6.846598293442442e-11]],[[6.797835850171914e-07,4.2648338561808805e-12],[2.7191343400687655e-06,6.823734164665372e-11]],[[6.675933537869243e-07,4.2361663717825235e-12],[2.6703734151476972e-06,6.777866450921155e-11]],[[6.554504351756719e-07,4.20673977040036e-12],[2.6218017407026875e-06,6.73078397745451e-11]],[[6.440926255739747e-07,4.183361012279184e-12],[2.5763705022958986e-06,6.693378039519787e-11]],[[6.330697445101878e-07,4.151837645758688e-12],[2.5322789780407512e-06,6.642940727506235e-11]],[[6.215450166374765e-07,4.123985280309252e-12],[2.486180066549906e-06,6.598376863984114e-11]],[[6.100653770171594e-07,4.098837270054345e-12],[2.4402615080686375e-06,6.558140114188891e-11]],[[5.994790813937779e-07,4.0810209186323395e-12],[2.3979163255751114e-06,6.529633985393078e-11]],[[5.886427790851617e-07,4.054483932918452e-12],[2.3545711163406467e-06,6.487174776287966e-11]],[[5.774191132902228e-07,4.030302937683715e-12],[2.309676453160891e-06,6.448485115385298e-11]],[[5.669157153708546e-07,4.010969221478714e-12],[2.2676628614834184e-06,6.417550988166479e-11]],[[5.576061856660768e-07,3.986041534058815e-12],[2.2304247426643072e-06,6.377666286962322e-11]],[[5.473645865972887e-07,3.954466148371102e-12],[2.1894583463891547e-06,6.327145587416391e-11]],[[5.380179315507134e-07,3.923227879138875e-12],[2.1520717262028536e-06,6.277164432728105e-11]],[[5.287989650419017e-07,3.9001115126463626e-12],[2.115195860167607e-06,6.240178724927339e-11]],[[5.185164048265252e-07,3.887633777722092e-12],[2.074065619306101e-06,6.220214522269484e-11]],[[5.087140630956552e-07,3.868982875980711e-12],[2.0348562523826208e-06,6.190372746590833e-11]],[[5.001613500762575e-07,3.8380393558708115e-12],[2.00064540030503e-06,6.140862691186101e-11]],[[4.917752379918047e-07,3.803430561342372e-12],[1.967100951967219e-06,6.085489159874225e-11]],[[4.825470861608095e-07,3.798445398130229e-12],[1.930188344643238e-06,6.077513140286699e-11]],[[4.735322704091336e-07,3.77273789842582e-12],[1.8941290816365344e-06,6.036380464208743e-11]],[[4.659047880769219e-07,3.7351157491387195e-12],[1.8636191523076875e-06,5.976185208815347e-11]],[[4.5703922147059764e-07,3.726267209418954e-12],[1.8281568858823905e-06,5.962028139711925e-11]],[[4.4918654884215487e-07,3.699521819079422e-12],[1.7967461953686195e-06,5.91923458702306e-11]],[[4.4156771741343475e-07,3.670170700903892e-12],[1.766270869653739e-06,5.872273528074568e-11]],[[4.323926844590462e-07,3.663280541919987e-12],[1.7295707378361848e-06,5.861249127735825e-11]],[[4.2588727189023127e-07,3.625627304354086e-12],[1.703549087560925e-06,5.8010036100031943e-11]],[[4.175439135279339e-07,3.6202092946494004e-12],[1.6701756541117356e-06,5.792335296262586e-11]],[[4.105482755783888e-07,3.5849792166220743e-12],[1.6421931023135552e-06,5.7359664623684485e-11]],[[4.0277436575324465e-07,3.5713802600662652e-12],[1.6110974630129786e-06,5.71420912259565e-11]],[[3.959745479153067e-07,3.54217567359028e-12],[1.5838981916612268e-06,5.667480774136588e-11]],[[3.886052827046422e-07,3.5344576755104804e-12],[1.5544211308185687e-06,5.6551328420723613e-11]],[[3.82100439740403e-07,3.4968411014568546e-12],[1.528401758961612e-06,5.59494558417246e-11]],[[3.744721387136842e-07,3.492477339196278e-12],[1.4978885548547368e-06,5.58796426329322e-11]],[[3.6871580139943776e-07,3.452530718636097e-12],[1.474863205597751e-06,5.5240494307934374e-11]],[[3.616298515406135e-07,3.4496318078380512e-12],[1.446519406162454e-06,5.519410637372709e-11]],[[3.552697438728828e-07,3.4184591911713263e-12],[1.4210789754915312e-06,5.4695355546749385e-11]],[[3.49030748937374e-07,3.398063926699956e-12],[1.396122995749496e-06,5.4369019318065064e-11]],[[3.420751468080225e-07,3.3899478674808795e-12],[1.36830058723209e-06,5.423916941121524e-11]],[[3.370446161342491e-07,3.357155176035932e-12],[1.3481784645369963e-06,5.371449107163206e-11]],[[3.306581118312587e-07,3.3365574165134656e-12],[1.3226324473250348e-06,5.3384914822300487e-11]],[[3.241088971544029e-07,3.330343902395822e-12],[1.2964355886176117e-06,5.3285506325888186e-11]],[[3.189836953805352e-07,3.2967109543881876e-12],[1.2759347815221408e-06,5.274738477894271e-11]],[[3.1382267423263527e-07,3.2721147214323573e-12],[1.255290696930541e-06,5.2353836357416035e-11]],[[3.072349702196821e-07,3.2675405129700784e-12],[1.2289398808787283e-06,5.228064524401759e-11]],[[3.0164441325952196e-07,3.248625056525479e-12],[1.2065776530380878e-06,5.1978008624495214e-11]],[[2.9698585565189473e-07,3.2169367919873425e-12],[1.187943422607579e-06,5.147099820860105e-11]],[[2.920234784719739e-07,3.1928945410905175e-12],[1.1680939138878956e-06,5.108631502924609e-11]],[[2.8615646998388517e-07,3.1856409624156767e-12],[1.1446258799355407e-06,5.0970250775108664e-11]],[[2.805093872658986e-07,3.174453515447592e-12],[1.1220375490635943e-06,5.0791257912261194e-11]],[[2.7578839297271977e-07,3.153055376208257e-12],[1.103153571890879e-06,5.0448895200853036e-11]],[[2.713283922896304e-07,3.1273266135340964e-12],[1.0853135691585216e-06,5.003723758859448e-11]],[[2.6673155174562894e-07,3.0981885659923345e-12],[1.0669262069825157e-06,4.95710231253802e-11]],[[2.6191939355825096e-07,3.080911367503675e-12],[1.0476775742330038e-06,4.9294580494030124e-11]],[[2.570112339213162e-07,3.0675459281986305e-12],[1.028044935685265e-06,4.908073016448482e-11]],[[2.5241564323836095e-07,3.0556420887222802e-12],[1.0096625729534438e-06,4.889026842813317e-11]],[[2.473966160496889e-07,3.04389104178977e-12],[9.895864641987557e-07,4.8702255492132256e-11]],[[2.428739262108683e-07,3.026965457074123e-12],[9.71495704843473e-07,4.843145127277996e-11]],[[2.386384065299919e-07,3.0092853627131458e-12],[9.545536261199677e-07,4.81485732083904e-11]],[[2.3450051561745417e-07,2.9907866056930456e-12],[9.380020624698167e-07,4.785259415148988e-11]],[[2.303721728929221e-07,2.9686555072510295e-12],[9.214886915716884e-07,4.74985002956052e-11]],[[2.2631051027271498e-07,2.9481635577420978e-12],[9.052420410908599e-07,4.717063074908955e-11]],[[2.2230942085686398e-07,2.929842090054569e-12],[8.892376834274559e-07,4.687748736072471e-11]],[[2.1845930614271468e-07,2.9153571984498444e-12],[8.738372245708587e-07,4.664572876784522e-11]],[[2.144684110665622e-07,2.895071933503526e-12],[8.578736442662488e-07,4.6321165699618255e-11]],[[2.1057793264485136e-07,2.8776857431693033e-12],[8.423117305794054e-07,4.6042986544901036e-11]],[[2.0680294061533065e-07,2.864019916623984e-12],[8.272117624613226e-07,4.58243327182528e-11]],[[2.0305334760472835e-07,2.85134451338625e-12],[8.122133904189134e-07,4.5621523153453655e-11]],[[1.9928470040260828e-07,2.8340347121823433e-12],[7.971388016104331e-07,4.534456539737554e-11]],[[1.9566128526217366e-07,2.818909306592092e-12],[7.826451410486946e-07,4.5102555750614325e-11]],[[1.9220709401548121e-07,2.801313523504852e-12],[7.688283760619249e-07,4.482101714608307e-11]],[[1.891110620590776e-07,2.7791360259475474e-12],[7.564442482363104e-07,4.4466171119296934e-11]],[[1.8578985790775447e-07,2.7581032417234703e-12],[7.431594316310179e-07,4.4129645248708714e-11]],[[1.8267602273747955e-07,2.7337392930384532e-12],[7.307040909499182e-07,4.37398236851989e-11]],[[1.796349077218929e-07,2.7119167218775735e-12],[7.185396308875716e-07,4.339067050113642e-11]],[[1.764654989238188e-07,2.699849782459412e-12],[7.058619956952752e-07,4.319761109937365e-11]],[[1.729507595405428e-07,2.6902133615981373e-12],[6.918030381621712e-07,4.304343262502186e-11]],[[1.694866287449607e-07,2.683586786730922e-12],[6.779465149798428e-07,4.293740400567465e-11]],[[1.6640559859393197e-07,2.671744490755243e-12],[6.656223943757279e-07,4.2747914659867946e-11]],[[1.6389893168638467e-07,2.6454141305290583e-12],[6.555957267455387e-07,4.232661868839012e-11]],[[1.6119262228813632e-07,2.6178363307378845e-12],[6.447704891525453e-07,4.188537858208131e-11]],[[1.583537634551489e-07,2.6001670209075737e-12],[6.334150538205956e-07,4.160268441407567e-11]],[[1.551634827324211e-07,2.5986854145908293e-12],[6.206539309296844e-07,4.1578987453820924e-11]],[[1.521352957707086e-07,2.5945412421123053e-12],[6.085411830828344e-07,4.1512665671170175e-11]],[[1.4958716664289432e-07,2.569399189259259e-12],[5.983486665715773e-07,4.111037983124961e-11]],[[1.4736126074397139e-07,2.5388691228424233e-12],[5.894450429758855e-07,4.062190533910564e-11]],[[1.4464717607839847e-07,2.528127598795181e-12],[5.785887043135939e-07,4.045006205411418e-11]],[[1.4158078089837264e-07,2.532286234720178e-12],[5.663231235934906e-07,4.051659345831639e-11]],[[1.3911190713596836e-07,2.511648224639131e-12],[5.564476285438735e-07,4.018636567551957e-11]],[[1.371452165657155e-07,2.478273931116092e-12],[5.48580866262862e-07,3.965238214655015e-11]],[[1.3453577275738462e-07,2.4703787158441287e-12],[5.381430910295385e-07,3.952608305740558e-11]],[[1.3170027134983972e-07,2.473975271156623e-12],[5.268010853993589e-07,3.958361216219031e-11]],[[1.2967528477125018e-07,2.4441088817376013e-12],[5.187011390850007e-07,3.910573311131915e-11]],[[1.2767181758046147e-07,2.4176960439153412e-12],[5.106872703218459e-07,3.8683150747485216e-11]],[[1.2481844958368372e-07,2.42568742984749e-12],[4.992737983347349e-07,3.8811020609083555e-11]],[[1.2280874679231843e-07,2.4058685607334703e-12],[4.912349871692737e-07,3.84938881394897e-11]],[[1.2100569406905552e-07,2.37317153580664e-12],[4.840227762762221e-07,3.797075366324915e-11]],[[1.1831086967861026e-07,2.3794367971331446e-12],[4.7324347871444104e-07,3.807101435238053e-11]],[[1.1621677908228578e-07,2.3657368271938964e-12],[4.648671163291431e-07,3.785178146045684e-11]],[[1.147264147709669e-07,2.3311900232111956e-12],[4.589056590838676e-07,3.72990548981121e-11]],[[1.1201428825631683e-07,2.3403216369718424e-12],[4.480571530252673e-07,3.744516993222778e-11]],[[1.1019195585377908e-07,2.3189780092992468e-12],[4.4076782341511633e-07,3.710363793182515e-11]],[[1.0859229808647098e-07,2.2915641825863517e-12],[4.343691923458839e-07,3.6665049527337715e-11]],[[1.0608150647864686e-07,2.304372571604023e-12],[4.2432602591458745e-07,3.6869970940972024e-11]],[[1.0469458382995538e-07,2.2655522411179154e-12],[4.187783353198215e-07,3.624882997106711e-11]],[[1.0259069708878071e-07,2.2613625517252514e-12],[4.1036278835512283e-07,3.618183305959325e-11]],[[1.005916079637827e-07,2.2569712810185437e-12],[4.023664318551308e-07,3.611153303310884e-11]],[[9.935339392666263e-08,2.2224115507609804e-12],[3.9741357570665053e-07,3.555860712154766e-11]],[[9.687340026534648e-08,2.236220785117364e-12],[3.8749360106138593e-07,3.577954758370353e-11]],[[9.571475108300058e-08,2.1962971299998046e-12],[3.828590043320023e-07,3.514075017662293e-11]],[[9.363857909085126e-08,2.2014080293192925e-12],[3.7455431636340505e-07,3.522256130549007e-11]],[[9.222763469199552e-08,2.180244596956731e-12],[3.689105387679821e-07,3.488390153516187e-11]],[[9.058356526056557e-08,2.1637504403604764e-12],[3.6233426104226227e-07,3.4620042601309806e-11]],[[8.8612524084713e-08,2.1658431551576858e-12],[3.54450096338852e-07,3.4653483818141414e-11]],[[8.75357785109832e-08,2.1297384353174247e-12],[3.501431140439328e-07,3.4075842235699064e-11]],[[8.547705758690904e-08,2.144451789755353e-12],[3.4190823034763615e-07,3.431122956018743e-11]],[[8.451221674925436e-08,2.101918934376064e-12],[3.3804886699701744e-07,3.363072004292727e-11]],[[8.234485801954965e-08,2.120772708793851e-12],[3.293794320781986e-07,3.393237822733896e-11]],[[8.15303571443055e-08,2.0760686312493197e-12],[3.26121428577222e-07,3.3217107774939756e-11]],[[7.948851897720337e-08,2.0957078834741897e-12],[3.179540759088135e-07,3.353134359044725e-11]],[[7.863875436100626e-08,2.0514444083228475e-12],[3.1455501744402506e-07,3.2823116319936e-11]],[[7.663125228032964e-08,2.0699435946001997e-12],[3.0652500912131855e-07,3.3119121496771964e-11]],[[7.588101272860838e-08,2.026945350654727e-12],[3.035240509144335e-07,3.243113230793017e-11]],[[7.396008443730729e-08,2.047241153163285e-12],[2.9584033774922916e-07,3.275587655472459e-11]],[[7.32059916123066e-08,2.001299154767053e-12],[2.928239664492264e-07,3.2020798055374635e-11]],[[7.126900877061576e-08,2.022175135995263e-12],[2.85076035082463e-07,3.235481846871455e-11]],[[7.062276582126658e-08,1.977374210255971e-12],[2.824910632850663e-07,3.163800901162497e-11]],[[6.884833163199614e-08,1.9975595033637953e-12],[2.7539332652798457e-07,3.196095284196208e-11]],[[6.808885890887049e-08,1.9567629723774864e-12],[2.7235543563548196e-07,3.1308243799599716e-11]],[[6.642106375755732e-08,1.9696167846311167e-12],[2.656842550302293e-07,3.151385953659516e-11]],[[6.554303594758435e-08,1.9404502765920364e-12],[2.621721437903374e-07,3.10472541185774e-11]],[[6.433432473019422e-08,1.933814648263902e-12],[2.573372989207769e-07,3.0941017071119087e-11]],[[6.301974240892806e-08,1.929275223266134e-12],[2.5207896963571224e-07,3.086845445284623e-11]],[[6.218833389992498e-08,1.900222848104777e-12],[2.4875333559969994e-07,3.04035570418356e-11]],[[6.062616538687444e-08,1.9173968436026567e-12],[2.4250466154749777e-07,3.0678380511324855e-11]],[[6.013962688906483e-08,1.872367446747815e-12],[2.405585075562593e-07,2.995790632656974e-11]],[[5.850584941060863e-08,1.892381010605519e-12],[2.340233976424345e-07,3.027809331654675e-11]],[[5.780322869436137e-08,1.8582307229643976e-12],[2.3121291477744548e-07,2.9731746472028526e-11]],[[5.670742002931226e-08,1.852265838720466e-12],[2.2682968011724903e-07,2.9636234526078105e-11]],[[5.547805025649279e-08,1.8578809064673252e-12],[2.2191220102597117e-07,2.972614087895569e-11]],[[5.494408675032547e-08,1.8154945114890942e-12],[2.1977634700130187e-07,2.9047925499014628e-11]],[[5.3430048016510695e-08,1.8390910501509142e-12],[2.1372019206604278e-07,2.942545971517415e-11]],[[5.284708089390753e-08,1.8044567265601877e-12],[2.113883235756301e-07,2.887136853646284e-11]],[[5.19359675111577e-08,1.793760700399028e-12],[2.077438700446308e-07,2.8700153063918837e-11]],[[5.0621459263528227e-08,1.8057740425553381e-12],[2.024858370541129e-07,2.8892428463679985e-11]],[[5.0212434120129024e-08,1.759974673337269e-12],[2.008497364805161e-07,2.815962807452483e-11]],[[4.893622584814665e-08,1.7773880730589584e-12],[1.957449033925866e-07,2.843819255315615e-11]],[[4.8119453248125495e-08,1.765796716833631e-12],[1.9247781299250198e-07,2.8252813204693996e-11]],[[4.759114998633869e-08,1.7298056793990986e-12],[1.9036459994535476e-07,2.7676897474335646e-11]],[[4.6249317890147895e-08,1.7544045256199552e-12],[1.8499727156059158e-07,2.8070474613195562e-11]],[[4.570647994611843e-08,1.7237733772290187e-12],[1.828259197844737e-07,2.7580448414786345e-11]],[[4.5080939332589084e-08,1.701363510676077e-12],[1.8032375733035634e-07,2.7221809013339326e-11]],[[4.378244570480791e-08,1.7248131938376499e-12],[1.7512978281923164e-07,2.7597028395673613e-11]],[[4.3357150498100594e-08,1.6865588254517965e-12],[1.7342860199240238e-07,2.698501516666712e-11]],[[4.264025289205386e-08,1.6736042698542478e-12],[1.7056101156821543e-07,2.677765235486125e-11]],[[4.150716309757631e-08,1.695147247225374e-12],[1.6602865239030523e-07,2.7122374501381682e-11]],[[4.109595326430222e-08,1.657541432746002e-12],[1.6438381305720888e-07,2.6520740906003694e-11]],[[4.041589411475475e-08,1.6431458681186356e-12],[1.61663576459019e-07,2.6290318741991957e-11]],[[3.9297285476098624e-08,1.6655047644130356e-12],[1.571891419043945e-07,2.664809197342041e-11]],[[3.889446162755319e-08,1.633217202500066e-12],[1.5557784651021277e-07,2.6131562373136455e-11]],[[3.834862166435024e-08,1.6083034137762166e-12],[1.5339448665740095e-07,2.573285114622084e-11]],[[3.7236315335613394e-08,1.632935172667333e-12],[1.4894526134245358e-07,2.612696208462102e-11]],[[3.673546183946109e-08,1.6101757820738702e-12],[1.4694184735784436e-07,2.5762902462747765e-11]],[[3.6405222787078875e-08,1.575720392899316e-12],[1.456208911483155e-07,2.521155539732383e-11]],[[3.5395485752302886e-08,1.5959682102277541e-12],[1.4158194300921154e-07,2.5535466578179722e-11]],[[3.467720576163507e-08,1.5936615963030067e-12],[1.3870882304654027e-07,2.549866012976756e-11]],[[3.4447780859738357e-08,1.5509642672445603e-12],[1.3779112343895343e-07,2.4815499536489856e-11]],[[3.375583124017971e-08,1.5510559469008702e-12],[1.3502332496071884e-07,2.481686789382665e-11]],[[3.2791561655647874e-08,1.5713855847217852e-12],[1.311662466225915e-07,2.514219577952653e-11]],[[3.2458202856137966e-08,1.5373951714494756e-12],[1.2983281142455186e-07,2.459842866754943e-11]],[[3.208813042387723e-08,1.5088760380505445e-12],[1.283525216955089e-07,2.414203421394562e-11]],[[3.122252654549729e-08,1.5296402823572221e-12],[1.2489010618198915e-07,2.4474214795141665e-11]],[[3.053303519519409e-08,1.5304735653206848e-12],[1.2213214078077637e-07,2.4487654374927555e-11]],[[3.03299597588707e-08,1.4883198187874594e-12],[1.213198390354828e-07,2.381321246541406e-11]],[[2.981366403269492e-08,1.4788836856375006e-12],[1.1925465613077968e-07,2.3662124326948333e-11]],[[2.8978589730376323e-08,1.502698051680426e-12],[1.1591435892150529e-07,2.4043156111395164e-11]],[[2.8469225105814367e-08,1.4909600476561871e-12],[1.1387690042325747e-07,2.385546331549918e-11]],[[2.8281748087305506e-08,1.4490590805589532e-12],[1.1312699234922202e-07,2.3185032206491624e-11]],[[2.7722209633902757e-08,1.44664751092923e-12],[1.1088883853561103e-07,2.3146334052197526e-11]],[[2.6934366784572955e-08,1.4693200328494642e-12],[1.0773746713829182e-07,2.3509115047388917e-11]],[[2.6486560072301617e-08,1.4537712323229858e-12],[1.0594624028920647e-07,2.3260453747044662e-11]],[[2.631362250218271e-08,1.4120612657955407e-12],[1.0525449000873085e-07,2.2593074575907916e-11]],[[2.5806431739829382e-08,1.4084630450930967e-12],[1.0322572695931753e-07,2.2535385643999542e-11]],[[2.5072834217951003e-08,1.4314506509505199e-12],[1.0029133687180401e-07,2.2903194535616315e-11]],[[2.4600684154415054e-08,1.4236471349479593e-12],[9.840273661766022e-08,2.277846010465993e-11]],[[2.4448326099098682e-08,1.3839080943798948e-12],[9.779330439639473e-08,2.214265046907974e-11]],[[2.408295750737646e-08,1.369582875264325e-12],[9.633183002950583e-08,2.1913330398374285e-11]],[[2.342286273535717e-08,1.3903224589191596e-12],[9.369145094142867e-08,2.2245119088100552e-11]],[[2.2842900668013996e-08,1.3983566542229822e-12],[9.137160267205598e-08,2.237377387407086e-11]],[[2.2644553391492e-08,1.3653643596114423e-12],[9.0578213565968e-08,2.184597973752794e-11]],[[2.2446037793880346e-08,1.3332216064804653e-12],[8.978415117552138e-08,2.1331616841978503e-11]],[[2.1939599687726952e-08,1.3395041086283796e-12],[8.775839875090781e-08,2.1432024492176118e-11]],[[2.126902261635967e-08,1.3618020924206494e-12],[8.507609046543868e-08,2.1788828484620983e-11]],[[2.0900470665246312e-08,1.3505238753803645e-12],[8.360188266098525e-08,2.160850940922332e-11]],[[2.0777089113240665e-08,1.3117258483677696e-12],[8.310835645296266e-08,2.0987768235819432e-11]],[[2.05264136763417e-08,1.2905763388743976e-12],[8.21056547053668e-08,2.0649260788721732e-11]],[[1.9965185288246834e-08,1.3064141709946597e-12],[7.986074115298734e-08,2.0902572585832343e-11]],[[1.940278556066818e-08,1.324451094018828e-12],[7.761114224267272e-08,2.1191236070892173e-11]],[[1.9119532308767916e-08,1.3096724120655583e-12],[7.647812923507166e-08,2.095490637444171e-11]],[[1.9014094544839766e-08,1.2737240253013725e-12],[7.605637817935907e-08,2.0379752471105765e-11]],[[1.8769021527127457e-08,1.252626417661419e-12],[7.507608610850983e-08,2.0042064780374422e-11]],[[1.827623186481264e-08,1.2670838635772734e-12],[7.310492745925056e-08,2.0273284234209596e-11]],[[1.7754356702100954e-08,1.2866825291286608e-12],[7.101742680840381e-08,2.0586919344069875e-11]],[[1.74462426096114e-08,1.2791206554612519e-12],[6.97849704384456e-08,2.0466066846269646e-11]],[[1.732677321268176e-08,1.2423547268868102e-12],[6.930709285072705e-08,1.987787552324017e-11]],[[1.7162243315153097e-08,1.2128135191729078e-12],[6.864897326061239e-08,1.9405113492164477e-11]],[[1.678365576577945e-08,1.2162025660725996e-12],[6.71346230631178e-08,1.945920046363016e-11]],[[1.6293036750714452e-08,1.2374564336748782e-12],[6.517214700285781e-08,1.9799252334690617e-11]],[[1.588001114767574e-08,1.2443254951767099e-12],[6.352004459070297e-08,1.990928962878499e-11]],[[1.5704386916417555e-08,1.2196200951777073e-12],[6.281754766567022e-08,1.9514128712936098e-11]],[[1.561753401396135e-08,1.1836361108901979e-12],[6.24701360558454e-08,1.8938371371044273e-11]],[[1.542092928005748e-08,1.166147166733177e-12],[6.168371712022993e-08,1.8658413937748583e-11]],[[1.5021014065409936e-08,1.1777489120220171e-12],[6.008405626163974e-08,1.8843921378403967e-11]],[[1.4570961507348834e-08,1.1986309549634919e-12],[5.828384602939534e-08,1.9178063370801925e-11]],[[1.4252136251702725e-08,1.2012915764248232e-12],[5.70085450068109e-08,1.9220769508711285e-11]],[[1.4109731461518518e-08,1.1791350271899315e-12],[5.643892584607407e-08,1.8866382159209906e-11]],[[1.4029486397081691e-08,1.144042218930898e-12],[5.6117945588326764e-08,1.8304892125530856e-11]],[[1.3857677838746704e-08,1.1247576560285143e-12],[5.5430711354986815e-08,1.7996203453570528e-11]],[[1.3535150201654899e-08,1.1318861856382971e-12],[5.4140600806619596e-08,1.8110126960401224e-11]],[[1.314235040297704e-08,1.151625838729315e-12],[5.256940161190816e-08,1.8425948719561408e-11]],[[1.2785969497712187e-08,1.1621034170652878e-12],[5.114387799084875e-08,1.8593713069538077e-11]],[[1.2597439167475605e-08,1.1471465783384447e-12],[5.038975666990242e-08,1.8354557892785154e-11]],[[1.2522560943507246e-08,1.114590807880292e-12],[5.0090243774028986e-08,1.7833727071912104e-11]],[[1.2433000926376419e-08,1.0851757941859505e-12],[4.9732003705505676e-08,1.7363007968492742e-11]],[[1.2212766057770013e-08,1.0759704979881578e-12],[4.885106423108005e-08,1.721555198626708e-11]],[[1.1873399927942487e-08,1.0901843022498781e-12],[4.749359971176995e-08,1.7442865011955958e-11]],[[1.1515881153433334e-08,1.1090221574193516e-12],[4.6063524613733334e-08,1.7744305780772147e-11]],[[1.124640745489947e-08,1.114023253123674e-12],[4.498562981959788e-08,1.7824462293259286e-11]],[[1.1093158272407092e-08,1.0966851770359351e-12],[4.437263308962837e-08,1.754721217631956e-11]],[[1.1029200379709475e-08,1.065043999738058e-12],[4.41168015188379e-08,1.7041010549271655e-11]],[[1.0950385656424116e-08,1.0373281015180274e-12],[4.3801542625696466e-08,1.6597474722936302e-11]],[[1.0787810396321086e-08,1.0274090521336613e-12],[4.315124158528434e-08,1.6438608941835572e-11]],[[1.050986629044939e-08,1.0379760632508855e-12],[4.203946516179756e-08,1.66075409040854e-11]],[[1.0192959990238157e-08,1.0575809904860723e-12],[4.0771839960952626e-08,1.6921208306968083e-11]],[[9.921406831549912e-09,1.0696928813086647e-12],[3.9685627326199646e-08,1.7115109432235783e-11]],[[9.745571470666391e-09,1.0651119993379044e-12],[3.8982285882665565e-08,1.7041977589640905e-11]],[[9.653582126462635e-09,1.041944438470793e-12],[3.861432850585054e-08,1.667143453531641e-11]],[[9.603447454623268e-09,1.0109977844071761e-12],[3.841378981849307e-08,1.617630667010804e-11]],[[9.521478350228708e-09,9.87029167036803e-13],[3.808591340091483e-08,1.5792696726488456e-11]],[[9.366740277813306e-09,9.797718092657172e-13],[3.746696111125322e-08,1.5676402237854313e-11]],[[9.117750448688351e-09,9.90499565893248e-13],[3.6471001794753405e-08,1.5847897079742954e-11]],[[8.836250692691887e-09,1.0093706634360364e-12],[3.534500277076755e-08,1.6149816427391793e-11]],[[8.586675937946477e-09,1.0223041974588016e-12],[3.434670375178591e-08,1.6356864580802348e-11]],[[8.412475063301145e-09,1.0205101408576716e-12],[3.364990025320458e-08,1.6328339048389773e-11]],[[8.311467847974827e-09,1.0005754889989324e-12],[3.324587139189931e-08,1.6009564763320772e-11]],[[8.264482394431369e-09,9.695691276327703e-13],[3.3057929577725477e-08,1.5513539927149184e-11]],[[8.21386205364196e-09,9.39908316728089e-13],[3.285544821456784e-08,1.5038903539229035e-11]],[[8.117194940943379e-09,9.224237115507482e-13],[3.2468779763773516e-08,1.4758978486852702e-11]],[[7.942703024786854e-09,9.22031266720562e-13],[3.177081209914742e-08,1.4752489488462003e-11]],[[7.716746587628102e-09,9.363053923723879e-13],[3.086698635051241e-08,1.4980753634571912e-11]],[[7.480723177776723e-09,9.54272647335297e-13],[2.992289271110689e-08,1.526824350264952e-11]],[[7.276460268522854e-09,9.657722884107337e-13],[2.9105841074091416e-08,1.5452365316936944e-11]],[[7.11802951328925e-09,9.644540812595008e-13],[2.8472118053157e-08,1.5431476672508476e-11]],[[7.0297951167398046e-09,9.483613581400629e-13],[2.8119180466959218e-08,1.517417922950624e-11]],[[6.986295807360869e-09,9.228063699437265e-13],[2.7945183229443476e-08,1.476540216213171e-11]],[[6.952223069978874e-09,8.9584160146426e-13],[2.7808892279915497e-08,1.4333951356407579e-11]],[[6.890601358042416e-09,8.737193505863123e-13],[2.7562405432169665e-08,1.397985484958745e-11]],[[6.784486439085312e-09,8.653878013268373e-13],[2.713794575634125e-08,1.3846343117447218e-11]],[[6.634467929983919e-09,8.708738626142831e-13],[2.6537871719935674e-08,1.3933934780936738e-11]],[[6.456430525694791e-09,8.852142226698176e-13],[2.5825722102779163e-08,1.4163282942690757e-11]],[[6.255791054296205e-09,9.029872448433262e-13],[2.502316421718482e-08,1.4447669973657264e-11]],[[6.078927357032185e-09,9.151661590185487e-13],[2.431570942812874e-08,1.4642660624709538e-11]],[[5.945059418372162e-09,9.17138222514001e-13],[2.378023767348865e-08,1.4674401560250512e-11]],[[5.858429054618993e-09,9.079421648296555e-13],[2.343371621847597e-08,1.4527457345646228e-11]],[[5.806179629131424e-09,8.874060125021064e-13],[2.3224718516525695e-08,1.4199038579380424e-11]],[[5.776236207765109e-09,8.612738019095936e-13],[2.3104944831060436e-08,1.3780983769404188e-11]],[[5.7438847458674235e-09,8.360686786676554e-13],[2.2975538983469694e-08,1.3377645759505457e-11]],[[5.6906404557902525e-09,8.175371313139503e-13],[2.276256182316101e-08,1.3080985436452013e-11]],[[5.597382264548385e-09,8.087854001123026e-13],[2.238952905819354e-08,1.2940729546003867e-11]],[[5.468935109507274e-09,8.122222190989971e-13],[2.1875740438029096e-08,1.29955102318149e-11]],[[5.316325556384595e-09,8.24076057166819e-13],[2.126530222553838e-08,1.3185047395972e-11]],[[5.156026095851222e-09,8.387945255922229e-13],[2.0624104383404888e-08,1.3420529112922473e-11]],[[4.991042144518028e-09,8.52068873018148e-13],[1.996416857807211e-08,1.3633020236742493e-11]],[[4.855103884172728e-09,8.57640232276914e-13],[1.9420415536690913e-08,1.3722347105234714e-11]],[[4.756715499610463e-09,8.534439737676423e-13],[1.902686199844185e-08,1.365542612519051e-11]],[[4.694344971415901e-09,8.399050773890527e-13],[1.8777379885663604e-08,1.3439009334152891e-11]],[[4.656159517202089e-09,8.169669143865084e-13],[1.8624638068808358e-08,1.307216231532984e-11]],[[4.633099537023769e-09,7.900730801688267e-13],[1.8532398148095076e-08,1.2641924576215666e-11]],[[4.6085735264395915e-09,7.6426594557971e-13],[1.8434294105758366e-08,1.222896096370726e-11]],[[4.570459988223029e-09,7.439190753403731e-13],[1.8281839952892117e-08,1.1903261754772701e-11]],[[4.505429765685125e-09,7.310804522252925e-13],[1.80217190627405e-08,1.1697609430982032e-11]],[[4.41551245066589e-09,7.289354939006525e-13],[1.766204980266356e-08,1.1663048350595029e-11]],[[4.3057338761209685e-09,7.355173629405666e-13],[1.7222935504483874e-08,1.1768170260707238e-11]],[[4.184615699217236e-09,7.472712581149921e-13],[1.6738462796868945e-08,1.1956133934602308e-11]],[[4.049824651818043e-09,7.616200118201513e-13],[1.6199298607272172e-08,1.2185716792957205e-11]],[[3.925035194499463e-09,7.733950825936557e-13],[1.5700140777997853e-08,1.2374219881597717e-11]],[[3.8190475224017885e-09,7.798940347556179e-13],[1.5276190089607154e-08,1.2478373191058751e-11]],[[3.73636686663242e-09,7.799197161813007e-13],[1.494546746652968e-08,1.2478988490969155e-11]],[[3.6723599330531268e-09,7.725376693570065e-13],[1.4689439732212507e-08,1.2361103311745288e-11]],[[3.6320349358634067e-09,7.586615626831059e-13],[1.4528139743453627e-08,1.213928244248366e-11]],[[3.6077760045591008e-09,7.403850760963644e-13],[1.4431104018236403e-08,1.1846998533490981e-11]],[[3.591225360737395e-09,7.201766180876696e-13],[1.436490144294958e-08,1.1523729129355283e-11]],[[3.5730595214842528e-09,6.986496571397811e-13],[1.4292238085937011e-08,1.1179276952321027e-11]],[[3.5478436543652723e-09,6.806271941685102e-13],[1.419137461746109e-08,1.0890805234785174e-11]],[[3.5112013642668183e-09,6.681162508423935e-13],[1.4044805457067273e-08,1.0690447936298762e-11]],[[3.4615257965650114e-09,6.620437331385819e-13],[1.3846103186260045e-08,1.05930685074136e-11]],[[3.392531291413023e-09,6.625814292336633e-13],[1.3570125165652091e-08,1.0601431440261704e-11]],[[3.311423376128645e-09,6.692873647797007e-13],[1.324569350451458e-08,1.0708527715906716e-11]],[[3.2224948815156905e-09,6.800283892462463e-13],[1.2889979526062762e-08,1.0880253591829577e-11]],[[3.130582874591054e-09,6.925136890255034e-13],[1.2522331498364217e-08,1.1079966161801687e-11]],[[3.0316282563191545e-09,7.058342677148497e-13],[1.2126513025276618e-08,1.1293124894020869e-11]],[[2.9402775237915497e-09,7.166814125191851e-13],[1.1761110095166199e-08,1.1466785631980981e-11]],[[2.860584031613019e-09,7.236721793304491e-13],[1.1442336126452077e-08,1.157880170628648e-11]],[[2.794863666172985e-09,7.260955045959982e-13],[1.117945466469194e-08,1.1617775308864017e-11]],[[2.739282841556575e-09,7.233158615576068e-13],[1.09571313662263e-08,1.1573540041631661e-11]],[[2.6998274124467783e-09,7.152342312439948e-13],[1.0799309649787113e-08,1.144446879290041e-11]],[[2.6734254481611305e-09,7.027203003010004e-13],[1.0693701792644522e-08,1.1244455255520461e-11]],[[2.6561311543803473e-09,6.869530693474381e-13],[1.062452461752139e-08,1.0992345503299193e-11]],[[2.6427287427590318e-09,6.674577514935795e-13],[1.0570914971036127e-08,1.068053609182505e-11]],[[2.6304608955960357e-09,6.475402211211381e-13],[1.0521843582384143e-08,1.036188906318166e-11]],[[2.615419768154167e-09,6.289807723726616e-13],[1.0461679072616669e-08,1.0064884601350929e-11]],[[2.594903256067621e-09,6.132950152907382e-13],[1.0379613024270483e-08,9.813777390248512e-12]],[[2.564187452461661e-09,6.00658053497226e-13],[1.0256749809846644e-08,9.611360654482401e-12]],[[2.524353821737677e-09,5.935889937831941e-13],[1.0097415286950707e-08,9.49798054168007e-12]],[[2.475907991527636e-09,5.920676943211815e-13],[9.903631966110543e-09,9.473352179438982e-12]],[[2.420183213038974e-09,5.954062713275821e-13],[9.680732852155897e-09,9.52650518374178e-12]],[[2.3526619412865657e-09,6.033320671533835e-13],[9.410647765146263e-09,9.653086785893065e-12]],[[2.2814297464819954e-09,6.139774340915112e-13],[9.125718985927982e-09,9.82326454540266e-12]],[[2.209412549459422e-09,6.25594333047926e-13],[8.837650197837687e-09,1.0009076318538064e-11]],[[2.139356320433312e-09,6.36682421067271e-13],[8.557425281733248e-09,1.0186512227845381e-11]],[[2.0673250519113524e-09,6.469005015505666e-13],[8.26930020764541e-09,1.035011605384686e-11]],[[2.0029500281470496e-09,6.540245201478525e-13],[8.011800112588198e-09,1.0464286354529141e-11]],[[1.947781816175804e-09,6.574603331647208e-13],[7.791127264703217e-09,1.0519497300714645e-11]],[[1.902466753070543e-09,6.569935523424608e-13],[7.609867012282172e-09,1.0512299878101333e-11]],[[1.8637410841318903e-09,6.520712336733083e-13],[7.454964336527561e-09,1.0433858853015701e-11]],[[1.835543577741003e-09,6.429332042982541e-13],[7.342174310964012e-09,1.0287965144473854e-11]],[[1.8160363640017716e-09,6.30210850091874e-13],[7.264145456007086e-09,1.008470299547859e-11]],[[1.8030570601300215e-09,6.146757798129625e-13],[7.212228240520086e-09,9.836402718049143e-12]],[[1.7937087349825042e-09,5.953403026275181e-13],[7.174834939930017e-09,9.527266632774026e-12]],[[1.7869586014707602e-09,5.747932823235419e-13],[7.147834405883041e-09,9.198674201167743e-12]],[[1.780608285774736e-09,5.541749743263441e-13],[7.122433143098944e-09,8.868859491878051e-12]],[[1.7729917935070053e-09,5.345420483703734e-13],[7.091967174028021e-09,8.554723783657099e-12]],[[1.7617823251307012e-09,5.151664276209422e-13],[7.047129300522805e-09,8.244603565135294e-12]],[[1.7467522873603373e-09,4.990649250589889e-13],[6.987009149441349e-09,7.986772662900629e-12]],[[1.7275346838923851e-09,4.868767110194276e-13],[6.9101387355695405e-09,7.791475999298247e-12]],[[1.7041696637621629e-09,4.788790178685997e-13],[6.8166786550486514e-09,7.66317527897782e-12]],[[1.6879112031629602e-09,4.76026764685138e-13],[6.751644812651841e-09,7.61731909616395e-12]],[[1.6703192066112678e-09,4.746540015270233e-13],[6.681276826445071e-09,7.595133465759043e-12]],[[1.651536710092186e-09,4.746492992500498e-13],[6.606146840368744e-09,7.594842107314298e-12]],[[1.6317026379497514e-09,4.758745283512161e-13],[6.526810551799006e-09,7.614240731729327e-12]],[[1.6153146226355418e-09,4.776194020587924e-13],[6.461258490542167e-09,7.642007062394503e-12]],[[1.5984437936917096e-09,4.799581188694985e-13],[6.393775174766838e-09,7.679286800145576e-12]],[[1.5811674625905933e-09,4.82806748327767e-13],[6.324669850362373e-09,7.724738512629504e-12]],[[1.5635682507175238e-09,4.860815666067345e-13],[6.254273002870095e-09,7.777023663500772e-12]],[[1.518884335211726e-09,4.955588991905527e-13],[6.075537340846904e-09,7.928448549013537e-12]],[[1.473820402230224e-09,5.060471629604646e-13],[5.895281608920896e-09,8.096142853693304e-12]],[[1.4294000195160565e-09,5.166137381440012e-13],[5.717600078064226e-09,8.26517859053006e-12]],[[1.386499063890765e-09,5.265439870440872e-13],[5.54599625556306e-09,8.424111171756236e-12]],[[1.341898212251071e-09,5.361311212484378e-13],[5.367592849004284e-09,8.57763468319959e-12]],[[1.3007388649224694e-09,5.438834205376597e-13],[5.202955459689878e-09,8.701864795042292e-12]],[[1.2635176149592589e-09,5.495521243978645e-13],[5.0540704598370356e-09,8.792806467722402e-12]],[[1.2305091627280006e-09,5.530372679297983e-13],[4.9220366509120025e-09,8.848847038676135e-12]],[[1.1991253974432794e-09,5.543609758858535e-13],[4.7965015897731176e-09,8.870360427095612e-12]],[[1.1727884366823447e-09,5.531678428634365e-13],[4.691153746729379e-09,8.85162079178151e-12]],[[1.1511721834261979e-09,5.496479963316054e-13],[4.6046887337047915e-09,8.79565914562703e-12]],[[1.1338007731909008e-09,5.440372517709858e-13],[4.535203092763603e-09,8.706239249349571e-12]],[[1.1189208425704128e-09,5.357578597581503e-13],[4.475683370281651e-09,8.574142628545978e-12]],[[1.1077217841983354e-09,5.25627444489682e-13],[4.4308871367933416e-09,8.412406739253752e-12]],[[1.099409875934982e-09,5.140126402834299e-13],[4.397639503739928e-09,8.226890422423076e-12]],[[1.0932500889754023e-09,5.01270479672299e-13],[4.373000355901609e-09,8.023300122352456e-12]],[[1.091178614372665e-09,4.957714264369874e-13],[4.36471445749066e-09,7.935420657578233e-12]],[[1.0893159266282385e-09,4.901626575423437e-13],[4.357263706512954e-09,7.845778395134241e-12]],[[1.0876246326606851e-09,4.844663725607187e-13],[4.3504985306427405e-09,7.754728238646923e-12]],[[1.086069210648066e-09,4.78704848069469e-13],[4.344276842592264e-09,7.662626348964441e-12]],[[1.0836788952993387e-09,4.689909405726979e-13],[4.334715581197355e-09,7.507323400245373e-12]],[[1.0814343219863225e-09,4.592481860981251e-13],[4.32573728794529e-09,7.351535202611122e-12]],[[1.0792085048884019e-09,4.495668066555912e-13],[4.3168340195536074e-09,7.196704503337534e-12]],[[1.0769059457349568e-09,4.400308706135377e-13],[4.307623782939827e-09,7.044175781230446e-12]],[[1.0724160944459046e-09,4.238414250776054e-13],[4.289664377783618e-09,6.785163915631896e-12]],[[1.0670862052389814e-09,4.0872697241490295e-13],[4.268344820955926e-09,6.5432724356273035e-12]],[[1.0606954751276787e-09,3.950111907730089e-13],[4.242781900510715e-09,6.323682165837135e-12]],[[1.0531114699035917e-09,3.829530071257302e-13],[4.212445879614367e-09,6.130540781941763e-12]],[[1.0433126488517552e-09,3.7182282323580247e-13],[4.173250595407021e-09,5.952151782413315e-12]],[[1.0320111878512482e-09,3.630828606065511e-13],[4.128044751404993e-09,5.811942793084525e-12]],[[1.0192541710052413e-09,3.567766896712761e-13],[4.077016684020965e-09,5.7106294263575936e-12]],[[1.0051492456949827e-09,3.5284946396359396e-13],[4.020596982779931e-09,5.647354644889625e-12]],[[9.882054503309428e-10,3.511018510631458e-13],[3.952821801323771e-09,5.6189057086352065e-12]],[[9.69947375895316e-10,3.517746103450535e-13],[3.879789503581264e-09,5.629202828390635e-12]],[[9.50566405196055e-10,3.545183691646022e-13],[3.80226562078422e-09,5.672675905354081e-12]],[[9.302446999572983e-10,3.5895661180795687e-13],[3.720978799829193e-09,5.74331446840811e-12]],[[9.070111346408697e-10,3.6535602257422474e-13],[3.6280445385634786e-09,5.845365491692626e-12]],[[8.830824628632988e-10,3.7289514424871795e-13],[3.5323298514531953e-09,5.965729949413609e-12]],[[8.586706419925446e-10,3.8116947321289525e-13],[3.4346825679701782e-09,6.09793408901572e-12]],[[8.339651077481342e-10,3.898378579751059e-13],[3.3358604309925367e-09,6.2365144196579054e-12]],[[8.286518211344646e-10,3.917177750650489e-13],[3.3146072845378585e-09,6.266577354999555e-12]],[[8.23333859708477e-10,3.9360048120468963e-13],[3.293335438833908e-09,6.296687802129402e-12]],[[8.180127386621454e-10,3.954836221949948e-13],[3.2720509546485817e-09,6.32680802099566e-12]],[[8.126898117388057e-10,3.973650513559377e-13],[3.250759246955223e-09,6.356903595290891e-12]],[[7.906758124743299e-10,4.0509383439555656e-13],[3.1627032498973196e-09,6.4805614836611546e-12]],[[7.687533823656273e-10,4.1263799107351723e-13],[3.075013529462509e-09,6.601305865190589e-12]],[[7.470049367763286e-10,4.199003810826848e-13],[2.9880197471053142e-09,6.717577509546055e-12]],[[7.254986855751939e-10,4.268059209687763e-13],[2.9019947423007754e-09,6.828170477131793e-12]],[[6.966188606304069e-10,4.355677372754098e-13],[2.7864754425216275e-09,6.968544549755964e-12]],[[6.68441103628912e-10,4.434655198325208e-13],[2.673764414515648e-09,7.095134525571816e-12]],[[6.41075735595264e-10,4.504449389095525e-13],[2.564302942381056e-09,7.207063029130173e-12]],[[6.146135925951669e-10,4.564816387923654e-13],[2.4584543703806674e-09,7.303933497063548e-12]],[[5.866003449909122e-10,4.62032965541274e-13],[2.3464013799636488e-09,7.393089102733363e-12]],[[5.598076508613991e-10,4.664568209720114e-13],[2.2392306034455966e-09,7.464222645603224e-12]],[[5.342950072168803e-10,4.69788551888998e-13],[2.1371800288675213e-09,7.51789426800222e-12]],[[5.100772491417009e-10,4.720731443312283e-13],[2.0403089965668035e-09,7.554819329360129e-12]],[[4.849221994387991e-10,4.73440168253721e-13],[1.9396887977551964e-09,7.577105123786923e-12]],[[4.613516436304863e-10,4.736755794404045e-13],[1.8454065745219451e-09,7.581285855466548e-12]],[[4.393481390764326e-10,4.728568041257519e-13],[1.7573925563057304e-09,7.568596891521923e-12]],[[4.188701835172065e-10,4.710602086699349e-13],[1.675480734068826e-09,7.540257315103286e-12]],[[3.9804387794374844e-10,4.680423262489968e-13],[1.5921755117749938e-09,7.492408877397116e-12]],[[3.78954013611242e-10,4.640291246568232e-13],[1.515816054444968e-09,7.428623318007259e-12]],[[3.615120174041419e-10,4.591146927235432e-13],[1.4460480696165675e-09,7.35040393641154e-12]],[[3.456304943975556e-10,4.5338841364839376e-13],[1.3825219775902223e-09,7.25917912487165e-12]],[[3.453336320226785e-10,4.53268299514699e-13],[1.381334528090714e-09,7.257264905118087e-12]],[[3.4503714469550265e-10,4.5314790636642304e-13],[1.3801485787820106e-09,7.255346214346943e-12]],[[3.447412248743173e-10,4.530272362062968e-13],[1.3789648994972693e-09,7.253423085203382e-12]],[[3.4444586978403626e-10,4.5290627770568633e-13],[1.377783479136145e-09,7.251495334968538e-12]],[[3.4444586978403626e-10,4.529062777495059e-13],[1.377783479136145e-09,7.251495335642541e-12]],[[3.290439081773199e-10,4.458418233106821e-13],[1.3161756327092796e-09,7.138870791163398e-12]],[[3.1520484659030025e-10,4.380340114368212e-13],[1.260819386361201e-09,7.014330869369834e-12]],[[3.0280325590670297e-10,4.2957583142606314e-13],[1.2112130236268119e-09,6.879362253638659e-12]],[[2.9170128029436923e-10,4.205566132934794e-13],[1.166805121177477e-09,6.735393417138741e-12]],[[2.806305225016199e-10,4.0987779651249255e-13],[1.1225220900064797e-09,6.564883141944664e-12]],[[2.7083326297327996e-10,3.986988350284844e-13],[1.0833330518931198e-09,6.386339617466605e-12]],[[2.6210993050276905e-10,3.871155043469526e-13],[1.0484397220110762e-09,6.201294996035823e-12]],[[2.54320948991758e-10,3.752175450292806e-13],[1.017283795967032e-09,6.011185030382736e-12]],[[2.466267012902356e-10,3.6185361069996924e-13],[9.865068051609423e-10,5.797609480256477e-12]],[[2.396803575698855e-10,3.483025701574001e-13],[9.58721430279542e-10,5.581003003149008e-12]],[[2.333188336443709e-10,3.3465267222785617e-13],[9.332753345774837e-10,5.3627783098966135e-12]],[[2.2740018230880743e-10,3.20982948448901e-13],[9.096007292352297e-10,5.144200765259505e-12]],[[2.2128742184308179e-10,3.0599560117326204e-13],[8.851496873723271e-10,4.904515199750996e-12]],[[2.1544414698179857e-10,2.9114952770406363e-13],[8.617765879271943e-10,4.6670497220823545e-12]],[[2.097907476281047e-10,2.7651646085627004e-13],[8.391629905124188e-10,4.432953749280054e-12]],[[2.0424803705533843e-10,2.62156329042334e-13],[8.169921482213537e-10,4.20318806718292e-12]],[[1.99248002922055e-10,2.493443704029229e-13],[7.9699201168822e-10,3.998163013393591e-12]],[[1.9427583632764154e-10,2.368378024603455e-13],[7.771033453105661e-10,3.79799683415024e-12]],[[1.893041461250043e-10,2.2466458673782937e-13],[7.572165845000172e-10,3.6031383867388333e-12]],[[1.8432890152231222e-10,2.1284527467893184e-13],[7.373156060892489e-10,3.4139181444654426e-12]],[[1.8432890152231222e-10,2.1284527462581603e-13],[7.373156060892489e-10,3.413918143575064e-12]],[[1.8329931449360474e-10,2.1044480590158064e-13],[7.331972579744189e-10,3.3754847267879904e-12]],[[1.8226731796770725e-10,2.0806135109983547e-13],[7.29069271870829e-10,3.3373225556141794e-12]],[[1.812350801317113e-10,2.056943133929951e-13],[7.249403205268452e-10,3.2994221145400638e-12]],[[1.8020551035118327e-10,2.0334338006969705e-13],[7.208220414047331e-10,3.26177842511297e-12]],[[1.7358035991911824e-10,1.8865381163363682e-13],[6.94321439676473e-10,3.0265392860377964e-12]],[[1.6696627973295202e-10,1.7467335094171336e-13],[6.678651189318081e-10,2.802611381273879e-12]],[[1.603886802031642e-10,1.6141557970277412e-13],[6.415547208126568e-10,2.5902155718066782e-12]],[[1.5387758442714538e-10,1.4888696913249631e-13],[6.155103377085815e-10,2.389458717557028e-12]],[[1.4683836140625767e-10,1.3593786922603881e-13],[5.873534456250307e-10,2.1819157991279635e-12]],[[1.400045763540274e-10,1.2385818869799447e-13],[5.600183054161096e-10,1.9882581758811788e-12]],[[1.3344224391115275e-10,1.1262613585238429e-13],[5.33768975644611e-10,1.8081414575137725e-12]],[[1.2721765895647515e-10,1.0221164793351596e-13],[5.088706358259006e-10,1.6410885279541182e-12]],[[1.208519430499643e-10,9.16574779884664e-14],[4.834077721998572e-10,1.471742665647242e-12]],[[1.1509717057171964e-10,8.200144447604668e-14],[4.6038868228687854e-10,1.3167556816963244e-12]],[[1.1004847421291816e-10,7.318655510119791e-14],[4.4019389685167264e-10,1.1752205394995775e-12]],[[1.0578468322344178e-10,6.51518703873344e-14],[4.231387328937671e-10,1.0461670894104674e-12]],[[1.0208906351876257e-10,5.713384347027101e-14],[4.083562540750503e-10,9.173337159041415e-13]],[[9.949639294068496e-11,4.9898448503010494e-14],[3.9798557176273983e-10,8.010321897036367e-13]],[[9.802741318957427e-11,4.336312312508591e-14],[3.921096527582971e-10,6.959471472479464e-13]],[[9.764597908856472e-11,3.745183834209293e-14],[3.905839163542589e-10,6.008674985071145e-13]],[[9.7991677324153e-11,3.361793406789364e-14],[3.91966709296612e-10,5.391878510383503e-13]],[[9.880520610897928e-11,3.004125450691976e-14],[3.952208244359171e-10,4.816377215438042e-13]],[[1.0003738572271754e-10,2.6700300398074124e-14],[4.001495428908702e-10,4.2787485284229724e-13]],[[1.016439780380171e-10,2.359383454854638e-14],[4.065759121520684e-10,3.7788086320156376e-13]],[[1.026895638851034e-10,2.1953753480430592e-14],[4.107582555404136e-10,3.5148519966563925e-13]],[[1.0382794056642381e-10,2.038674158005319e-14],[4.1531176226569523e-10,3.262656120959196e-13]],[[1.0505204604597602e-10,1.8899776637000375e-14],[4.202081841839041e-10,3.023347572901404e-13]],[[1.063516956385371e-10,1.7496143795267972e-14],[4.254067825541484e-10,2.797465970063956e-13]],[[1.1073012162781836e-10,1.3824756392240124e-14],[4.4292048651127345e-10,2.2069079669634802e-13]],[[1.1554006131765664e-10,1.146661272494412e-14],[4.6216024527062655e-10,1.8287681093109602e-13]],[[1.2061192643902295e-10,1.0981896766280573e-14],[4.824477057560918e-10,1.75390937599158e-13]],[[1.2579515603768285e-10,1.2421155523139055e-14],[5.031806241507314e-10,1.9890490751819816e-13]],[[1.3150052210289844e-10,1.54833519095415e-14],[5.260020884115938e-10,2.4839615387656087e-13]],[[1.371086029960778e-10,1.9324274803612412e-14],[5.484344119843112e-10,3.102286499312248e-13]],[[1.4253144318769122e-10,2.3531212707307908e-14],[5.701257727507649e-10,3.778266522650655e-13]],[[1.4770310414169694e-10,2.790165293653528e-14],[5.908124165667878e-10,4.4798062703276357e-13]],[[1.530580176376655e-10,3.2789401752297094e-14],[6.12232070550662e-10,5.263882572444384e-13]],[[1.5803944072554694e-10,3.7685710269004974e-14],[6.321577629021878e-10,6.049004518826426e-13]],[[1.6261503641963176e-10,4.254426670701689e-14],[6.50460145678527e-10,6.827866876384976e-13]],[[1.6678119654734498e-10,4.732612393770881e-14],[6.671247861893799e-10,7.594305957535672e-13]],[[1.7089094971336802e-10,5.246935100324655e-14],[6.835637988534721e-10,8.418574545117997e-13]],[[1.7450683640227756e-10,5.745359114118635e-14],[6.980273456091102e-10,9.217315084560962e-13]],[[1.7763452201593824e-10,6.225371943618016e-14],[7.10538088063753e-10,9.986530790345746e-13]],[[1.8030115794136489e-10,6.684635386135441e-14],[7.212046317654595e-10,1.0722495618037839e-12]],[[1.8147234337546745e-10,6.906969810875596e-14],[7.258893735018698e-10,1.107878842768098e-12]],[[1.8253282647380529e-10,7.123379566559047e-14],[7.301313058952211e-10,1.1425592233154462e-12]],[[1.8348315226292857e-10,7.334034218670285e-14],[7.339326090517143e-10,1.1763177132411596e-12]],[[1.8433333250368944e-10,7.538526175218331e-14],[7.373333300147578e-10,1.2090892993097655e-12]],[[1.8433333366855775e-10,7.538526175218331e-14],[7.37333334674231e-10,1.2090892993097655e-12]],[[1.8521182747387352e-10,7.774207548534533e-14],[7.408473098954941e-10,1.2468600385007512e-12]],[[1.8595320120116704e-10,8.000808831956813e-14],[7.438128048046681e-10,1.2831766391778877e-12]],[[1.865625909732135e-10,8.218263950716364e-14],[7.46250363892854e-10,1.318028658956865e-12]],[[1.870384929433376e-10,8.426407052650414e-14],[7.481539717733504e-10,1.3513893692245442e-12]],[[1.876289145063563e-10,8.819601884419551e-14],[7.505156580254252e-10,1.4144127104922915e-12]],[[1.877498449143076e-10,9.174770306339752e-14],[7.509993796572304e-10,1.471345313352277e-12]],[[1.8744052471077603e-10,9.492226617938634e-14],[7.497620988431041e-10,1.5222371273232528e-12]],[[1.8673829063537638e-10,9.772345129026097e-14],[7.469531625415055e-10,1.5671474928490709e-12]],[[1.855507384984492e-10,1.0038863837156675e-13],[7.422029539937968e-10,1.6098821085166542e-12]],[[1.8397357699688743e-10,1.0263010544351329e-13],[7.358943079875497e-10,1.6458271633713765e-12]],[[1.820490052090467e-10,1.0446409387092884e-13],[7.281960208361868e-10,1.6752424048656414e-12]],[[1.7981678136928675e-10,1.0591156874275064e-13],[7.19267125477147e-10,1.6984631778001357e-12]],[[1.770477022214146e-10,1.0708216764909642e-13],[7.081908088856584e-10,1.71724800870275e-12]],[[1.7399439964385857e-10,1.0783897121834127e-13],[6.959775985754343e-10,1.7293995698190399e-12]],[[1.7070027447677368e-10,1.0821238888278624e-13],[6.828010979070947e-10,1.7354048452838593e-12]],[[1.6719837843636942e-10,1.0823261201660897e-13],[6.687935137454777e-10,1.7357470613462204e-12]],[[1.631493793672233e-10,1.0788162148331311e-13],[6.525975174688932e-10,1.7301386759209258e-12]],[[1.5893301805982316e-10,1.0717397069728419e-13],[6.357320722392926e-10,1.718810648736631e-12]],[[1.545897384820936e-10,1.0615028916302295e-13],[6.183589539283744e-10,1.7024139472361643e-12]],[[1.5015129846271988e-10,1.0484470687831202e-13],[6.006051938508795e-10,1.6814957418550597e-12]],[[1.4879330470581187e-10,1.0439951072517104e-13],[5.951732188232475e-10,1.6743617685884301e-12]],[[1.4743044168447328e-10,1.0393242851233474e-13],[5.897217667378931e-10,1.666876644804238e-12]],[[1.460628227223249e-10,1.034447026782766e-13],[5.842512908892996e-10,1.6590603616335061e-12]],[[1.4469169342106627e-10,1.0293683153352463e-13],[5.787667736842651e-10,1.6509208941282206e-12]],[[1.4469169557816629e-10,1.0293683183067073e-13],[5.787667823126651e-10,1.6509208989235283e-12]],[[1.4106333902009097e-10,1.0150921767937366e-13],[5.642533560803639e-10,1.6280395367507698e-12]],[[1.3742407012193618e-10,9.996229461437795e-14],[5.496962804877447e-10,1.6032437597197582e-12]],[[1.3378609120403142e-10,9.831064489362731e-14],[5.351443648161257e-10,1.5767675302731271e-12]],[[1.3015842395720003e-10,9.656750350378267e-14],[5.206336958288001e-10,1.5488229727457054e-12]],[[1.2469028557825104e-10,9.377745236652251e-14],[4.987611423130042e-10,1.5040923416535019e-12]],[[1.1928852345400432e-10,9.084504289741667e-14],[4.771540938160173e-10,1.457076393635278e-12]],[[1.1397828097547895e-10,8.780711800559978e-14],[4.559131239019158e-10,1.4083660076245636e-12]],[[1.0877682259519827e-10,8.469500435562063e-14],[4.351072903807931e-10,1.3584636265718761e-12]],[[1.0319549327947436e-10,8.121903492348086e-14],[4.1278197311789745e-10,1.3027244291516591e-12]],[[9.777862156074514e-11,7.771977052775807e-14],[3.9111448624298056e-10,1.2466094471159546e-12]],[[9.253918503954873e-11,7.422628671180818e-14],[3.7015674015819493e-10,1.1905852291850183e-12]],[[8.748565808879765e-11,7.076198026827003e-14],[3.499426323551906e-10,1.1350272198814644e-12]],[[8.214546227991089e-11,6.700576524296683e-14],[3.2858184911964355e-10,1.0747860843869583e-12]],[[7.704215636008293e-11,6.333108349388077e-14],[3.081686254403317e-10,1.0158509438294395e-12]],[[7.217870533083185e-11,5.975489277554279e-14],[2.887148213233274e-10,9.58494120938644e-13]],[[6.755406769678588e-11,5.629096370835373e-14],[2.702162707871435e-10,9.02936676053669e-13]],[[6.273666905053295e-11,5.262044695745776e-14],[2.509466762021318e-10,8.440646843634025e-13]],[[5.820030830508313e-11,4.9108759758498704e-14],[2.3280123322033253e-10,7.877391885888073e-13]],[[5.393763962409878e-11,4.5761667325449434e-14],[2.1575055849639512e-10,7.340528764219717e-13]],[[4.993964125249976e-11,4.2582651348548437e-14],[1.9975856500999905e-10,6.830617737410738e-13]],[[4.95288263798999e-11,4.2253861392736366e-14],[1.981153055195996e-10,6.77787984553244e-13]],[[4.9120903750729593e-11,4.192703530758958e-14],[1.9648361500291837e-10,6.7254568647992e-13]],[[4.87158290373674e-11,4.1602070316944856e-14],[1.948633161494696e-10,6.673332359985618e-13]],[[4.8313644028314795e-11,4.12790568856369e-14],[1.9325457611325918e-10,6.621520787665777e-13]],[[4.469720178918462e-11,3.835811163652496e-14],[1.7878880715673847e-10,6.152996450340133e-13]],[[4.131771922013531e-11,3.560226459204951e-14],[1.6527087688054124e-10,5.710949785902875e-13]],[[3.816465555041373e-11,3.30084591835843e-14],[1.526586222016549e-10,5.294891821537746e-13]],[[3.5226537892848486e-11,3.057255763464332e-14],[1.4090615157139395e-10,4.904159390696024e-13]],[[3.192027437618347e-11,2.781022650909368e-14],[1.2768109750473387e-10,4.461062743174635e-13]],[[2.889642586782007e-11,2.5264112182604786e-14],[1.1558570347128028e-10,4.0526461642497157e-13]],[[2.613533873033717e-11,2.2923428617827177e-14],[1.0454135492134868e-10,3.67717993627521e-13]],[[2.3617980519332745e-11,2.0776287671497575e-14],[9.447192207733098e-11,3.33275808908344e-13]],[[2.1106728069102042e-11,1.8622120317692355e-14],[8.442691227640817e-11,2.987207650143199e-13]],[[1.8845308710846804e-11,1.6671588170004032e-14],[7.538123484338722e-11,2.6743213766754146e-13]],[[1.6811663680735382e-11,1.49090771296509e-14],[6.724665472294153e-11,2.3915949146566205e-13]],[[1.4985253723224664e-11,1.3319251162534972e-14],[5.994101489289866e-11,2.136568499611087e-13]],[[1.3191660252216345e-11,1.1751763629525559e-14],[5.276664100886538e-11,1.8851248336600698e-13]],[[1.1602545410649083e-11,1.0357623634316307e-14],[4.641018164259633e-11,1.661487861788541e-13]],[[1.0196410987985701e-11,9.119747615443537e-15],[4.0785643951942805e-11,1.4629173761889284e-13]],[[8.953644151916723e-12,8.022259688075658e-15],[3.5814576607666894e-11,1.2868667603010795e-13]],[[7.850395621099043e-12,7.045257750839113e-15],[3.140158248439617e-11,1.1301434724364615e-13]],[[6.878165582999631e-12,6.182069827970234e-15],[2.7512662331998525e-11,9.916773327784034e-14]],[[6.022295986086893e-12,5.420401866383498e-15],[2.408918394434757e-11,8.694963048296477e-14]],[[5.269515782505469e-12,4.749047154690719e-15],[2.1078063130021877e-11,7.618026729307877e-14]],[[5.2695157781996985e-12,4.749047153882778e-15],[2.1078063112798794e-11,7.618026727916475e-14]],[[5.2034913840746734e-12,4.690097251247169e-15],[2.0813965536298694e-11,7.523463793255448e-14]],[[5.138265387058226e-12,4.6318511722975175e-15],[2.0553061548232904e-11,7.430029889047262e-14]],[[5.073834622708741e-12,4.574307980043755e-15],[2.0295338490834963e-11,7.337723500934251e-14]],[[5.010185530050828e-12,4.5174493811864675e-15],[2.0040742120203313e-11,7.246515285883139e-14]],[[4.2613573627430906e-12,3.847739337331181e-15],[1.7045429450972362e-11,6.172217940710596e-14]],[[3.621462753375293e-12,3.2742532117241992e-15],[1.4485851013501172e-11,5.252276020322349e-14]],[[3.0752655690360338e-12,2.783820371644167e-15],[1.2301062276144135e-11,4.4655622153701124e-14]],[[2.609531681411734e-12,2.3649148111107547e-15],[1.0438126725646936e-11,3.793587395788917e-14]],[[2.1762607420107777e-12,1.9745597586797962e-15],[8.705042968043111e-12,3.167411538894803e-14]],[[1.8134876015754576e-12,1.647199651747843e-15],[7.25395040630183e-12,2.6422875231711722e-14]],[[1.5100539247995604e-12,1.372973181097106e-15],[6.040215699198242e-12,2.2023965282418414e-14]],[[1.2564872260506467e-12,1.1435089664995081e-15],[5.025948904202587e-12,1.8343097714341578e-14]],[[1.025526096961686e-12,9.342299962368797e-16],[4.102104387846744e-12,1.498602771595471e-14]],[[8.363679891051618e-13,7.626144137101069e-16],[3.345471956420647e-12,1.2233122868064255e-14]],[[6.816040256997642e-13,6.220367651148514e-16],[2.726416102799057e-12,9.978103797428976e-15]],[[5.550854098295236e-13,5.069909017295421e-16],[2.2203416393180945e-12,8.132643957705068e-15]],[[4.4246609794156463e-13,4.044708436688733e-16],[1.7698643917662585e-12,6.48811353873226e-15]],[[3.5242813149868003e-13,3.2242164439730945e-16],[1.4097125259947201e-12,5.171958785194393e-15]],[[2.8051181643662596e-13,2.5681984483239105e-16],[1.1220472657465039e-12,4.119638496948679e-15]],[[2.2311875281002342e-13,2.044193982671698e-16],[8.924750112400937e-13,3.2790822571965923e-15]],[[1.857971503961663e-13,1.7031744682259308e-16],[7.431886015846652e-13,2.7320527506841603e-15]],[[1.5465763543380567e-13,1.4184496322689654e-16],[6.186305417352227e-13,2.2753259334178375e-15]],[[1.2868833883150151e-13,1.1808567188469222e-16],[5.147533553260061e-13,1.89420364339485e-15]],[[1.0704004338937946e-13,9.826812463105079e-17],[4.2816017355751784e-13,1.5763109898490365e-15]],[[1.0704004338505071e-13,9.82681246078966e-17],[4.2816017354020284e-13,1.576310989462523e-15]],[[9.979539592149342e-14,9.163320938696452e-17],[3.9918158368597367e-13,1.4698805629666328e-15]],[[9.303642869997947e-14,8.544201060751148e-17],[3.7214571479991787e-13,1.3705677944466852e-15]],[[8.673094714968564e-14,7.966504171573973e-17],[3.4692378859874255e-13,1.2778996958850727e-15]],[[8.084886702259559e-14,7.427482559822578e-17],[3.2339546809038235e-13,1.1914355029705771e-15]],[[6.103093085826604e-14,5.610479545778804e-17],[2.4412372343306416e-13,8.99971110787328e-16]],[[4.6037336633455236e-14,4.234744527144423e-17],[1.8414934653382094e-13,6.792904404709051e-16]],[[3.470320894773805e-14,3.1940463980547765e-17],[1.388128357909522e-13,5.123529340528424e-16]],[[2.6142506642141637e-14,2.4074539992329e-17],[1.0457002656856655e-13,3.8617640957607715e-16]],[[1.9126095145384577e-14,1.7623247628391335e-17],[7.650438058153831e-14,2.8269192618502203e-16]],[[1.3982759808281702e-14,1.2891084419850766e-17],[5.593103923312681e-14,2.0678386303245979e-16]],[[1.021562720302586e-14,9.422960375548459e-18],[4.086250881210344e-14,1.511521394932417e-16]],[[7.45863495312645e-15,6.883268188819571e-18],[2.98345398125058e-14,1.1041329740105282e-16]],[[5.2722091851029604e-15,4.867981017450782e-18],[2.1088836740411842e-14,7.808638500242771e-17]],[[3.724071600692014e-15,3.4402317565670127e-18],[1.4896286402768057e-14,5.518409257825369e-17]],[[2.6287851086952686e-15,2.4295457963735547e-18],[1.0515140434781074e-14,3.8971855625244424e-17]],[[1.8544605099451624e-15,1.7146648588945241e-18],[7.41784203978065e-15,2.75045808955916e-17]],[[1.2621776795629578e-15,1.167561938568841e-18],[5.048710718251831e-15,1.87286072417059e-17]],[[8.584658944808834e-16,7.944546352266029e-19],[3.4338635779235338e-15,1.274366785080719e-17]],[[5.834953676922012e-16,5.402121474417715e-19],[2.3339814707688048e-15,8.665417404173437e-18]],[[3.963523124395932e-16,3.670964661474767e-19],[1.5854092497583729e-15,5.888506400633769e-18]],[[3.1504690875464494e-16,2.9185775569403887e-19],[1.2601876350185797e-15,4.681619051069818e-18]],[[2.5036875481517195e-16,2.3199159167893815e-19],[1.0014750192606878e-15,3.721319629631251e-18]],[[1.9892973940315191e-16,1.8436706168420511e-19],[7.957189576126077e-16,2.957385652952007e-18]],[[1.5802855740983718e-16,1.464901046835988e-19],[6.321142296393487e-16,2.3498103917034423e-18]],[[1.2973618283205395e-16,1.2028394866534034e-19],[5.189447313282158e-16,1.92944373083837e-18]],[[1.0649463848517085e-16,9.875233883295844e-20],[4.259785539406834e-16,1.5840604474800947e-18]],[[8.740528899778528e-17,8.106413045742448e-20],[3.496211559911411e-16,1.3003282945702847e-18]],[[7.172855559716345e-17,6.653540497824132e-20],[2.869142223886538e-16,1.0672766614490084e-18]],[[4.473571263611934e-17,4.151210564859878e-20],[1.7894285054447735e-16,6.658843359059437e-19]],[[2.788192972928458e-17,2.588187778558967e-20],[1.1152771891713833e-16,4.151639695248361e-19]],[[1.736650525230394e-17,1.6126115484150738e-20],[6.946602100921576e-17,2.5867440805887625e-19]],[[1.0810256373584715e-17,1.0041337664710144e-20],[4.324102549433886e-17,1.6107016901802805e-19]],[[6.411199486646845e-18,5.9571474594589745e-21],[2.564479794658738e-17,9.555683546824339e-20]],[[3.7997295046477875e-18,3.531729713264946e-21],[1.519891801859115e-17,5.665140812966375e-20]],[[2.2505556480561656e-18,2.0924504059726085e-21],[9.002222592224663e-18,3.356435466679418e-20]],[[1.3321874696063222e-18,1.2389528594135764e-21],[5.328749878425289e-18,1.9873655910187335e-20]],[[7.475147325565071e-19,6.954059662893099e-22],[2.9900589302260283e-18,1.115478636552353e-20]],[[4.191671189115995e-19,3.900593204674686e-22],[1.676668475646398e-18,6.256815703825309e-21]],[[2.3489901580543476e-19,2.1864627272091845e-22],[9.39596063221739e-19,3.507233209933603e-21]],[[1.315576550437437e-19,1.2248616444999357e-22],[5.262306201749748e-19,1.9647598663710914e-21]],[[6.945651169224381e-20,6.468449487252025e-23],[2.7782604676897524e-19,1.0375821820804907e-21]],[[3.66458512778639e-20,3.4136742384494455e-23],[1.465834051114556e-19,5.475758266791085e-22]],[[1.932268352715346e-20,1.8003982170434907e-23],[7.729073410861384e-20,2.887956545688181e-22]],[[1.0182419357752231e-20,9.489683484370626e-24],[4.0729677431008923e-20,1.5222069528949132e-22]],[[7.921024921707683e-21,7.382795083722136e-24],[3.1684099686830733e-20,1.1842482228949604e-22]],[[6.161338992768642e-21,5.743166632393413e-24],[2.4645355971074567e-20,9.212410931626038e-23]],[[4.792172294050622e-21,4.4673033438401765e-24],[1.916868917620249e-20,7.165842979044943e-23]],[[3.7269489561928694e-21,3.474585278540757e-24],[1.4907795824771478e-20,5.573458593986097e-23]],[[3.726948956186221e-21,3.474585278526792e-24],[1.4907795824744885e-20,5.573458593967845e-23]],[[2.3643655528353444e-21,2.204596708320272e-24],[9.457462211341378e-21,3.536314515145883e-23]],[[1.4995661239026065e-21,1.3984288502884883e-24],[5.998264495610426e-21,2.2431692297492958e-23]],[[9.50842388686801e-22,8.868336813334837e-25],[3.803369554747204e-21,1.4225376804692037e-23]],[[6.027642565499743e-22,5.622618103535461e-25],[2.4110570261998974e-21,9.019036074549183e-24]],[[2.7643802838603337e-22,2.5791916843001535e-25],[1.1057521135441335e-21,4.137186087761181e-24]],[[1.2669741407518947e-22,1.182338982285325e-25],[5.067896563007579e-22,1.896545852142395e-24]],[[5.803237752758477e-23,5.416642421117262e-26],[2.3212951011033908e-22,8.688632146071123e-25]],[[2.6565574207079667e-23,2.4800435092956892e-26],[1.0626229682831867e-22,3.9781435746335163e-25]],[[1.1233542848583903e-23,1.0489173907789226e-26],[4.493417139433561e-23,1.6825281827752587e-25]],[[4.74717034091895e-24,4.433444027524393e-27],[1.89886813636758e-23,7.111516103754051e-26]],[[2.00488025632096e-24,1.8727126113731342e-27],[8.01952102528384e-24,3.003945269342074e-26]],[[8.46231204573057e-25,7.905793140346573e-28],[3.384924818292228e-24,1.2681372209375523e-26]],[[3.27259336336599e-25,3.057907810248649e-28],[1.309037345346396e-24,4.905068817841861e-27]],[[1.2647871366676809e-25,1.1820149946707223e-28],[5.059148546670723e-25,1.8960230826758566e-27]],[[4.885169203844514e-26,4.56618822282126e-29],[1.9540676815378055e-25,7.324439024479521e-28]],[[1.8857752137270897e-26,1.7629100475554377e-29],[7.543100854908359e-26,2.8278126809039557e-28]],[[6.609947566373875e-27,6.180272508065651e-30],[2.64397902654955e-26,9.913523320870617e-29]],[[2.315412790157383e-27,2.1652301780017773e-30],[9.261651160629533e-27,3.4731569602372285e-29]],[[8.105827273580535e-28,7.581158603361824e-31],[3.242330909432214e-27,1.2160623843833293e-29]],[[2.8360657701632957e-28,2.652866564504725e-31],[1.1344263080653183e-27,4.255353182379379e-30]],[[2.312765305305634e-28,2.1634249982678436e-31],[9.251061221222536e-28,3.470260172579332e-30]],[[1.885983864223124e-28,1.7642473589716113e-31],[7.543935456892496e-28,2.8299558205683658e-30]],[[1.5379265869800835e-28,1.4386925289487365e-31],[6.151706347920334e-28,2.3077467968903045e-30]],[[1.254077021858667e-28,1.1731876351419459e-31],[5.016308087434668e-28,1.881861403076572e-30]],[[1.2540770218587853e-28,1.1731876351370652e-31],[5.016308087435141e-28,1.8818614030695282e-30]],[[4.836243284512349e-29,4.524822142378254e-32],[1.9344973138049396e-28,7.258077743257924e-31]],[[1.8642766749640204e-29,1.7444218915196946e-32],[7.457106699856081e-29,2.7981537744003307e-31]],[[7.183530205728037e-30,6.722413687407183e-33],[2.873412082291215e-29,1.0783139749795805e-31]],[[2.7669328658640917e-30,2.5895793873481437e-33],[1.1067731463456367e-29,4.153834412799266e-32]],[[7.726859556661196e-31,7.23253219249421e-34],[3.0907438226644782e-30,1.1601396315948501e-32]],[[2.156422383202217e-31,2.018715854644961e-34],[8.625689532808867e-31,3.238135532229473e-33]],[[6.014583583740083e-32,5.631162351328633e-35],[2.405833433496033e-31,9.032704829609142e-34]],[[1.6765982900641234e-32,1.5698942794564325e-35],[6.706393160256493e-32,2.5181994352016225e-34]],[[4.106926950454482e-33,3.845997904306334e-36],[1.6427707801817927e-32,6.169197909043787e-35]],[[1.005386375742645e-33,9.41614302914783e-37],[4.02154550297058e-33,1.5104023471993204e-35]],[[2.4597402022615485e-34,2.3039672411169748e-37],[9.838960809046194e-34,3.695692706321364e-36]],[[6.014482308618873e-35,5.634171071072949e-38],[2.405792923447549e-34,9.037525447590916e-37]],[[1.2753845064094136e-35,1.194868626299626e-38],[5.101538025637654e-35,1.9166358690077543e-37]],[[2.70279661753145e-36,2.532424038636859e-39],[1.08111864701258e-35,4.0621488424152267e-38]],[[5.724363855872898e-37,5.364051059957254e-40],[2.2897455423491593e-36,8.604234964331225e-39]],[[1.2117005722362042e-37,1.13553696511856e-40],[4.846802288944817e-37,1.821463983713584e-39]],[[2.1922528269876154e-38,2.0546558540509607e-41],[8.769011307950462e-38,3.2957810656129702e-40]],[[3.963836599397218e-39,3.715390459994765e-42],[1.5855346397588871e-38,5.959690154190648e-41]],[[7.162809320401496e-40,6.714444306015397e-43],[2.8651237281605983e-39,1.0770336031224428e-41]],[[1.293617851865371e-40,1.2127429134941883e-43],[5.174471407461484e-40,1.9453058122265733e-42]]],"time_difference":[[[0.0,0.0],[0.0,0.0]],[[9.4584308479167e-19,1.5383071750876736e-40],[3.78337233916668e-18,2.4612914801402777e-39]],[[1.89168616958334e-18,3.552632555520678e-40],[7.56674467833336e-18,5.684212088833085e-39]],[[2.8375292543750103e-18,5.95582178643336e-40],[1.1350117017500041e-17,9.529314858293376e-39]],[[3.78337233916668e-18,9.529620470956062e-40],[1.513348935666672e-17,1.52473927535297e-38]],[[3.68839145995868e-18,4.3941413113005066e-39],[1.475356583983472e-17,7.030626098080811e-38]],[[3.8676934982780075e-18,7.73092326761873e-39],[1.547077399311203e-17,1.2369477228189968e-37]],[[4.401837224881721e-18,1.0757241176151846e-38],[1.7607348899526884e-17,1.7211585881842954e-37]],[[5.067188812582569e-18,1.388067833467265e-38],[2.0268755250330276e-17,2.220908533547624e-37]],[[5.6416806870851e-18,4.545013024037306e-38],[2.25667227483404e-17,7.272020838459689e-37]],[[6.398267349457367e-18,8.192714841996719e-38],[2.5593069397829467e-17,1.310834374719475e-36]],[[7.218558197249856e-18,1.2327591114705905e-37],[2.8874232788999424e-17,1.972414578352945e-36]],[[8.270301249740706e-18,1.7299549290102926e-37],[3.3081204998962825e-17,2.767927886416468e-36]],[[9.597575769349377e-18,7.546026087999377e-37],[3.839030307739751e-17,1.2073641740799003e-35]],[[1.1877071052052275e-17,1.3993427644234315e-36],[4.75082842082091e-17,2.2389484230774904e-35]],[[1.4351773405955557e-17,2.1117482839047774e-36],[5.740709362382223e-17,3.378797254247644e-35]],[[1.70512423384922e-17,2.8953409439964874e-36],[6.82049693539688e-17,4.63254551039438e-35]],[[1.8960848300517612e-17,1.0996941969749653e-35],[7.584339320207045e-17,1.7595107151599445e-34]],[[2.1883724737085953e-17,1.838276219813321e-35],[8.753489894834381e-17,2.9412419517013134e-34]],[[2.546883315719462e-17,2.537789423851786e-35],[1.0187533262877848e-16,4.060463078162858e-34]],[[2.9488097645087664e-17,3.2021671337570643e-35],[1.1795239058035066e-16,5.123467414011303e-34]],[[2.958516480604187e-17,9.85096936758029e-35],[1.1834065922416747e-16,1.5761550988128463e-33]],[[3.1786446132623525e-17,1.6397229292197788e-34],[1.271457845304941e-16,2.623556686751646e-33]],[[3.5660835777600095e-17,2.3075802680231384e-34],[1.4264334311040038e-16,3.6921284288370215e-33]],[[4.075982861021736e-17,3.011060579597462e-34],[1.6303931444086945e-16,4.817696927355939e-33]],[[3.840076646678105e-17,1.0424409283215864e-33],[1.536030658671242e-16,1.6679054853145383e-32]],[[3.726409491900888e-17,1.7720105098956793e-33],[1.4905637967603552e-16,2.835216815833087e-32]],[[3.825926969539567e-17,2.4786257591705865e-33],[1.530370787815827e-16,3.9658012146729385e-32]],[[4.1027924873846106e-17,3.200125190432534e-33],[1.6411169949538442e-16,5.120200304692054e-32]],[[4.379872858098489e-17,1.0526788132703911e-32],[1.7519491432393957e-16,1.6842861012326258e-31]],[[4.88121326462086e-17,1.802039043946893e-32],[1.952485305848344e-16,2.883262470315029e-31]],[[5.5842100891073e-17,2.5731208102271335e-32],[2.23368403564292e-16,4.116993296363414e-31]],[[6.405547494679663e-17,3.3720287983841125e-32],[2.5622189978718653e-16,5.39524607741458e-31]],[[8.634662412889318e-17,1.1510886428309454e-31],[3.453864965155727e-16,1.8417418285295126e-30]],[[7.255944339792829e-17,1.9699999348530798e-31],[2.9023777359171315e-16,3.1519998957649276e-30]],[[7.299696414948093e-17,2.760870865548991e-31],[2.9198785659792373e-16,4.4173933848783856e-30]],[[7.568351345335642e-17,3.565571930757522e-31],[3.027340538134257e-16,5.7049150892120355e-30]],[[7.997863449522782e-17,1.1928530314165137e-30],[3.199145379809113e-16,1.908564850266422e-29]],[[8.509042968134948e-17,2.0444912229420002e-30],[3.403617187253979e-16,3.2711859567072003e-29]],[[9.327625138393083e-17,2.8907991535508563e-30],[3.731050055357233e-16,4.62527864568137e-29]],[[1.0356766733906571e-16,3.754268827644145e-30],[4.1427066935626283e-16,6.006830124230632e-29]],[[1.0073487247008935e-16,1.2697088278779365e-29],[4.029394898803574e-16,2.0315341246046984e-28]],[[1.0761585409580913e-16,2.1613989781463274e-29],[4.304634163832365e-16,3.458238365034124e-28]],[[1.0835430500792918e-16,3.062941465032841e-29],[4.334172200317167e-16,4.900706344052546e-28]],[[1.0308470751448477e-16,3.972925074371115e-29],[4.123388300579391e-16,6.356680118993784e-28]],[[1.2490842288322343e-16,1.3451022586862697e-28],[4.996336915328937e-16,2.1521636138979203e-27]],[[1.4178601980581697e-16,2.4263491982909334e-28],[5.671440792232679e-16,3.8821587172641776e-27]],[[1.3871706098327375e-16,3.6799523744875538e-28],[5.54868243933095e-16,5.887923799241882e-27]],[[1.375978622366314e-16,4.877355782868287e-28],[5.503914489465256e-16,7.803769255012307e-27]],[[1.3631554184529887e-16,1.775678135595649e-27],[5.452621673811955e-16,2.841085017061142e-26]],[[1.4237772357307918e-16,3.370112119326855e-27],[5.695108942923167e-16,5.392179391176713e-26]],[[1.923484500555154e-16,8.910402301877905e-26],[7.693938002220616e-16,1.4256643683003306e-24]],[[2.0149489418789213e-16,1.0462159439628268e-25],[8.059795767515685e-16,1.673945510339662e-24]],[[2.2406409952645045e-08,5.119958364283078e-17],[8.962563981058018e-08,8.191933370299439e-16]],[[4.5267387084049623e-07,1.6552823713090556e-15],[1.810695483361985e-06,2.6484517900293165e-14]],[[4.536514057384905e-07,2.302524981883811e-15],[1.814605622953962e-06,3.684039965128582e-14]],[[9.487228746884088e-07,6.168778027037086e-15],[3.794891498753635e-06,9.870044827085251e-14]],[[6.140466251049722e-05,7.191013171967149e-13],[0.0002456186500419889,1.150562107414214e-11]],[[6.518777304129615e-05,1.1274617352151473e-12],[0.0002607510921651846,1.8039387761246787e-11]],[[6.565718027217731e-05,1.5306390568601512e-12],[0.00026262872108870924,2.4490224906452547e-11]],[[6.568420069984334e-05,1.943827391636796e-12],[0.0002627368027993734,3.110123826181024e-11]],[[6.56606408728279e-05,1.9934269858239687e-12],[0.0002626425634913116,3.189483176869713e-11]],[[6.563707567473653e-05,2.0430258481045973e-12],[0.00026254830269894613,3.268841356507946e-11]],[[6.561350198820243e-05,2.0926233974640233e-12],[0.0002624540079528097,3.348197435472272e-11]],[[6.558992063569586e-05,2.142218924512311e-12],[0.00026235968254278345,3.427550278738771e-11]],[[6.5563958286146e-05,2.1968051599340985e-12],[0.000262255833144584,3.5148882554017925e-11]],[[6.553798794712114e-05,2.25138711634502e-12],[0.0002621519517884846,3.6022193856474356e-11]],[[6.551200947736867e-05,2.305963876983856e-12],[0.0002620480379094747,3.689542202657747e-11]],[[6.548602267571375e-05,2.360534529655389e-12],[0.000261944090702855,3.776855246920381e-11]],[[6.545740836732312e-05,2.420592023097812e-12],[0.0002618296334692925,3.872947236415252e-11]],[[6.542878389308994e-05,2.4806397853173895e-12],[0.00026171513557235975,3.969023655953577e-11]],[[6.540014935701133e-05,2.540676587423185e-12],[0.0002616005974280453,4.065082539309853e-11]],[[6.537150477885375e-05,2.6007012041372584e-12],[0.000261486019115415,4.161121926039375e-11]],[[6.533996501635009e-05,2.6667543553271395e-12],[0.00026135986006540037,4.2668069679288735e-11]],[[6.530841101509657e-05,2.732789732895066e-12],[0.0002612336440603863,4.372463572023227e-11]],[[6.527684350761086e-05,2.7988056515311e-12],[0.00026110737403044345,4.478089041826572e-11]],[[6.524526531192638e-05,2.864800329325174e-12],[0.0002609810612477055,4.5836805262827706e-11]],[[6.521049056659541e-05,2.9374140027852342e-12],[0.00026084196226638164,4.699862403803071e-11]],[[6.517570185509742e-05,3.009997795214501e-12],[0.0002607028074203897,4.815996471674119e-11]],[[6.514089527898371e-05,3.082549752997312e-12],[0.00026056358111593484,4.932079604110798e-11]],[[6.510607732260316e-05,3.155067382154359e-12],[0.00026042430929041266,5.0481078107462515e-11]],[[6.50677601398796e-05,3.234845134526844e-12],[0.0002602710405595184,5.175752214524794e-11]],[[6.502955041286996e-05,3.314576182178303e-12],[0.00026011820165147985,5.303321890749649e-11]],[[6.499142191401706e-05,3.3942574567222515e-12],[0.00025996568765606823,5.430811930002449e-11]],[[6.495328475221278e-05,3.473885669376487e-12],[0.0002598131390088511,5.5582170702316855e-11]],[[6.491128422158265e-05,3.5614670352002546e-12],[0.0002596451368863306,5.698347255530363e-11]],[[6.486925642624639e-05,3.648976352744354e-12],[0.00025947702570498554,5.838362163581522e-11]],[[6.482720073364793e-05,3.736409550825175e-12],[0.00025930880293459173,5.978255280491383e-11]],[[6.47851170387693e-05,3.823762554667851e-12],[0.0002591404681550772,6.118020086620155e-11]],[[6.473876238438192e-05,3.919813695049516e-12],[0.0002589550495375277,6.271701911209271e-11]],[[6.469237201796724e-05,4.015757406492238e-12],[0.00025876948807186895,6.425211849495955e-11]],[[6.464594765989286e-05,4.111588123695896e-12],[0.00025858379063957145,6.578540997000098e-11]],[[6.459948999124367e-05,4.207300223283929e-12],[0.0002583979599649747,6.731680356319094e-11]],[[6.454830788677435e-05,4.312506185423029e-12],[0.0002581932315470974,6.900009895717515e-11]],[[6.449708388063127e-05,4.417554594269688e-12],[0.0002579883355225251,7.06808734984785e-11]],[[6.444581926179974e-05,4.522437959353225e-12],[0.00025778327704719897,7.235900733957045e-11]],[[6.43945122836756e-05,4.627149033296506e-12],[0.0002575780491347024,7.403438452241721e-11]],[[6.433799756373583e-05,4.742196552752975e-12],[0.0002573519902549433,7.587514483344788e-11]],[[6.428141156043523e-05,4.8570147596938835e-12],[0.0002571256462417409,7.77122361442275e-11]],[[6.42247741009135e-05,4.971595366561844e-12],[0.000256899096403654,7.954552585383785e-11]],[[6.41680851979739e-05,5.08592839769961e-12],[0.0002566723407918956,8.13748543517628e-11]],[[6.410560003385996e-05,5.211472991084782e-12],[0.00025642240013543983,8.338356784561553e-11]],[[6.404305059847923e-05,5.336692209119709e-12],[0.00025617220239391693,8.53870753338606e-11]],[[6.398044012420594e-05,5.46157228303353e-12],[0.00025592176049682376,8.738515651616523e-11]],[[6.391776476313931e-05,5.586100160737115e-12],[0.00025567105905255724,8.937760255910216e-11]],[[6.384863497656539e-05,5.722735958566988e-12],[0.00025539453990626156,9.156377532402344e-11]],[[6.377942862894466e-05,5.858910063749762e-12],[0.00025511771451577865,9.374256100658656e-11]],[[6.37101454634644e-05,5.9946043771219675e-12],[0.0002548405818538576,9.59136700201758e-11]],[[6.364078522168552e-05,6.129800742537726e-12],[0.0002545631408867421,9.807681186645688e-11]],[[6.356418138311692e-05,6.277992656578691e-12],[0.00025425672553246767,1.0044788249069854e-10]],[[6.348748348863618e-05,6.4255340352278244e-12],[0.00025394993395454473,1.0280854454866311e-10]],[[6.341069230089675e-05,6.572400305159595e-12],[0.000253642769203587,1.0515840486714433e-10]],[[6.333380698867736e-05,6.71856703648905e-12],[0.00025333522795470946,1.0749707256798003e-10]],[[6.324867202739233e-05,6.8785601488384145e-12],[0.0002529946881095693,1.1005696236508276e-10]],[[6.316342436765995e-05,7.037640799767798e-12],[0.0002526536974706398,1.1260225277945652e-10]],[[6.307806353927987e-05,7.1957760757133185e-12],[0.0002523122541571195,1.1513241719407889e-10]],[[6.299258906870036e-05,7.352932970954303e-12],[0.00025197035627480145,1.176469275174188e-10]],[[6.28974685006194e-05,7.524606391758e-12],[0.0002515898740024776,1.2039370224969896e-10]],[[6.280221453660858e-05,7.695004999926603e-12],[0.00025120885814643434,1.231200799798045e-10]],[[6.27068292315413e-05,7.864084207145488e-12],[0.0002508273169261652,1.258253472947005e-10]],[[6.26113104851803e-05,8.031799941840063e-12],[0.0002504452419407212,1.2850879904919544e-10]],[[6.250402503433818e-05,8.21443332765793e-12],[0.0002500161001373527,1.314309332215835e-10]],[[6.239660123650281e-05,8.395290835974631e-12],[0.00024958640494601123,1.3432465335393673e-10]],[[6.228903974262617e-05,8.574313419555213e-12],[0.00024915615897050467,1.3718901469049455e-10]],[[6.218133837203584e-05,8.751442414037645e-12],[0.00024872535348814337,1.4002307860146241e-10]],[[6.205850125004805e-05,8.943342502484195e-12],[0.0002482340050001922,1.430934800157612e-10]],[[6.194099055039515e-05,9.133847910695085e-12],[0.0002477639622015806,1.461415665462644e-10]],[[6.181792591007217e-05,9.320758940825906e-12],[0.0002472717036402887,1.4913214302746527e-10]],[[6.169478442376663e-05,9.505056192865458e-12],[0.00024677913769506653,1.520808990591822e-10]],[[6.15513696309811e-05,9.703032757110568e-12],[0.0002462054785239244,1.552485240860724e-10]],[[6.140825339790484e-05,9.89766022676926e-12],[0.00024563301359161935,1.58362563599551e-10]],[[6.126541875721992e-05,1.0088843389317843e-11],[0.00024506167502887967,1.6142149419923813e-10]],[[6.112284965727812e-05,1.0276487119155544e-11],[0.00024449139862911247,1.6442379387552112e-10]],[[6.0954399809715573e-05,1.0475495410611029e-11],[0.0002438175992388623,1.676079265375495e-10]],[[6.078764603941492e-05,1.0670180682303243e-11],[0.0002431505841576597,1.7072289088333155e-10]],[[6.062246342263247e-05,1.0860427087100506e-11],[0.0002424898536905299,1.737668333587596e-10]],[[6.0458738523599625e-05,1.1046118747578831e-11],[0.0002418349540943985,1.767378999250484e-10]],[[6.0270194346053645e-05,1.1240441590696857e-11],[0.00024108077738421458,1.7984706541341e-10]],[[6.008680975518867e-05,1.1429813445940278e-11],[0.00024034723902075468,1.8287701509573846e-10]],[[5.990790592909908e-05,1.1614038986032798e-11],[0.00023963162371639632,1.8582462373561192e-10]],[[5.973290712849355e-05,1.1792931583400136e-11],[0.0002389316285139742,1.8868690529184265e-10]],[[5.955619977448002e-05,1.1980641724303196e-11],[0.0002382247990979201,1.9169026754445407e-10]],[[5.938750817234791e-05,1.2163310517647943e-11],[0.00023755003268939164,1.946129682360881e-10]],[[5.921520602207953e-05,1.2340832064256812e-11],[0.00023686082408831813,1.9745331297989813e-10]],[[5.90567819962427e-05,1.2511678000388169e-11],[0.0002362271279849708,2.0018684795603088e-10]],[[5.894865859474192e-05,1.2698196792369105e-11],[0.00023579463437896768,2.0317114862554903e-10]],[[5.8839278833958584e-05,1.2878426792971204e-11],[0.00023535711533583434,2.060548286329862e-10]],[[5.872551504444946e-05,1.3051226995542098e-11],[0.00023490206017779785,2.088196318715484e-10]],[[5.860124645230474e-05,1.3214942841618407e-11],[0.00023440498580921897,2.1143908540680608e-10]],[[5.8575102880336094e-05,1.3404991916427458e-11],[0.00023430041152134438,2.1447987060118557e-10]],[[5.850306657110512e-05,1.3579982324579314e-11],[0.00023401226628442048,2.172797171303968e-10]],[[5.83767936057872e-05,1.3736997841600142e-11],[0.0002335071744231488,2.1979196539222983e-10]],[[5.81808887653624e-05,1.3873159953733266e-11],[0.0002327235550614496,2.2197055918161508e-10]],[[5.814784425703023e-05,1.4052435993356103e-11],[0.00023259137702812092,2.24838975807591e-10]],[[5.800017477014511e-05,1.4203829542134494e-11],[0.00023200069908058045,2.272612726051079e-10]],[[5.756829202379547e-05,1.4283059009550199e-11],[0.00023027316809518187,2.2852894407644878e-10]],[[5.7221764074467345e-05,1.4365854380613233e-11],[0.00022888705629786938,2.2985366999563517e-10]],[[5.717658998883658e-05,1.4545938536128821e-11],[0.0002287063599553463,2.327350164580564e-10]],[[5.69763413057702e-05,1.4673087713621737e-11],[0.0002279053652230808,2.347694033134743e-10]],[[5.6588849776563116e-05,1.4763051084002608e-11],[0.00022635539910625247,2.3620881721210833e-10]],[[5.608543336297455e-05,1.4803759441234154e-11],[0.0002243417334518982,2.3686015090929767e-10]],[[5.60753490660979e-05,1.4985097744591464e-11],[0.0002243013962643916,2.39761563835537e-10]],[[5.58075273159636e-05,1.5097177227786005e-11],[0.0002232301092638544,2.415548355101986e-10]],[[5.5322835677499656e-05,1.5152513377934903e-11],[0.00022129134270999862,2.424402139809667e-10]],[[5.370175086726308e-05,1.4876622062468466e-11],[0.00021480700346905232,2.3802595281102763e-10]],[[5.3901434035426616e-05,1.5125764299780336e-11],[0.00021560573614170646,2.420122285902301e-10]],[[5.3705839191615356e-05,1.525195060314931e-11],[0.00021482335676646143,2.4403120957981934e-10]],[[5.321759967386576e-05,1.528816648317383e-11],[0.00021287039869546305,2.4461066355233793e-10]],[[5.249281909388012e-05,1.5254505585701533e-11],[0.0002099712763755205,2.440720892780117e-10]],[[5.2530475755777513e-05,1.5484234836419134e-11],[0.00021012190302311005,2.477477571733966e-10]],[[5.2171294062377434e-05,1.5569013270090616e-11],[0.00020868517624950974,2.491042121678955e-10]],[[5.154002746707505e-05,1.5542362630202512e-11],[0.0002061601098683002,2.4867780179648506e-10]],[[5.0505600225131714e-05,1.5422275262578183e-11],[0.00020202240090052686,2.467564040854039e-10]],[[5.051002481981357e-05,1.5618650327766592e-11],[0.0002020400992792543,2.4989840511645267e-10]],[[5.0085254725786585e-05,1.5644369129264825e-11],[0.00020034101890314634,2.5030990575267467e-10]],[[4.922513583188275e-05,1.5582020005768728e-11],[0.000196900543327531,2.4931231979380614e-10]],[[4.817578715402363e-05,1.5405228609069596e-11],[0.00019270314861609452,2.464836573684393e-10]],[[4.809800701751594e-05,1.556723976607149e-11],[0.00019239202807006377,2.4907583623043327e-10]],[[4.522588157676267e-05,1.477219744246492e-11],[0.00018090352630705067,2.363551590071829e-10]],[[4.453287646678349e-05,1.475321574833359e-11],[0.00017813150586713395,2.360514519283952e-10]],[[4.356783732793358e-05,1.4544967020594192e-11],[0.0001742713493117343,2.3271947197993452e-10]],[[4.3805439281861325e-05,1.4810110385962836e-11],[0.0001752217571274453,2.3696176578609396e-10]],[[4.3240607549244765e-05,1.4820844798402052e-11],[0.00017296243019697906,2.371335168002022e-10]],[[4.224405502080436e-05,1.46086241266615e-11],[0.00016897622008321743,2.3373798562237083e-10]],[[4.0136337274713796e-05,1.4020975359573935e-11],[0.00016054534909885519,2.243356053057242e-10]],[[4.007970352470994e-05,1.4243300081383993e-11],[0.00016031881409883975,2.2789280129994917e-10]],[[3.937444193158517e-05,1.409810015846163e-11],[0.00015749776772634068,2.255696025311223e-10]],[[3.796000401853473e-05,1.3771212165711628e-11],[0.0001518400160741389,2.2033939476844974e-10]],[[3.607626718913489e-05,1.3273840297374054e-11],[0.00014430506875653956,2.1238144407832938e-10]],[[3.551722348060584e-05,1.32511965803128e-11],[0.00014206889392242336,2.120191449309742e-10]],[[3.447189972199185e-05,1.2974877098105336e-11],[0.0001378875988879674,2.0759803270445083e-10]],[[3.28279600205349e-05,1.245939775038733e-11],[0.0001313118400821396,1.993503641935084e-10]],[[3.077724078405829e-05,1.1760549070910532e-11],[0.00012310896313623315,1.8816878474183716e-10]],[[2.559305236029361e-05,9.952811861176425e-12],[0.00010237220944117443,1.5924499004800347e-10]],[[2.529709009960408e-05,9.908126595821414e-12],[0.00010118836039841632,1.5853002468158044e-10]],[[2.406582869141927e-05,9.578249683953013e-12],[9.626331476567707e-05,1.5325199392085336e-10]],[[2.247461359474646e-05,8.985790371199784e-12],[8.989845437898584e-05,1.4377264528282875e-10]],[[1.7809439106053166e-05,7.309240056076066e-12],[7.123775642421266e-05,1.1694784021815843e-10]],[[1.795383015213377e-05,7.462723840768134e-12],[7.181532060853508e-05,1.1940358078087015e-10]],[[1.734830638601123e-05,7.2001304837538765e-12],[6.939322554404493e-05,1.15202086906661e-10]],[[1.6014052008459676e-05,6.8132255472893755e-12],[6.40562080338387e-05,1.0901160882544358e-10]],[[1.481347609234637e-05,6.395617018130302e-12],[5.925390436938548e-05,1.023298721119473e-10]],[[1.4624305011316332e-05,6.302777848710593e-12],[5.8497220045265326e-05,1.0084444467563224e-10]],[[1.3627303305308578e-05,6.028402744896376e-12],[5.450921322123431e-05,9.645444380300625e-11]],[[1.0667329943153136e-05,4.751611991528698e-12],[4.2669319772612545e-05,7.602579208414841e-11]],[[1.1215128244422247e-05,5.031591233173771e-12],[4.486051297768899e-05,8.050545886404238e-11]],[[1.0832605243207737e-05,4.977797386574822e-12],[4.333042097283095e-05,7.964475799853209e-11]],[[8.320577717142115e-06,3.873179484127905e-12],[3.328231086856846e-05,6.197087170223413e-11]],[[7.766706320744768e-06,3.647224307397117e-12],[3.106682528297907e-05,5.835558831767789e-11]],[[8.095447573998267e-06,3.862210170332279e-12],[3.238179029599307e-05,6.179536268201285e-11]],[[6.141390435310344e-06,2.9796689089531902e-12],[2.4565561741241376e-05,4.7674702395821454e-11]],[[5.998732845167832e-06,2.90452255499791e-12],[2.399493138067133e-05,4.6472360281081925e-11]],[[5.538294929787688e-06,2.7332519124895893e-12],[2.215317971915075e-05,4.373203078569397e-11]],[[4.621557883959795e-06,2.338019338484038e-12],[1.848623153583918e-05,3.740830940444311e-11]],[[4.723685397561525e-06,2.380345996517589e-12],[1.88947415902461e-05,3.808553543335199e-11]],[[3.580050674849435e-06,1.8748642589869316e-12],[1.432020269939774e-05,2.99978281716516e-11]],[[3.439102303362119e-06,1.804504363444619e-12],[1.3756409213448476e-05,2.887206995954457e-11]],[[3.700661356493623e-06,1.9716464989498344e-12],[1.4802645425974491e-05,3.154634357355168e-11]],[[3.3470454499690712e-06,1.8175712176464536e-12],[1.3388181799876285e-05,2.9081139578797312e-11]],[[3.1775183028807764e-06,1.7388523193919228e-12],[1.2710073211523106e-05,2.7821637260442988e-11]],[[2.466011123297315e-06,1.410627284814148e-12],[9.86404449318926e-06,2.2570036614360726e-11]],[[2.6616495673293315e-06,1.5001807332215543e-12],[1.0646598269317326e-05,2.4002891782769663e-11]],[[2.075258864119691e-06,1.2273131484113568e-12],[8.301035456478764e-06,1.9637010394360104e-11]],[[2.025874902629998e-06,1.2273381543896854e-12],[8.103499610519991e-06,1.9637410561867786e-11]],[[1.6476526650597144e-06,1.0613745741141828e-12],[6.5906106602388575e-06,1.698199304848521e-11]],[[1.7917024476384833e-06,1.1380742757461935e-12],[7.166809790553933e-06,1.8209188218763976e-11]],[[1.4835365452718925e-06,9.959567223769566e-13],[5.93414618108757e-06,1.593530750212088e-11]],[[1.4632868266662773e-06,1.005543782440981e-12],[5.853147306665109e-06,1.6088700530451348e-11]],[[1.2751399477036026e-06,9.242215547579208e-13],[5.10055979081441e-06,1.4787544881997664e-11]],[[1.3479745911353392e-06,9.68108258367277e-13],[5.391898364541357e-06,1.5489732160454382e-11]],[[1.2138245193071323e-06,9.110268227106506e-13],[4.855298077228529e-06,1.4576429114056125e-11]],[[1.1184861323040252e-06,8.849477818403349e-13],[4.473944529216101e-06,1.4159164470686635e-11]],[[1.096113894942323e-06,8.808008256579243e-13],[4.384455579769292e-06,1.4092813194647969e-11]],[[1.016979869096713e-06,8.600733060572598e-13],[4.067919476386852e-06,1.3761172909899167e-11]],[[1.0270130181047772e-06,8.631997340763235e-13],[4.108052072419109e-06,1.3811195718809854e-11]],[[9.77360490057186e-07,8.532904914909964e-13],[3.909441960228744e-06,1.3652647845252805e-11]],[[9.353148509044554e-07,8.513565498086725e-13],[3.7412594036178215e-06,1.3621704797799718e-11]],[[9.435243541126193e-07,8.496046933122332e-13],[3.774097416450477e-06,1.3593675071222999e-11]],[[9.06914003963299e-07,8.4520009287999e-13],[3.627656015853196e-06,1.3523201476095024e-11]],[[8.780185473759483e-07,8.493428767220593e-13],[3.5120741895037933e-06,1.3589486031902546e-11]],[[8.635503604540535e-07,8.448929599180359e-13],[3.454201441816214e-06,1.3518287366420958e-11]],[[8.564554539658395e-07,8.384258849947024e-13],[3.425821815863358e-06,1.3414814165086862e-11]],[[8.31459778444251e-07,8.421703295406245e-13],[3.325839113777004e-06,1.347472527144378e-11]],[[8.145192986087993e-07,8.496038166010658e-13],[3.2580771944351973e-06,1.3593661071071648e-11]],[[7.995475462989219e-07,8.499533124361737e-13],[3.1981901851956875e-06,1.3599253003700259e-11]],[[7.88171912487274e-07,8.377384765110154e-13],[3.152687649949096e-06,1.3403815628130098e-11]],[[7.717999438441029e-07,8.382019581937704e-13],[3.0871997753764117e-06,1.3411231334837363e-11]],[[7.578824805502801e-07,8.437492707600619e-13],[3.0315299222011204e-06,1.3499988334759281e-11]],[[7.450546467573091e-07,8.482828529830816e-13],[2.9802185870292362e-06,1.3572525658458187e-11]],[[7.288912836460331e-07,8.488105793924058e-13],[2.9155651345841326e-06,1.3580969266124709e-11]],[[7.110045312753349e-07,8.443736458422407e-13],[2.8440181251013397e-06,1.3509978340153214e-11]],[[6.930723822793732e-07,8.368311634809011e-13],[2.772289529117493e-06,1.3389298621487344e-11]],[[6.766004667462677e-07,8.298293413594755e-13],[2.7064018669850708e-06,1.327726946247532e-11]],[[6.636457648852619e-07,8.237199602253435e-13],[2.6545830595410474e-06,1.3179519361084568e-11]],[[6.474264113322126e-07,8.155851853228825e-13],[2.5897056453288504e-06,1.3049362973591497e-11]],[[6.297370652631178e-07,8.055934674705221e-13],[2.5189482610524713e-06,1.2889495463225312e-11]],[[6.107978230152649e-07,7.927292837217974e-13],[2.4431912920610596e-06,1.268366852151529e-11]],[[5.881259046995903e-07,7.753301108616953e-13],[2.3525036187983613e-06,1.2405281781489494e-11]],[[5.608468244441682e-07,7.514264679620449e-13],[2.243387297776673e-06,1.2022823469292257e-11]],[[5.313475437770999e-07,7.236342003379735e-13],[2.1253901751083995e-06,1.1578147225569227e-11]],[[5.017238201030278e-07,6.926174662354088e-13],[2.006895280412111e-06,1.1081879456953042e-11]],[[4.776953913073526e-07,6.6881251331716e-13],[1.9107815652294103e-06,1.070100020865879e-11]],[[4.728839024405125e-07,6.717593931744616e-13],[1.89153560976205e-06,1.0748150272960188e-11]],[[4.5294189500896957e-07,6.520784543545943e-13],[1.8117675800358783e-06,1.0433255251514232e-11]],[[4.225460025328192e-07,6.14662890567759e-13],[1.6901840101312767e-06,9.834606229715819e-12]],[[3.911105408802193e-07,5.785647878101586e-13],[1.5644421635208771e-06,9.257036558396613e-12]],[[3.7693072366087766e-07,5.635321390850927e-13],[1.5077228946435106e-06,9.01651416976547e-12]],[[3.426570433912912e-07,5.204022098285801e-13],[1.3706281735651648e-06,8.326435366280329e-12]],[[3.0815070824989806e-07,4.741297075506185e-13],[1.2326028329995922e-06,7.586075316870889e-12]],[[2.860264845906324e-07,4.444390643573753e-13],[1.1441059383625296e-06,7.111024948326761e-12]],[[2.4423627240039687e-07,3.861027874370786e-13],[9.769450896015875e-07,6.177644569555242e-12]],[[2.212078302521665e-07,3.529755405150957e-13],[8.84831321008666e-07,5.6476085606264666e-12]],[[1.8346745146556936e-07,2.96780149474068e-13],[7.338698058622774e-07,4.748482432907048e-12]],[[1.5929169864785263e-07,2.605158887830141e-13],[6.371667945914105e-07,4.16825424831126e-12]],[[1.2940020247695144e-07,2.161437655648252e-13],[5.176008099078058e-07,3.458300198649565e-12]],[[1.1018689684735993e-07,1.8668038577908612e-13],[4.407475873894397e-07,2.986886193353249e-12]],[[9.315507098114761e-08,1.6053932901879958e-13],[3.7262028392459044e-07,2.568629236425891e-12]],[[7.534128680705873e-08,1.3031986381889394e-13],[3.013651472282349e-07,2.0851178177961574e-12]],[[6.21011233882016e-08,1.0958227207978118e-13],[2.484044935528064e-07,1.7533163303887046e-12]],[[5.13394605074655e-08,9.351360316841427e-14],[2.05357842029862e-07,1.4962176722148965e-12]],[[4.304141281075382e-08,7.976161738810703e-14],[1.7216565124301527e-07,1.2761858673013255e-12]],[[3.6184092966888206e-08,6.884836002637222e-14],[1.4473637186755283e-07,1.101573753199167e-12]],[[3.052649443028175e-08,5.988287940193429e-14],[1.22105977721127e-07,9.581260688965413e-13]],[[2.6244161571834168e-08,5.276278643289962e-14],[1.0497664628733667e-07,8.442045981050201e-13]],[[2.2918665325607168e-08,4.733785697495158e-14],[9.167466130242867e-08,7.574057043937952e-13]],[[1.9762916103009188e-08,4.186287008853543e-14],[7.905166441203675e-08,6.698059158893129e-13]],[[1.7516663048877913e-08,3.770207846349312e-14],[7.006665219551165e-08,6.032332520437853e-13]],[[1.5581359826920075e-08,3.436315005886519e-14],[6.23254393076803e-08,5.498103974405736e-13]],[[1.3955700030108262e-08,3.1136320225353106e-14],[5.582280012043305e-08,4.981811259013692e-13]],[[1.2021815569693691e-08,2.7402985625425556e-14],[4.8087262278774765e-08,4.3844776672363604e-13]],[[1.013144886688134e-08,2.3612622060826958e-14],[4.052579546752536e-08,3.778019499149442e-13]],[[8.450072250710831e-09,1.986832238537252e-14],[3.3800289002843325e-08,3.178931518749809e-13]],[[7.104205712771595e-09,1.69125882168209e-14],[2.841682285108638e-08,2.7060141124317003e-13]],[[5.637407288601998e-09,1.3501573816078994e-14],[2.2549629154407993e-08,2.1602517957252094e-13]],[[4.42590593339709e-09,1.0882227953856892e-14],[1.770362373358836e-08,1.7411564827168834e-13]],[[3.4295600182370444e-09,8.497773642040062e-15],[1.3718240072948178e-08,1.359643789745759e-13]],[[2.6812735350414665e-09,6.756202235492268e-15],[1.0725094140165866e-08,1.0809923321282091e-13]],[[2.015107762766354e-09,5.100302341653899e-15],[8.060431051065415e-09,8.160483733570519e-14]],[[1.513341306644154e-09,3.896635155742299e-15],[6.053365226576616e-09,6.234616355885019e-14]],[[1.1343060218130102e-09,2.990911899832308e-15],[4.537224087252041e-09,4.785458842525381e-14]],[[8.429340614633333e-10,2.267466887149696e-15],[3.371736245853333e-09,3.627946903250217e-14]],[[6.187989060691271e-10,1.7170595525841658e-15],[2.4751956242765083e-09,2.747295307140662e-14]],[[4.553802974558359e-10,1.3238809131207378e-15],[1.8215211898233436e-09,2.1182094081025863e-14]],[[3.359168118179357e-10,1.053130067857258e-15],[1.3436672472717428e-09,1.6850081212927777e-14]],[[2.479388414428718e-10,8.545445666791544e-16],[9.917553657714872e-10,1.3672713042183296e-14]],[[1.8197272070797558e-10,7.235204817435036e-16],[7.278908828319023e-10,1.1576327729041007e-14]],[[1.3355874303218361e-10,6.398023014348804e-16],[5.342349721287345e-10,1.0236836882552229e-14]],[[1.0080723731019559e-10,5.878141963456677e-16],[4.0322894924078234e-10,9.405027144589905e-15]],[[7.591357869769151e-11,5.540543917198435e-16],[3.0365431479076603e-10,8.864870258118198e-15]],[[5.4589381598832455e-11,5.321078196864009e-16],[2.1835752639532982e-10,8.513725149111698e-15]],[[4.088131937362048e-11,5.201004111808916e-16],[1.635252774944819e-10,8.321606591633364e-15]],[[3.0735302826878075e-11,5.127644288207661e-16],[1.229412113075123e-10,8.204230872480549e-15]],[[2.284397855162062e-11,5.082685619583746e-16],[9.137591420648248e-11,8.132297006240141e-15]],[[1.6637162775239115e-11,5.05153622772568e-16],[6.654865110095646e-11,8.082457977009368e-15]],[[1.2069249567419402e-11,5.032830786513905e-16],[4.827699826967761e-11,8.05252927758613e-15]],[[8.843809416654612e-12,5.019068925797662e-16],[3.5375237666618447e-11,8.030510297486154e-15]],[[6.476049351429749e-12,5.009574697755143e-16],[2.5904197405718996e-11,8.015319532923148e-15]],[[4.670997860058393e-12,5.00078981958927e-16],[1.868399144023357e-11,8.00126373048134e-15]],[[3.29311400051393e-12,4.993195132556948e-16],[1.317245600205572e-11,7.98911223017697e-15]],[[2.4000159126799754e-12,4.986185628483242e-16],[9.600063650719901e-12,7.977897023923964e-15]],[[1.805275946068837e-12,4.979599790431882e-16],[7.221103784275348e-12,7.96735968399122e-15]],[[1.2748617557030681e-12,4.972447850789844e-16],[5.0994470228122724e-12,7.955916582212622e-15]],[[8.766179472295998e-13,4.965374938316663e-16],[3.5064717889183994e-12,7.944599923152514e-15]],[[6.46413444283068e-13,4.95835189764893e-16],[2.585653777132272e-12,7.93336305962519e-15]],[[4.517027706773599e-13,4.951488455664366e-16],[1.8068110827094397e-12,7.922381553217819e-15]],[[3.1913332656972544e-13,4.943974394487988e-16],[1.2765333062789017e-12,7.910359055026465e-15]],[[2.2660763189455639e-13,4.936368958487765e-16],[9.064305275782255e-13,7.898190358655886e-15]],[[1.6391120280602266e-13,4.928721645071501e-16],[6.556448112240906e-13,7.885954657754556e-15]],[[1.1616067941162567e-13,4.92109838297553e-16],[4.646427176465027e-13,7.873757439859953e-15]],[[8.268673876297869e-14,4.91291413301259e-16],[3.3074695505191475e-13,7.860662640925386e-15]],[[6.086592369826241e-14,4.904768710953345e-16],[2.4346369479304963e-13,7.847629966780551e-15]],[[4.241632030990205e-14,4.896682020582402e-16],[1.696652812396082e-13,7.834691265107134e-15]],[[2.955396666017391e-14,4.888670521790047e-16],[1.1821586664069564e-13,7.821872866160865e-15]],[[2.0830627189548576e-14,4.879824573953349e-16],[8.33225087581943e-14,7.80771935169981e-15]],[[1.5151198002911713e-14,4.871204532932454e-16],[6.060479201164685e-14,7.79392729083549e-15]],[[1.0917957598297088e-14,4.862424268216851e-16],[4.3671830393188354e-14,7.779878864219149e-15]],[[7.817299090930735e-15,4.853602875678823e-16],[3.126919636372294e-14,7.765764636903147e-15]],[[5.626552468667063e-15,4.84368955128993e-16],[2.250620987466825e-14,7.749903323597378e-15]],[[3.953863859030477e-15,4.833926099779502e-16],[1.581545543612191e-14,7.734281797786158e-15]],[[2.902555967484235e-15,4.823852285335368e-16],[1.161022386993694e-14,7.718163696348596e-15]],[[2.0714689161048726e-15,4.813722331155748e-16],[8.28587566441949e-15,7.701955770994392e-15]],[[1.547774520739128e-15,4.802581101162391e-16],[6.191098082956512e-15,7.684129806542126e-15]],[[1.1717371360649004e-15,4.791586770281582e-16],[4.686948544259602e-15,7.666538881827949e-15]],[[9.30908116393522e-16,4.780620185455501e-16],[3.723632465574088e-15,7.648992346812381e-15]],[[7.482991848949917e-16,4.769937437750204e-16],[2.9931967395799667e-15,7.631899949824886e-15]],[[6.218270425872465e-16,4.757891887368502e-16],[2.487308170348986e-15,7.612627069720715e-15]],[[5.431469924752429e-16,4.745890215177658e-16],[2.1725879699009716e-15,7.593424394474046e-15]],[[5.062482387694827e-16,4.733973934486516e-16],[2.024992955077931e-15,7.57435835475674e-15]],[[4.741681920614553e-16,4.722779861784031e-16],[1.896672768245821e-15,7.556447835806479e-15]],[[4.642200939482744e-16,4.710058065105576e-16],[1.8568803757930977e-15,7.536092960208722e-15]],[[4.551450838194309e-16,4.69747650151076e-16],[1.8205803352777236e-15,7.515962467442521e-15]],[[4.554907091338395e-16,4.685532201574749e-16],[1.821962836535358e-15,7.496851581459265e-15]],[[4.543564184000353e-16,4.67330958659759e-16],[1.817425673600141e-15,7.47729540167932e-15]],[[4.573576788238224e-16,4.660237617326574e-16],[1.8294307152952897e-15,7.456380247769605e-15]],[[4.636471188255385e-16,4.647395220036654e-16],[1.854588475302154e-15,7.435832422268124e-15]],[[4.645359170597714e-16,4.634362238095455e-16],[1.8581436682390857e-15,7.414979654085588e-15]],[[4.631686088775535e-16,4.621470514464653e-16],[1.852674435510214e-15,7.394352891364044e-15]],[[4.660479555036163e-16,4.607007668078122e-16],[1.8641918220144653e-15,7.371212336632823e-15]],[[4.676956929470339e-16,4.593048379307026e-16],[1.8707827717881358e-15,7.348877478909174e-15]],[[4.690182322582424e-16,4.578063969982157e-16],[1.8760729290329697e-15,7.32490242096037e-15]],[[4.674870928599212e-16,4.563720076109e-16],[1.8699483714396848e-15,7.301952193495452e-15]],[[4.641862009655738e-16,4.546737090606209e-16],[1.856744803862295e-15,7.274779415940266e-15]],[[4.681219402764317e-16,4.530348181858601e-16],[1.8724877611057268e-15,7.248557168690207e-15]],[[4.682687045408173e-16,4.512747497291747e-16],[1.8730748181632693e-15,7.220396060951309e-15]],[[4.731875849650277e-16,4.495304227031812e-16],[1.8927503398601107e-15,7.19248683157883e-15]],[[4.777933151718193e-16,4.475420778041501e-16],[1.9111732606872774e-15,7.160673310137085e-15]],[[4.777034142275163e-16,4.455433297637633e-16],[1.910813656910065e-15,7.128693360594489e-15]],[[4.752157345363782e-16,4.4356746805550243e-16],[1.9008629381455128e-15,7.097079576559872e-15]],[[4.763763508176284e-16,4.4146188365061515e-16],[1.9055054032705137e-15,7.063390192918718e-15]],[[4.747376648911885e-16,4.3907960634008146e-16],[1.898950659564754e-15,7.025273779212806e-15]],[[4.805885309268693e-16,4.3680215213725333e-16],[1.9223541237074773e-15,6.988834516589792e-15]],[[4.830239117800951e-16,4.3426833819942987e-16],[1.9320956471203804e-15,6.948293469289683e-15]],[[4.862914843711837e-16,4.319275144677731e-16],[1.9451659374847347e-15,6.910840297740822e-15]],[[4.808817465959541e-16,4.2913217735518904e-16],[1.9235269863838163e-15,6.866114890860297e-15]],[[4.822115297408284e-16,4.2645063754098684e-16],[1.9288461189633138e-15,6.823210288233248e-15]],[[4.853301441133844e-16,4.23461375821223e-16],[1.9413205764535374e-15,6.775382115687216e-15]],[[4.922465731907283e-16,4.2063566878537934e-16],[1.968986292762913e-15,6.730170739288571e-15]],[[4.929767975576886e-16,4.1757517447275195e-16],[1.9719071902307543e-15,6.681202862123456e-15]],[[4.939684222009211e-16,4.143281078760831e-16],[1.9758736888036846e-15,6.62924980801449e-15]],[[4.961098762456843e-16,4.1117706830767853e-16],[1.984439504982737e-15,6.578833118212767e-15]],[[4.961087478783734e-16,4.078764658443094e-16],[1.9844349915134936e-15,6.52602346374622e-15]],[[4.989228578556873e-16,4.044716003096979e-16],[1.9956914314227493e-15,6.471545646182335e-15]],[[5.047219923708065e-16,4.0080697097812264e-16],[2.018887969483226e-15,6.4129116111105994e-15]],[[5.042521589575147e-16,3.9725713117976016e-16],[2.0170086358300586e-15,6.3561141958590805e-15]],[[5.077385556788486e-16,3.936890086652609e-16],[2.0309542227153946e-15,6.2990242066498115e-15]],[[5.105976772641482e-16,3.897610507508735e-16],[2.042390709056593e-15,6.236176926131729e-15]],[[5.122173430326584e-16,3.858801145917853e-16],[2.0488693721306334e-15,6.174081941391422e-15]],[[5.146519441545666e-16,3.82073868861998e-16],[2.0586077766182662e-15,6.1131820323841515e-15]],[[5.155755672700344e-16,3.7827352179571015e-16],[2.0623022690801377e-15,6.052376370794018e-15]],[[5.092683157813872e-16,3.7414469208689163e-16],[2.037073263125549e-15,5.986315091535119e-15]],[[5.099672517576245e-16,3.697786788291401e-16],[2.039869007030498e-15,5.916458804993626e-15]],[[4.979423968307389e-16,3.655492703929375e-16],[1.9917695873229556e-15,5.848788331599057e-15]],[[4.941943475119784e-16,3.6166112333201425e-16],[1.9767773900479137e-15,5.786578159146278e-15]],[[5.062133747439633e-16,3.5740244590200777e-16],[2.0248534989758534e-15,5.718439213847476e-15]],[[5.08560397406265e-16,3.5305512498579686e-16],[2.03424158962506e-15,5.648881923021677e-15]],[[5.122539447434499e-16,3.4848958080837495e-16],[2.0490157789737995e-15,5.575833409384987e-15]],[[5.112171777529991e-16,3.447486946653827e-16],[2.0448687110119964e-15,5.515979131729415e-15]],[[5.168769728522662e-16,3.4012088906449097e-16],[2.067507891409065e-15,5.4419341383780835e-15]],[[5.21376558429562e-16,3.3566711068582183e-16],[2.085506233718248e-15,5.370673943379785e-15]],[[5.249560391619133e-16,3.3148989466306203e-16],[2.099824156647653e-15,5.303838227298034e-15]],[[5.257392531479821e-16,3.272819929940973e-16],[2.1029570125919282e-15,5.236511994326495e-15]],[[5.254930870533059e-16,3.2281170930047335e-16],[2.1019723482132234e-15,5.164987262220942e-15]],[[5.367484199370749e-16,3.183627273204946e-16],[2.1469936797482997e-15,5.093803785162056e-15]],[[5.375054546311308e-16,3.138834621259222e-16],[2.150021818524523e-15,5.022135335306045e-15]],[[5.307186242757732e-16,3.1010820040383876e-16],[2.1228744971030926e-15,4.961731164288575e-15]],[[5.344465607768975e-16,3.054386408178665e-16],[2.13778624310759e-15,4.887018352561145e-15]],[[5.328127673406965e-16,3.0156455406108284e-16],[2.131251069362786e-15,4.8250327309974355e-15]],[[5.319833336468127e-16,2.9747440214711833e-16],[2.1279333345872507e-15,4.759590557790512e-15]],[[5.369689305747981e-16,2.931972448932077e-16],[2.1478757222991924e-15,4.691156072202846e-15]],[[5.524105198240403e-16,2.887067725140113e-16],[2.209642079296161e-15,4.61930830541085e-15]],[[5.527401104687892e-16,2.8478056204089874e-16],[2.210960441875157e-15,4.556488854322853e-15]],[[5.616795859465396e-16,2.8102118722191047e-16],[2.2467183437861583e-15,4.496339028596924e-15]],[[5.683074124555093e-16,2.771479413439086e-16],[2.273229649822037e-15,4.4343671804860685e-15]],[[5.768526638347749e-16,2.728303397748444e-16],[2.3074106553390998e-15,4.365285511016499e-15]],[[5.789826551776095e-16,2.6876470470590303e-16],[2.315930620710438e-15,4.3002352548598674e-15]],[[5.71646306016305e-16,2.649803043087989e-16],[2.28658522406522e-15,4.239684768649644e-15]],[[5.83096416683073e-16,2.614466699846437e-16],[2.332385666732292e-15,4.1831465917631e-15]],[[5.902707167343135e-16,2.5767648176169203e-16],[2.361082866937254e-15,4.122823535900797e-15]],[[6.052280671055143e-16,2.538858303762922e-16],[2.420912268422057e-15,4.062173098919533e-15]],[[6.027107290704361e-16,2.503201689694081e-16],[2.4108429162817446e-15,4.0051224904826395e-15]],[[6.028855464730211e-16,2.468408629041849e-16],[2.4115421858920843e-15,3.9494536315243834e-15]],[[6.025503322702923e-16,2.4312239127233064e-16],[2.4102013290811693e-15,3.8899580865731915e-15]],[[6.036634013389606e-16,2.3951541387804404e-16],[2.4146536053558426e-15,3.8322464678291855e-15]],[[6.11929574284567e-16,2.361765039776575e-16],[2.447718297138268e-15,3.778824004366825e-15]],[[6.218114190952773e-16,2.3298633991967836e-16],[2.4872456763811092e-15,3.7277815265831244e-15]],[[6.290204397481904e-16,2.295993317858103e-16],[2.5160817589927616e-15,3.673589428759764e-15]],[[6.411172652149058e-16,2.264895579084493e-16],[2.564469060859623e-15,3.623832978070527e-15]],[[6.399769887168527e-16,2.2322632983463405e-16],[2.559907954867411e-15,3.5716211012537225e-15]],[[6.392908739359189e-16,2.198602210596306e-16],[2.5571634957436754e-15,3.5177633856297922e-15]],[[6.505951306781318e-16,2.1674114073862416e-16],[2.6023805227125272e-15,3.4678582696135136e-15]],[[6.645259032458358e-16,2.139237658683845e-16],[2.658103612983343e-15,3.422780414691945e-15]],[[6.683100240689463e-16,2.1126092829341824e-16],[2.6732400962757853e-15,3.3801747446623918e-15]],[[6.596555421252965e-16,2.0812952815787756e-16],[2.638622168501186e-15,3.330072262595928e-15]],[[6.564516561085868e-16,2.050753048058812e-16],[2.625806624434347e-15,3.2812049478220004e-15]],[[6.57866762403738e-16,2.0254231706248338e-16],[2.631467049614952e-15,3.240677022874364e-15]],[[6.443432725943378e-16,1.994396767555316e-16],[2.5773730903773514e-15,3.1910346308001413e-15]],[[6.60017766028271e-16,1.9708084327443408e-16],[2.640071064113084e-15,3.153293725485807e-15]],[[6.527845559893439e-16,1.9453783796645934e-16],[2.6111382239573755e-15,3.1126052521700277e-15]],[[6.679589822642471e-16,1.9148659409628314e-16],[2.6718359290569886e-15,3.0637854031513586e-15]],[[6.645261991546641e-16,1.893509084296123e-16],[2.6581047966186565e-15,3.0296144956036387e-15]],[[6.805649295732107e-16,1.864600759879349e-16],[2.722259718292843e-15,2.983361135387433e-15]],[[6.810722642309986e-16,1.844101229748192e-16],[2.7242890569239944e-15,2.950562152507255e-15]],[[6.757781661012925e-16,1.8178371260307956e-16],[2.70311266440517e-15,2.9085391217831423e-15]],[[6.828298046184011e-16,1.7961130873837752e-16],[2.7313192184736044e-15,2.873780989103174e-15]],[[7.071849881763887e-16,1.7710780682471212e-16],[2.828739952705555e-15,2.8337247355311434e-15]],[[7.175653818510199e-16,1.7521735135320973e-16],[2.8702615274040796e-15,2.8034777418444846e-15]],[[7.042774805577084e-16,1.7274043817179843e-16],[2.8171099222308337e-15,2.7638467719045287e-15]],[[7.127883781963107e-16,1.7067106353185013e-16],[2.851153512785243e-15,2.730736778423997e-15]],[[7.293329789394752e-16,1.6852561080771567e-16],[2.917331915757901e-15,2.696409809970411e-15]],[[7.372852812579677e-16,1.6657190833874264e-16],[2.949141125031871e-15,2.665150140182544e-15]],[[7.356278871160122e-16,1.64515791808013e-16],[2.9425115484640487e-15,2.6322526010010425e-15]],[[7.34983153057073e-16,1.6210327028977345e-16],[2.939932612228292e-15,2.5936522790910656e-15]],[[7.384085139513634e-16,1.6076335302274308e-16],[2.9536340558054537e-15,2.5722133474101233e-15]],[[7.390834237790286e-16,1.5867471697583086e-16],[2.9563336951161146e-15,2.538795471394547e-15]],[[7.529557222262161e-16,1.566474924133331e-16],[3.0118228889048642e-15,2.506359703133103e-15]],[[7.582885675625391e-16,1.5524024711062875e-16],[3.0331542702501565e-15,2.483843539027334e-15]],[[7.558702980769667e-16,1.5330236411535125e-16],[3.0234811923078668e-15,2.4528375821400647e-15]],[[7.569865070164349e-16,1.513261208267769e-16],[3.0279460280657396e-15,2.42121808817879e-15]],[[7.52571737196426e-16,1.496768499562349e-16],[3.010286948785704e-15,2.3948292595969757e-15]],[[7.668731903663207e-16,1.4825639166961462e-16],[3.0674927614652827e-15,2.3721018494619784e-15]],[[7.850988687726173e-16,1.467600503081816e-16],[3.1403954750904693e-15,2.3481605517117065e-15]],[[7.760065364374493e-16,1.450930754203643e-16],[3.1040261457497973e-15,2.32148907346388e-15]],[[7.969601410834416e-16,1.4309503225539837e-16],[3.1878405643337664e-15,2.2895205552710984e-15]],[[8.175045874928913e-16,1.4200023739502213e-16],[3.2700183499715652e-15,2.272003402576799e-15]],[[8.134189425156213e-16,1.4029204912753405e-16],[3.2536757700624853e-15,2.244672260157356e-15]],[[8.043088412704477e-16,1.3908196942819905e-16],[3.217235365081791e-15,2.2253111516680638e-15]],[[7.961960577972477e-16,1.3776210108837133e-16],[3.184784231188991e-15,2.2041934531710944e-15]],[[8.153170855781628e-16,1.3631830277085103e-16],[3.2612683423126512e-15,2.1810928358579316e-15]],[[8.057428621538713e-16,1.3503640985416398e-16],[3.2229714486154853e-15,2.1605823120124395e-15]],[[8.188425731452404e-16,1.332755377332812e-16],[3.2753702925809617e-15,2.1324087062839963e-15]],[[8.3852679824201975e-16,1.3214512853034836e-16],[3.354107192968079e-15,2.114321673851954e-15]],[[8.504444124720464e-16,1.3082024563128005e-16],[3.4017776498881855e-15,2.0931235087515962e-15]],[[8.674199003506454e-16,1.2965166973947222e-16],[3.4696796014025818e-15,2.0744262728317313e-15]],[[8.856538267172603e-16,1.2858132947296989e-16],[3.542615306869041e-15,2.057300785035838e-15]],[[8.759694067205311e-16,1.276522361442755e-16],[3.5038776268821244e-15,2.0424351429043486e-15]],[[8.749972150234882e-16,1.2600066107289385e-16],[3.4999888600939527e-15,2.016010159003506e-15]],[[8.707922099950504e-16,1.2546207060936709e-16],[3.4831688399802015e-15,2.0073926221037926e-15]],[[9.020157480541353e-16,1.2364621153374912e-16],[3.608062992216541e-15,1.9783387819558042e-15]],[[9.04194002163484e-16,1.228983915340133e-16],[3.616776008653936e-15,1.966373674587191e-15]],[[9.40822419578781e-16,1.2192392729696895e-16],[3.763289678315124e-15,1.9507822003326983e-15]],[[9.462522426137087e-16,1.2086335687511613e-16],[3.785008970454835e-15,1.9338131082504615e-15]],[[9.425705106615673e-16,1.198525335976529e-16],[3.770282042646269e-15,1.9176400886139514e-15]],[[9.435915165366136e-16,1.1922329524839447e-16],[3.7743660661464545e-15,1.907572095586891e-15]],[[9.604071995527867e-16,1.1771759651268307e-16],[3.841628798211147e-15,1.8834815830661766e-15]],[[9.498407918059534e-16,1.169926934690267e-16],[3.7993631672238136e-15,1.8718825875247417e-15]],[[9.399363304772834e-16,1.1601283933357558e-16],[3.759745321909134e-15,1.856205354336417e-15]],[[9.325676264639126e-16,1.1508328737218973e-16],[3.73027050585565e-15,1.8413321126377315e-15]],[[9.570645025354983e-16,1.143916510762035e-16],[3.828258010141993e-15,1.8302658493858718e-15]],[[9.648337647509036e-16,1.1373778538059993e-16],[3.8593350590036145e-15,1.8198038984873996e-15]],[[9.650748948975436e-16,1.1286386140971526e-16],[3.860299579590174e-15,1.805820889178625e-15]],[[9.79216010794187e-16,1.1173828613534748e-16],[3.916864043176748e-15,1.7878120592166822e-15]],[[9.758554895423659e-16,1.1136354418834129e-16],[3.9034219581694635e-15,1.781816011234463e-15]],[[9.679268270333049e-16,1.1022598374206108e-16],[3.8717073081332195e-15,1.7636159524447805e-15]],[[9.933133354241732e-16,1.0912903978954133e-16],[3.973253341696693e-15,1.7460638739623049e-15]],[[1.0042299384395063e-15,1.0874429682683364e-16],[4.016919753758025e-15,1.739908167335557e-15]],[[1.0142713635103026e-15,1.0782150700526273e-16],[4.0570854540412104e-15,1.7251431197710817e-15]],[[1.0270225430151323e-15,1.0706270759936369e-16],[4.108090172060529e-15,1.7130026433624346e-15]],[[1.0196769724145855e-15,1.065653680649242e-16],[4.078707889658342e-15,1.705045231111692e-15]],[[1.0348015673188711e-15,1.0612879063766922e-16],[4.1392062692754845e-15,1.6980599456045464e-15]],[[1.0264969362879708e-15,1.0564178729862154e-16],[4.105987745151883e-15,1.6902676545389498e-15]],[[1.0508543814129772e-15,1.0434002952551495e-16],[4.203417525651909e-15,1.6694400791616674e-15]],[[1.0713151649603914e-15,1.0397116135943637e-16],[4.2852606598415656e-15,1.663537771549027e-15]],[[1.0415494580511044e-15,1.032785919853949e-16],[4.1661978322044175e-15,1.652457463005276e-15]],[[1.0741835217511412e-15,1.0189193660140775e-16],[4.296734087004565e-15,1.6302699019469335e-15]],[[1.0823111041953881e-15,1.0159340839868096e-16],[4.3292444167815525e-15,1.625493536035623e-15]],[[1.146594294267366e-15,1.0117920028533653e-16],[4.586377177069464e-15,1.618866390986921e-15]],[[1.154988294246931e-15,1.0078214568898111e-16],[4.619953176987724e-15,1.6125133261721136e-15]],[[1.1695749349910106e-15,1.0000548063241478e-16],[4.6782997399640425e-15,1.600086513551137e-15]],[[1.1949246306170415e-15,9.965100936692674e-17],[4.779698522468166e-15,1.5944152477434025e-15]],[[1.2155634412595982e-15,9.929696458284853e-17],[4.862253765038393e-15,1.5887503327425994e-15]],[[1.1691898674762312e-15,9.903566411080578e-17],[4.676759469904925e-15,1.5845693879441637e-15]],[[1.1879817461841152e-15,9.789354928588501e-17],[4.751926984736461e-15,1.5662967945955899e-15]],[[1.201204644934231e-15,9.695682393625108e-17],[4.804818579736924e-15,1.5513081636136682e-15]],[[1.1841741616343917e-15,9.680060616277742e-17],[4.736696646537567e-15,1.5488086955803532e-15]],[[1.2078257413055186e-15,9.579796395998122e-17],[4.831302965222074e-15,1.5327670228981807e-15]],[[1.277174511803838e-15,9.512397062836691e-17],[5.108698047215352e-15,1.5219819787494036e-15]],[[1.2527269469756445e-15,9.480739809641154e-17],[5.010907787902578e-15,1.5169170400294002e-15]],[[1.275903303321974e-15,9.458782256614102e-17],[5.103613213287896e-15,1.5134038485259266e-15]],[[1.2992741072656333e-15,9.432448860789942e-17],[5.197096429062533e-15,1.5091902982504157e-15]],[[1.3640522146903815e-15,9.38194953706289e-17],[5.456208858761526e-15,1.501110676898722e-15]],[[1.3269657416747489e-15,9.354821365205292e-17],[5.3078629666989955e-15,1.4967697514977535e-15]],[[1.279246502106059e-15,9.296826570291582e-17],[5.116986008424236e-15,1.4874910396311464e-15]],[[1.3234179768036767e-15,9.27496067800926e-17],[5.293671907214707e-15,1.483992214438446e-15]],[[1.3281303062493824e-15,9.260489196896797e-17],[5.31252122499753e-15,1.4816769428087201e-15]],[[1.3188798108815044e-15,9.152429580755098e-17],[5.275519243526018e-15,1.464388802039529e-15]],[[1.351279491790485e-15,9.021355437300324e-17],[5.40511796716194e-15,1.4434157464064712e-15]],[[1.3592152045115092e-15,9.003790849242843e-17],[5.436860818046037e-15,1.4406050207940544e-15]],[[1.3467035526519002e-15,8.978593753114e-17],[5.386814210607601e-15,1.4365738190567362e-15]],[[1.3638098567978032e-15,8.902390032560016e-17],[5.4552394271912126e-15,1.4243809579976627e-15]],[[1.3998696809015413e-15,8.877369788762575e-17],[5.599478723606165e-15,1.4203771577844e-15]],[[1.390017183092807e-15,8.842116573532766e-17],[5.560068732371228e-15,1.4147368343156667e-15]],[[1.4117867883698584e-15,8.827978635271318e-17],[5.6471471534794335e-15,1.4124745846145427e-15]],[[1.4746839822536372e-15,8.809518667447992e-17],[5.898735929014549e-15,1.4095209401440096e-15]],[[1.4621511888658293e-15,8.793558684792268e-17],[5.848604755463317e-15,1.4069674505929176e-15]],[[1.4580500065106971e-15,8.764798673950361e-17],[5.8322000260427885e-15,1.4023654419741066e-15]],[[1.4475409231711038e-15,8.744211883769832e-17],[5.790163692684415e-15,1.3990720815086725e-15]],[[1.4824884429941563e-15,8.673686933214041e-17],[5.929953771976625e-15,1.3877885597323855e-15]],[[1.5196707828945858e-15,8.636710914342026e-17],[6.078683131578343e-15,1.3818719028839344e-15]],[[1.6019068544333044e-15,8.62331685355205e-17],[6.407627417733218e-15,1.3797289520091345e-15]],[[1.6257883730800648e-15,8.56219513920216e-17],[6.503153492320259e-15,1.3699507222199291e-15]],[[1.6007620605854987e-15,8.426907199924461e-17],[6.403048242341995e-15,1.3483048197117833e-15]],[[1.6376754457514388e-15,8.35129232844282e-17],[6.550701783005755e-15,1.3362048732039314e-15]],[[1.6063257330279404e-15,8.340525425104189e-17],[6.425302932111762e-15,1.334481844377925e-15]],[[1.6720050327384693e-15,8.328923938868454e-17],[6.688020130953877e-15,1.3326256944874646e-15]],[[1.604279719638942e-15,8.293010052004739e-17],[6.417118878555768e-15,1.3268795069993266e-15]],[[1.659938274259149e-15,8.26708205724771e-17],[6.639753097036596e-15,1.3227303052011702e-15]],[[1.7078973287880754e-15,8.252811760995505e-17],[6.831589315152302e-15,1.3204473416664486e-15]],[[1.751103537915137e-15,8.224817944464532e-17],[7.004414151660548e-15,1.315968168702862e-15]],[[1.7156351036696507e-15,8.216153258671768e-17],[6.862540414678603e-15,1.3145815884641792e-15]],[[1.8031749295071863e-15,8.20170640528888e-17],[7.212699718028745e-15,1.3122701806557654e-15]],[[1.8858635951289223e-15,8.192539992523268e-17],[7.54345438051569e-15,1.3108033710490313e-15]],[[2.096196454272064e-15,8.184805120603178e-17],[8.384785817088256e-15,1.3095657077446746e-15]],[[2.273829051786515e-15,8.178941840040613e-17],[9.09531620714606e-15,1.308627451098775e-15]],[[2.432971225687603e-15,8.147762098992017e-17],[9.731884902750412e-15,1.3036398440809617e-15]],[[2.7407590976667815e-15,8.065821232524922e-17],[1.0963036390667126e-14,1.2905301283552284e-15]],[[3.080731065747032e-15,8.00372020316192e-17],[1.2322924262988128e-14,1.2805933981067707e-15]],[[3.472475575073753e-15,7.981363452981405e-17],[1.3889902300295012e-14,1.2770159421052565e-15]],[[4.067238920506515e-15,7.962308843157165e-17],[1.626895568202606e-14,1.2739675481948832e-15]],[[4.9317933368788835e-15,7.907816185540055e-17],[1.9727173347515534e-14,1.2652497437862054e-15]],[[6.023934247551834e-15,7.819193046029688e-17],[2.4095736990207337e-14,1.2510700758164056e-15]],[[7.489112337400874e-15,7.766677965443525e-17],[2.9956449349603496e-14,1.2426661929398503e-15]],[[9.596725140908362e-15,7.772507581457763e-17],[3.8386900563633447e-14,1.2435978691222634e-15]],[[1.2180074236343946e-14,7.803840531843954e-17],[4.8720296945375784e-14,1.2486108691316511e-15]],[[1.568481399363965e-14,7.847508318472124e-17],[6.27392559745586e-14,1.255597537681983e-15]],[[2.0270070001209685e-14,7.901369791919848e-17],[8.108028000483874e-14,1.2642152022795863e-15]],[[2.52726027276202e-14,7.9631256740502e-17],[1.010904109104808e-13,1.2740954990731395e-15]],[[3.3500078856497455e-14,8.086187527762628e-17],[1.3400031542598982e-13,1.2937847671481193e-15]],[[4.2230755323237715e-14,8.218601804321554e-17],[1.6892302129295086e-13,1.3149708361985866e-15]],[[5.355923596227165e-14,8.396650599476949e-17],[2.142369438490866e-13,1.3434579262645213e-15]],[[7.072099020147271e-14,8.682905178920908e-17],[2.8288396080589086e-13,1.3892576511976063e-15]],[[9.704040307279673e-14,9.127489345150901e-17],[3.8816161229118693e-13,1.4603903282367044e-15]],[[1.2704249788221229e-13,9.645372266956107e-17],[5.081699915288491e-13,1.543250480725135e-15]],[[1.5954777379908866e-13,1.0235411900596616e-16],[6.381910951963546e-13,1.6376552203414134e-15]],[[2.187062286642062e-13,1.1332427963770678e-16],[8.748249146568248e-13,1.8131751386144894e-15]],[[2.873164239146079e-13,1.2646994730734742e-16],[1.1492656956584316e-12,2.0235029909122586e-15]],[[3.6335466365244235e-13,1.4138242425450209e-16],[1.4534186546097694e-12,2.262099989098681e-15]],[[4.649449427347143e-13,1.6131670477723335e-16],[1.8597797709388573e-12,2.581045066023698e-15]],[[6.03105174552489e-13,1.8857151760333193e-16],[2.412420698209956e-12,3.0171163667206384e-15]],[[7.849388481987433e-13,2.2522313671353483e-16],[3.139755392794973e-12,3.6035333740833395e-15]],[[1.0243423370936964e-12,2.7484977481709926e-16],[4.0973693483747855e-12,4.397547413152715e-15]],[[1.304549761988925e-12,3.3466708954865477e-16],[5.2181990479557e-12,5.354610531036239e-15]],[[1.710378630754912e-12,4.231284771591086e-16],[6.841514523019648e-12,6.769973569646886e-15]],[[2.266500056738752e-12,5.466442858462831e-16],[9.066000226955009e-12,8.746199821735521e-15]],[[2.8223825023051772e-12,6.75245493945071e-16],[1.1289530009220709e-11,1.0803790273382716e-14]],[[3.4891079140144803e-12,8.338357027259322e-16],[1.3956431656057921e-11,1.3341199389160557e-14]],[[4.735883565138911e-12,1.1326430482871728e-15],[1.8943534260555643e-11,1.8122055461494562e-14]],[[5.94148628587332e-12,1.438682550510798e-15],[2.376594514349328e-11,2.3018629182383395e-14]],[[7.390972951778274e-12,1.8200882304172608e-15],[2.95638918071131e-11,2.912105248005522e-14]],[[9.264350723514512e-12,2.327115313294731e-15],[3.705740289405805e-11,3.723340400407014e-14]],[[1.2015886430161974e-11,3.0928981179360466e-15],[4.8063545720647897e-11,4.948581883451683e-14]],[[1.6503549717294807e-11,4.355532906669296e-15],[6.601419886917923e-11,6.968781454605245e-14]],[[2.158255681437704e-11,5.845936684420161e-15],[8.633022725750816e-11,9.353412936199051e-14]],[[2.6393329281957968e-11,7.336258815839029e-15],[1.0557331712783187e-10,1.1737918849300083e-13]],[[3.282166985753266e-11,9.378786180196517e-15],[1.3128667943013063e-10,1.500595499748947e-13]],[[4.0008069062632626e-11,1.1753142959932206e-14],[1.600322762505305e-10,1.8804928446138947e-13]],[[4.813278942085511e-11,1.4550555188163167e-14],[1.9253115768342044e-10,2.328079343631439e-13]],[[5.801090812951224e-11,1.8103525146562193e-14],[2.3204363251804896e-10,2.8965549337285726e-13]],[[7.006106381688183e-11,2.2583397662750967e-14],[2.802442552675273e-10,3.6133346295919123e-13]],[[8.108868633666922e-11,2.6893330602241847e-14],[3.243547453466769e-10,4.302921814930963e-13]],[[9.908398924693164e-11,3.376543784777666e-14],[3.9633595698772656e-10,5.402452579771389e-13]],[[1.2266674289855474e-10,4.290626584681866e-14],[4.90666971594219e-10,6.864974592085521e-13]],[[1.466060064631635e-10,5.2698295679101396e-14],[5.86424025852654e-10,8.431681300096061e-13]],[[1.8040761529220445e-10,6.653493065225128e-14],[7.216304611688178e-10,1.064551492192606e-12]],[[2.017689016065152e-10,7.638896467173276e-14],[8.070756064260608e-10,1.2222131796520681e-12]],[[2.5532134760157825e-10,9.927611045090132e-14],[1.021285390406313e-09,1.5884022086591652e-12]],[[2.9614629601748865e-10,1.1858081514254974e-13],[1.1845851840699546e-09,1.897271752806373e-12]],[[3.746672178176713e-10,1.5436633740284047e-13],[1.4986688712706852e-09,2.469831017529835e-12]],[[4.486508002038586e-10,1.9003908699767293e-13],[1.7946032008154344e-09,3.0405850954004518e-12]],[[5.025402226917383e-10,2.1829337673097467e-13],[2.0101608907669532e-09,3.4926456799886725e-12]],[[5.868302158657862e-10,2.6110337194299016e-13],[2.347320863463145e-09,4.177596608030526e-12]],[[7.427379727710988e-10,3.3755254834000615e-13],[2.9709518910843952e-09,5.400767350464813e-12]],[[8.457142143673522e-10,3.920382179120906e-13],[3.382856857469409e-09,6.272522551362183e-12]],[[9.49495258440042e-10,4.485348899345308e-13],[3.797981033760168e-09,7.176447328112922e-12]],[[1.0583110523718093e-09,5.101371855635571e-13],[4.233244209487237e-09,8.162043806388543e-12]],[[1.1972239676797828e-09,5.884496660371995e-13],[4.788895870719131e-09,9.414991727598874e-12]],[[1.371101511872229e-09,6.869480183268786e-13],[5.484406047488916e-09,1.099090569590389e-11]],[[1.5768577548548196e-09,8.063141534577829e-13],[6.307431019419278e-09,1.2900700611263432e-11]],[[1.792781356734878e-09,9.394574521130075e-13],[7.171125426939512e-09,1.5030943132550663e-11]],[[2.037021851854372e-09,1.0950641101350126e-12],[8.148087407417488e-09,1.752061528399489e-11]],[[2.3095789938575246e-09,1.2735082799156808e-12],[9.238315975430098e-09,2.0375702001413337e-11]],[[2.609421220408323e-09,1.4742843378008816e-12],[1.0437684881633293e-08,2.3588125528486737e-11]],[[2.8997411355065476e-09,1.6806318430663186e-12],[1.159896454202619e-08,2.688974432966917e-11]],[[3.141298777460598e-09,1.8683262963727995e-12],[1.2565195109842392e-08,2.9892943289107546e-11]],[[3.289784376556088e-09,2.0071795118428677e-12],[1.3159137506224352e-08,3.211469243050385e-11]],[[3.4357487485875236e-09,2.147910044707482e-12],[1.3742994994350094e-08,3.436643764270476e-11]],[[3.5125186601221258e-09,2.256043694873625e-12],[1.4050074640488503e-08,3.60966309753817e-11]],[[3.3283685239059094e-09,2.194802113176855e-12],[1.3313474095623638e-08,3.51168346620287e-11]],[[3.312042184827355e-09,2.2437821894984268e-12],[1.324816873930942e-08,3.590061478072274e-11]],[[3.1149310859333545e-09,2.170682267289098e-12],[1.2459724343733418e-08,3.4731108624793e-11]],[[2.8266383853752007e-09,2.0292789431669088e-12],[1.1306553541500803e-08,3.246871090297366e-11]],[[2.4670595641960557e-09,1.8201510948161745e-12],[9.868238256784223e-09,2.912267949487091e-11]],[[1.9658503359925846e-09,1.4915675711318152e-12],[7.863401343970338e-09,2.3865277103018603e-11]],[[1.5673295926694949e-09,1.2238270867738606e-12],[6.2693183706779796e-09,1.958132529127267e-11]],[[1.148615537744348e-09,9.271246185479777e-13],[4.594462150977392e-09,1.4833951475731692e-11]],[[8.263209589256769e-10,6.872498724437314e-13],[3.3052838357027075e-09,1.0995886592931712e-11]],[[6.00993238702289e-10,5.125279891426386e-13],[2.403972954809156e-09,8.200333291065435e-12]],[[4.4499338458019355e-10,3.87477380097402e-13],[1.7799735383207742e-09,6.199539541369131e-12]],[[3.2063482866150443e-10,2.842038058774721e-13],[1.2825393146460177e-09,4.547184111299375e-12]],[[2.3221611063735958e-10,2.0878652284490708e-13],[9.288644425494383e-10,3.3405278978774987e-12]],[[1.673238071767421e-10,1.527189677452457e-13],[6.692952287069684e-10,2.443462651270917e-12]],[[1.1832713068912285e-10,1.0996623782857484e-13],[4.733085227564914e-10,1.7594323450658132e-12]],[[7.879218155567921e-11,7.494013647152353e-14],[3.1516872622271684e-10,1.1990291004668032e-12]],[[5.2585799851765714e-11,5.1369898717308563e-14],[2.1034319940706286e-10,8.219164180908479e-13]],[[3.41691041153413e-11,3.433146585435249e-14],[1.366764164613652e-10,5.493069648465498e-13]],[[2.155287280274872e-11,2.2278357886392758e-14],[8.621149121099488e-11,3.5645846762017807e-13]],[[1.2013363195813587e-11,1.2821358258018931e-14],[4.805345278325435e-11,2.0514536444427042e-13]],[[5.958818385439753e-12,6.585308172906113e-15],[2.3835273541759012e-11,1.053669514963145e-13]],[[2.9177347644961135e-12,3.339888232416969e-15],[1.1670939057984454e-11,5.3439235537835346e-14]],[[1.3734381534585764e-12,1.6361403175269654e-15],[5.493752613834306e-12,2.617874140042819e-14]],[[5.501475714141999e-13,6.970747998145691e-16],[2.2005902856567994e-12,1.115335477918959e-14]],[[2.2031274809290654e-13,3.088619433547836e-16],[8.812509923716262e-13,4.9418190493055686e-15]],[[8.190732332394357e-14,1.4144961822894128e-16],[3.276292932957743e-13,2.2631995454667448e-15]],[[2.78513371388147e-14,7.339511735099345e-17],[1.114053485552588e-13,1.1743335807192732e-15]],[[9.170733746632044e-15,4.896316518688445e-17],[3.668293498652818e-14,7.834281308164852e-16]],[[5.889210149160531e-15,4.3783738525230354e-17],[2.3556840596642125e-14,7.005597080076186e-16]],[[5.673906099713146e-15,4.250055975576874e-17],[2.2695624398852585e-14,6.80031110922494e-16]],[[4.929385238317364e-15,4.172490396797078e-17],[1.9717540953269456e-14,6.676231934007495e-16]],[[4.972023063330364e-15,4.0913118512199447e-17],[1.9888092253321457e-14,6.546377558222061e-16]],[[5.248900078494412e-15,4.006852023022406e-17],[2.099560031397765e-14,6.411274087919393e-16]],[[5.2241322583267435e-15,3.918496418864691e-17],[2.0896529033306974e-14,6.269936368793005e-16]],[[5.010193012248705e-15,3.828969683448018e-17],[2.004077204899482e-14,6.126722203793496e-16]],[[4.64616131668048e-15,3.7289254469376197e-17],[1.858464526672192e-14,5.966679404815318e-16]],[[5.606788789834602e-15,3.6303187338559676e-17],[2.2427155159338407e-14,5.808930815591332e-16]],[[5.577231424371619e-15,3.534082230179993e-17],[2.2308925697486477e-14,5.65496774596991e-16]],[[5.182564736740605e-15,3.441679556925086e-17],[2.073025894696242e-14,5.507132421932966e-16]],[[5.01202767042651e-15,3.348315669718686e-17],[2.004811068170604e-14,5.357752373850509e-16]],[[4.789770250225861e-15,3.263300276055794e-17],[1.9159081000903443e-14,5.221725480655256e-16]],[[5.712358968266865e-15,3.186451124649895e-17],[2.284943587306746e-14,5.098759398989706e-16]],[[6.086502901393758e-15,3.1188866725108664e-17],[2.4346011605575032e-14,4.990646416193747e-16]],[[5.6667681838939065e-15,3.052417599003138e-17],[2.2667072735575626e-14,4.884283131513749e-16]],[[5.78340870550688e-15,2.994211347289998e-17],[2.313363482202752e-14,4.791140551479033e-16]],[[5.525209693354774e-15,2.943925399987071e-17],[2.2100838773419097e-14,4.710670886281081e-16]],[[5.228292573624791e-15,2.898765548135815e-17],[2.0913170294499165e-14,4.638404078251773e-16]],[[5.974785387047632e-15,2.8521924377136295e-17],[2.389914154819053e-14,4.563876245693807e-16]],[[6.164830720867708e-15,2.811538059272961e-17],[2.465932288347083e-14,4.498819358444854e-16]],[[6.318419895259851e-15,2.773931319359304e-17],[2.5273679581039403e-14,4.438639846384201e-16]],[[5.909300214837703e-15,2.7391597253003465e-17],[2.363720085935081e-14,4.382997299233546e-16]],[[5.4157781900469405e-15,2.7014588674372466e-17],[2.1663112760187762e-14,4.322667173768532e-16]],[[5.7435763425615805e-15,2.6658826841989854e-17],[2.2974305370246322e-14,4.2657354511399647e-16]],[[4.953305571309733e-15,2.6311766459663077e-17],[1.9813222285238933e-14,4.210195895408152e-16]],[[5.548186093412587e-15,2.5993873080302673e-17],[2.2192744373650348e-14,4.1593210465530787e-16]],[[5.381188434696356e-15,2.5676539187535356e-17],[2.1524753738785424e-14,4.108533605619699e-16]],[[5.440274615539661e-15,2.5379832486697542e-17],[2.1761098462158643e-14,4.061044779798396e-16]],[[5.631546762293643e-15,2.5113151864325503e-17],[2.252618704917457e-14,4.0183586062267966e-16]],[[5.4833216829845564e-15,2.486681766759355e-17],[2.1933286731938226e-14,3.978926860832621e-16]],[[6.080689372482692e-15,2.4611188379975122e-17],[2.4322757489930768e-14,3.938004637724714e-16]],[[6.2502178355471125e-15,2.4389485092558724e-17],[2.500087134218845e-14,3.9025099474201675e-16]],[[6.279490296762052e-15,2.4213748955717865e-17],[2.511796118704821e-14,3.874371747572373e-16]],[[5.360560014120199e-15,2.4058896373693767e-17],[2.1442240056480796e-14,3.8495742303926637e-16]],[[5.953862653399415e-15,2.3905745818555077e-17],[2.381545061359766e-14,3.8250497490801684e-16]],[[5.930164284144775e-15,2.3779319546681195e-17],[2.37206571365791e-14,3.8048003870290014e-16]],[[6.528439657193724e-15,2.368322992506502e-17],[2.6113758628774895e-14,3.7894088108922654e-16]],[[6.486808822573434e-15,2.3623223170587937e-17],[2.5947235290293737e-14,3.7797931059235783e-16]],[[6.819305779032448e-15,2.355796247090955e-17],[2.727722311612979e-14,3.769336139937631e-16]],[[6.1229347790487176e-15,2.3501465724569445e-17],[2.449173911619487e-14,3.7602835412524907e-16]],[[6.436839650534875e-15,2.345342283275818e-17],[2.57473586021395e-14,3.75258672218788e-16]],[[5.765169062112956e-15,2.3410892781368976e-17],[2.3060676248451824e-14,3.7457723130720106e-16]],[[5.956309176323029e-15,2.337325065539079e-17],[2.3825236705292115e-14,3.739741784443612e-16]],[[5.817529528238909e-15,2.3341896703386152e-17],[2.3270118112955635e-14,3.7347166625316385e-16]],[[5.7892008391214544e-15,2.330001781554108e-17],[2.3156803356485818e-14,3.728008060671608e-16]],[[6.796258912481636e-15,2.3254256363942764e-17],[2.7185035649926543e-14,3.7206807063178914e-16]],[[6.291610695636009e-15,2.3208567549443498e-17],[2.5166442782544037e-14,3.713363100400575e-16]],[[6.674385422410497e-15,2.3170736057757037e-17],[2.6697541689641988e-14,3.707304786864281e-16]],[[7.091088798574794e-15,2.3128752403150248e-17],[2.8364355194299177e-14,3.700582751281682e-16]],[[7.613255243558863e-15,2.3077617602204228e-17],[3.0453020974235454e-14,3.692395500726839e-16]],[[6.68466237539402e-15,2.3015087696485126e-17],[2.673864950157608e-14,3.6823850141808725e-16]],[[7.563879701750604e-15,2.297636354625866e-17],[3.0255518807002416e-14,3.676183903277401e-16]],[[6.007491650334192e-15,2.2903425036161162e-17],[2.4029966601336768e-14,3.664511235620937e-16]],[[6.012310053678946e-15,2.2835091346789567e-17],[2.4049240214715784e-14,3.653573210265451e-16]],[[6.655877094402995e-15,2.2764158670308993e-17],[2.662350837761198e-14,3.6422194028723335e-16]],[[5.26342639641146e-15,2.2710633545553877e-17],[2.105370558564584e-14,3.6336504798477453e-16]],[[6.77973426108936e-15,2.2637244198452035e-17],[2.711893704435744e-14,3.621904764541795e-16]],[[6.944552866546377e-15,2.2564230336679905e-17],[2.7778211466185508e-14,3.6102196291406904e-16]],[[7.919144122618099e-15,2.2500363904431332e-17],[3.1676576490472395e-14,3.5999982441095767e-16]],[[7.249614928224301e-15,2.242430646394498e-17],[2.8998459712897206e-14,3.587824238020079e-16]],[[7.502930638787957e-15,2.2340154492277667e-17],[3.001172255515183e-14,3.5743554256085156e-16]],[[7.451898429767597e-15,2.2250266941413102e-17],[2.9807593719070386e-14,3.559971942154377e-16]],[[7.471803146766117e-15,2.2152151132824636e-17],[2.988721258706447e-14,3.544269117717725e-16]],[[7.507370532576479e-15,2.2047436737851784e-17],[3.0029482130305917e-14,3.5275118518029016e-16]],[[8.166124594732583e-15,2.196473551233437e-17],[3.2664498378930334e-14,3.5142769991401563e-16]],[[8.210326466876119e-15,2.1897839977666096e-17],[3.2841305867504475e-14,3.5035694234828755e-16]],[[8.27602785925133e-15,2.1816556404201803e-17],[3.310411143700532e-14,3.490555601745291e-16]],[[8.690895959538766e-15,2.1755692248735892e-17],[3.476358383815506e-14,3.480818596787584e-16]],[[8.560139197532256e-15,2.1692956017017603e-17],[3.424055679012902e-14,3.470774697382625e-16]],[[8.10851078826437e-15,2.1614018098113157e-17],[3.243404315305748e-14,3.458142164617355e-16]],[[7.48849731989847e-15,2.1550382036321028e-17],[2.995398927959388e-14,3.447960444813288e-16]],[[8.109244815768037e-15,2.1476398782022623e-17],[3.243697926307215e-14,3.436126229630019e-16]],[[8.112393375201802e-15,2.1416730422425738e-17],[3.244957350080721e-14,3.426579390011226e-16]],[[9.283278702415433e-15,2.1345760224795517e-17],[3.713311480966173e-14,3.4152246779136255e-16]],[[9.485934730209012e-15,2.1284927265437893e-17],[3.794373892083605e-14,3.4054966969002326e-16]],[[9.582136953794188e-15,2.1188252888401213e-17],[3.832854781517675e-14,3.390040568281582e-16]],[[8.301080169887226e-15,2.107014824232096e-17],[3.32043206795489e-14,3.3711545061499815e-16]],[[8.510281913735844e-15,2.0976535224114954e-17],[3.404112765494338e-14,3.3561840228466554e-16]],[[9.871172871793466e-15,2.0923783628877544e-17],[3.9484691487173864e-14,3.347754970677553e-16]],[[1.0189743025053516e-14,2.08361043095911e-17],[4.0758972100214065e-14,3.333734236225479e-16]],[[1.0394513515449368e-14,2.07460747039899e-17],[4.157805406179747e-14,3.3193338507088274e-16]],[[1.0354177948376812e-14,2.063579705099225e-17],[4.1416711793507246e-14,3.301705621647832e-16]],[[1.0171727050028188e-14,2.0521488986332403e-17],[4.068690820011275e-14,3.2834342743600844e-16]],[[9.935692608452117e-15,2.0295976471352945e-17],[3.974277043380847e-14,3.2473795022379e-16]],[[9.787386228000977e-15,2.0167932258207596e-17],[3.9149544912003906e-14,3.226916203379658e-16]],[[8.467411212039439e-15,1.9989441185991122e-17],[3.3869644848157755e-14,3.198367826238649e-16]],[[1.1444999891899347e-14,1.9864158615072486e-17],[4.577999956759739e-14,3.178335731868834e-16]],[[1.1731339309308112e-14,1.9748953147909283e-17],[4.692535723723245e-14,3.1599180226727657e-16]],[[1.1715088094323089e-14,1.963888479977713e-17],[4.6860352377292356e-14,3.1423246856324525e-16]],[[1.0965912832130526e-14,1.9500065339397347e-17],[4.38636513285221e-14,3.1201414892842634e-16]],[[9.875364573159111e-15,1.934543810734212e-17],[3.9501458292636446e-14,3.0954318129512247e-16]],[[9.91095844102728e-15,1.919482627617091e-17],[3.964383376410912e-14,3.0713655728167197e-16]],[[9.034890563294418e-15,1.8971053425204473e-17],[3.613956225317767e-14,3.035598679951456e-16]],[[9.61683106773153e-15,1.885778160833151e-17],[3.846732427092612e-14,3.0175002643825334e-16]],[[1.0718317675729483e-14,1.8834814191720246e-17],[4.287327070291793e-14,3.0138392254837424e-16]],[[8.199054033029703e-15,1.87782706367841e-17],[3.279621613211881e-14,3.004808225214789e-16]],[[1.060268132816299e-14,1.85858133125157e-17],[4.241072531265196e-14,2.9740502743807165e-16]],[[1.0564854856504517e-14,1.8526542599411197e-17],[4.225941942601807e-14,2.964582532324037e-16]],[[9.946274167709643e-15,1.8382613550218766e-17],[3.978509667083857e-14,2.9415730217421753e-16]],[[1.0255806288288113e-14,1.8216047680402795e-17],[4.102322515315245e-14,2.9149464080477537e-16]],[[9.232557865452438e-15,1.818135791993493e-17],[3.6930231461809754e-14,2.9093979996864696e-16]],[[9.618994326955655e-15,1.8072228032133682e-17],[3.847597730782262e-14,2.891961406618438e-16]],[[7.837285444485678e-15,1.7900367049092777e-17],[3.1349141777942714e-14,2.864500523815536e-16]],[[9.529712470371561e-15,1.7752749312885317e-17],[3.8118849881486244e-14,2.840913672016916e-16]],[[1.2502659767101578e-14,1.757718310825957e-17],[5.001063906840631e-14,2.8128446700363037e-16]],[[1.1257667516424173e-14,1.7353584521696444e-17],[4.5030670065696694e-14,2.7771277366043024e-16]],[[1.2579014916150123e-14,1.717723763870717e-17],[5.031605966460049e-14,2.7489598643428113e-16]],[[1.0441380411085042e-14,1.699301526903676e-17],[4.176552164434017e-14,2.7195146515934935e-16]],[[9.572903205369333e-15,1.6796586467525358e-17],[3.829161282147733e-14,2.6881167144453213e-16]],[[1.0498396826476737e-14,1.6681239219173374e-17],[4.1993587305906947e-14,2.669696195591838e-16]],[[1.1598110956135224e-14,1.6340764582399845e-17],[4.6392443824540895e-14,2.6152863140398844e-16]],[[9.804206161455431e-15,1.6208095545809693e-17],[3.9216824645821724e-14,2.594069478422435e-16]],[[1.1152290129984525e-14,1.6208067699499686e-17],[4.46091605199381e-14,2.594075535256271e-16]],[[1.1282802795252782e-14,1.5982304343017743e-17],[4.513121118101113e-14,2.5579885344886526e-16]],[[8.45743097388349e-15,1.5752185389790223e-17],[3.382972389553396e-14,2.521198476017124e-16]],[[8.818181336724948e-15,1.5492672678873476e-17],[3.527272534689979e-14,2.4797400859377643e-16]],[[8.25990787610595e-15,1.5395970199642027e-17],[3.30396315044238e-14,2.46427977979188e-16]],[[1.0284588099535865e-14,1.5324212537417024e-17],[4.113835239814346e-14,2.452796448049415e-16]],[[1.0754485593218673e-14,1.5118796910920434e-17],[4.301794237287469e-14,2.419963505524754e-16]],[[1.0098953705369e-14,1.4999782436013917e-17],[4.0395814821476e-14,2.4009505262556314e-16]],[[9.922615788627374e-15,1.4872580342730878e-17],[3.9690463154509494e-14,2.3806038377035414e-16]],[[1.0762585820579812e-14,1.4858214520223312e-17],[4.305034328231925e-14,2.3783066680760923e-16]],[[1.0763635025878071e-14,1.485338732046081e-17],[4.3054540103512283e-14,2.3775509846761115e-16]],[[1.3643151591113923e-14,1.4756175043725685e-17],[5.4572606364455694e-14,2.3620270063983673e-16]],[[1.3628855756171387e-14,1.464724508718653e-17],[5.451542302468555e-14,2.344620100330375e-16]],[[1.4482460931822914e-14,1.4609504774519035e-17],[5.792984372729166e-14,2.3386124330008555e-16]],[[1.329540881546186e-14,1.4569646383071748e-17],[5.318163526184744e-14,2.332331905630823e-16]],[[1.1877784476805087e-14,1.455003360855373e-17],[4.751113790722035e-14,2.3291864209877444e-16]],[[1.4252247430056703e-14,1.44706968164757e-17],[5.700898972022681e-14,2.3165151551892054e-16]],[[1.5986335467088054e-14,1.397868911481972e-17],[6.394534186835222e-14,2.2378582936016236e-16]],[[1.285525670747652e-14,1.3915914948144785e-17],[5.142102682990608e-14,2.2278395364232253e-16]],[[1.42287529011223e-14,1.3840118671669676e-17],[5.69150116044892e-14,2.215690746967736e-16]],[[1.1097990042928686e-14,1.3536206824854589e-17],[4.4391960171714743e-14,2.1671802118733753e-16]],[[1.3531406295114413e-14,1.367871573544425e-17],[5.4125625180457654e-14,2.1899791728117744e-16]],[[1.4610830258106184e-14,1.3288411974489748e-17],[5.844332103242474e-14,2.1276733317232896e-16]],[[1.5725518446308437e-14,1.300443862431782e-17],[6.290207378523375e-14,2.0823542831416504e-16]],[[1.7665741787701837e-14,1.269085083159364e-17],[7.066296715080735e-14,2.0322263274660144e-16]],[[1.6227268495181392e-14,1.2492704714903954e-17],[6.490907398072557e-14,2.0005950017839195e-16]],[[1.6266129507119677e-14,1.2672400069386693e-17],[6.506451802847871e-14,2.02941473031761e-16]],[[1.3788417615696361e-14,1.2495414634227645e-17],[5.5153670462785445e-14,2.0011423532795126e-16]],[[1.3171782584367989e-14,1.2284742387024298e-17],[5.2687130337471956e-14,1.9675723023713163e-16]],[[1.3485173350935697e-14,1.2163305553230185e-17],[5.394069340374279e-14,1.9481586327161378e-16]],[[1.414064927459737e-14,1.2141847521801883e-17],[5.656259709838948e-14,1.9447385298609291e-16]],[[1.4083208871236233e-14,1.2144639201591169e-17],[5.633283548494493e-14,1.945171929479218e-16]],[[1.3483516976846419e-14,1.2149704930928139e-17],[5.3934067907385675e-14,1.945999624159595e-16]],[[1.2475130764357957e-14,1.206595150445931e-17],[4.9900523057431827e-14,1.93262539446567e-16]],[[1.224359172162183e-14,1.2008372991455174e-17],[4.897436688648732e-14,1.9234451555587787e-16]],[[1.3227568692833831e-14,1.1917405634795087e-17],[5.2910274771335325e-14,1.908921759009144e-16]],[[1.4734536573974142e-14,1.2168883541516128e-17],[5.893814629589657e-14,1.949087830583252e-16]],[[1.3614349112980022e-14,1.2216636763443198e-17],[5.445739645192009e-14,1.9567267113881468e-16]],[[1.4762486374838356e-14,1.1902937201100413e-17],[5.904994549935342e-14,1.9066108596077828e-16]],[[1.3940139553870743e-14,1.1416232894892002e-17],[5.5760558215482974e-14,1.828822443111166e-16]],[[1.2302875231904134e-14,1.1300471526564762e-17],[4.9211500927616535e-14,1.810442169989039e-16]],[[1.811188884625612e-14,1.1599549129554757e-17],[7.244755538502448e-14,1.8582802220761222e-16]],[[1.9752217612789858e-14,1.1789240813953095e-17],[7.900887045115943e-14,1.8885738134396088e-16]],[[1.5276818018873817e-14,1.14092668006898e-17],[6.110727207549527e-14,1.8279909862759068e-16]],[[2.085502058224593e-14,1.1132419220975064e-17],[8.342008232898372e-14,1.7837038542529274e-16]],[[2.2429460849809294e-14,1.0810662099253568e-17],[8.971784339923718e-14,1.7321908643252548e-16]],[[1.3526350489967505e-14,1.09628171931555e-17],[5.410540195987002e-14,1.7563438476313426e-16]],[[1.2262046277790742e-14,1.0512852732318114e-17],[4.904818511116297e-14,1.6846039331648226e-16]],[[1.438104455174185e-14,1.0664596940187191e-17],[5.75241782069674e-14,1.7088711640998496e-16]],[[1.6062841111251387e-14,1.0829738233904702e-17],[6.425136444500555e-14,1.7353764389714673e-16]],[[1.3078007800249362e-14,1.1164079664161208e-17],[5.231203120099745e-14,1.7885864168561723e-16]],[[1.4053205545573851e-14,1.1075815936194199e-17],[5.6212822182295403e-14,1.7746544428317283e-16]],[[1.2334138160213676e-14,1.0922899141792678e-17],[4.9336552640854706e-14,1.7503755689986002e-16]],[[1.336533389615539e-14,1.0807234252064979e-17],[5.346133558462156e-14,1.731941800189839e-16]],[[1.3601510683781374e-14,1.0791918584028953e-17],[5.44060427351255e-14,1.729488328542488e-16]],[[1.3603602420614975e-14,1.078096316830082e-17],[5.44144096824599e-14,1.7277425848028877e-16]],[[1.3594220100973575e-14,1.0767784370409654e-17],[5.43768804038943e-14,1.7256305638624476e-16]],[[1.3581383994687289e-14,1.0754436284777428e-17],[5.4325535978749156e-14,1.7234922588211503e-16]],[[1.358138171701545e-14,1.0754570055341767e-17],[5.43255268680618e-14,1.7235135252848158e-16]],[[1.6476406641788906e-14,1.0697754142242377e-17],[6.590562656715562e-14,1.7145107037720305e-16]],[[1.3525678388398032e-14,1.0494386752384186e-17],[5.410271355359213e-14,1.6821280997849438e-16]],[[1.1158361207405115e-14,9.927103871574384e-18],[4.463344482962046e-14,1.5911904911781982e-16]],[[1.2843445698550192e-14,1.1245383006488286e-17],[5.137378279420077e-14,1.8018771897822497e-16]],[[1.531577442054154e-14,1.0735772585885504e-17],[6.126309768216616e-14,1.7203602872221036e-16]],[[2.0187328394943766e-14,1.0806719468951242e-17],[8.074931357977506e-14,1.7316225750999765e-16]],[[1.0924134962657072e-14,1.0333941025255478e-17],[4.369653985062829e-14,1.6560497783747936e-16]],[[1.2937761296500309e-14,1.027840050182248e-17],[5.1751045186001236e-14,1.6470145986157168e-16]],[[1.4407752452072285e-14,9.947171576662564e-18],[5.763100980828914e-14,1.594307578345731e-16]],[[1.6994488481168305e-14,9.411311844503814e-18],[6.797795392467322e-14,1.5085583003723854e-16]],[[1.7579433007288532e-14,8.97608441559602e-18],[7.031773202915413e-14,1.4389562823722784e-16]],[[1.2026480434593057e-14,8.826487914879292e-18],[4.810592173837223e-14,1.4150605348287178e-16]],[[2.2493744089380732e-14,8.894086218647631e-18],[8.997497635752293e-14,1.4255853805256892e-16]],[[1.8897165425475574e-14,9.506485889733195e-18],[7.55886617019023e-14,1.523589032107007e-16]],[[2.0164329861454245e-14,9.536456981547475e-18],[8.065731944581698e-14,1.5282430400593803e-16]],[[1.7808028100285458e-14,8.716837672923922e-18],[7.123211240114183e-14,1.3973292233908016e-16]],[[1.580350990242075e-14,9.001976146137233e-18],[6.3214039609683e-14,1.4424780955635242e-16]],[[1.8007946881924304e-14,9.480085879757604e-18],[7.203178752769722e-14,1.5189206164557296e-16]],[[1.6786238341463838e-14,1.0775833619327913e-17],[6.714495336585535e-14,1.725789594491831e-16]],[[1.5641692789891863e-14,9.839595942690477e-18],[6.256677115956745e-14,1.5764787397178822e-16]],[[1.5641692789889152e-14,9.839551432321641e-18],[6.256677115955661e-14,1.5764710205822006e-16]],[[1.5814780896647955e-14,8.676229796145237e-18],[6.325912358659182e-14,1.3905164539795194e-16]],[[1.4484414972298795e-14,8.566571604746248e-18],[5.793765988919518e-14,1.3729172846571649e-16]],[[1.3116213374380018e-14,8.529002126214798e-18],[5.246485349752007e-14,1.3669444063090704e-16]],[[1.490694277901026e-14,8.247018024071836e-18],[5.962777111604105e-14,1.3219871515067179e-16]],[[1.3010517438357995e-14,7.851830869282183e-18],[5.204206975343198e-14,1.2591155806888559e-16]],[[1.3856226322577917e-14,8.65716615686877e-18],[5.542490529031167e-14,1.3876241057779574e-16]],[[1.508252988254583e-14,8.041325800395433e-18],[6.033011953018332e-14,1.2893348276604417e-16]],[[1.7009589978564894e-14,7.740099100182984e-18],[6.803835991425958e-14,1.2410578164081614e-16]],[[1.3196506673341172e-14,7.25334839819029e-18],[5.278602669336469e-14,1.1632679552699618e-16]],[[1.413582976827731e-14,9.14955239119429e-18],[5.654331907310924e-14,1.4655791839309296e-16]],[[1.6548486784889332e-14,9.540497826978192e-18],[6.619394713955733e-14,1.5283676463302652e-16]],[[1.633580750235601e-14,8.766592337225237e-18],[6.534323000942404e-14,1.4054428367728155e-16]],[[1.6109852866792015e-14,9.207746699094577e-18],[6.443941146716806e-14,1.4759100774581716e-16]],[[1.5981944501577266e-14,9.122577932923261e-18],[6.392777800630906e-14,1.4621945627658938e-16]],[[1.9937162299114928e-14,9.213696680007373e-18],[7.974864919645971e-14,1.4769315187156815e-16]],[[1.8690521109283266e-14,8.720324146346061e-18],[7.476208443713306e-14,1.3985273675011917e-16]],[[1.601355420602088e-14,8.041085096550453e-18],[6.405421682408352e-14,1.2900197243131212e-16]],[[1.58976531935226e-14,7.507630256735684e-18],[6.35906127740904e-14,1.2049707877700946e-16]],[[1.5663066063337497e-14,7.97860817288002e-18],[6.265226425334999e-14,1.2791504652580687e-16]],[[1.4274134118762806e-14,9.50187433403052e-18],[5.709653647505123e-14,1.522904353870379e-16]],[[1.4574295483436298e-14,8.888613044532935e-18],[5.829718193374519e-14,1.4237940253757908e-16]],[[1.7533507394478963e-14,1.0510694503333946e-17],[7.013402957791585e-14,1.6826037022528524e-16]],[[1.6982956515546068e-14,7.946723837653839e-18],[6.793182606218427e-14,1.273067127491397e-16]],[[1.6490284255944753e-14,8.278890289254016e-18],[6.596113702377901e-14,1.3259496583655923e-16]],[[1.626483202756069e-14,8.753694635944101e-18],[6.505932811024277e-14,1.4016273006874698e-16]],[[1.516494219868854e-14,7.052110652308486e-18],[6.065976879475416e-14,1.1296362013547244e-16]],[[1.4848262022561935e-14,6.969037111267054e-18],[5.939304809024774e-14,1.1165008474037134e-16]],[[1.4218820202434856e-14,5.787677479146095e-18],[5.687528080973943e-14,9.275594607907345e-17]],[[1.3952810108954351e-14,5.626052778868777e-18],[5.5811240435817404e-14,9.008498349253317e-17]],[[1.3432542925444794e-14,5.076626650420445e-18],[5.373017170177918e-14,8.140237144175121e-17]],[[1.735155625833536e-14,5.395349762414581e-18],[6.940622503334144e-14,8.641263248726621e-17]],[[1.5506853342023678e-14,5.1358876947835345e-18],[6.202741336809471e-14,8.219813934954739e-17]],[[1.06221044836261e-14,6.176466595112788e-18],[4.24884179345044e-14,9.873817098179703e-17]],[[1.1763419677874935e-14,4.7742880157919774e-18],[4.705367871149974e-14,7.629567883330262e-17]],[[1.4788229019285023e-14,7.240683991830825e-18],[5.915291607714009e-14,1.1573565100303492e-16]],[[1.340654747709401e-14,7.014004522548111e-18],[5.362618990837604e-14,1.1233648981777555e-16]],[[8.1518330877358e-15,6.437801838568045e-18],[3.26073323509432e-14,1.0304861608544881e-16]],[[9.889928124379434e-15,4.519185097481162e-18],[3.9559712497517734e-14,7.23135801741214e-17]],[[7.623213250430103e-15,4.8780180601353624e-18],[3.049285300172041e-14,7.805953114661373e-17]],[[6.687902536092922e-15,4.080327198584793e-18],[2.6751610144371687e-14,6.531060091262145e-17]],[[8.88681937450592e-15,5.388101460403724e-18],[3.554727749802368e-14,8.615354054324765e-17]],[[1.0125255587497188e-14,7.601949392010916e-18],[4.050102234998875e-14,1.2160687765943455e-16]],[[6.3407028351102506e-15,8.458478150165998e-18],[2.5362811340441002e-14,1.3535378822314377e-16]],[[6.2528681121359416e-15,8.117794546028184e-18],[2.5011472448543766e-14,1.2989535645185267e-16]],[[7.04015577577241e-15,7.425870394238e-18],[2.816062310308964e-14,1.1885690562841923e-16]],[[7.529346019339703e-15,6.062552360143617e-18],[3.011738407735881e-14,9.708863686612935e-17]],[[4.791375438429073e-15,6.523017403438414e-18],[1.916550175371629e-14,1.0441259998121808e-16]],[[5.8581264348558296e-15,6.571291715802109e-18],[2.3432505739423318e-14,1.0518395834740135e-16]],[[5.858353948166828e-15,6.571291715806048e-18],[2.3433415792667312e-14,1.051839583474632e-16]],[[4.219153329287929e-15,7.122867080426132e-18],[1.6876613317151717e-14,1.1394361738855146e-16]],[[4.67448848757214e-15,6.958545100897969e-18],[1.869795395028856e-14,1.112690975490891e-16]],[[7.832943244478357e-15,6.5053238912870434e-18],[3.133177297791343e-14,1.041277910750641e-16]],[[6.222874026666081e-15,5.332356013708033e-18],[2.4891496106664323e-14,8.54837911774641e-17]],[[5.998092330080449e-15,4.289776263399757e-18],[2.3992369320321795e-14,6.876229641384496e-17]],[[5.906647344967861e-15,4.585511624939362e-18],[2.3626589379871445e-14,7.337573220593084e-17]],[[5.936279795075733e-15,5.3353585137126216e-18],[2.3745119180302933e-14,8.53667652550669e-17]],[[7.701227286406416e-15,4.556922812865353e-18],[3.0804909145625665e-14,7.286665352576298e-17]],[[7.584533598343099e-15,4.98878637071117e-18],[3.0338134393372396e-14,7.981530877153962e-17]],[[7.692256881935525e-15,5.49409206852787e-18],[3.07690275277421e-14,8.783484307306028e-17]],[[7.086664868416321e-15,4.651163417690642e-18],[2.8346659473665285e-14,7.432261983642563e-17]],[[7.05234722427815e-15,4.3116021764443184e-18],[2.82093888971126e-14,6.89718491688778e-17]],[[6.983992856045587e-15,3.872555472561775e-18],[2.7935971424182346e-14,6.194795523799405e-17]],[[6.337390118473487e-15,3.591969928032802e-18],[2.534956047389395e-14,5.743698641417948e-17]],[[7.900215144903954e-15,2.9786003361111912e-18],[3.160086057961582e-14,4.7650511275238097e-17]],[[6.5469481735485574e-15,3.1970325724386012e-18],[2.618779269419423e-14,5.113160376475652e-17]],[[6.854707766414246e-15,4.001411426782586e-18],[2.7418831065656985e-14,6.402296974334579e-17]],[[6.53182364144377e-15,2.563658300734038e-18],[2.612729456577508e-14,4.096080581008529e-17]],[[6.531489437259381e-15,2.6216237887023376e-18],[2.6125957749037525e-14,4.1808825532783446e-17]],[[6.577612298437736e-15,1.8720057307039504e-18],[2.6310449193750945e-14,2.988598487274471e-17]],[[6.2372397004033284e-15,1.7754948838449984e-18],[2.4948958801613314e-14,2.8358914377970275e-17]],[[6.037079066825703e-15,1.4992817971649272e-18],[2.414831626730281e-14,2.3901267821844465e-17]],[[5.9965551751564475e-15,1.5535980990002032e-18],[2.398622070062579e-14,2.475500206052673e-17]],[[6.005285257460434e-15,1.42933104045941e-18],[2.4021141029841735e-14,2.2760819386362598e-17]],[[6.006816576841911e-15,1.4295506994537703e-18],[2.4027266307367645e-14,2.2764376645359272e-17]],[[6.14122515015866e-15,2.4576550992577613e-18],[2.456490060063464e-14,3.929187487343461e-17]],[[5.221658211802215e-15,2.6899464896750536e-18],[2.088663284720886e-14,4.297379031682759e-17]],[[5.2676219500036475e-15,2.5359317641092507e-18],[2.107048780001459e-14,4.052958896426918e-17]],[[5.134176112546727e-15,1.7633115557452413e-18],[2.0536704450186908e-14,2.814562455067348e-17]],[[5.239443029290277e-15,2.7100703984817163e-18],[2.0957772117161107e-14,4.330932063776524e-17]],[[4.006050408033826e-15,2.694851873176629e-18],[1.6024201632135305e-14,4.306959357783844e-17]],[[3.6814910183306816e-15,2.5453353025745148e-18],[1.4725964073322726e-14,4.072108452107263e-17]],[[3.2652456749802903e-15,1.733308335104013e-18],[1.3060982699921161e-14,2.7685441927179005e-17]],[[3.439992183890292e-15,1.7839856909721942e-18],[1.3759968735561168e-14,2.847380233598848e-17]],[[2.8353755909381496e-15,1.2905968689979145e-18],[1.1341502363752598e-14,2.0562328898632212e-17]],[[2.7095179306264923e-15,1.1984477477045079e-18],[1.083807172250597e-14,1.9098386435873486e-17]],[[2.054645070781678e-15,1.0774494592372386e-18],[8.218580283126712e-15,1.718022256098955e-17]],[[2.129646996109626e-15,9.305007039067535e-19],[8.518587984438504e-15,1.4853625341123477e-17]],[[1.6432732881888854e-15,1.0093621067813666e-18],[6.5730931527555415e-15,1.610058764968554e-17]],[[1.4900602898008295e-15,9.708768780733908e-19],[5.960241159203318e-15,1.548022333238966e-17]],[[1.3679045930219395e-15,8.47048045610463e-19],[5.471618372087758e-15,1.3494590320298667e-17]],[[9.675389754933023e-16,6.546439863521308e-19],[3.870155901973209e-15,1.0417892009790432e-17]],[[8.863618515295866e-16,8.082085482205838e-19],[3.5454474061183465e-15,1.2878786629212206e-17]],[[9.308438121241145e-16,7.913084684557021e-19],[3.723375248496458e-15,1.2605096925593643e-17]],[[8.162730326937303e-16,6.907690673202877e-19],[3.2650921307749213e-15,1.0979568449494904e-17]],[[8.260288911098748e-16,6.930739169381414e-19],[3.304115564439499e-15,1.1020626594672035e-17]],[[8.257094436921755e-16,7.10900606912608e-19],[3.302837774768702e-15,1.1308208033997835e-17]],[[8.188688187985525e-16,6.851138608753125e-19],[3.27547527519421e-15,1.0897997122959672e-17]],[[8.145986191113833e-16,6.971775765963746e-19],[3.2583944764455332e-15,1.1091034995897742e-17]],[[6.664463585168741e-16,7.809103061419672e-19],[2.6657854340674965e-15,1.2434235576857834e-17]],[[5.853537938481008e-16,7.144591771316939e-19],[2.3414151753924033e-15,1.1357090214194123e-17]],[[6.473942385212534e-16,6.905895151322762e-19],[2.5895769540850136e-15,1.0985474145323988e-17]],[[6.909220844880189e-16,6.284658024361571e-19],[2.7636883379520757e-15,9.995036624805113e-18]],[[5.743653357185636e-16,6.164246597548402e-19],[2.2974613428742544e-15,9.814577975270496e-18]],[[4.1646716755527776e-16,4.158258103764114e-19],[1.665868670221111e-15,6.6212252465475135e-18]],[[2.8298022386593536e-16,3.58582705922558e-19],[1.1319208954637414e-15,5.703737926167525e-18]],[[2.912206059132777e-16,3.6857697623530034e-19],[1.1648824236531108e-15,5.873892448089389e-18]],[[1.4929552244883376e-16,3.203396756953137e-19],[5.971820897953351e-16,5.100511398842408e-18]],[[1.5649313883163486e-16,2.1969194735839474e-19],[6.259725553265394e-16,3.4955623425863284e-18]],[[1.5629166240076368e-16,1.6487400999669542e-19],[6.251666496030547e-16,2.628141122573262e-18]],[[1.8010169371172336e-16,8.416045821830524e-20],[7.204067748468934e-16,1.3424225328427677e-18]],[[1.3074150621339067e-16,6.95630185764461e-20],[5.229660248535627e-16,1.108382215238965e-18]],[[9.706344442470252e-17,6.945866677120131e-20],[3.8825377769881006e-16,1.1045019655733672e-18]],[[9.541600290167499e-17,7.117131560472477e-20],[3.8166401160669997e-16,1.136364936132804e-18]],[[9.325135084044393e-17,4.7904928481115986e-20],[3.730054033617757e-16,7.674283412866946e-19]],[[9.784442100703394e-17,5.0295415050442577e-20],[3.9137768402813577e-16,8.048173813633372e-19]],[[8.203691441303138e-17,5.1967544733017454e-20],[3.281476576521255e-16,8.280744544399162e-19]],[[8.586099623220692e-17,4.6294033568143234e-20],[3.4344398492882768e-16,7.386378217643378e-19]],[[6.795363298447786e-17,3.420335781723332e-20],[2.7181453193791146e-16,5.449460252128934e-19]],[[6.79505263236285e-17,3.4202996048120246e-20],[2.71802105294514e-16,5.449403379242555e-19]],[[6.595310534829234e-17,3.06281774977812e-20],[2.638124213931694e-16,4.876205878279246e-19]],[[6.142969999322918e-17,2.6285094399525042e-20],[2.4571879997291673e-16,4.1812938753938154e-19]],[[6.157574077460043e-17,2.907896712106465e-20],[2.463029630984017e-16,4.630991913231429e-19]],[[6.127623568112126e-17,2.9600880771824225e-20],[2.4510494272448504e-16,4.715973227908192e-19]],[[6.032282764577068e-17,3.721798987159586e-20],[2.4129131058308272e-16,5.960439699158618e-19]],[[5.551277099576861e-17,2.5492288408844548e-20],[2.2205108398307446e-16,4.083169289987358e-19]],[[5.0496825442476124e-17,2.6380723341322888e-20],[2.019873017699045e-16,4.218573649308398e-19]],[[3.746289550679965e-17,2.6731375394213592e-20],[1.498515820271986e-16,4.27800970522529e-19]],[[3.4161697860539675e-17,1.9455281737847064e-20],[1.366467914421587e-16,3.1130078838098494e-19]],[[2.673132826869325e-17,1.5432251275857732e-20],[1.06925313074773e-16,2.4704866932724083e-19]],[[2.743425729907925e-17,9.878966443568583e-21],[1.09737029196317e-16,1.579750325273666e-19]],[[1.9945884112017453e-17,6.817466461931947e-21],[7.978353644806981e-17,1.0903024013464365e-19]],[[1.8180406474081534e-17,5.400133319176527e-21],[7.272162589632614e-17,8.66075589214966e-20]],[[1.4780992727979242e-17,3.6049908754696326e-21],[5.912397091191697e-17,5.760226810111673e-20]],[[1.538706873492191e-17,5.40888485816942e-21],[6.154827493968764e-17,8.665059222751246e-20]],[[1.0394294366015258e-17,3.1548580132845565e-21],[4.157717746406103e-17,5.032213110034142e-20]],[[8.246760019430255e-18,2.521100020017027e-21],[3.298704007772102e-17,4.022742551492559e-20]],[[6.0038176838387464e-18,2.2583389759204262e-21],[2.4015270735354986e-17,3.6105655348900215e-20]],[[4.612685496326572e-18,1.441905982152861e-21],[1.8450741985306286e-17,2.3067516131148914e-20]],[[3.791624072380625e-18,1.4440321826151459e-21],[1.51664962895225e-17,2.314922638637993e-20]],[[2.933588151155303e-18,1.0050011836529802e-21],[1.1734352604621211e-17,1.60401020841331e-20]],[[2.5613140693940964e-18,6.61762509905718e-22],[1.0245256277576385e-17,1.0540110874393403e-20]],[[2.1416694774245094e-18,7.075304145780789e-22],[8.566677909698038e-18,1.1282714803451914e-20]],[[1.4329372608475054e-18,6.577683718289525e-22],[5.7317490433900215e-18,1.0493752486568373e-20]],[[1.4329033629334322e-18,6.576878301331219e-22],[5.731613451733729e-18,1.0492454531827524e-20]],[[1.2086175243564448e-18,5.8598580993707775e-22],[4.834470097425779e-18,9.343253725414402e-21]],[[1.0665538668494513e-18,6.592755688929785e-22],[4.266215467397805e-18,1.0517069114702454e-20]],[[9.621271743088936e-19,7.055259504272622e-22],[3.8485086972355746e-18,1.1257959235043222e-20]],[[8.268098753614288e-19,7.210104944497508e-22],[3.307239501445715e-18,1.1508117043797097e-20]],[[7.516180852789806e-19,5.845276764780591e-22],[3.0064723411159223e-18,9.34063022122595e-21]],[[6.995611826686605e-19,4.299253606949044e-22],[2.798244730674642e-18,6.870443088552775e-21]],[[3.9629699081868417e-19,3.5210266197674146e-22],[1.5851879632747367e-18,5.624454990112769e-21]],[[3.258984763201806e-19,2.650053118948914e-22],[1.3035939052807225e-18,4.2342693416194735e-21]],[[3.4881374204475195e-19,1.8057228860990948e-22],[1.3952549681790078e-18,2.8838322709581074e-21]],[[2.30199899370469e-19,1.2394821332087118e-22],[9.20799597481876e-19,1.977003407306215e-21]],[[1.422152870446522e-19,8.951014075656752e-23],[5.688611481786088e-19,1.4264407705943516e-21]],[[1.2504713407805604e-19,5.997546202516932e-23],[5.001885363122241e-19,9.549919977284473e-22]],[[9.934999826367219e-20,3.024512206412047e-23],[3.9739999305468876e-19,4.804740071767641e-22]],[[6.613426567781735e-20,2.470387531878257e-23],[2.645370627112694e-19,3.9293344589983944e-22]],[[4.7197819869728695e-20,1.2050465966237273e-23],[1.8879127947891478e-19,1.9189849554505375e-22]],[[3.2014326152299896e-20,1.3794331188867765e-23],[1.2805730460919958e-19,2.203288677249413e-22]],[[2.8243778071766996e-20,7.825402406468892e-24],[1.1297511228706798e-19,1.2463184403888151e-22]],[[2.1463608999143447e-20,4.717869591368346e-24],[8.585443599657379e-20,7.502422531661881e-23]],[[1.2894430741142665e-20,3.664972542697698e-24],[5.157772296457066e-20,5.838890804262186e-23]],[[9.09870492741925e-21,2.755679548477403e-24],[3.6394819709677e-20,4.391217543131241e-23]],[[7.651081182225357e-21,2.0644937577912208e-24],[3.060432472890143e-20,3.2824630713388907e-23]],[[5.79528904957633e-21,1.9505377221109543e-24],[2.318115619830532e-20,3.106994576493499e-23]],[[4.64667080452326e-21,1.3439149566509829e-24],[1.858668321809304e-20,2.138683746901306e-23]],[[3.5263906811346356e-21,1.0214873697895612e-24],[1.4105562724538542e-20,1.6264771428679517e-23]],[[2.9403018907033954e-21,7.10690053006886e-25],[1.1761207562813582e-20,1.1279262416230616e-23]],[[2.334459149767909e-21,6.137920811440899e-25],[9.337836599071636e-21,9.742181497400982e-24]],[[1.83858539698381e-21,5.004509631552959e-25],[7.35434158793524e-21,7.950858062928602e-24]],[[1.4587672918359118e-21,3.656029216938063e-25],[5.835069167343647e-21,5.8026716516194825e-24]],[[9.874986521309237e-22,2.2775943871994524e-25],[3.949994608523695e-21,3.624488896239779e-24]],[[5.853201574537702e-22,1.461254516024372e-25],[2.341280629815081e-21,2.3345020614179674e-24]],[[3.725972676478649e-22,7.165203127480057e-26],[1.4903890705914595e-21,1.136752380373081e-24]],[[2.287828736033045e-22,2.9919709875128264e-26],[9.15131494413218e-22,4.722084547817074e-25]],[[1.3628045085909201e-22,2.3863335185862745e-26],[5.451218034363681e-22,3.837140602264416e-25]],[[8.675246625500031e-23,6.2244754977240845e-27],[3.4700986502000124e-22,9.971128428199147e-26]],[[5.326511073952638e-23,1.0210774210937753e-26],[2.1306044295810553e-22,1.6513561384503166e-25]],[[3.513065926606332e-23,1.1189320611573893e-26],[1.4052263706425329e-22,1.7996947463086358e-25]],[[1.6319186762141572e-23,4.653323111831499e-27],[6.527674704856629e-23,7.508897302421499e-26]],[[8.030135598531767e-24,4.058953667359954e-27],[3.212054239412707e-23,6.528181142343032e-26]],[[4.256056664994737e-24,2.2648682334050656e-27],[1.7024226659978948e-23,3.6387542284133537e-26]],[[2.4300266397418916e-24,1.0724247014350932e-27],[9.720106558967566e-24,1.7228129187625593e-26]],[[1.273366075884826e-24,6.000661462295679e-28],[5.093464303539304e-24,9.638112834573199e-27]],[[5.86460247160224e-25,1.9973549823870006e-28],[2.345840988640896e-24,3.2140851342985632e-27]],[[3.7575210270290313e-25,1.1078705136960954e-28],[1.5030084108116125e-24,1.7846708611077898e-27]],[[1.9284484567092927e-25,4.2077892280774754e-29],[7.713793826837171e-25,6.804817825007854e-28]],[[1.4222374066740679e-25,3.8523116872329567e-29],[5.6889496266962715e-25,6.210357036625066e-28]],[[1.083278618390755e-25,2.4225364401567223e-29],[4.33311447356302e-25,3.907343095925365e-28]],[[8.413464257082877e-26,1.8308430339342365e-29],[3.365385702833151e-25,2.9537940492840256e-28]],[[5.922918672821547e-26,1.295691572233039e-29],[2.3691674691286187e-25,2.091496834773388e-28]],[[5.922924039159788e-26,1.2956954849484947e-29],[2.3691696156639153e-25,2.091503480546482e-28]],[[3.5043663465642733e-26,1.4728115270645125e-29],[1.4017465386257093e-25,2.36706508238634e-28]],[[2.2526003423109416e-26,8.11069651197752e-30],[9.010401369243766e-26,1.3049739093570417e-28]],[[1.2479205029144411e-26,4.930118554790341e-30],[4.9916820116577643e-26,7.930630468185756e-29]],[[8.388406863701615e-27,3.624036040642422e-30],[3.355362745480646e-26,5.82845118303078e-29]],[[3.706820961817795e-27,2.0367205187190946e-30],[1.482728384727118e-26,3.275229408038947e-29]],[[1.7296211523297193e-27,8.364350537551897e-31],[6.918484609318877e-27,1.346022601518638e-29]],[[8.746770449691515e-28,4.541621789592118e-31],[3.498708179876606e-27,7.306170454928041e-30]],[[4.387344106859445e-28,2.2066118602198893e-31],[1.754937642743778e-27,3.546956248139986e-30]],[[1.87179041228028e-28,7.670267649478999e-32],[7.48716164912112e-28,1.2354418897155821e-30]],[[7.6439974310664e-29,4.406657093909066e-32],[3.05759897242656e-28,7.083954549187808e-31]],[[3.731471301153035e-29,1.6449221763826823e-32],[1.492588520461214e-28,2.642978995256865e-31]],[[1.5510023033401074e-29,8.542985470349315e-33],[6.20400921336043e-29,1.372628412712366e-31]],[[6.317863346246887e-30,3.558734081302526e-33],[2.5271453384987547e-29,5.712711476159913e-32]],[[2.376094382926336e-30,1.6170382841564322e-33],[9.504377531705344e-30,2.5949355449664856e-32]],[[1.0232867875309255e-30,6.923173306991257e-34],[4.093147150123702e-30,1.11082316940724e-32]],[[4.088375857631667e-31,2.712000833944241e-34],[1.6353503430526667e-30,4.3506644436788875e-33]],[[1.5409574696466204e-31,1.0432810492460341e-34],[6.1638298785864815e-31,1.673561039625502e-33]],[[4.7945719618940254e-32,2.7414769805848623e-35],[1.9178287847576102e-31,4.401122238243371e-34]],[[1.6523355647736937e-32,9.042239099537804e-36],[6.609342259094775e-32,1.4521688150711127e-34]],[[5.380142813727818e-33,3.712737691569983e-36],[2.1520571254911272e-32,5.96132332185601e-35]],[[4.320005445859574e-33,2.8762227847301224e-36],[1.7280021783438297e-32,4.618797770798901e-35]],[[3.5494169617759016e-33,2.3079933513376578e-36],[1.4197667847103606e-32,3.706441678826092e-35]],[[2.9099158947860168e-33,1.7590924865078292e-36],[1.1639663579144067e-32,2.826240532102808e-35]],[[2.3185886867916185e-33,1.3116848136278686e-36],[9.274354747166474e-33,2.1083305063200336e-35]],[[2.3185866900565373e-33,1.3116853311980493e-36],[9.274346760226149e-33,2.108331340821859e-35]],[[9.951622702081037e-34,6.358583918019003e-37],[3.980649080832415e-33,1.0211205104425859e-35]],[[3.910438193411566e-34,2.6481551179974087e-37],[1.5641752773646263e-33,4.25020714222811e-36]],[[1.4889734428681465e-34,9.945924817615692e-38],[5.955893771472586e-34,1.5962051660251004e-36]],[[6.140961873729661e-35,3.645686553880022e-38],[2.4563847494918642e-34,5.852510412772146e-37]],[[1.684985937455881e-35,1.0244719323588917e-38],[6.739943749823524e-35,1.6444668443081762e-37]],[[4.478332334722935e-36,2.9221382602899778e-39],[1.791332933889174e-35,4.690048194842829e-38]],[[1.3231051886584923e-36,8.474467801379851e-40],[5.292420754633969e-36,1.3599048678582754e-38]],[[3.6346328451115094e-37,2.5095550455890143e-40],[1.4538531380446038e-36,4.0267830995427585e-39]],[[9.079375193743069e-38,6.068933015075255e-41],[3.6317500774972277e-37,9.73846227027341e-40]],[[2.382611918910718e-38,1.5391167417136268e-41],[9.530447675642873e-38,2.4697374536672542e-40]],[[6.182099946467042e-39,4.062024896326542e-42],[2.472839978586817e-38,6.517566444635701e-41]],[[1.4804084777107144e-39,1.0558391335330574e-42],[5.921633910842858e-39,1.6937207783087786e-41]],[[2.856083983508188e-40,2.2195347885737817e-43],[1.1424335934032752e-39,3.560461384624141e-42]],[[5.958639155272318e-41,4.640397736338802e-44],[2.383455662108927e-40,7.444628617274457e-43]],[[1.163595018046607e-41,1.1029826672315408e-44],[4.654380072186428e-41,1.7690810838904155e-43]],[[2.6268663570286603e-42,2.5712858501512125e-45],[1.0507465428114641e-41,4.1226795457360732e-44]],[[4.853812063677705e-43,4.866974556354686e-46],[1.941524825471082e-42,7.802546918119961e-45]],[[9.083832908764262e-44,8.725933823508376e-47],[3.633533163505705e-43,1.39883050607688e-45]],[[1.6556461741942945e-44,1.578331331704942e-47],[6.622584696777178e-44,2.5300760778639663e-46]],[[2.970883540520004e-45,2.838442688698844e-48],[1.1883534162080016e-44,4.549870728482354e-47]]],"values":[[[0.0008204977593633685,0.0],[0.003281991037453474,0.0]],[[0.0008119204334635542,2.4534658563034703e-26],[0.0032476817338542166,3.9255453700855524e-25]],[[0.0008119204334635542,4.906931712606587e-26],[0.0032476817338542166,7.851090740170539e-25]],[[0.000811920433463554,7.360397568909354e-26],[0.003247681733854216,1.1776636110254966e-24]],[[0.000811920433463554,9.813863425211769e-26],[0.003247681733854216,1.570218148033883e-24]],[[0.0008119204334635542,3.1895056131917575e-25],[0.0032476817338542166,5.103208981106812e-24]],[[0.0008119204334635543,5.397624883859473e-25],[0.003247681733854217,8.636199814175157e-24]],[[0.0008119204334635544,7.605744154524319e-25],[0.0032476817338542175,1.216919064723891e-23]],[[0.0008119204334635545,9.813863425186298e-25],[0.003247681733854218,1.5702181480298077e-23]],[[0.0008119204334635539,3.1895056131648418e-24],[0.0032476817338542158,5.103208981063747e-23]],[[0.0008119204334635534,5.397624883782378e-24],[0.0032476817338542136,8.636199814051805e-23]],[[0.0008119204334635527,7.605744154371235e-24],[0.003247681733854211,1.2169190646993976e-22]],[[0.0008119204334635521,9.81386342493142e-24],[0.0032476817338542084,1.5702181479890273e-22]],[[0.0008119204334635497,3.189505612895604e-23],[0.003247681733854199,5.103208980632966e-22]],[[0.0008119204334635471,5.39762488301131e-23],[0.0032476817338541884,8.636199812818095e-22]],[[0.0008119204334635447,7.605744152840265e-23],[0.003247681733854179,1.2169190644544423e-21]],[[0.0008119204334635422,9.813863422382461e-23],[0.003247681733854169,1.5702181475811938e-21]],[[0.0008119204334635207,3.1895056102032877e-22],[0.0032476817338540826,5.10320897632526e-21]],[[0.0008119204334634993,5.397624875300758e-22],[0.003247681733853997,8.636199800481212e-21]],[[0.0008119204334634776,7.605744137530658e-22],[0.0032476817338539105,1.2169190620049053e-20]],[[0.0008119204334634561,9.81386339689299e-22],[0.0032476817338538246,1.5702181435028783e-20]],[[0.0008119204334632381,3.1895055832800094e-21],[0.0032476817338529525,5.1032089332480157e-20]],[[0.00081192043346302,5.397624798195041e-21],[0.00324768173385208,8.636199677112065e-20]],[[0.0008119204334628022,7.605743984434393e-21],[0.0032476817338512086,1.2169190375095026e-19]],[[0.0008119204334625842,9.813863141998066e-21],[0.003247681733850337,1.5702181027196903e-19]],[[0.000811920433460406,3.1895053140472554e-20],[0.003247681733841624,5.103208502475609e-19]],[[0.0008119204334582275,5.3976240271379605e-20],[0.00324768173383291,8.636198443420736e-19]],[[0.0008119204334560493,7.605742453471958e-20],[0.0032476817338241972,1.2169187925555132e-18]],[[0.0008119204334538713,9.813860593049274e-20],[0.003247681733815485,1.5702176948878839e-18]],[[0.0008119204334320906,3.1895026217211536e-19],[0.0032476817337283624,5.1032041947538434e-18]],[[0.0008119204334103103,5.397616316573856e-19],[0.003247681733641241,8.636186106518163e-18]],[[0.0008119204333885302,7.605727143866027e-19],[0.0032476817335541208,1.2169163430185636e-17]],[[0.0008119204333667497,9.813835103600654e-19],[0.0032476817334669986,1.570213616576103e-17]],[[0.0008119204331489468,3.1894756985940653e-18],[0.003247681732595787,5.1031611177504866e-17]],[[0.0008119204329311439,5.397539211581949e-18],[0.0032476817317245756,8.636062738531068e-17]],[[0.0008119204327133407,7.60557404962323e-18],[0.0032476817308533627,1.216891847939707e-16]],[[0.0008119204324955376,9.8135802130176e-18],[0.0032476817299821503,1.5701728340827996e-16]],[[0.000811920430317495,3.1892064807439475e-17],[0.00324768172126998,5.1027303691901425e-16]],[[0.0008119204281394357,5.396768226813518e-17],[0.003247681712557743,8.63482916290113e-16]],[[0.0008119204259613591,7.604043289768804e-17],[0.0032476817038454365,1.2166469263629094e-15]],[[0.0008119204237832659,9.811031700042771e-17],[0.0032476816951330636,1.5697650720066783e-15]],[[0.0008119204020013958,3.1865156724568147e-16],[0.003247681608005583,5.098425075929159e-15]],[[0.0008119203802178208,5.389065123739293e-16],[0.0032476815208712833,8.622504197977876e-15]],[[0.0008119203584325346,7.588754848564601e-16],[0.0032476814337301383,1.2142007757693446e-14]],[[0.0008119203366455316,9.785588336776063e-16],[0.0032476813465821264,1.5656941338825182e-14]],[[0.0008119201186800777,3.1597707099575214e-15],[0.003247680474720311,5.0556331359145694e-14]],[[0.0008119199005393868,5.312909311358943e-15],[0.003247679602157547,8.50065489812428e-14]],[[0.0008119196822238709,7.43852463139403e-15],[0.0032476787288954834,1.190163941013122e-13]],[[0.0008119194637376569,9.537232204665266e-15],[0.0032476778549506277,1.5259571527299674e-13]],[[0.0008119172726114277,2.9179267012667075e-14],[0.0032476690904457107,4.668682721876542e-13]],[[0.0008119150843886126,4.694062663795428e-14],[0.0032476603375544504,7.510500261736384e-13]],[[0.0008119129080933617,6.403999582022945e-14],[0.003247651632373447,1.0246399330700521e-12]],[[0.0008119107327479237,8.126247404207847e-14],[0.003247642930991695,1.3001995845972296e-12]],[[0.0008118889255958783,2.4843757075477673e-13],[0.0032475557023835134,3.975001131646727e-12]],[[0.000811867023667158,4.1130533967796486e-13],[0.003247468094668632,6.580885433930572e-12]],[[0.0008118453217246243,5.722381166027228e-13],[0.0032473812868984973,9.15580986414552e-12]],[[0.0008118244404762567,7.31947324587021e-13],[0.0032472977619050266,1.17111571912374e-11]],[[0.0008081752858244982,1.949042025828746e-12],[0.003232701143297993,3.1184672404028174e-11]],[[0.0008062269359682654,3.0553779971057414e-12],[0.0032249077438730616,4.8886047933342676e-11]],[[0.0008053676407161826,4.1672888022153236e-12],[0.0032214705628647302,6.667662080171339e-11]],[[0.0008048517146553255,5.28657397416669e-12],[0.003219406858621302,8.458518353779747e-11]],[[0.0008048517770123218,5.4161403251508286e-12],[0.003219407108049287,8.665824515176877e-11]],[[0.0008048516648726372,5.545648446529932e-12],[0.0032194066594905487,8.873037509205004e-11]],[[0.0008048523212570809,5.6750945486862696e-12],[0.0032194092850283238,9.080151272474579e-11]],[[0.0008048530657406229,5.8044887403330424e-12],[0.0032194122629624917,9.287181978926509e-11]],[[0.0008048499932595698,5.946871837027352e-12],[0.0032193999730382792,9.514994933434263e-11]],[[0.0008048403055378072,6.089185560499728e-12],[0.003219361222151229,9.74269689078573e-11]],[[0.0008048258445006437,6.231430742209114e-12],[0.0032193033780025747,9.970289181314335e-11]],[[0.0008048078994552149,6.3736160550901486e-12],[0.0032192315978208596,1.0197785681714735e-10]],[[0.0008047815337266348,6.5300720850140806e-12],[0.003219126134906539,1.044811532936098e-10]],[[0.0008047480829297336,6.686449361054633e-12],[0.0032189923317189344,1.06983189707924e-10]],[[0.0008047110904093489,6.842745288437509e-12],[0.0032188443616373956,1.0948392454369516e-10]],[[0.0008046744241652819,6.998966448270141e-12],[0.0032186976966611276,1.1198346309862738e-10]],[[0.0008046335550336801,7.170864447835502e-12],[0.0032185342201347202,1.147338310890194e-10]],[[0.0008045919693315256,7.342679006324049e-12],[0.0032183678773261026,1.174828640221661e-10]],[[0.0008045527301635537,7.51440415668528e-12],[0.0032182109206542148,1.202304664252562e-10]],[[0.0008045202290830762,7.686034750132262e-12],[0.0032180809163323046,1.2297655591767914e-10]],[[0.0008044923833040402,7.874885655532346e-12],[0.0032179695332161607,1.2599817040103628e-10]],[[0.0008044696754051296,8.063656761243341e-12],[0.0032178787016205186,1.2901850808934792e-10]],[[0.000804451959571915,8.252341206367278e-12],[0.00321780783828766,1.320374592082447e-10]],[[0.0008044410522869995,8.44091452803515e-12],[0.003217764209147998,1.3505463235181434e-10]],[[0.0008044388679250156,8.648386045330817e-12],[0.0032177554717000624,1.383741766250524e-10]],[[0.0008044417116548002,8.85578577131369e-12],[0.003217766846619201,1.416925722372545e-10]],[[0.0008044459336764583,9.063102457504522e-12],[0.003217783734705833,1.4500963921275202e-10]],[[0.000804449145231644,9.27031566465348e-12],[0.003217796580926576,1.4832505052356445e-10]],[[0.0008044538983899947,9.498249175426689e-12],[0.0032178155935599787,1.5197198669195283e-10]],[[0.000804459206931091,9.726091250364639e-12],[0.003217836827724364,1.5561745988691457e-10]],[[0.0008044602866623706,9.953839043203995e-12],[0.0032178411466494824,1.5926142456825832e-10]],[[0.0008044536338779905,1.0181493893632736e-11],[0.003217814535511962,1.6290390217100064e-10]],[[0.0008044351685473004,1.0431925907732415e-11],[0.0032177406741892016,1.66910814392058e-10]],[[0.0008044099485741823,1.0682177341264936e-11],[0.003217639794296729,1.70914837323974e-10]],[[0.0008043791076192922,1.093229934048538e-11],[0.003217516430477169,1.7491678930683366e-10]],[[0.0008043409995194536,1.1182295774929237e-11],[0.0032173639980778144,1.789167322532208e-10]],[[0.0008042889674149569,1.1457334372748045e-11],[0.0032171558696598274,1.8331734981308047e-10]],[[0.0008042245915445327,1.1732188865517254e-11],[0.003216898366178131,1.8771502169215202e-10]],[[0.0008041542165167759,1.2006813012299694e-11],[0.0032166168660671037,1.9210900803538145e-10]],[[0.000804082848943127,1.228124648619399e-11],[0.003216331395772508,1.9649994361232137e-10]],[[0.0008040042769158944,1.2583107503734256e-11],[0.0032160171076635775,2.013297198869932e-10]],[[0.0008039265908063654,1.2884779975592007e-11],[0.0032157063632254615,2.0615647943065187e-10]],[[0.0008038466575426913,1.3186260485542216e-11],[0.003215386630170765,2.1098016758377856e-10]],[[0.0008037667519112629,1.3487471316340085e-11],[0.0032150670076450515,2.1579954087045365e-10]],[[0.0008036864066366274,1.3818690666637191e-11],[0.0032147456265465097,2.2109905046840374e-10]],[[0.0008036169371739841,1.4149617594997806e-11],[0.0032144677486959363,2.2639388131529278e-10]],[[0.0008035605369305113,1.448024968661773e-11],[0.003214242147722045,2.3168399477420914e-10]],[[0.0008035150407841706,1.4810649358411758e-11],[0.0032140601631366825,2.369703895158123e-10]],[[0.0008034718083451791,1.517402726836756e-11],[0.0032138872333807166,2.427844360672659e-10]],[[0.0008034360697197045,1.553698367197504e-11],[0.003213744278878818,2.4859173851711374e-10]],[[0.0008034119139722407,1.589954214627829e-11],[0.003213647655888963,2.5439267409798473e-10]],[[0.0008033999270918073,1.6261693631862095e-11],[0.003213599708367229,2.601870978592594e-10]],[[0.0008034018964153829,1.6659847701208327e-11],[0.0032136075856615317,2.665575629597602e-10]],[[0.0008034166304160899,1.70575924496164e-11],[0.0032136665216643597,2.7292147892505377e-10]],[[0.0008034346700206693,1.7454956072627792e-11],[0.003213738680082677,2.792792968839605e-10]],[[0.0008034519820844179,1.7851806178665174e-11],[0.0032138079283376714,2.8562889857125186e-10]],[[0.0008034710626256421,1.828799237650225e-11],[0.0032138842505025685,2.9260787772629474e-10]],[[0.0008034902808620371,1.872351826422215e-11],[0.0032139611234481484,2.99576291919349e-10]],[[0.0008035101850676611,1.9158351119925433e-11],[0.0032140407402706443,3.065336176000228e-10]],[[0.0008035324404155594,1.9592511014797918e-11],[0.0032141297616622377,3.1348017590714684e-10]],[[0.0008035531324351353,2.006970642107393e-11],[0.003214212529740541,3.2111530239542755e-10]],[[0.0008035605253338876,2.05461423410483e-11],[0.0032142421013355506,3.287382771028304e-10]],[[0.0008035517445044052,2.102172611930278e-11],[0.0032142069780176207,3.3634761754265907e-10]],[[0.0008035277190531027,2.1496398898466015e-11],[0.003214110876212411,3.439423819969065e-10]],[[0.0008034840959481869,2.2017682273300227e-11],[0.0032139363837927477,3.522829159805598e-10]],[[0.0008034264618346214,2.2537704243547983e-11],[0.0032137058473384857,3.606032674907201e-10]],[[0.0008033614331500815,2.305651790354255e-11],[0.003213445732600326,3.689042860364651e-10]],[[0.0008032871135589261,2.357422624256187e-11],[0.0032131484542357045,3.7718761944634053e-10]],[[0.0008031883396721903,2.4142465755859244e-11],[0.003212753358688761,3.8627945164304417e-10]],[[0.0008030691352491859,2.470962802790714e-11],[0.0032122765409967435,3.953540479797134e-10]],[[0.0008029309723315098,2.5274785595456407e-11],[0.003211723889326039,4.043965690442181e-10]],[[0.0008027753954883,2.5838371681535883e-11],[0.0032111015819532,4.134139464051289e-10]],[[0.0008025868365058533,2.6455845377477227e-11],[0.003210347346023413,4.232935255221599e-10]],[[0.0008023916174121998,2.7071070677973477e-11],[0.003209566469648799,4.3313713031180625e-10]],[[0.0008021978540615438,2.768409278896516e-11],[0.003208791416246175,4.4294548406894215e-10]],[[0.0008020071180850564,2.8295028668053187e-11],[0.0032080284723402254,4.5272045811517e-10]],[[0.0008017935671313311,2.8963096405955568e-11],[0.0032071742685253245,4.634095419002842e-10]],[[0.000801577614947683,2.962841355356794e-11],[0.003206310459790732,4.740546162405662e-10]],[[0.0008013612222895533,3.029099490439288e-11],[0.003205444889158213,4.846559178319304e-10]],[[0.0008011433850389515,3.0950778614694745e-11],[0.003204573540155806,4.95212457174821e-10]],[[0.0008008993540945956,3.166897779869451e-11],[0.0032035974163783826,5.067036440945779e-10]],[[0.0008006634230377119,3.2383493615892204e-11],[0.0032026536921508477,5.181358971453765e-10]],[[0.0008004461584511615,3.309418462848798e-11],[0.003201784633804646,5.29506953322104e-10]],[[0.0008002547007667142,3.380124187341257e-11],[0.003201018803066857,5.408198692152777e-10]],[[0.0008000606178044679,3.456580188712312e-11],[0.0032002424712178714,5.53052829405811e-10]],[[0.0007998908293686586,3.532655878856504e-11],[0.0031995633174746346,5.652249397996438e-10]],[[0.0007997484784982693,3.608832235348846e-11],[0.003198993913993077,5.774131568087326e-10]],[[0.0007996204890048958,3.6841051296095935e-11],[0.0031984819560195834,5.894568198602505e-10]],[[0.0007994800900198779,3.764685820187081e-11],[0.0031979203600795117,6.023497303187164e-10]],[[0.0007993560774397182,3.8449715131427074e-11],[0.003197424309758873,6.151954411575997e-10]],[[0.0007992476292078615,3.9248739131656615e-11],[0.003196990516831446,6.27979825127336e-10]],[[0.0007991626928559144,4.004306803585136e-11],[0.0031966507714236577,6.406890875601975e-10]],[[0.0007990756897009771,4.0883241901402316e-11],[0.0031963027588039084,6.541318693696489e-10]],[[0.000799027343501918,4.172166634755745e-11],[0.003196109374007672,6.675466604683011e-10]],[[0.0007990110670387367,4.255617923332331e-11],[0.003196044268154947,6.808988665969143e-10]],[[0.0007990201031450836,4.338512744220177e-11],[0.0031960804125803345,6.941620378963288e-10]],[[0.0007990196716690856,4.425545805427136e-11],[0.0031960786866763423,7.080873276403166e-10]],[[0.0007990452956662361,4.512667186579213e-11],[0.0031961811826649446,7.220267485822558e-10]],[[0.000799099634934911,4.6010726177296e-11],[0.003196398539739644,7.361716175154634e-10]],[[0.0007991377705484837,4.686948133539533e-11],[0.003196551082193935,7.499116999904956e-10]],[[0.0007991405641361697,4.777687758989839e-11],[0.0031965622565446787,7.644300400005525e-10]],[[0.0007991523048178548,4.868567503683561e-11],[0.003196609219271419,7.789707991017905e-10]],[[0.0007991701127108415,4.9594975912020854e-11],[0.003196680450843366,7.935196130411645e-10]],[[0.0007991977396047411,5.04976359380186e-11],[0.0031967909584189646,8.079621733952611e-10]],[[0.0007992128584653821,5.145741694397472e-11],[0.0031968514338615284,8.23318669447262e-10]],[[0.0007992418530725811,5.2420825975859655e-11],[0.0031969674122903245,8.387332138752637e-10]],[[0.0007992742074940092,5.338358723551101e-11],[0.0031970968299760366,8.541373939823737e-10]],[[0.0007993268162973763,5.43627038124868e-11],[0.0031973072651895053,8.698032591117382e-10]],[[0.000799333973779721,5.5383711507938576e-11],[0.003197335895118884,8.861393821562326e-10]],[[0.0007993383964445485,5.6407197700409296e-11],[0.003197353585778194,9.025151611923233e-10]],[[0.0007993210374274143,5.742968673363933e-11],[0.0031972841497096573,9.188749856138973e-10]],[[0.0007992698717666149,5.844893479705625e-11],[0.0031970794870664595,9.35182954569628e-10]],[[0.0007991539859907226,5.955174002546824e-11],[0.0031966159439628904,9.528278381042092e-10]],[[0.0007990022100049045,6.065108556588487e-11],[0.003196008840019618,9.70417366675722e-10]],[[0.0007988183051589674,6.1743310454423e-11],[0.0031952732206358696,9.878929647682751e-10]],[[0.0007986029023323263,6.283501688579089e-11],[0.003194411609329305,1.0053602676206184e-09]],[[0.0007983294128904047,6.40133585289152e-11],[0.0031933176515616187,1.0242137338034277e-09]],[[0.0007980351400054958,6.51853839654433e-11],[0.003192140560021983,1.0429661406362422e-09]],[[0.0007977078358155713,6.635881617582532e-11],[0.0031908313432622852,1.0617410559000198e-09]],[[0.0007973604098397216,6.752019120292858e-11],[0.0031894416393588865,1.0803230562076966e-09]],[[0.0007969473290888334,6.878271096847986e-11],[0.0031877893163553338,1.100523372412439e-09]],[[0.0007965245825788533,7.005053479140662e-11],[0.003186098330315413,1.1208085534382973e-09]],[[0.0007960591568862531,7.13041597125194e-11],[0.0031842366275450125,1.1408665520503083e-09]],[[0.000795569700474893,7.254331358057853e-11],[0.003182278801899572,1.1606930137423438e-09]],[[0.0007949764193047738,7.389914631758821e-11],[0.0031799056772190953,1.1823863373765875e-09]],[[0.0007943285391490269,7.52526149981497e-11],[0.0031773141565961077,1.204041836195876e-09]],[[0.0007936288048663842,7.659355362339455e-11],[0.0031745152194655366,1.2254968539687766e-09]],[[0.000792873970787051,7.793071925209179e-11],[0.003171495883148204,1.2468915038759333e-09]],[[0.000791982224346177,7.939125295814325e-11],[0.003167928897384708,1.270260043082101e-09]],[[0.0007910610093627337,8.083278001698867e-11],[0.003164244037450935,1.2933244758582042e-09]],[[0.0007901019979582129,8.227281971472274e-11],[0.0031604079918328516,1.3163651108672796e-09]],[[0.0007891149112202958,8.370374911225705e-11],[0.003156459644881183,1.3392599809279489e-09]],[[0.0007880010262334244,8.526439971466483e-11],[0.0031520041049336975,1.364230390420761e-09]],[[0.0007868743523858111,8.680885280298867e-11],[0.0031474974095432443,1.3889416395786818e-09]],[[0.0007857366004290099,8.834592474388643e-11],[0.0031429464017160395,1.4135347905976912e-09]],[[0.0007846009277109715,8.986860723559387e-11],[0.003138403710843886,1.4378977102094902e-09]],[[0.000783348753413542,9.154628217855845e-11],[0.003133395013654168,1.4647405091251703e-09]],[[0.0007821161580596691,9.319387076770478e-11],[0.0031284646322386764,1.4911019262128397e-09]],[[0.0007808893587107951,9.484046172856389e-11],[0.0031235574348431805,1.5174473812993263e-09]],[[0.0007796762065525631,9.647359407172068e-11],[0.0031187048262102525,1.5435774986373748e-09]],[[0.0007783370887366712,9.82722171640703e-11],[0.0031133483549466846,1.572355467718982e-09]],[[0.0007769928799584221,1.0005203081021201e-10],[0.0031079715198336884,1.6008324857776012e-09]],[[0.0007756423164159087,1.018138406928732e-10],[0.0031025692656636347,1.6290214437185075e-09]],[[0.0007742662093597807,1.0358364928159556e-10],[0.003097064837439123,1.6573383808717886e-09]],[[0.000772756056631952,1.0550408117891412e-10],[0.003091024226527808,1.6880652908750794e-09]],[[0.0007712547320737403,1.073994518951441e-10],[0.003085018928294961,1.7183912220645892e-09]],[[0.0007697432435796945,1.0930516914443939e-10],[0.003078972974318778,1.7488826977292092e-09]],[[0.0007682546676771254,1.1118744015349656e-10],[0.0030730186707085016,1.7789990336762311e-09]],[[0.0007666470586742878,1.1322919854043809e-10],[0.0030665882346971513,1.8116671674169584e-09]],[[0.000765051339923617,1.1527979826988945e-10],[0.003060205359694468,1.844476762745551e-09]],[[0.0007635007238426836,1.1730568842924863e-10],[0.0030540028953707343,1.876891004990898e-09]],[[0.0007620001164246617,1.193060771292744e-10],[0.0030480004656986467,1.908897223783766e-09]],[[0.0007603905633364607,1.2150933630121095e-10],[0.003041562253345843,1.9441493702530768e-09]],[[0.0007588562998281277,1.2368518388531123e-10],[0.003035425199312511,1.978962931199924e-09]],[[0.0007574060218792408,1.2582977215971014e-10],[0.003029624087516963,2.013276343297295e-09]],[[0.0007560185905703211,1.2798566001325902e-10],[0.0030240743622812843,2.0477705487355254e-09]],[[0.0007546082724046243,1.3032132988626504e-10],[0.003018433089618497,2.085141266132049e-09]],[[0.0007533177484101433,1.3262276836239395e-10],[0.0030132709936405732,2.1219642813491515e-09]],[[0.0007521042750516984,1.349450446115642e-10],[0.0030084171002067936,2.159120700869466e-09]],[[0.0007509979262212128,1.3723388370826146e-10],[0.003003991704884851,2.195742126196597e-09]],[[0.0007498835900523277,1.397281841487643e-10],[0.0029995343602093106,2.235650932340787e-09]],[[0.0007488394194837589,1.4223566969387086e-10],[0.0029953576779350355,2.2757707007577426e-09]],[[0.0007478878439479319,1.4471144105771142e-10],[0.0029915513757917274,2.315383042222325e-09]],[[0.0007470083942769665,1.4717547796199332e-10],[0.002988033577107866,2.3548076319926153e-09]],[[0.0007461289118773196,1.4985711311800667e-10],[0.0029845156475092785,2.3977137942603413e-09]],[[0.0007453241811007683,1.5252878890290276e-10],[0.002981296724403073,2.4404606062742306e-09]],[[0.0007445868535473242,1.551957567728783e-10],[0.0029783474141892967,2.4831320914732727e-09]],[[0.0007439445886631926,1.578167175715017e-10],[0.0029757783546527704,2.525067463259983e-09]],[[0.0007433134021936548,1.6069401770190233e-10],[0.002973253608774619,2.571104264792118e-09]],[[0.0007427721303998336,1.635493376553641e-10],[0.0029710885215993342,2.6167893839809433e-09]],[[0.0007423015257159845,1.6640848433680636e-10],[0.002969206102863938,2.6625357299191534e-09]],[[0.0007419449980184273,1.6920813160080404e-10],[0.002967779992073709,2.7073300861069023e-09]],[[0.0007416268128016841,1.723030718256519e-10],[0.0029665072512067366,2.7568491286141558e-09]],[[0.0007414428255229439,1.7532848983963793e-10],[0.0029657713020917755,2.8052558164564905e-09]],[[0.000741333635528828,1.7837186960339965e-10],[0.002965334542115312,2.8539498915266245e-09]],[[0.0007413302308947609,1.8138644169348086e-10],[0.0029653209235790436,2.902183044494322e-09]],[[0.0007414612441337629,1.846535860725764e-10],[0.0029658449765350516,2.9544573549243176e-09]],[[0.0007417260036091325,1.8787939975339147e-10],[0.00296690401443653,3.0060703728737255e-09]],[[0.0007421098981660731,1.9108800740481808e-10],[0.0029684395926642924,3.05740809466416e-09]],[[0.0007426186792672543,1.9426885874380418e-10],[0.0029704747170690173,3.108301716018504e-09]],[[0.0007433271949700347,1.9772485308954873e-10],[0.002973308779880139,3.1635976244092485e-09]],[[0.0007441753106804931,2.011511457284402e-10],[0.0029767012427219723,3.218418306083497e-09]],[[0.0007451498196496808,2.0455873571396204e-10],[0.002980599278598723,3.272939745864232e-09]],[[0.000746236234041459,2.0795994760330353e-10],[0.002984944936165836,3.3273591347115683e-09]],[[0.0007475872282623847,2.116386298516367e-10],[0.0029903489130495386,3.3862180496047625e-09]],[[0.0007490796441982856,2.1526260875577698e-10],[0.0029963185767931423,3.444201711146927e-09]],[[0.0007506517667636899,2.1891137588893398e-10],[0.0030026070670547598,3.5025819857460666e-09]],[[0.000752343464541844,2.224977055395208e-10],[0.003009373858167376,3.5599632579276522e-09]],[[0.0007542865499544895,2.2644589655352426e-10],[0.003017146199817958,3.6231343144954574e-09]],[[0.0007563024579460808,2.3039564088397276e-10],[0.0030252098317843233,3.6863302213727345e-09]],[[0.0007584176344025809,2.342846600513458e-10],[0.0030336705376103235,3.748554528620959e-09]],[[0.0007606123187999971,2.3813486934560973e-10],[0.0030424492751999883,3.810157875824287e-09]],[[0.000763053968064797,2.4242712799786567e-10],[0.003052215872259188,3.8788340123169166e-09]],[[0.0007655987909491145,2.466232568038196e-10],[0.003062395163796458,3.945972073725799e-09]],[[0.0007682007931963209,2.507821758917537e-10],[0.0030728031727852837,4.012514777828438e-09]],[[0.0007708312250740802,2.549357630895146e-10],[0.0030833249002963207,4.0789721718931165e-09]],[[0.0007737560664897209,2.594879645011204e-10],[0.0030950242659588834,4.151807391701968e-09]],[[0.0007767012884551828,2.640180423411432e-10],[0.003106805153820731,4.2242886358514045e-09]],[[0.0007796808241159619,2.684893174814873e-10],[0.0031187232964638477,4.295829036883325e-09]],[[0.0007826835820595154,2.729086082372335e-10],[0.0031307343282380618,4.366537688479622e-09]],[[0.000785973882589275,2.7778235453525973e-10],[0.0031438955303571,4.44451762751971e-09]],[[0.000789278119990269,2.8260511135610213e-10],[0.003157112479961076,4.5216817359626716e-09]],[[0.0007925750682656205,2.874232470747604e-10],[0.003170300273062482,4.598771908172375e-09]],[[0.0007958580730779071,2.9225883862842917e-10],[0.0031834322923116284,4.676141370645421e-09]],[[0.0007995283231894527,2.97467788721842e-10],[0.003198113292757811,4.75948456999512e-09]],[[0.000803245560455668,3.0258800658830573e-10],[0.003212982241822672,4.841408055169955e-09]],[[0.0008069370691262342,3.077661617274956e-10],[0.003227748276504937,4.924258539549709e-09]],[[0.000810684573489647,3.12832081695754e-10],[0.003242738293958588,5.005313255020885e-09]],[[0.0008148245501426088,3.1836274846918675e-10],[0.003259298200570435,5.093803926057987e-09]],[[0.0008189308241543169,3.239278867325947e-10],[0.0032757232966172676,5.1828461360334555e-09]],[[0.00082311326749033,3.292767847214285e-10],[0.00329245306996132,5.268428505807169e-09]],[[0.0008272383295125464,3.3466298629452486e-10],[0.0033089533180501855,5.354607727289976e-09]],[[0.0008317580111169303,3.4052532139758523e-10],[0.0033270320444677213,5.448405093410265e-09]],[[0.0008362769355019227,3.462386253869695e-10],[0.003345107742007691,5.5398179533770585e-09]],[[0.0008406960810389259,3.5201133188734914e-10],[0.0033627843241557038,5.632181257587516e-09]],[[0.0008450938989261711,3.576432133753418e-10],[0.0033803755957046845,5.722291363995029e-09]],[[0.0008499062153911572,3.6364978102427845e-10],[0.0033996248615646286,5.818396447150156e-09]],[[0.0008545687403555006,3.696924081187024e-10],[0.0034182749614220026,5.915078476770508e-09]],[[0.0008590986407978881,3.756944572972319e-10],[0.0034363945631915526,6.0111112626926075e-09]],[[0.0008635051831695082,3.8159228764860427e-10],[0.0034540207326780327,6.105476547771762e-09]],[[0.0008681566834537826,3.8805919526356604e-10],[0.0034726267338151305,6.208947071620415e-09]],[[0.0008726286007982488,3.9440155579647117e-10],[0.003490514403192995,6.310424840895103e-09]],[[0.000876885093337901,4.0069086308399577e-10],[0.003507540373351604,6.411053755701826e-09]],[[0.0008809314764508831,4.0691110619890685e-10],[0.0035237259058035326,6.510577641010887e-09]],[[0.0008851299710000866,4.1371626820916336e-10],[0.0035405198840003462,6.619460232150602e-09]],[[0.0008890803283151011,4.2044509229493866e-10],[0.0035563213132604045,6.7271214136876226e-09]],[[0.0008928052746751746,4.2706594192101356e-10],[0.0035712210987006985,6.833055003055157e-09]],[[0.0008962962095915621,4.336356499641497e-10],[0.0035851848383662483,6.938170333803505e-09]],[[0.0008998402960870099,4.409172650390918e-10],[0.0035993611843480396,7.054676173943077e-09]],[[0.0009030997444518096,4.482294062202541e-10],[0.0036123989778072386,7.1716704305719375e-09]],[[0.0009061414479444294,4.554337816460847e-10],[0.0036245657917777178,7.286940425395886e-09]],[[0.0009090262832931966,4.6239375865208504e-10],[0.0036361051331727863,7.398300056329943e-09]],[[0.0009118561400678155,4.702711038714072e-10],[0.003647424560271262,7.524337579916728e-09]],[[0.0009144215628846562,4.781322132220128e-10],[0.003657686251538625,7.650115315816839e-09]],[[0.0009168413736037966,4.856541752521189e-10],[0.0036673654944151864,7.770466702821931e-09]],[[0.0009188733265124197,4.935541699591171e-10],[0.003675493306049679,7.896866611571817e-09]],[[0.0009209590150226553,5.01823478570641e-10],[0.003683836060090621,8.029175534357574e-09]],[[0.0009226490899673444,5.10351683945456e-10],[0.0036905963598693778,8.165626821960736e-09]],[[0.0009241092765111359,5.186609374714605e-10],[0.0036964371060445437,8.298574854400991e-09]],[[0.0009251765892414764,5.272629163240897e-10],[0.0037007063569659054,8.436206510679749e-09]],[[0.0009261664477966374,5.362872767731042e-10],[0.0037046657911865497,8.580596260378637e-09]],[[0.000926665837859075,5.458018750836577e-10],[0.0037066633514363,8.732829818192147e-09]],[[0.0009269894229026748,5.549014343280177e-10],[0.0037079576916106993,8.878422760147377e-09]],[[0.0009269951169065537,5.640941183448006e-10],[0.0037079804676262147,9.025505676179803e-09]],[[0.0009265900589911968,5.745583362088243e-10],[0.0037063602359647873,9.192933145376918e-09]],[[0.000926039541431629,5.845851568964183e-10],[0.003704158165726516,9.353362269412963e-09]],[[0.0009252275748510744,5.946406208899406e-10],[0.0037009102994042978,9.514249663977573e-09]],[[0.0009241414959751013,6.048736837246435e-10],[0.0036965659839004053,9.677978641791605e-09]],[[0.0009226908812328852,6.16268158458603e-10],[0.0036907635249315406,9.860290222648435e-09]],[[0.0009211528907170927,6.273470907947637e-10],[0.003684611562868371,1.003755313211693e-08]],[[0.0009194975709579236,6.383411800815752e-10],[0.0036779902838316946,1.0213458542045216e-08]],[[0.0009177249152694096,6.493797267711173e-10],[0.0036708996610776384,1.0390075267538172e-08]],[[0.0009157223686242058,6.614683480254802e-10],[0.0036628894744968232,1.0583493173712028e-08]],[[0.0009136735926677674,6.736439946571517e-10],[0.00365469437067107,1.0778303491646041e-08]],[[0.0009116782789562748,6.857420563079997e-10],[0.0036467131158250993,1.0971872457285528e-08]],[[0.0009097958034357336,6.977082740173215e-10],[0.003639183213742934,1.116333192574824e-08]],[[0.0009078470843803516,7.109074447353216e-10],[0.0036313883375214064,1.137451863529652e-08]],[[0.0009061290966429288,7.239195755351796e-10],[0.003624516386571715,1.1582712712559725e-08]],[[0.0009046754067286064,7.367289230829063e-10],[0.0036187016269144255,1.1787662264031993e-08]],[[0.0009034816543017647,7.494127715859484e-10],[0.003613926617207059,1.1990603842466644e-08]],[[0.0009024683720681283,7.632706139305393e-10],[0.003609873488272513,1.2212329312496101e-08]],[[0.0009017797941867497,7.76991747430472e-10],[0.0036071191767469988,1.2431867450199456e-08]],[[0.0009013857694090858,7.906756434959119e-10],[0.003605543077636343,1.2650809787055342e-08]],[[0.0009013253187787035,8.041289852432401e-10],[0.003605301275114814,1.2866063229586313e-08]],[[0.0009016968213071628,8.184123939739135e-10],[0.003606787285228651,1.3094597750527208e-08]],[[0.0009024664124255492,8.322329069477044e-10],[0.003609865649702197,1.3315725946256165e-08]],[[0.0009035038365270509,8.458911164203645e-10],[0.0036140153461082037,1.3534257320796239e-08]],[[0.0009046073881194577,8.599372060360809e-10],[0.0036184295524778307,1.3758994762264058e-08]],[[0.0009061316331258566,8.74805235354867e-10],[0.003624526532503426,1.399688319284956e-08]],[[0.0009079450153934611,8.889413627009166e-10],[0.0036317800615738444,1.4223061198677521e-08]],[[0.0009097441473672447,9.032026382827799e-10],[0.0036389765894689788,1.4451241636982606e-08]],[[0.0009113790590208613,9.179146193108494e-10],[0.003645516236083445,1.4686633283653654e-08]],[[0.0009133728485323936,9.329664451220525e-10],[0.0036534913941295745,1.4927462439608714e-08]],[[0.0009151149216589798,9.482882357310038e-10],[0.003660459686635919,1.5172611106629862e-08]],[[0.0009164806654612911,9.641604921545425e-10],[0.0036659226618451645,1.5426567124126062e-08]],[[0.0009179020291844946,9.788038627832686e-10],[0.0036716081167379785,1.566086101851403e-08]],[[0.0009187606831923454,9.963579630824338e-10],[0.0036750427327693815,1.5941726579862437e-08]],[[0.0009195231919410225,1.0128989613808054e-09],[0.00367809276776409,1.620638242214484e-08]],[[0.000919754651937727,1.0301765953561491e-09],[0.003679018607750908,1.6482824568787875e-08]],[[0.000919772906044117,1.0470269713615194e-09],[0.003679091624176468,1.675243043244686e-08]],[[0.0009193222986438445,1.066176505448032e-09],[0.003677289194575378,1.7058822978913016e-08]],[[0.0009186448119852561,1.0851242279934942e-09],[0.0036745792479410243,1.7361986370836648e-08]],[[0.000917694523815773,1.1043658092115312e-09],[0.003670778095263092,1.7669851688313972e-08]],[[0.000916803364523801,1.122822635019205e-09],[0.003667213458095204,1.7965160764316653e-08]],[[0.0009154178314130682,1.1445143244926409e-09],[0.003661671325652273,1.8312227783777746e-08]],[[0.0009145057428305509,1.1642920903508707e-09],[0.0036580229713222036,1.862867196074972e-08]],[[0.0009132772926653033,1.1856679873240335e-09],[0.0036531091706612133,1.89706862374893e-08]],[[0.0009125220450807449,1.2055971331293563e-09],[0.0036500881803229798,1.9289552635575138e-08]],[[0.0009119747201108709,1.2270281229661236e-09],[0.0036478988804434834,1.9632448343115343e-08]],[[0.0009113796446795641,1.249432258264781e-09],[0.0036455185787182564,1.9990914537079394e-08]],[[0.0009114551353002808,1.2697119707679756e-09],[0.003645820541201123,2.0315389981869798e-08]],[[0.0009116159205754417,1.290141198054039e-09],[0.0036464636823017667,2.064225750121947e-08]],[[0.000911645838385921,1.3136160779319246e-09],[0.003646583353543684,2.1017855562636887e-08]],[[0.0009121421527210058,1.3351623564406488e-09],[0.003648568610884023,2.1362596087422146e-08]],[[0.0009126690479170535,1.3562980544427647e-09],[0.003650676191668214,2.1700767133351575e-08]],[[0.0009128377855853153,1.378455368045194e-09],[0.0036513511423412613,2.2055284006833196e-08]],[[0.0009127703004711992,1.403142515364881e-09],[0.0036510812018847967,2.245027836156169e-08]],[[0.0009128149620568517,1.4263101884193898e-09],[0.0036512598482274067,2.2820961138143315e-08]],[[0.0009126473016267218,1.4493644547007897e-09],[0.003650589206506887,2.3189829257995052e-08]],[[0.0009120914469963651,1.4731946583499085e-09],[0.0036483657879854605,2.3571112334787935e-08]],[[0.0009110785177584377,1.500359530347358e-09],[0.003644314071033751,2.4005750148041808e-08]],[[0.0009100397013318051,1.5270089404846122e-09],[0.0036401588053272204,2.4432140722851907e-08]],[[0.0009091322651828248,1.5526983792940678e-09],[0.0036365290607312992,2.4843171769950915e-08]],[[0.0009083091778274603,1.577870044359539e-09],[0.003633236711309841,2.524591839534912e-08]],[[0.0009075691799580671,1.6048707527254434e-09],[0.0036302767198322684,2.567792964111614e-08]],[[0.0009068242772884136,1.6320483515676649e-09],[0.0036272971091536542,2.611277108931278e-08]],[[0.0009061259590803438,1.6591590518398728e-09],[0.0036245038363213753,2.654654218485991e-08]],[[0.0009055106588258742,1.6858916929211488e-09],[0.0036220426353034967,2.6974264356686397e-08]],[[0.0009047744904117415,1.715418563960362e-09],[0.003619097961646966,2.7446694191012785e-08]],[[0.0009040554691566129,1.7444692157192869e-09],[0.0036162218766264517,2.79115045417254e-08]],[[0.0009032987508340204,1.7731310768919771e-09],[0.0036131950033360814,2.8370094223528053e-08]],[[0.0009024602765081334,1.8015553208778456e-09],[0.003609841106032534,2.8824881995725042e-08]],[[0.0009013584781654597,1.8330153278172677e-09],[0.003605433912661839,2.9328242016950116e-08]],[[0.0009001858314699886,1.8642073285912113e-09],[0.0036007433258799545,2.982731391683279e-08]],[[0.0008989742792446408,1.895160922792869e-09],[0.0035958971169785634,3.0322571284608336e-08]],[[0.0008977893038272195,1.9257319936209026e-09],[0.003591157215308878,3.081170825407218e-08]],[[0.0008964903956432905,1.95921382025872e-09],[0.003585961582573162,3.13474173837899e-08]],[[0.0008952854074284963,1.9921055327218798e-09],[0.0035811416297139853,3.187368465236035e-08]],[[0.0008941849331574636,2.0243230474686797e-09],[0.0035767397326298546,3.2389164726303e-08]],[[0.0008931866816670708,2.0557792318413704e-09],[0.003572746726668283,3.289246352671204e-08]],[[0.0008919713490716388,2.0906083682986757e-09],[0.003567885396286555,3.344972958426018e-08]],[[0.0008907739484770453,2.1248921548459333e-09],[0.003563095793908181,3.39982700855525e-08]],[[0.000889520747261978,2.1589722552948083e-09],[0.003558082989047912,3.454355171320807e-08]],[[0.0008881010519184245,2.193539820854116e-09],[0.003552404207673698,3.509663288516566e-08]],[[0.0008864673859411377,2.231581971698826e-09],[0.003545869543764551,3.5705307307537814e-08]],[[0.0008847564507180584,2.2697499770199324e-09],[0.0035390258028722334,3.6315995345183536e-08]],[[0.0008830880645729878,2.3074601057044694e-09],[0.003532352258291951,3.691935715046428e-08]],[[0.0008817248287117638,2.3432693021877394e-09],[0.003526899314847055,3.7492303859792714e-08]],[[0.0008804395586265023,2.3812491526720903e-09],[0.003521758234506009,3.809998120720428e-08]],[[0.000879255323931909,2.4183272316797285e-09],[0.003517021295727636,3.869323043893628e-08]],[[0.0008778181449435985,2.4564738565469516e-09],[0.003511272579774394,3.9303576687697477e-08]],[[0.0008759079520402779,2.4969368173854324e-09],[0.0035036318081611115,3.995098411238282e-08]],[[0.0008739914100531394,2.540134031524425e-09],[0.0034959656402125576,4.064213908054485e-08]],[[0.0008725168593393788,2.5806205926288016e-09],[0.003490067437357515,4.128992338074801e-08]],[[0.000871464981632835,2.618447428381205e-09],[0.00348585992653134,4.189515255555106e-08]],[[0.0008699368915539565,2.658690318141287e-09],[0.003479747566215826,4.253903924347908e-08]],[[0.0008677052023220186,2.7056155510608863e-09],[0.0034708208092880744,4.328984286660152e-08]],[[0.0008657236832371718,2.7505723909754925e-09],[0.003462894732948687,4.400915146329268e-08]],[[0.0008645555360220565,2.790287010539354e-09],[0.003458222144088226,4.464458485992716e-08]],[[0.0008629787529712886,2.8317920951268694e-09],[0.0034519150118851546,4.5308666881271824e-08]],[[0.000860351694782383,2.8818517851154896e-09],[0.003441406779129532,4.610962191252562e-08]],[[0.000858197898231972,2.928232240118353e-09],[0.003432791592927888,4.685170811928922e-08]],[[0.0008569378376973583,2.96855754232541e-09],[0.0034277513507894332,4.749691279964385e-08]],[[0.0008545174838824974,3.0149738418226554e-09],[0.0034180699355299896,4.8239574436113366e-08]],[[0.0008515317454327531,3.0670249950065046e-09],[0.0034061269817310122,4.907239197159878e-08]],[[0.000849849323706538,3.110439619999285e-09],[0.003399397294826152,4.976702498444436e-08]],[[0.000847664066848222,3.1563164686951022e-09],[0.003390656267392888,5.050105554577319e-08]],[[0.0008442673838300673,3.208814670069576e-09],[0.0033770695353202694,5.134102599291553e-08]],[[0.0008423110023038808,3.2551219607651304e-09],[0.0033692440092155233,5.2081941393450543e-08]],[[0.000839945585094489,3.303492834263673e-09],[0.003359782340377956,5.28558765505637e-08]],[[0.0008362483534072133,3.3594146673846514e-09],[0.003344993413628853,5.3750625095233687e-08]],[[0.000834707451005342,3.4014192761098086e-09],[0.003338829804021368,5.442269783048683e-08]],[[0.000831672170388862,3.4555764598361005e-09],[0.003326688681555448,5.528921432488614e-08]],[[0.0008281549638541419,3.511994684147194e-09],[0.0033126198554165676,5.6191904272985054e-08]],[[0.0008267987983009826,3.554312178019572e-09],[0.0033071951932039305,5.6868984236503305e-08]],[[0.0008230307615011621,3.6115807447840624e-09],[0.0032921230460046485,5.7785282150943324e-08]],[[0.0008207137773327135,3.662145780813128e-09],[0.003282855109330854,5.859432035092699e-08]],[[0.0008184610984825677,3.7120405823642654e-09],[0.003273844393930271,5.9392639058032936e-08]],[[0.0008144939136545698,3.772098047561437e-09],[0.003257975654618279,6.03535565961599e-08]],[[0.0008132608076797226,3.813692230887774e-09],[0.0032530432307188903,6.101906368975521e-08]],[[0.0008086913561461445,3.879422134532326e-09],[0.003234765424584578,6.207074266077431e-08]],[[0.0008065796250060838,3.9273597550140586e-09],[0.003226318500024335,6.283774207501937e-08]],[[0.0008028494214985168,3.984923401558828e-09],[0.003211397685994067,6.375876309930902e-08]],[[0.0007995302370081648,4.0378970950180655e-09],[0.0031981209480326594,6.460633857633123e-08]],[[0.0007963844666226889,4.091893864916855e-09],[0.0031855378664907555,6.547028970735166e-08]],[[0.0007914347675554385,4.15657612365649e-09],[0.003165739070221754,6.650520259333998e-08]],[[0.0007892516795824397,4.20193009168249e-09],[0.003157006718329759,6.723086796118722e-08]],[[0.0007838168834771939,4.268573012125372e-09],[0.0031352675339087754,6.829715234204906e-08]],[[0.0007817823593570286,4.314333400713573e-09],[0.0031271294374281143,6.902931973725231e-08]],[[0.0007758794960502514,4.386082065566265e-09],[0.0031035179842010055,7.017729748308131e-08]],[[0.0007743768354933309,4.426594471701288e-09],[0.0030975073419733236,7.082549603713265e-08]],[[0.0007685870400106479,4.496497645976535e-09],[0.0030743481600425918,7.194394597620834e-08]],[[0.0007670508176504559,4.538572345568214e-09],[0.0030682032706018238,7.261714105953889e-08]],[[0.0007608667898299859,4.6125468282063965e-09],[0.0030434671593199437,7.380073199675516e-08]],[[0.0007594373097751897,4.651092273140085e-09],[0.003037749239100759,7.441745915618775e-08]],[[0.0007530765063403034,4.723214474749508e-09],[0.0030123060253612137,7.557141232943951e-08]],[[0.0007510344222891889,4.764889479226897e-09],[0.0030041376891567556,7.623821435713619e-08]],[[0.0007441635348454016,4.839513616353729e-09],[0.0029766541393816065,7.743219691278001e-08]],[[0.00074174625104353,4.880761224644642e-09],[0.00296698500417412,7.809216260618331e-08]],[[0.0007358279862975781,4.946322797062151e-09],[0.0029433119451903124,7.914114137745805e-08]],[[0.0007319473136419443,4.9993967355160275e-09],[0.002927789254567777,7.999033126315199e-08]],[[0.0007273163279252963,5.056354065909742e-09],[0.002909265311701185,8.090164062906834e-08]],[[0.0007220656096779402,5.118333499085961e-09],[0.002888262438711761,8.189331880835518e-08]],[[0.0007199059604727225,5.1546099021429795e-09],[0.00287962384189089,8.247373474551098e-08]],[[0.0007121662328105329,5.234470867545601e-09],[0.0028486649312421315,8.375151257263858e-08]],[[0.0007105634072564217,5.264494431935308e-09],[0.002842253629025687,8.423188861872051e-08]],[[0.0007023912572984221,5.342433956459117e-09],[0.0028095650291936882,8.547891575030528e-08]],[[0.0006989861136708072,5.38188656132729e-09],[0.002795944454683229,8.611016544799129e-08]],[[0.0006932090136086974,5.437794166155676e-09],[0.0027728360544347895,8.700467584959356e-08]],[[0.0006859645019871024,5.506063936578436e-09],[0.00274385800794841,8.809700137021347e-08]],[[0.000684117332230297,5.529980473701078e-09],[0.002736469328921188,8.84796608248594e-08]],[[0.0006754030378846961,5.608225392743684e-09],[0.0027016121515387845,8.973157624415776e-08]],[[0.000672605433072032,5.639019227189443e-09],[0.002690421732288128,9.022428701088351e-08]],[[0.0006667755934790546,5.690139578124548e-09],[0.0026671023739162185,9.10421979322458e-08]],[[0.0006583976505738501,5.761308623117945e-09],[0.0026335906022954005,9.218091220394591e-08]],[[0.0006567031283351871,5.774099085106725e-09],[0.0026268125133407485,9.238555809499796e-08]],[[0.000646740727458506,5.852764833950093e-09],[0.002586962909834024,9.364419942222198e-08]],[[0.0006413670915005829,5.894932032193945e-09],[0.0025654683660023317,9.431889005736406e-08]],[[0.0006385743333382982,5.912256477030482e-09],[0.002554297333353193,9.459606827423558e-08]],[[0.0006281491711531533,5.99288844618744e-09],[0.0025125966846126133,9.588617739279682e-08]],[[0.0006246743366827188,6.012122299092759e-09],[0.002498697346730875,9.619393211525981e-08]],[[0.00061888375921583,6.045876035553551e-09],[0.00247553503686332,9.673397180802635e-08]],[[0.0006073204071728358,6.129366393819817e-09],[0.002429281628691343,9.806982446675846e-08]],[[0.0006051013384411408,6.1324006314784536e-09],[0.0024204053537645633,9.811838412285866e-08]],[[0.00059856886390047,6.169836481899831e-09],[0.00239427545560188,9.871733554190125e-08]],[[0.0005876847899553381,6.246913017900452e-09],[0.0023507391598213525,9.995057080124532e-08]],[[0.0005860532344155446,6.239793643112774e-09],[0.0023442129376621784,9.983666819586629e-08]],[[0.0005789005776012726,6.278497017690987e-09],[0.0023156023104050905,1.0045589732535007e-07]],[[0.0005668241190634564,6.360947305780867e-09],[0.0022672964762538257,1.0177511418242283e-07]],[[0.0005652032866203773,6.350648635298618e-09],[0.002260813146481509,1.0161034595477373e-07]],[[0.0005587438322013403,6.386321152240878e-09],[0.002234975328805361,1.021810801539333e-07]],[[0.0005482248054621904,6.4632063416645516e-09],[0.0021928992218487615,1.0341125174200083e-07]],[[0.0005457070492710624,6.466543832181967e-09],[0.0021828281970842495,1.0346466047187708e-07]],[[0.0005393299158683253,6.516425252580807e-09],[0.002157319663473301,1.0426274054898439e-07]],[[0.000531820200651223,6.589332094202178e-09],[0.002127280802604892,1.0542926239328474e-07]],[[0.0005310656801246372,6.608077047400861e-09],[0.002124262720498549,1.057291812853353e-07]],[[0.0005264728303955626,6.685808583455027e-09],[0.0021058913215822503,1.0697287035315008e-07]],[[0.0005236919378973253,6.754120288148745e-09],[0.002094767751589301,1.0806586534113063e-07]],[[0.0005218239846557934,6.8247455156755506e-09],[0.0020872959386231734,1.091958597509621e-07]],[[0.0005202024191813114,6.885640564173431e-09],[0.0020808096767252456,1.1017018943946662e-07]],[[0.0005167440276908515,6.934448014750392e-09],[0.002066976110763406,1.1095108544387896e-07]],[[0.0005087743798074716,6.989846307429969e-09],[0.0020350975192298866,1.1183748588219339e-07]],[[0.0005063747333393564,6.90422917538051e-09],[0.0020254989333574258,1.1046759553560795e-07]],[[0.0004886761787949903,6.958159388666322e-09],[0.001954704715179961,1.1133045343596257e-07]],[[0.00048047787864403295,6.8591036021336325e-09],[0.0019219115145761318,1.0974561373816875e-07]],[[0.00047239337216727734,6.824483285004061e-09],[0.0018895734886691094,1.0919162436422336e-07]],[[0.00046251002239715847,6.897413388695926e-09],[0.0018500400895886339,1.1035852008412567e-07]],[[0.00046110151129972825,6.962828732617128e-09],[0.001844406045198913,1.1140515967249262e-07]],[[0.00045919136762482366,7.067352338170621e-09],[0.0018367654704992947,1.1307754085115992e-07]],[[0.00045841485448040113,7.078991306864589e-09],[0.0018336594179216045,1.1326378105217781e-07]],[[0.00044794896687084466,7.11248483246843e-09],[0.0017917958674833786,1.1379962119977598e-07]],[[0.00043610493392704284,7.1472066810075675e-09],[0.0017444197357081713,1.14355215811397e-07]],[[0.000434415667116651,7.159134827590552e-09],[0.001737662668466604,1.145460457979088e-07]],[[0.00043229519902173997,7.268271288257581e-09],[0.0017291807960869599,1.1629221919957766e-07]],[[0.00042840052292787516,7.351942539587443e-09],[0.0017136020917115006,1.1763094739232955e-07]],[[0.000417655733002955,7.444180658343941e-09],[0.00167062293201182,1.1910677307795397e-07]],[[0.0004140388617034348,7.447665736093536e-09],[0.0016561554468137393,1.1916253597353847e-07]],[[0.0004109087203687931,7.567692580460535e-09],[0.0016436348814751723,1.210829582640973e-07]],[[0.00040863807282590857,7.661292495677186e-09],[0.0016345522913036343,1.225805516994457e-07]],[[0.0003984357654451389,7.786065674391653e-09],[0.0015937430617805556,1.2457691231285441e-07]],[[0.0003943376831740542,7.854646062022412e-09],[0.0015773507326962168,1.2567422324335937e-07]],[[0.0003920492811515134,7.996526843967659e-09],[0.0015681971246060537,1.2794430420901283e-07]],[[0.00038921155171579413,8.080786022527709e-09],[0.0015568462068631765,1.2929245269774407e-07]],[[0.0003813458548190325,8.203588969978203e-09],[0.00152538341927613,1.3125727675628728e-07]],[[0.00037686459564409576,8.350803661601245e-09],[0.001507458382576383,1.3361271407529333e-07]],[[0.00037281881247174664,8.460281847809345e-09],[0.0014912752498869866,1.3536437997472353e-07]],[[0.00036931521431750715,8.535780592116834e-09],[0.0014772608572700286,1.3657233389735433e-07]],[[0.00036679144620776544,8.658052142064854e-09],[0.0014671657848310618,1.385286740036336e-07]],[[0.00035972327696766934,8.799807949637943e-09],[0.0014388931078706774,1.4079675133693953e-07]],[[0.00035605088713886574,8.907867646172072e-09],[0.001424203548555463,1.4252571136878475e-07]],[[0.0003510516619327059,9.060508156669703e-09],[0.0014042066477308237,1.4496796937721805e-07]],[[0.0003492210325557675,9.120303371356328e-09],[0.00139688413022307,1.4592468657708723e-07]],[[0.00034506256696275104,9.259266004878423e-09],[0.0013802502678510041,1.4814807007126011e-07]],[[0.0003393359459864484,9.364480999748965e-09],[0.0013573437839457937,1.4983151852207324e-07]],[[0.0003362875520695311,9.462500868082268e-09],[0.0013451502082781244,1.513998092522671e-07]],[[0.00032987327967967607,9.59006562065137e-09],[0.0013194931187187043,1.534408794771966e-07]],[[0.00032919181487719795,9.639604069249357e-09],[0.0013167672595087918,1.5423346225103882e-07]],[[0.0003230519674097209,9.76521326618614e-09],[0.0012922078696388836,1.5624322447312843e-07]],[[0.0003215062948987105,9.80483490916212e-09],[0.001286025179594842,1.568771513408869e-07]],[[0.0003121813721554975,9.861369525359038e-09],[0.00124872548862199,1.57781722863248e-07]],[[0.00030803357103944434,9.86302157332722e-09],[0.0012321342841577773,1.5780814531204294e-07]],[[0.00029801036232401105,9.847228146987727e-09],[0.0011920414492960442,1.5755545668929156e-07]],[[0.00028578115120209916,9.56387519784351e-09],[0.0011431246048083966,1.5302175370981304e-07]],[[0.00027342863393177235,9.309763707029379e-09],[0.0010937145357270894,1.4895594139403332e-07]],[[0.0002616830899199638,8.995802761357298e-09],[0.0010467323596798552,1.439325531300991e-07]],[[0.0002550282157709156,9.027179035686186e-09],[0.0010201128630836624,1.44434609971816e-07]],[[0.00024829303120847446,8.94530149065705e-09],[0.0009931721248338978,1.4312453990377757e-07]],[[0.00024153533331388054,8.836977630328125e-09],[0.0009661413332555221,1.4139136622819375e-07]],[[0.00023645332469928446,8.818346184532976e-09],[0.0009458132987971378,1.410933290583858e-07]],[[0.00022863499884005601,8.74866756851096e-09],[0.0009145399953602241,1.399784098674429e-07]],[[0.0002230137769815938,8.66502512072723e-09],[0.0008920551079263752,1.3864015542493317e-07]],[[0.00022018092344965886,8.661253177322718e-09],[0.0008807236937986354,1.3857982279912419e-07]],[[0.00021173350584516404,8.488972579398121e-09],[0.0008469340233806562,1.3582332660729727e-07]],[[0.00020680302666019402,8.397477011369949e-09],[0.0008272121066407761,1.343595069356799e-07]],[[0.0002008880863529588,8.261209655010948e-09],[0.0008035523454118352,1.3217911203245191e-07]],[[0.00019734001144113426,8.181736874972407e-09],[0.000789360045764537,1.3090753203589368e-07]],[[0.00019297748521312824,8.128783125173822e-09],[0.000771909940852513,1.3006027288268766e-07]],[[0.00018399101680590394,7.889645238838384e-09],[0.0007359640672236158,1.262340229261831e-07]],[[0.00017880707434834599,7.860220894670869e-09],[0.0007152282973933839,1.2576327004808496e-07]],[[0.00017553629259275914,7.75680098436936e-09],[0.0007021451703710366,1.2410852088779264e-07]],[[0.00016997682012236391,7.613587350475241e-09],[0.0006799072804894557,1.2181707166665477e-07]],[[0.00016465180774927085,7.53053281768158e-09],[0.0006586072309970834,1.2048819628744514e-07]],[[0.00016123284220682458,7.416074117016439e-09],[0.0006449313688272983,1.186569018648542e-07]],[[0.00015648574378888873,7.2791707782016915e-09],[0.0006259429751555549,1.1646631118081697e-07]],[[0.00014988772338304603,7.1585802149708995e-09],[0.0005995508935321841,1.1453689205835474e-07]],[[0.00014709358617369367,7.099196061742084e-09],[0.0005883743446947747,1.1358677624706198e-07]],[[0.0001457080073402499,7.02846113737052e-09],[0.0005828320293609996,1.124550074418586e-07]],[[0.00014217287069393745,6.968536607933407e-09],[0.0005686914827757498,1.114961064557369e-07]],[[0.0001363642763744957,6.889053821660612e-09],[0.0005454571054979828,1.1022440175052336e-07]],[[0.00013251802028785666,6.755413732286662e-09],[0.0005300720811514266,1.0808616788929326e-07]],[[0.00012959592786094133,6.63797371797912e-09],[0.0005183837114437653,1.0620708367656475e-07]],[[0.00012663600613285682,6.525616408975517e-09],[0.0005065440245314273,1.0440933857404208e-07]],[[0.00012285349959085596,6.4251216424799335e-09],[0.0004914139983634238,1.0280145986414989e-07]],[[0.00011967065581175063,6.136409682380033e-09],[0.00047868262324700253,9.818190093182122e-08]],[[0.00011327919632608135,6.0479747797015064e-09],[0.0004531167853043254,9.676698737880145e-08]],[[0.00011109521317637918,5.94459284290024e-09],[0.00044438085270551674,9.511286789459629e-08]],[[0.0001086990007964848,5.881005905603958e-09],[0.0004347960031859392,9.409537944287419e-08]],[[0.00010617841279784937,5.803955028154927e-09],[0.0004247136511913975,9.286267686012712e-08]],[[0.00010384791837361579,5.758666536963621e-09],[0.00041539167349446314,9.213793235604367e-08]],[[0.00010085380226915132,5.682121559162245e-09],[0.00040341520907660527,9.091333084309045e-08]],[[9.876186538678376e-05,5.565477040419129e-09],[0.000395047461547135,8.904703299888692e-08]],[[9.467082230783021e-05,5.500421382564201e-09],[0.00037868328923132085,8.80060529540539e-08]],[[9.270373328287131e-05,5.4188319299901625e-09],[0.00037081493313148524,8.670064190984434e-08]],[[9.144089155137954e-05,5.317886690793171e-09],[0.00036576356620551814,8.508552192887534e-08]],[[8.899934150088163e-05,5.249031438598466e-09],[0.0003559973660035265,8.398389156587131e-08]],[[8.763189255292404e-05,5.1227950946103184e-09],[0.00035052757021169617,8.196417629908075e-08]],[[8.439525327567504e-05,5.040417955651303e-09],[0.0003375810131027002,8.064608033208083e-08]],[[8.186580886875011e-05,4.906263907402829e-09],[0.00032746323547500045,7.849972567090418e-08]],[[8.037846444045625e-05,4.7093885765721316e-09],[0.000321513857761825,7.53496988989641e-08]],[[7.779644653600797e-05,4.613480752169431e-09],[0.0003111857861440319,7.381517326346888e-08]],[[7.599040704436876e-05,4.525137040086381e-09],[0.00030396162817747504,7.240174716739919e-08]],[[7.484149059231987e-05,4.408442912332557e-09],[0.0002993659623692795,7.053461531087993e-08]],[[7.289546403937688e-05,4.327185363584114e-09],[0.00029158185615750753,6.923461270411539e-08]],[[7.181906260473643e-05,4.175354031627359e-09],[0.0002872762504189457,6.68053352210327e-08]],[[6.999979013700558e-05,4.063723318487058e-09],[0.0002799991605480223,6.501920977029203e-08]],[[6.772805826878723e-05,3.973114262633929e-09],[0.0002709122330751489,6.35695582664576e-08]],[[6.616304259745404e-05,3.8424878095410426e-09],[0.0002646521703898162,6.147960955877555e-08]],[[6.547629386769547e-05,3.6801684144772216e-09],[0.0002619051754707819,5.888244050431992e-08]],[[6.345151692506692e-05,3.6151863413713637e-09],[0.0002538060677002677,5.7842794768282015e-08]],[[6.222169187402026e-05,3.5085576976390266e-09],[0.00024888676749608104,5.613673013341835e-08]],[[6.153962043818334e-05,3.3669006093361136e-09],[0.00024615848175273336,5.387019567070347e-08]],[[5.9787302137361925e-05,3.325955497964661e-09],[0.0002391492085494477,5.321505629295703e-08]],[[5.860806100747753e-05,3.2484140951130467e-09],[0.00023443224402991012,5.197457469534649e-08]],[[5.809194831107521e-05,3.121549958620025e-09],[0.00023236779324430085,4.994472978110324e-08]],[[5.6435355800180894e-05,3.0735865841164507e-09],[0.00022574142320072358,4.917718055633025e-08]],[[5.47080755442352e-05,3.0461338897109523e-09],[0.0002188323021769408,4.873804449390246e-08]],[[5.402568855499112e-05,2.951888789437868e-09],[0.00021610275421996448,4.723026388859872e-08]],[[5.343444045273511e-05,2.8664044733873416e-09],[0.00021373776181094045,4.586242470910224e-08]],[[5.193999709185352e-05,2.8597849648702963e-09],[0.00020775998836741408,4.575642914379495e-08]],[[5.0929968604310975e-05,2.8149818547490245e-09],[0.0002037198744172439,4.5039775970255994e-08]],[[5.052897798768271e-05,2.720381033556565e-09],[0.00020211591195073083,4.352613516907965e-08]],[[4.940234504343107e-05,2.693304129974457e-09],[0.00019760938017372427,4.309277140604882e-08]],[[4.792751224786528e-05,2.69728186439819e-09],[0.0001917100489914611,4.315651968865148e-08]],[[4.736337339123444e-05,2.624451367534356e-09],[0.00018945349356493777,4.199139504722862e-08]],[[4.691508949811237e-05,2.5434207409801766e-09],[0.0001876603579924495,4.069480491856379e-08]],[[4.576040058842824e-05,2.53656444536661e-09],[0.00018304160235371297,4.0584964041299094e-08]],[[4.4373653124327594e-05,2.5447282187108106e-09],[0.00017749461249731038,4.071568516060836e-08]],[[4.374871885728899e-05,2.48692959231829e-09],[0.00017499487542915596,3.97910573177064e-08]],[[4.338661553878205e-05,2.4096990455041995e-09],[0.0001735464621551282,3.855528130916189e-08]],[[4.243114392666521e-05,2.402671865023121e-09],[0.00016972457570666084,3.8442699294222025e-08]],[[4.12446402800007e-05,2.4175170570239546e-09],[0.0001649785611200028,3.868031131874818e-08]],[[4.076029692583316e-05,2.3647748268099016e-09],[0.00016304118770333264,3.783662517497391e-08]],[[4.043590975770314e-05,2.295060190140777e-09],[0.00016174363903081256,3.672108639070356e-08]],[[3.95203661031918e-05,2.2969205000119074e-09],[0.0001580814644127672,3.675066571103271e-08]],[[3.830237298829377e-05,2.3298383165006077e-09],[0.00015320949195317507,3.7277412607090645e-08]],[[3.7664513345549795e-05,2.3063288904213046e-09],[0.00015065805338219918,3.6901464486724166e-08]],[[3.743804597131417e-05,2.239835270584929e-09],[0.00014975218388525667,3.583759399165745e-08]],[[3.6922855093864216e-05,2.208038257867426e-09],[0.00014769142037545686,3.53286542427163e-08]],[[3.584070558019183e-05,2.237574849354687e-09],[0.00014336282232076732,3.5801118459001055e-08]],[[3.486156501658337e-05,2.258519517195992e-09],[0.00013944626006633348,3.613638279746299e-08]],[[3.444857411580753e-05,2.2160938349246953e-09],[0.0001377942964632301,3.545775721851826e-08]],[[3.4226114335702324e-05,2.1527151578891872e-09],[0.0001369044573428093,3.444363374079695e-08]],[[3.354153646933127e-05,2.143940724329241e-09],[0.00013416614587732507,3.430300481333232e-08]],[[3.254364220981926e-05,2.1816455056856264e-09],[0.00013017456883927705,3.490627013065415e-08]],[[3.1865809239198364e-05,2.1825056433682325e-09],[0.00012746323695679346,3.4920247917770595e-08]],[[3.1632547259968677e-05,2.129155780271382e-09],[0.0001265301890398747,3.406678695070618e-08]],[[3.136028931427675e-05,2.0732325522304117e-09],[0.000125441157257107,3.317187947572741e-08]],[[3.066249163795753e-05,2.078272571638664e-09],[0.00012264996655183012,3.325229753905013e-08]],[[2.974604514421399e-05,2.115944253204002e-09],[0.00011898418057685596,3.385503898598582e-08]],[[2.9059687175115138e-05,2.1260973012545194e-09],[0.00011623874870046055,3.401768361941101e-08]],[[2.8742776893159613e-05,2.0828867614767148e-09],[0.00011497110757263845,3.332650588787611e-08]],[[2.8560509599724548e-05,2.0224470643290286e-09],[0.00011424203839889819,3.2359418212859386e-08]],[[2.81052842123454e-05,2.0020717132812876e-09],[0.0001124211368493816,3.2033176778482316e-08]],[[2.733959427868918e-05,2.0292195582461946e-09],[0.00010935837711475672,3.246740642988897e-08]],[[2.6514167665291072e-05,2.059095936691294e-09],[0.00010605667066116429,3.294555801996665e-08]],[[2.60596849681364e-05,2.0397710270863792e-09],[0.0001042387398725456,3.2636607183308564e-08]],[[2.5897834146050063e-05,1.9809787016969225e-09],[0.00010359133658420025,3.1696018202722725e-08]],[[2.5671457477347693e-05,1.9341471102280257e-09],[0.00010268582990939077,3.0946544440688776e-08]],[[2.5101857331391425e-05,1.9370322321061322e-09],[0.0001004074293255657,3.0992450320392735e-08]],[[2.4346457111341428e-05,1.972916086327526e-09],[9.738582844536571e-05,3.156655914181851e-08]],[[2.374117619567539e-05,1.988786513486709e-09],[9.496470478270155e-05,3.182068423378074e-08]],[[2.3441373340263145e-05,1.961780675170388e-09],[9.376549336105258e-05,3.138881584976373e-08]],[[2.3307810864980205e-05,1.9042669393319798e-09],[9.323124345992082e-05,3.0468652359591573e-08]],[[2.3081249992220773e-05,1.8629893486722463e-09],[9.23249999688831e-05,2.980802673263865e-08]],[[2.2606431225398204e-05,1.8644841655230805e-09],[9.042572490159282e-05,2.9831701528673264e-08]],[[2.1964870778326993e-05,1.8950669572831156e-09],[8.785948311330797e-05,3.032094195157808e-08]],[[2.1314014257327635e-05,1.9214054271297573e-09],[8.525605702931054e-05,3.07425040540136e-08]],[[2.091593532540167e-05,1.9102519381529095e-09],[8.366374130160668e-05,3.056430351376386e-08]],[[2.0750513101374363e-05,1.8639128808440204e-09],[8.300205240549745e-05,2.982304176368447e-08]],[[2.063126916784545e-05,1.8105310077086072e-09],[8.25250766713818e-05,2.8968879080698815e-08]],[[2.03403046870401e-05,1.7810320255118135e-09],[8.13612187481604e-05,2.8496637502961292e-08]],[[1.9827240329461527e-05,1.794330474198226e-09],[7.930896131784611e-05,2.870917788646876e-08]],[[1.9222328266794135e-05,1.8266659712039919e-09],[7.688931306717654e-05,2.9226529202964178e-08]],[[1.8718214719026494e-05,1.8437204738176833e-09],[7.487285887610598e-05,2.9499596399079434e-08]],[[1.840238236316054e-05,1.8243015464783957e-09],[7.360952945264216e-05,2.918917796033888e-08]],[[1.8276080946908043e-05,1.77419128752811e-09],[7.310432378763217e-05,2.8387565393592437e-08]],[[1.816553555200261e-05,1.723098020281962e-09],[7.266214220801044e-05,2.7569987501784003e-08]],[[1.793040162211411e-05,1.698660799534752e-09],[7.172160648845643e-05,2.7178734522148136e-08]],[[1.7495069066447014e-05,1.7104453984661478e-09],[6.998027626578806e-05,2.736702360189147e-08]],[[1.6969981960419674e-05,1.742874540711069e-09],[6.78799278416787e-05,2.78858294168857e-08]],[[1.6500514600897056e-05,1.7667959868398965e-09],[6.600205840358822e-05,2.8268731292628426e-08]],[[1.6184154124042447e-05,1.7641816299768257e-09],[6.473661649616979e-05,2.822716765705789e-08]],[[1.6013199099396113e-05,1.7300480245510901e-09],[6.405279639758445e-05,2.768127741899108e-08]],[[1.5929311881707678e-05,1.6800085538677278e-09],[6.371724752683071e-05,2.6880710385016534e-08]],[[1.5809034841845182e-05,1.6379888035489101e-09],[6.323613936738073e-05,2.6208241128911433e-08]],[[1.5575664754859034e-05,1.6214678534473088e-09],[6.230265901943614e-05,2.5943624253325737e-08]],[[1.5183140056004981e-05,1.6350159136565279e-09],[6.0732560224019926e-05,2.616012427753597e-08]],[[1.4719631734963551e-05,1.6656346117278922e-09],[5.8878526939854206e-05,2.6649950710616995e-08]],[[1.428945219589137e-05,1.6904440845094287e-09],[5.715780878356548e-05,2.704704808590418e-08]],[[1.3972789420976286e-05,1.6932162431426646e-09],[5.589115768390514e-05,2.7091681593078907e-08]],[[1.377761696637692e-05,1.6662264143867153e-09],[5.511046786550768e-05,2.6660154618469734e-08]],[[1.3688373341971862e-05,1.6177168775181987e-09],[5.475349336788745e-05,2.5884169253002722e-08]],[[1.3611886149862786e-05,1.5669376869674107e-09],[5.444754459945114e-05,2.5071645267079895e-08]],[[1.3470569598051197e-05,1.5328743416547684e-09],[5.388227839220479e-05,2.4526377614046822e-08]],[[1.3202704719266681e-05,1.5259696590628521e-09],[5.2810818877066725e-05,2.441554804007618e-08]],[[1.2839447692620897e-05,1.5460000103248825e-09],[5.135779077048359e-05,2.47357940312871e-08]],[[1.244560887129153e-05,1.5757835569724195e-09],[4.978243548516612e-05,2.5212312540694563e-08]],[[1.2093789784838888e-05,1.5973288084208117e-09],[4.837515913935555e-05,2.5557222859664498e-08]],[[1.1812775476407391e-05,1.5985774424891067e-09],[4.7251101905629563e-05,2.557753350448996e-08]],[[1.1652444537264981e-05,1.574262127443717e-09],[4.6609778149059925e-05,2.5188813472114666e-08]],[[1.157452285095685e-05,1.5323443848194603e-09],[4.62980914038274e-05,2.4518326142371898e-08]],[[1.1519690008620697e-05,1.4862569970176982e-09],[4.6078760034482786e-05,2.378092919845933e-08]],[[1.1424196567922634e-05,1.4467917267706426e-09],[4.5696786271690535e-05,2.3149268526309676e-08]],[[1.1255816618019925e-05,1.4300785464318613e-09],[4.50232664720797e-05,2.28815147372308e-08]],[[1.1012605854999421e-05,1.4371387574979146e-09],[4.4050423419997686e-05,2.2994158443185093e-08]],[[1.0719638013012246e-05,1.4601022305161418e-09],[4.2878552052048984e-05,2.33613952855144e-08]],[[1.0385650201085772e-05,1.4898945614155682e-09],[4.154260080434309e-05,2.383808738000687e-08]],[[1.0088230031453528e-05,1.5112197452823584e-09],[4.035292012581411e-05,2.4179492342493778e-08]],[[9.860832828463183e-06,1.5159823593067895e-09],[3.944333131385273e-05,2.4256001753184204e-08]],[[9.71207149960338e-06,1.502258743091902e-09],[3.884828599841352e-05,2.4036745175713365e-08]],[[9.621619879930175e-06,1.4696237577748665e-09],[3.84864795197207e-05,2.3514858223512086e-08]],[[9.57092878312108e-06,1.4271661762879485e-09],[3.828371513248432e-05,2.2835650919038498e-08]],[[9.519144199397575e-06,1.385505585715402e-09],[3.80765767975903e-05,2.2169005237992726e-08]],[[9.435053217089196e-06,1.3541502047005984e-09],[3.7740212868356786e-05,2.1667076493204583e-08]],[[9.286502371659857e-06,1.3383479005821124e-09],[3.7146009486639427e-05,2.1413870292193634e-08]],[[9.079521900210817e-06,1.3426815050756717e-09],[3.6318087600843267e-05,2.1482859510947505e-08]],[[8.830844747366062e-06,1.3614713271070673e-09],[3.532337898946425e-05,2.1783277396844527e-08]],[[8.566726463201732e-06,1.385845589708308e-09],[3.426690585280693e-05,2.2173224250922683e-08]],[[8.29154550505438e-06,1.4088192057244882e-09],[3.316618202021752e-05,2.2540950521033316e-08]],[[8.061580354485702e-06,1.4198062150124556e-09],[3.224632141794281e-05,2.2717034892743234e-08]],[[7.892439575654678e-06,1.4149732100057714e-09],[3.156975830261871e-05,2.2640063333258224e-08]],[[7.783315089923528e-06,1.3945986185644686e-09],[3.113326035969411e-05,2.2314412411102256e-08]],[[7.715645842319364e-06,1.3583589377053926e-09],[3.0862583369277456e-05,2.1734859734621998e-08]],[[7.675840967870887e-06,1.3147337604229261e-09],[3.070336387148355e-05,2.1036980310721882e-08]],[[7.636211779474526e-06,1.2719652268034664e-09],[3.0544847117898104e-05,2.035262239854846e-08]],[[7.575866196661791e-06,1.2374174284019524e-09],[3.0303464786647162e-05,1.979962799687215e-08]],[[7.4720591063629414e-06,1.2146519079443544e-09],[2.9888236425451766e-05,1.9435001803191636e-08]],[[7.326709107857033e-06,1.2095318527264322e-09],[2.930683643142813e-05,1.9352678722105445e-08]],[[7.147250750338763e-06,1.2192552645785011e-09],[2.858900300135505e-05,1.950793038906511e-08]],[[6.9473582357706145e-06,1.2381560789104333e-09],[2.7789432943082458e-05,1.9810163967913895e-08]],[[6.722964156923423e-06,1.2619827845707023e-09],[2.6891856627693693e-05,2.0191378973938653e-08]],[[6.513548285420485e-06,1.2820513824899512e-09],[2.605419314168194e-05,2.0512633216593847e-08]],[[6.334403708716786e-06,1.2936073908652384e-09],[2.5337614834867143e-05,2.0697805004373213e-08]],[[6.19375960984146e-06,1.2944225654197233e-09],[2.477503843936584e-05,2.0711186117747177e-08]],[[6.084292922126402e-06,1.2828205656020035e-09],[2.4337171688505607e-05,2.0525936049419542e-08]],[[6.0151374301696555e-06,1.2601123113227423e-09],[2.4060549720678622e-05,2.0162938468597268e-08]],[[5.9737614534863105e-06,1.2297438419024477e-09],[2.3895045813945242e-05,1.9677284433321366e-08]],[[5.946130026731304e-06,1.1958539313952743e-09],[2.3784520106925215e-05,1.913516427102688e-08]],[[5.916567298859274e-06,1.159480952387055e-09],[2.3666269195437097e-05,1.855316979842374e-08]],[[5.875729002148714e-06,1.1287922408261953e-09],[2.3502916008594856e-05,1.8061968181326556e-08]],[[5.816060501578901e-06,1.1072574330334375e-09],[2.3264242006315605e-05,1.7717109106576052e-08]],[[5.7347027448671535e-06,1.096519454338671e-09],[2.2938810979468614e-05,1.7544934712494292e-08]],[[5.6212257681050515e-06,1.0968776635595699e-09],[2.2484903072420206e-05,1.7550261889427895e-08]],[[5.487457399416643e-06,1.1076762163434785e-09],[2.1949829597666573e-05,1.7722703050715744e-08]],[[5.340554561645101e-06,1.125331088161214e-09],[2.1362218246580404e-05,1.800495942031021e-08]],[[5.188613454042576e-06,1.1459804643347314e-09],[2.0754453816170303e-05,1.8335259277244248e-08]],[[5.025007927365894e-06,1.1680613105011824e-09],[2.0100031709463577e-05,1.868859948362316e-08]],[[4.874035098211234e-06,1.1860478916691013e-09],[1.9496140392844937e-05,1.8976560274512228e-08]],[[4.742429231040878e-06,1.1976245096904013e-09],[1.8969716924163513e-05,1.916205738288497e-08]],[[4.634014018888295e-06,1.2016098186514908e-09],[1.853605607555318e-05,1.9226154274184415e-08]],[[4.542443582345099e-06,1.1969553361503501e-09],[1.8169774329380395e-05,1.9152078184991688e-08]],[[4.477523577187376e-06,1.18351742629168e-09],[1.7910094308749503e-05,1.8937459829157558e-08]],[[4.434111028632263e-06,1.162753738063242e-09],[1.773644411452905e-05,1.8605586369344225e-08]],[[4.405644430476187e-06,1.136627075014149e-09],[1.7622577721904748e-05,1.818783317700009e-08]],[[4.383478671770798e-06,1.1043541361270546e-09],[1.7533914687083193e-05,1.7671656299597238e-08]],[[4.363048192894612e-06,1.071399881468233e-09],[1.745219277157845e-05,1.7144442788161302e-08]],[[4.33792344653606e-06,1.0406892876918114e-09],[1.735169378614424e-05,1.665298514294383e-08]],[[4.30366947312321e-06,1.0147046301918986e-09],[1.721467789249284e-05,1.6237008041307756e-08]],[[4.252458829432187e-06,9.9370091675892e-10],[1.7009835317728747e-05,1.59005776554929e-08]],[[4.186121460554569e-06,9.818311605976683e-10],[1.6744485842218277e-05,1.571020838811782e-08]],[[4.105490470199499e-06,9.790655540464131e-10],[1.6421961880797998e-05,1.5665484298834002e-08]],[[4.012743993667264e-06,9.84287789696085e-10],[1.6050975974669057e-05,1.574860283661863e-08]],[[3.9002960316411415e-06,9.970471626283306e-10],[1.5601184126564566e-05,1.5952368108165132e-08]],[[3.78151350337303e-06,1.0143272158731072e-09],[1.512605401349212e-05,1.622859927833516e-08]],[[3.6611801025212973e-06,1.0332732986700736e-09],[1.464472041008519e-05,1.6531633062004934e-08]],[[3.5437923274710885e-06,1.0514273778043426e-09],[1.4175169309884354e-05,1.6822134277867702e-08]],[[3.4226205763920866e-06,1.0682306588056194e-09],[1.3690482305568347e-05,1.709116684583299e-08]],[[3.31375125553739e-06,1.080025078026018e-09],[1.325500502214956e-05,1.728017589443852e-08]],[[3.2198070651963987e-06,1.0858115825554388e-09],[1.2879228260785595e-05,1.737314498414947e-08]],[[3.141954885838114e-06,1.0852097295764085e-09],[1.2567819543352456e-05,1.736395654019541e-08]],[[3.0746152236417948e-06,1.0772943538288473e-09],[1.2298460894567179e-05,1.7237827655396352e-08]],[[3.0247474523255675e-06,1.0624012800620974e-09],[1.209898980930227e-05,1.7000056290801847e-08]],[[2.989453956156734e-06,1.0415257792217385e-09],[1.1957815824626936e-05,1.666653757146445e-08]],[[2.965263844522376e-06,1.0158964337271834e-09],[1.1861055378089505e-05,1.6256903627136133e-08]],[[2.9472204060464585e-06,9.838169397346804e-10],[1.1788881624185834e-05,1.574402367044132e-08]],[[2.9339397237420197e-06,9.495052581519194e-10],[1.1735758894968079e-05,1.5195314738955668e-08]],[[2.921759995020381e-06,9.148093879139963e-10],[1.1687039980081523e-05,1.4640327753396918e-08]],[[2.907866474742463e-06,8.814565628118358e-10],[1.1631465898969853e-05,1.4106688409570713e-08]],[[2.888253448446367e-06,8.481123833549234e-10],[1.1553013793785468e-05,1.3573023196152609e-08]],[[2.8625860408744612e-06,8.198777143688834e-10],[1.1450344163497845e-05,1.3120948963920816e-08]],[[2.83015639686949e-06,7.978845910046577e-10],[1.132062558747796e-05,1.2768604990744803e-08]],[[2.790935827132916e-06,7.826936322415369e-10],[1.1163743308531663e-05,1.2525001254676675e-08]],[[2.7636893765656515e-06,7.767567149121874e-10],[1.1054757506262606e-05,1.2429648040647475e-08]],[[2.7342241258208263e-06,7.732860091398727e-10],[1.0936896503283305e-05,1.237374845305134e-08]],[[2.7027461764288373e-06,7.721196260767957e-10],[1.081098470571535e-05,1.2354723336304572e-08]],[[2.669485920804962e-06,7.730474326211761e-10],[1.0677943683219847e-05,1.2369220507537272e-08]],[[2.641980088942776e-06,7.751135209141007e-10],[1.0567920355771104e-05,1.2402018408056847e-08]],[[2.613633771420209e-06,7.782135485325407e-10],[1.0454535085680835e-05,1.2451377710109361e-08]],[[2.584575999402337e-06,7.822115594721966e-10],[1.0338303997609348e-05,1.2515125823094398e-08]],[[2.554935825060546e-06,7.869710964523351e-10],[1.0219743300242184e-05,1.2591081435790751e-08]],[[2.4795047071477526e-06,8.012560181247053e-10],[9.91801882859101e-06,1.2819257728528278e-08]],[[2.4031343968909505e-06,8.175385509934647e-10],[9.612537587563802e-06,1.307955222186031e-08]],[[2.3275343021939933e-06,8.3423002831162e-10],[9.310137208775973e-06,1.3346538261402749e-08]],[[2.254192204905261e-06,8.50093523477911e-10],[9.016768819621044e-06,1.360040891698303e-08]],[[2.1775474176536437e-06,8.655271853675848e-10],[8.710189670614575e-06,1.3847537465966162e-08]],[[2.106418811643456e-06,8.780659396139115e-10],[8.425675246573823e-06,1.4048457758083464e-08]],[[2.0417110598060576e-06,8.872427702876693e-10],[8.16684423922423e-06,1.419567272656781e-08]],[[1.9839654581068577e-06,8.928471814003143e-10],[7.93586183242743e-06,1.428579224539367e-08]],[[1.9286949407491855e-06,8.948641178853024e-10],[7.714779762996742e-06,1.4318607451901692e-08]],[[1.8819815268082006e-06,8.926862977513802e-10],[7.527926107232802e-06,1.4284337675749598e-08]],[[1.8433554794600272e-06,8.866028506564496e-10],[7.373421917840109e-06,1.4187590325791205e-08]],[[1.8120905107304624e-06,8.769867551463436e-10],[7.24836204292185e-06,1.403431732747043e-08]],[[1.785116027176197e-06,8.628233672574128e-10],[7.140464108704788e-06,1.3808326925320493e-08]],[[1.7646660415460067e-06,8.45487631935108e-10],[7.058664166184027e-06,1.353154408489545e-08]],[[1.7494149135216517e-06,8.255842255314903e-10],[6.997659654086607e-06,1.3213631189423394e-08]],[[1.7381023381523022e-06,8.03708778429718e-10],[6.952409352609209e-06,1.286410787286684e-08]],[[1.7343142582117346e-06,7.942545764326272e-10],[6.9372570328469385e-06,1.271302112792015e-08]],[[1.730926955878052e-06,7.846023683180256e-10],[6.923707823512208e-06,1.2558754414897066e-08]],[[1.7278722849460196e-06,7.747902387457378e-10],[6.911489139784078e-06,1.2401916581594954e-08]],[[1.7250867413213165e-06,7.648553515191501e-10],[6.900346965285266e-06,1.22431017786085e-08]],[[1.720874900784117e-06,7.480819377941311e-10],[6.883499603136468e-06,1.1974936889080985e-08]],[[1.7170060408865554e-06,7.312290696911039e-10],[6.868024163546222e-06,1.1705461862638733e-08]],[[1.7132687953868666e-06,7.144511662450822e-10],[6.853075181547466e-06,1.1437145870591e-08]],[[1.7094842331691211e-06,6.97894173306924e-10],[6.8379369326764845e-06,1.1172322803744357e-08]],[[1.7022727375073781e-06,6.69709878467976e-10],[6.8090909500295125e-06,1.0721426652353471e-08]],[[1.6938525241252878e-06,6.433055892075303e-10],[6.775410096501151e-06,1.0298876715008653e-08]],[[1.6838213851685624e-06,6.192613495111415e-10],[6.7352855406742494e-06,9.913955612230821e-09]],[[1.6719464106101242e-06,5.980507256430174e-10],[6.687785642440497e-06,9.574247374249763e-09]],[[1.6566247955799995e-06,5.784020277862146e-10],[6.626499182319998e-06,9.259366735279473e-09]],[[1.6389461420533887e-06,5.629113647513224e-10],[6.555784568213555e-06,9.010903814267477e-09]],[[1.6190107911314544e-06,5.516806034879831e-10],[6.4760431645258175e-06,8.830520915875609e-09]],[[1.5969876065453722e-06,5.446224488285341e-10],[6.387950426181489e-06,8.716858310660418e-09]],[[1.5705874813000253e-06,5.413685780291229e-10],[6.282349925200101e-06,8.663987576885483e-09]],[[1.5422320164396748e-06,5.423361345437645e-10],[6.168928065758699e-06,8.678700413177032e-09]],[[1.5122521051941505e-06,5.468812915922003e-10],[6.049008420776602e-06,8.750731271969182e-09]],[[1.4809778418500398e-06,5.543100822308265e-10],[5.923911367400159e-06,8.869000551258205e-09]],[[1.4454387931598213e-06,5.650045338087656e-10],[5.781755172639285e-06,9.039591403864623e-09]],[[1.4091183527038457e-06,5.775266036556175e-10],[5.636473410815383e-06,9.239564292541617e-09]],[[1.3723851627159903e-06,5.911504051917553e-10],[5.489540650863961e-06,9.457299334243839e-09]],[[1.3355729248530287e-06,6.052745640051088e-10],[5.342291699412115e-06,9.683163309313429e-09]],[[1.3277078807710124e-06,6.083162860741939e-10],[5.3108315230840495e-06,9.731819329938174e-09]],[[1.3198557174378574e-06,6.11354459631118e-10],[5.27942286975143e-06,9.780423452019023e-09]],[[1.3120190742752663e-06,6.14385259804728e-10],[5.248076297101065e-06,9.828914334465144e-09]],[[1.3042005174459165e-06,6.174050750529158e-10],[5.216802069783666e-06,9.877234049578514e-09]],[[1.2720819627343126e-06,6.297175879711599e-10],[5.0883278509372505e-06,1.0074291071944555e-08]],[[1.2404783412787055e-06,6.415804957934328e-10],[4.961913365114822e-06,1.0264220843472328e-08]],[[1.209533533076385e-06,6.528354361553511e-10],[4.83813413230554e-06,1.0444480362135887e-08]],[[1.179372461854657e-06,6.633649134072871e-10],[4.717489847418628e-06,1.0613181287180177e-08]],[[1.1396133423344708e-06,6.76433459273526e-10],[4.558453369337883e-06,1.0822656724432694e-08]],[[1.1017398999597762e-06,6.878580189484179e-10],[4.406959599839105e-06,1.1005888725028687e-08]],[[1.0659238510789876e-06,6.975729177623813e-10],[4.26369540431595e-06,1.1161812307410737e-08]],[[1.0322896393582387e-06,7.055634632141309e-10],[4.129158557432955e-06,1.1290180490933742e-08]],[[9.978877467391068e-07,7.123919270958052e-10],[3.991550986956427e-06,1.1400035425665725e-08]],[[9.66283385934961e-07,7.172225873208572e-10],[3.865133543739844e-06,1.147794394064545e-08]],[[9.374826017799682e-07,7.201446131717675e-10],[3.7499304071198727e-06,1.1525323665253762e-08]],[[9.114477215189753e-07,7.212627197395209e-10],[3.645790886075901e-06,1.154384255017345e-08]],[[8.858977111151785e-07,7.205438442858599e-10],[3.543590844460714e-06,1.1533027867358949e-08]],[[8.634611497347096e-07,7.179345890212428e-10],[3.4538445989388383e-06,1.1491955093182402e-08]],[[8.439548167481684e-07,7.135934552165085e-10],[3.3758192669926736e-06,1.142315470298264e-08]],[[8.271666938138352e-07,7.076766963006963e-10],[3.3086667752553407e-06,1.1329122214942e-08]],[[8.11553082163333e-07,6.995237885645052e-10],[3.246212328653332e-06,1.1199345383732447e-08]],[[7.986263148607438e-07,6.898400554646254e-10],[3.194505259442975e-06,1.1045040049723875e-08]],[[7.880563854337375e-07,6.788101474968304e-10],[3.15222554173495e-06,1.0869157371093732e-08]],[[7.795186893920992e-07,6.666085903355068e-10],[3.118074757568397e-06,1.067448714220476e-08]],[[7.793691502091576e-07,6.663582069139438e-10],[3.1174766008366306e-06,1.0670491480157752e-08]],[[7.792202727778183e-07,6.661074360516466e-10],[3.1168810911112733e-06,1.0666489602324033e-08]],[[7.790720548302731e-07,6.658562789548872e-10],[3.1162882193210923e-06,1.0662481527989662e-08]],[[7.78924494056538e-07,6.656047368236265e-10],[3.115697976226152e-06,1.0658467276340013e-08]],[[7.789244940565401e-07,6.656047368235838e-10],[3.1156979762261603e-06,1.0658467276339328e-08]],[[7.717537182999373e-07,6.512081862201818e-10],[3.0870148731997493e-06,1.0428669619332467e-08]],[[7.662029644833523e-07,6.358425817202669e-10],[3.064811857933409e-06,1.0183314295473218e-08]],[[7.619412058597041e-07,6.196887420021262e-10],[3.0477648234388163e-06,9.925292777728692e-09]],[[7.586735783436611e-07,6.029154082769667e-10],[3.0346943133746443e-06,9.657303662174969e-09]],[[7.55875276984772e-07,5.835756345277172e-10],[3.023501107939088e-06,9.348230509657998e-09]],[[7.53692505494572e-07,5.638616062996866e-10],[3.014770021978288e-06,9.033097109021071e-09]],[[7.518678920523462e-07,5.439646569117875e-10],[3.0074715682093846e-06,8.714964083098102e-09]],[[7.501915141426433e-07,5.240625324147512e-10],[3.000766056570573e-06,8.396674913659817e-09]],[[7.483179213806375e-07,5.023476544558408e-10],[2.99327168552255e-06,8.049311218803304e-09]],[[7.462469672791161e-07,4.810313234079514e-10],[2.9849878691164642e-06,7.708235178102598e-09]],[[7.438489672539335e-07,4.603029329058978e-10],[2.975395869015734e-06,7.376477508986231e-09]],[[7.410307582628658e-07,4.403374659752365e-10],[2.9641230330514633e-06,7.056838863094452e-09]],[[7.373678645644806e-07,4.1943553626927005e-10],[2.9494714582579223e-06,6.7220980530713e-09]],[[7.330678898433667e-07,3.998473355490186e-10],[2.9322715593734667e-06,6.408276014099082e-09]],[[7.281064263921849e-07,3.817452971386594e-10],[2.9124257055687397e-06,6.118137001496827e-09]],[[7.224798453349462e-07,3.6527699762379835e-10],[2.8899193813397847e-06,5.8540499817462035e-09]],[[7.167787084542387e-07,3.51784322306709e-10],[2.8671148338169548e-06,5.637557675821656e-09]],[[7.105517867700749e-07,3.398165065005055e-10],[2.8422071470802994e-06,5.445409406995102e-09]],[[7.03822466890551e-07,3.29414814594388e-10],[2.815289867562204e-06,5.278278194543238e-09]],[[6.966183237813941e-07,3.205927338896668e-10],[2.7864732951255766e-06,5.136394681265946e-09]],[[6.966183237813941e-07,3.205927338896605e-10],[2.7864732951255766e-06,5.136394681265844e-09]],[[6.950708079124319e-07,3.189633005912583e-10],[2.7802832316497278e-06,5.1101708481076546e-09]],[[6.935045323901083e-07,3.1740065712063046e-10],[2.774018129560433e-06,5.085015383472246e-09]],[[6.919197812708687e-07,3.1590445300842925e-10],[2.767679125083475e-06,5.060922831269266e-09]],[[6.903168409480994e-07,3.1447428420252097e-10],[2.7612673637923976e-06,5.037886878594977e-09]],[[6.796137602556457e-07,3.0683123088687205e-10],[2.718455041022583e-06,4.914625213923975e-09]],[[6.682509350715515e-07,3.0171477749084225e-10],[2.673003740286206e-06,4.831835637040948e-09]],[[6.563065984077388e-07,2.9888383072168133e-10],[2.625226393630955e-06,4.785694736992562e-09]],[[6.438576902009795e-07,2.980453876287872e-10],[2.575430760803918e-06,4.77154046933836e-09]],[[6.296605698565935e-07,2.990423227320074e-10],[2.518642279426374e-06,4.786820190473873e-09]],[[6.150360825958646e-07,3.0163071246464857e-10],[2.460144330383458e-06,4.827720222711986e-09]],[[6.00072096039084e-07,3.053990553937465e-10],[2.400288384156336e-06,4.887653422900753e-09]],[[5.848498477873052e-07,3.099774292650889e-10],[2.339399391149221e-06,4.960689877598201e-09]],[[5.678849559256214e-07,3.1557425295750915e-10],[2.2715398237024854e-06,5.050145737220102e-09]],[[5.507869778527132e-07,3.2141771083931566e-10],[2.203147911410853e-06,5.143677935072969e-09]],[[5.336360745108765e-07,3.272318754827237e-10],[2.134544298043506e-06,5.23684812690146e-09]],[[5.16503274375026e-07,3.3280601196036405e-10],[2.066013097500104e-06,5.326262804163726e-09]],[[4.977406494550023e-07,3.3847914955435075e-10],[1.990962597820009e-06,5.417359788669363e-09]],[[4.791477700973315e-07,3.435281283470729e-10],[1.916591080389326e-06,5.4985279832043915e-09]],[[4.607863725017116e-07,3.4785898606845297e-10],[1.8431454900068464e-06,5.568245849056959e-09]],[[4.427086901604408e-07,3.5141733965074227e-10],[1.7708347606417631e-06,5.625628445127189e-09]],[[4.301538665331298e-07,3.5344814372085706e-10],[1.7206154661325192e-06,5.658446251374278e-09]],[[4.177751228331456e-07,3.550804241100837e-10],[1.6711004913325824e-06,5.684890545201577e-09]],[[4.0558380104171995e-07,3.5631693094119706e-10],[1.6223352041668798e-06,5.705002377430577e-09]],[[3.935896815451739e-07,3.5716392079682606e-10],[1.5743587261806955e-06,5.718879351298101e-09]],[[3.869541133709057e-07,3.574716688453636e-10],[1.5478164534836229e-06,5.723983687135259e-09]],[[3.803844843000185e-07,3.5766165994697347e-10],[1.521537937200074e-06,5.727202104863614e-09]],[[3.7388196365402266e-07,3.577359764462224e-10],[1.4955278546160906e-06,5.728567629031479e-09]],[[3.6744760816716796e-07,3.576968557853138e-10],[1.4697904326686719e-06,5.728115794402743e-09]],[[3.4816786838516263e-07,3.5689628306565827e-10],[1.3926714735406505e-06,5.715822937484622e-09]],[[3.2955783793431036e-07,3.5512731018714233e-10],[1.3182313517372414e-06,5.688005897574911e-09]],[[3.1163159207679656e-07,3.5246864815315556e-10],[1.2465263683071862e-06,5.6459202449550486e-09]],[[2.9439694794934773e-07,3.4900092621183275e-10],[1.177587791797391e-06,5.590853586320177e-09]],[[2.762295021684318e-07,3.443444408381366e-10],[1.1049180086737271e-06,5.516765362852071e-09]],[[2.589008745073252e-07,3.389088816336079e-10],[1.0356034980293008e-06,5.430165870940246e-09]],[[2.4240404276488065e-07,3.3279354918104005e-10],[9.696161710595226e-07,5.3326441153113286e-09]],[[2.2672832249492508e-07,3.260919923050152e-10],[9.069132899797003e-07,5.225697769082114e-09]],[[2.104073694118408e-07,3.181419059744179e-10],[8.416294776473631e-07,5.098752672614949e-09]],[[1.950444429220412e-07,3.096942143000519e-10],[7.801777716881648e-07,4.963795486022778e-09]],[[1.8061731964947003e-07,3.008463659244807e-10],[7.224692785978801e-07,4.822388161400367e-09]],[[1.6710294651619085e-07,2.91686418403425e-10],[6.684117860647634e-07,4.675942631452796e-09]],[[1.5325533106284457e-07,2.813375534440975e-10],[6.130213242513783e-07,4.5104380382396e-09]],[[1.404553047343655e-07,2.707999196921474e-10],[5.61821218937462e-07,4.3418671557922445e-09]],[[1.286740890596907e-07,2.6015577057301105e-10],[5.146963562387629e-07,4.171550274465037e-09]],[[1.1788476835644546e-07,2.494768790721837e-10],[4.7153907342578183e-07,4.000639902155888e-09]],[[1.1283289921078768e-07,2.4412107675548453e-10],[4.513315968431507e-07,3.914909982881655e-09]],[[1.0802189932358147e-07,2.3877938763918507e-10],[4.3208759729432586e-07,3.8293978884682405e-09]],[[1.0344891399724867e-07,2.334583362339876e-10],[4.137956559889947e-07,3.744208487337739e-09]],[[9.911117419459298e-08,2.2816395371752336e-10],[3.9644469677837194e-07,3.659438741387322e-09]],[[9.911117419459298e-08,2.2816395371752336e-10],[3.9644469677837194e-07,3.659438741387322e-09]],[[9.424465758932495e-08,2.2189626970644958e-10],[3.769786303572998e-07,3.5590761494918755e-09]],[[8.970389400916068e-08,2.1568296983319908e-10],[3.588155760366427e-07,3.459575064917883e-09]],[[8.548421819140673e-08,2.0953183673812495e-10],[3.419368727656269e-07,3.3610607151271682e-09]],[[8.158072511033082e-08,2.0344987786441316e-10],[3.263229004413233e-07,3.2636458948398008e-09]],[[7.462460881996571e-08,1.913756356107218e-10],[2.9849843527986283e-07,3.07022896452596e-09]],[[6.888870583040595e-08,1.796538514803952e-10],[2.755548233216238e-07,2.8824292291230264e-09]],[[6.430348096504618e-08,1.6831873704165713e-10],[2.572139238601847e-07,2.7007985759807496e-09]],[[6.077776576279384e-08,1.5739610041448825e-10],[2.4311106305117535e-07,2.525753969236097e-09]],[[5.798510712809252e-08,1.4587254257957076e-10],[2.3194042851237009e-07,2.3410547396243507e-09]],[[5.6159635125300724e-08,1.3488745021985773e-10],[2.246385405012029e-07,2.164963023372138e-09]],[[5.510980162003549e-08,1.244496436876856e-10],[2.2043920648014196e-07,1.997623577689092e-09]],[[5.464728881390259e-08,1.1456175975330011e-10],[2.1858915525561036e-07,1.8390816985374834e-09]],[[5.4613925520135736e-08,1.0431096956319527e-10],[2.1845570208054295e-07,1.674701258999192e-09]],[[5.489486492845531e-08,9.471450747309991e-11],[2.1957945971382125e-07,1.5207946954872718e-09]],[[5.534114067983217e-08,8.575882813901756e-11],[2.2136456271932867e-07,1.3771476071702745e-09]],[[5.584266363607172e-08,7.742689690353026e-11],[2.233706545442869e-07,1.2434892496738046e-09]],[[5.636663359209474e-08,6.895370869876177e-11],[2.2546653436837896e-07,1.1075475209574238e-09]],[[5.679578231226799e-08,6.118419262674414e-11],[2.2718312924907197e-07,9.828780027355256e-10]],[[5.7089134422547295e-08,5.4088822479580225e-11],[2.2835653769018918e-07,8.690089413503452e-10]],[[5.7224975786100606e-08,4.7637907408285755e-11],[2.2889990314440243e-07,7.654654434409409e-10]],[[5.723349125482317e-08,4.580830575940457e-11],[2.2893396501929267e-07,7.360950762535954e-10]],[[5.722669338255054e-08,4.403429027790985e-11],[2.2890677353020215e-07,7.076153535188121e-10]],[[5.7204594461563617e-08,4.231510125314936e-11],[2.2881837784625447e-07,6.800140993159192e-10]],[[5.7167263529704983e-08,4.064999681816285e-11],[2.2866905411881993e-07,6.532794196811187e-10]],[[5.7167263529734994e-08,4.064999681817261e-11],[2.2866905411893997e-07,6.532794196812754e-10]],[[5.6996774289073497e-08,3.651298913992089e-11],[2.2798709715629399e-07,5.868476609773579e-10]],[[5.672479733887677e-08,3.273473949503539e-11],[2.2689918935550708e-07,5.261637006980456e-10]],[[5.635626032578216e-08,2.930412255781217e-11],[2.2542504130312865e-07,4.710487724056984e-10]],[[5.589705093195486e-08,2.6211501016581808e-11],[2.2358820372781944e-07,4.213478197056162e-10]],[[5.504124069461332e-08,2.2145021111308232e-11],[2.2016496277845328e-07,3.559613179812756e-10]],[[5.4015259140585245e-08,1.8816864701264225e-11],[2.1606103656234098e-07,3.0239785238138076e-10]],[[5.2843083737205407e-08,1.6207113032355046e-11],[2.1137233494882163e-07,2.6033975014091764e-10]],[[5.1547925749022876e-08,1.4286884545122219e-11],[2.061917029960915e-07,2.2933196306607048e-10]],[[5.0006266613128475e-08,1.2904120601363474e-11],[2.000250664525139e-07,2.0693251887635637e-10]],[[4.836894738412864e-08,1.2163954925884627e-11],[1.9347578953651457e-07,1.9487420487211486e-10]],[[4.666020902704601e-08,1.1896324859999018e-11],[1.8664083610818405e-07,1.9044614000801736e-10]],[[4.4901627744272304e-08,1.192565627391482e-11],[1.7960651097708922e-07,1.9083297436167257e-10]],[[4.2930954435962856e-08,1.2128973144241624e-11],[1.7172381774385142e-07,1.9404978295353528e-10]],[[4.0944739747583715e-08,1.2383569374615537e-11],[1.6377895899033486e-07,1.9812309615901264e-10]],[[3.896156654561653e-08,1.2610898049977442e-11],[1.558462661824661e-07,2.0177971922586453e-10]],[[3.6997016412920755e-08,1.2770484066035111e-11],[1.4798806565168302e-07,2.043614460904502e-10]],[[3.4871512495483324e-08,1.2848042719138446e-11],[1.394860499819333e-07,2.0563653839860226e-10]],[[3.2798022330417316e-08,1.2819401435740178e-11],[1.3119208932166926e-07,2.052111235360104e-10]],[[3.078739305258056e-08,1.2691131727254255e-11],[1.2314957221032225e-07,2.0318808137963255e-10]],[[2.8847863664568164e-08,1.2474739650607126e-11],[1.1539145465827266e-07,1.9975056486246353e-10]],[[2.864563759752903e-08,1.2447031602368369e-11],[1.1458255039011612e-07,1.9930959455626515e-10]],[[2.8444294913346185e-08,1.2418491142629548e-11],[1.1377717965338474e-07,1.9885525163831362e-10]],[[2.8243841308392682e-08,1.2389134889144007e-11],[1.1297536523357073e-07,1.983878021088555e-10]],[[2.8044282240461232e-08,1.2358979453644116e-11],[1.1217712896184493e-07,1.9790751191164856e-10]],[[2.6226586225163854e-08,1.2042150420686894e-11],[1.0490634490065542e-07,1.9285619859576834e-10]],[[2.449041960029626e-08,1.167026680765619e-11],[9.796167840118504e-08,1.869196434013899e-10]],[[2.2837718455950016e-08,1.1255498901003648e-11],[9.135087382380006e-08,1.8029298143792703e-10]],[[2.1269230937322326e-08,1.0808804393485902e-11],[8.50769237492893e-08,1.731520021442022e-10]],[[1.9471199245385614e-08,1.0235143604999785e-11],[7.788479698154245e-08,1.639768690821486e-10]],[[1.779588480600386e-08,9.64314537718795e-12],[7.118353922401544e-08,1.5450466974286982e-10]],[[1.623998153458599e-08,9.044963578186192e-12],[6.495992613834396e-08,1.449306051143167e-10]],[[1.4799192659736176e-08,8.450346869589319e-12],[5.91967706389447e-08,1.3541130249979691e-10]],[[1.3340415264813802e-08,7.809064583481423e-12],[5.336166105925521e-08,1.2514283095681903e-10]],[[1.2007704243901373e-08,7.1890437394475725e-12],[4.803081697560549e-08,1.1521307545173991e-10]],[[1.079333205195536e-08,6.5958140584158485e-12],[4.317332820782144e-08,1.0571101852852825e-10]],[[9.689402158311656e-09,6.0331273201346196e-12],[3.8757608633246625e-08,9.669709559762094e-11]],[[8.592577251165664e-09,5.451832869606347e-12],[3.437030900466266e-08,8.738409049757672e-11]],[[7.609700786222614e-09,4.911863477011962e-12],[3.043880314489046e-08,7.873233257673697e-11]],[[6.730839231949243e-09,4.413486141872178e-12],[2.6923356927796973e-08,7.074633608604672e-11]],[[5.946539016449624e-09,3.956028918052504e-12],[2.3786156065798498e-08,6.341552273555467e-11]],[[5.243977452565921e-09,3.535769874880256e-12],[2.0975909810263683e-08,5.6680396241759044e-11]],[[4.619634567261585e-09,3.1536998427275392e-12],[1.847853826904634e-08,5.055695550670557e-11]],[[4.065668795856503e-09,2.8076519128301294e-12],[1.626267518342601e-08,4.501057140801529e-11]],[[3.5748584053723876e-09,2.4952756924613338e-12],[1.429943362148955e-08,4.0003653037236614e-11]],[[3.5748584053724083e-09,2.4952756924613503e-12],[1.4299433621489633e-08,4.0003653037236886e-11]],[[3.5316444523238434e-09,2.4675032768977228e-12],[1.4126577809295373e-08,3.955849327952615e-11]],[[3.4889263362085896e-09,2.4400058962292793e-12],[1.3955705344834359e-08,3.9117740415736055e-11]],[[3.4466988463928706e-09,2.4127814986934874e-12],[1.3786795385571483e-08,3.868136160571549e-11]],[[3.4049568207441086e-09,2.3858280325602456e-12],[1.3619827282976434e-08,3.82493240089049e-11]],[[2.9118049562391576e-09,2.064153243937246e-12],[1.164721982495663e-08,3.3093074822623736e-11]],[[2.487230705025599e-09,1.7822127485738264e-12],[9.948922820102395e-09,2.8573561290079625e-11]],[[2.122289856600588e-09,1.5359140954225598e-12],[8.489159426402351e-09,2.46252467552776e-11]],[[1.8090766101024328e-09,1.3213868194140017e-12],[7.236306440409731e-09,2.118613651085844e-11]],[[1.5158389620172252e-09,1.1176936516369358e-12],[6.063355848068901e-09,1.7920610805108827e-11]],[[1.2687731740077939e-09,9.437407768617523e-13],[5.0750926960311756e-09,1.5131789978705954e-11]],[[1.0609100337197137e-09,7.955732524611529e-13],[4.243640134878855e-09,1.2756300147233926e-11]],[[8.862638249809126e-10,6.696666119333697e-13],[3.5450552999236503e-09,1.0737660056442801e-11]],[[7.263336160899034e-10,5.531073970569019e-13],[2.9053344643596136e-09,8.868844307243536e-12]],[[5.946624395017299e-10,4.561293762372644e-13],[2.3786497580069195e-09,7.313944618585772e-12]],[[4.863989193027042e-10,3.756163498705909e-13],[1.9455956772108166e-09,6.023011987970217e-12]],[[3.9749035204269827e-10,3.0890397181970865e-13],[1.589961408170793e-09,4.953337838237964e-12]],[[3.179880490366455e-10,2.4873194356029675e-13],[1.271952196146582e-09,3.98851613367245e-12]],[[2.5414319445926855e-10,2.0000286181063154e-13],[1.0165727778370742e-09,3.2071623667906904e-12]],[[2.0293371545830115e-10,1.6061278001276192e-13],[8.117348618332046e-10,2.575546763084291e-12]],[[1.6190505775724104e-10,1.2882540339478673e-13],[6.476202310289642e-10,2.065832687365246e-12]],[[1.3513511878669844e-10,1.079582032704897e-13],[5.405404751467938e-10,1.7312209743242364e-12]],[[1.1273629503737934e-10,9.040976569250567e-14],[4.5094518014951736e-10,1.4498239176954055e-12]],[[9.400610616361897e-11,7.566505565991727e-14],[3.760244246544759e-10,1.213383764990908e-12]],[[7.835263990208675e-11,6.328624883794746e-14],[3.13410559608347e-10,1.0148805875975628e-12]],[[7.835263990208621e-11,6.328624883794813e-14],[3.1341055960834484e-10,1.0148805875975735e-12]],[[7.310495227607839e-11,5.912362318170283e-14],[2.9241980910431357e-10,9.481294752783134e-13]],[[6.820456115198114e-11,5.5230226095594693e-14],[2.7281824460792454e-10,8.856954774721021e-13]],[[6.362882540718376e-11,5.1589027399769914e-14],[2.5451530162873503e-10,8.273055289540502e-13]],[[5.935655123606961e-11,4.818404141751609e-14],[2.3742620494427845e-10,7.727033108783195e-13]],[[4.4932108439953795e-11,3.6646277458738414e-14],[1.7972843375981518e-10,5.876829629792459e-13]],[[3.3983131403737855e-11,2.7838704112692593e-14],[1.3593252561495142e-10,4.464426653328104e-13]],[[2.5680888885698504e-11,2.1124850050034866e-14],[1.0272355554279402e-10,3.3877670057466405e-13]],[[1.939173146461505e-11,1.6013769543648888e-14],[7.75669258584602e-11,2.5681269930558186e-13]],[[1.4222227354356749e-11,1.1792292011910628e-14],[5.6888909417426997e-11,1.8911425396737137e-13]],[[1.0421997381543886e-11,8.674206066308414e-15],[4.168798952617554e-11,1.391101094506981e-13]],[[7.631098833973308e-12,6.374084509132114e-15],[3.052439533589323e-11,1.0222320948147294e-13]],[[5.5833489862659926e-12,4.679392435533724e-15],[2.233339594506397e-11,7.504534137860322e-14]],[[3.955305243501676e-12,3.326541932486829e-15],[1.5821220974006703e-11,5.334944813588603e-14]],[[2.7996873193879186e-12,2.3623902625106745e-15],[1.1198749277551675e-11,3.788707418013682e-14]],[[1.9801716617055607e-12,1.6760714266757807e-15],[7.920686646822243e-12,2.6880311200298138e-14]],[[1.3995160096581836e-12,1.188065438418189e-15],[5.5980640386327346e-12,1.9053920150677336e-14]],[[9.543936194174972e-13,8.126654214339065e-16],[3.817574477669989e-12,1.303340968058384e-14]],[[6.503271561886652e-13,5.553436918813942e-16],[2.601308624754661e-12,8.906565326080344e-15]],[[4.4280204318958176e-13,3.791539543041388e-16],[1.771208172758327e-12,6.08087431823462e-15]],[[3.01285266208262e-13,2.5864012280836925e-16],[1.205141064833048e-12,4.148090695702264e-15]],[[2.3970890671650277e-13,2.0607883646873927e-16],[9.58835626866011e-13,3.305116864125509e-15]],[[1.9067351343190907e-13,1.6415385331165685e-16],[7.626940537276363e-13,2.632725341454504e-15]],[[1.5163499975085358e-13,1.3072325096775004e-16],[6.065399990034143e-13,2.096564963730673e-15]],[[1.2056306123006891e-13,1.0407402739273716e-16],[4.822522449202757e-13,1.6691632914260328e-15]],[[9.905019739544767e-14,8.559767331836483e-17],[3.9620078958179067e-13,1.3728378332316843e-15]],[[8.136374126851811e-14,7.038886114202657e-17],[3.2545496507407245e-13,1.1289169954418398e-15]],[[6.682554973175321e-14,5.787224505574105e-17],[2.6730219892701284e-13,9.281735237307544e-16]],[[5.4877176369742425e-14,4.7573279268245996e-17],[2.195087054789697e-13,7.629967487167401e-16]],[[3.427913684019298e-14,2.978629771072661e-17],[1.3711654736077191e-13,4.777248639478165e-16]],[[2.139635313963338e-14,1.8633106678278756e-17],[8.558541255853352e-14,2.988465258514528e-16]],[[1.334561871967276e-14,1.1646387135205137e-17],[5.338247487869104e-14,1.8679089107915547e-16]],[[8.318456117329657e-15,7.273684559580514e-18],[3.327382446931863e-14,1.166595727351261e-16]],[[4.940276873182338e-15,4.328704250114569e-18],[1.9761107492729352e-14,6.942651045924361e-17]],[[2.931828837392837e-15,2.5738965779568247e-18],[1.1727315349571349e-14,4.12819243671697e-17]],[[1.7386872760705065e-15,1.5292366367333566e-18],[6.954749104282026e-15,2.4527025127360663e-17]],[[1.0304226060847108e-15,9.078785046988716e-19],[4.121690424338843e-15,1.456126763429031e-17]],[[5.789139135469205e-16,5.109961071950156e-19],[2.315655654187682e-15,8.195781321816258e-18]],[[3.250106123116031e-16,2.8737540398710957e-19],[1.3000424492464125e-15,4.609179393485883e-18]],[[1.8234016525697828e-16,1.6148917964696562e-19],[7.293606610279131e-16,2.5901124763980408e-18]],[[1.0223120175623389e-16,9.068118693431385e-20],[4.0892480702493556e-16,1.4544322905290234e-18]],[[5.403422633939169e-17,4.800696319819084e-20],[2.1613690535756675e-16,7.699840145747567e-19]],[[2.8539399109719736e-17,2.5394763984800987e-20],[1.1415759643887894e-16,4.073078255337813e-19]],[[1.5063538931406265e-17,1.342319350284858e-20],[6.025415572562506e-17,2.152957535971309e-19]],[[7.945664126427794e-18,7.090168772687659e-21],[3.178265650571118e-17,1.13720084094085e-19]],[[6.18329679629065e-18,5.520423319846643e-21],[2.47331871851626e-17,8.854282070705411e-20]],[[4.811384175490648e-18,4.297776614883582e-21],[1.924553670196259e-17,6.8932681779302e-20]],[[3.743525412098799e-18,3.3455831335643624e-21],[1.4974101648395198e-17,5.3660352344041645e-20]],[[2.912413779460219e-18,2.6040972601080447e-21],[1.1649655117840876e-17,4.1767573474448353e-20]],[[2.912413779460225e-18,2.6040972601080067e-21],[1.16496551178409e-17,4.1767573474447746e-20]],[[1.8487590589862157e-18,1.654473497853676e-21],[7.395036235944863e-18,2.653642883107365e-20]],[[1.173243153492252e-18,1.050824887762524e-21],[4.692972613969008e-18,1.68544120919063e-20]],[[7.443549593433942e-19,6.672265110754283e-22],[2.9774198373735768e-18,1.0701807337294287e-20]],[[4.721284490528391e-19,4.2353851476920295e-22],[1.8885137962113565e-18,6.793245356985958e-21]],[[2.167236785281495e-19,1.9466802007366164e-22],[8.66894714112598e-19,3.1223379918514313e-21]],[[9.941505095718877e-20,8.940602428593422e-23],[3.976602038287551e-19,1.4340125309073716e-21]],[[4.557353280737475e-20,4.1032393590643943e-23],[1.82294131229499e-19,6.58133248798269e-22]],[[2.0878635273955944e-20,1.8818755487796303e-23],[8.351454109582378e-20,3.0184129435679438e-22]],[[8.836030968755654e-21,7.973368807404128e-24],[3.5344123875022614e-20,1.2788818287478442e-22]],[[3.736937020681815e-21,3.375751477931399e-24],[1.494774808272726e-20,5.414517930377428e-23]],[[1.5794019385095206e-21,1.4282150742312731e-24],[6.3176077540380824e-21,2.290781508094458e-23]],[[6.671165433294867e-22,6.038469370986526e-25],[2.668466173317947e-21,9.685401164382425e-24]],[[2.581828990613344e-22,2.3393541331458815e-25],[1.0327315962453376e-21,3.7522125931993875e-24]],[[9.98527652214811e-23,9.056263937001963e-26],[3.994110608859244e-22,1.452583877776824e-24]],[[3.859350625915303e-23,3.5035034548477417e-26],[1.5437402503661211e-22,5.619469856984878e-25]],[[1.4907454073096595e-23,1.354476732808199e-26],[5.962981629238638e-23,2.172525887583344e-25]],[[5.2288197934815376e-24,4.755199840950746e-27],[2.091527917392615e-23,7.627159470049221e-26]],[[1.832794607649482e-24,1.668228723032549e-27],[7.331178430597928e-24,2.675779099435555e-26]],[[6.420195945809551e-25,5.848546736200737e-28],[2.5680783783238204e-24,9.380871901570288e-27]],[[2.2476076928272354e-25,2.049088144418306e-28],[8.990430771308941e-25,3.286672499929319e-27]],[[1.8330895175773594e-25,1.671429240009113e-28],[7.3323580703094375e-25,2.6809202150573552e-27]],[[1.4949873186854248e-25,1.3633439007625844e-28],[5.979949274741699e-25,2.186761485023344e-27]],[[1.2192200617430843e-25,1.1120210473332776e-28],[4.876880246972337e-25,1.783647812150969e-27]],[[9.943002140553604e-26,9.070074437243695e-29],[3.9772008562214414e-25,1.4548125878005022e-27]],[[9.943002140553737e-26,9.070074437243483e-29],[3.9772008562214947e-25,1.454812587800468e-27]],[[3.836302609504154e-26,3.501789631556744e-29],[1.5345210438016617e-25,5.61677088715186e-28]],[[1.4795120549353074e-26,1.3513498150623588e-29],[5.91804821974123e-26,2.167528823711637e-28]],[[5.703509528017911e-27,5.212576720504305e-30],[2.2814038112071644e-26,8.360841208505372e-29]],[[2.197814705625969e-27,2.0097959318318612e-30],[8.791258822503875e-27,3.2236648305269426e-29]],[[6.140969807055423e-28,5.6197573277601615e-31],[2.4563879228221693e-27,9.013967643957765e-30]],[[1.7147388709202952e-28,1.570298167140801e-31],[6.858955483681181e-28,2.518726689056118e-30]],[[4.785069126373235e-29,4.3849121427700935e-32],[1.914027650549294e-28,7.033318422086459e-31]],[[1.3345064207279116e-29,1.2236803777907543e-32],[5.338025682911646e-29,1.9627628099339786e-31]],[[3.270603055276697e-30,3.000976330474218e-33],[1.308241222110679e-29,4.8135208289881533e-32]],[[8.010366093778341e-31,7.354616450839132e-34],[3.2041464375113364e-30,1.1796705883422528e-32]],[[1.960686398347662e-31,1.8012555313107457e-34],[7.842745593390648e-31,2.8891924147293054e-33]],[[4.7963188010225777e-32,4.4088194905787763e-35],[1.918527520409031e-31,7.071700383493982e-34]],[[1.0175410491127726e-32,9.358900645952173e-36],[4.07016419645109e-32,1.5011593122531575e-34]],[[2.1573230322711377e-33,1.9853347251655608e-36],[8.62929212908455e-33,3.184462063401717e-35]],[[4.571003064107706e-34,4.208852616509557e-37],[1.8284012256430823e-33,6.750973949799705e-36]],[[9.679517121532147e-35,8.91719767645224e-38],[3.871806848612859e-34,1.4303142439496426e-36]],[[1.7519932751149495e-35,1.61487932332755e-38],[7.007973100459798e-35,2.590260931724156e-37]],[[3.169073512394879e-36,2.9225453846221448e-39],[1.2676294049579517e-35,4.6877566495457127e-38]],[[5.728843298563362e-37,5.28574766663695e-40],[2.291537319425345e-36,8.478334693695166e-39]],[[1.03502053084069e-37,9.55408217052513e-41],[4.14008212336276e-37,1.5324750831893445e-39]]],"times":[0.0,2.5e-25,5e-25,7.499999999999999e-25,1e-24,3.25e-24,5.5e-24,7.75e-24,1e-23,3.25e-23,5.5e-23,7.75e-23,1e-22,3.2499999999999997e-22,5.5e-22,7.750000000000001e-22,1e-21,3.2499999999999996e-21,5.5e-21,7.75e-21,1e-20,3.25e-20,5.5e-20,7.75e-20,1e-19,3.25e-19,5.5e-19,7.750000000000001e-19,1e-18,3.2500000000000004e-18,5.500000000000001e-18,7.750000000000001e-18,1e-17,3.25e-17,5.5e-17,7.75e-17,1e-16,3.25e-16,5.500000000000001e-16,7.75e-16,1e-15,3.25e-15,5.5e-15,7.75e-15,1e-14,3.25e-14,5.5000000000000005e-14,7.75e-14,1e-13,3.2500000000000003e-13,5.5e-13,7.75e-13,1e-12,3.25e-12,5.4999999999999996e-12,7.749999999999999e-12,1e-11,3.25e-11,5.5e-11,7.75e-11,1e-10,1.025173542813052e-10,1.0503470856261041e-10,1.0755206284391561e-10,1.100694171252208e-10,1.1284025430963035e-10,1.1561109149403991e-10,1.1838192867844946e-10,1.21152765862859e-10,1.2420261020122736e-10,1.272524545395957e-10,1.3030229887796405e-10,1.333521432163324e-10,1.36709089102801e-10,1.4006603498926959e-10,1.4342298087573815e-10,1.4677992676220674e-10,1.5047489753265197e-10,1.5416986830309717e-10,1.578648390735424e-10,1.6155980984398763e-10,1.6562684263396378e-10,1.6969387542393994e-10,1.7376090821391613e-10,1.778279410038923e-10,1.8230450029011066e-10,1.8678105957632902e-10,1.912576188625474e-10,1.9573417814876577e-10,2.0066150086237148e-10,2.0558882357597722e-10,2.1051614628958295e-10,2.1544346900318867e-10,2.2086694439393288e-10,2.262904197846771e-10,2.317138951754213e-10,2.371373705661655e-10,2.4310695831668746e-10,2.4907654606720945e-10,2.550461338177314e-10,2.6101572156825333e-10,2.675864120100317e-10,2.741571024518101e-10,2.8072779289358847e-10,2.8729848333536685e-10,2.945308040057346e-10,3.017631246761024e-10,3.089954453464702e-10,3.1622776601683795e-10,3.241883392233386e-10,3.3214891242983926e-10,3.401094856363399e-10,3.480700588428406e-10,3.5683221537106277e-10,3.6559437189928496e-10,3.743565284275071e-10,3.831186849557293e-10,3.9276313957394256e-10,4.0240759419215577e-10,4.12052048810369e-10,4.2169650342858224e-10,4.32312098411756e-10,4.4292769339492975e-10,4.535432883781035e-10,4.6415888336127727e-10,4.758434068836313e-10,4.875279304059854e-10,4.992124539283395e-10,5.108969774506935e-10,5.237580643856074e-10,5.366191513205214e-10,5.494802382554352e-10,5.623413251903491e-10,5.764974486155768e-10,5.906535720408044e-10,6.04809695466032e-10,6.189658188912597e-10,6.345473814329353e-10,6.50128943974611e-10,6.657105065162866e-10,6.812920690579622e-10,6.984426041265856e-10,7.15593139195209e-10,7.327436742638324e-10,7.498942093324559e-10,7.687717033163462e-10,7.876491973002366e-10,8.065266912841269e-10,8.254041852680173e-10,8.46182532863935e-10,8.669608804598527e-10,8.877392280557703e-10,9.085175756516881e-10,9.31388181738766e-10,9.54258787825844e-10,9.771293939129221e-10,1e-09,1.025173542813052e-09,1.0503470856261041e-09,1.0755206284391562e-09,1.1006941712522082e-09,1.1284025430963036e-09,1.1561109149403993e-09,1.1838192867844947e-09,1.2115276586285901e-09,1.2420261020122737e-09,1.272524545395957e-09,1.3030229887796404e-09,1.333521432163324e-09,1.3670908910280098e-09,1.4006603498926958e-09,1.4342298087573817e-09,1.4677992676220676e-09,1.5047489753265197e-09,1.5416986830309718e-09,1.5786483907354241e-09,1.6155980984398763e-09,1.6562684263396378e-09,1.6969387542393996e-09,1.7376090821391612e-09,1.7782794100389228e-09,1.8230450029011065e-09,1.8678105957632903e-09,1.912576188625474e-09,1.9573417814876577e-09,2.006615008623715e-09,2.055888235759772e-09,2.105161462895829e-09,2.1544346900318866e-09,2.2086694439393285e-09,2.262904197846771e-09,2.3171389517542133e-09,2.3713737056616553e-09,2.4310695831668748e-09,2.4907654606720943e-09,2.550461338177314e-09,2.6101572156825333e-09,2.6758641201003172e-09,2.741571024518101e-09,2.8072779289358846e-09,2.8729848333536685e-09,2.9453080400573464e-09,3.017631246761024e-09,3.0899544534647017e-09,3.1622776601683795e-09,3.241883392233386e-09,3.3214891242983924e-09,3.4010948563633993e-09,3.4807005884284058e-09,3.5683221537106274e-09,3.6559437189928494e-09,3.743565284275071e-09,3.831186849557293e-09,3.927631395739425e-09,4.024075941921558e-09,4.1205204881036906e-09,4.216965034285823e-09,4.3231209841175604e-09,4.429276933949297e-09,4.535432883781035e-09,4.641588833612773e-09,4.7584340688363134e-09,4.875279304059854e-09,4.992124539283394e-09,5.1089697745069345e-09,5.237580643856074e-09,5.366191513205213e-09,5.494802382554352e-09,5.623413251903491e-09,5.7649744861557676e-09,5.906535720408044e-09,6.048096954660321e-09,6.189658188912597e-09,6.3454738143293535e-09,6.50128943974611e-09,6.657105065162866e-09,6.812920690579622e-09,6.984426041265856e-09,7.1559313919520895e-09,7.327436742638324e-09,7.498942093324558e-09,7.687717033163462e-09,7.876491973002365e-09,8.065266912841268e-09,8.254041852680173e-09,8.461825328639349e-09,8.669608804598527e-09,8.877392280557704e-09,9.08517575651688e-09,9.31388181738766e-09,9.54258787825844e-09,9.771293939129221e-09,1e-08,1.025173542813052e-08,1.050347085626104e-08,1.075520628439156e-08,1.100694171252208e-08,1.128402543096303e-08,1.1561109149403978e-08,1.1838192867844927e-08,1.2115276586285877e-08,1.2420261020122717e-08,1.2725245453959558e-08,1.30302298877964e-08,1.333521432163324e-08,1.36709089102801e-08,1.4006603498926957e-08,1.4342298087573816e-08,1.4677992676220675e-08,1.504748975326519e-08,1.5416986830309702e-08,1.5786483907354215e-08,1.6155980984398728e-08,1.6562684263396352e-08,1.696938754239398e-08,1.7376090821391604e-08,1.7782794100389228e-08,1.8230450029011067e-08,1.8678105957632902e-08,1.9125761886254737e-08,1.9573417814876575e-08,2.0066150086237136e-08,2.0558882357597697e-08,2.105161462895826e-08,2.1544346900318822e-08,2.2086694439393255e-08,2.2629041978467685e-08,2.3171389517542118e-08,2.371373705661655e-08,2.4310695831668746e-08,2.490765460672094e-08,2.5504613381773136e-08,2.610157215682533e-08,2.6758641201003155e-08,2.7415710245180978e-08,2.8072779289358805e-08,2.8729848333536628e-08,2.945308040057342e-08,3.017631246761021e-08,3.0899544534647003e-08,3.162277660168379e-08,3.2418833922333856e-08,3.3214891242983926e-08,3.4010948563633996e-08,3.480700588428406e-08,3.5683221537106256e-08,3.655943718992845e-08,3.743565284275065e-08,3.831186849557285e-08,3.927631395739419e-08,4.024075941921554e-08,4.120520488103688e-08,4.2169650342858225e-08,4.32312098411756e-08,4.4292769339492977e-08,4.5354328837810356e-08,4.641588833612773e-08,4.758434068836311e-08,4.8752793040598484e-08,4.992124539283386e-08,5.108969774506924e-08,5.2375806438560655e-08,5.366191513205207e-08,5.494802382554349e-08,5.6234132519034905e-08,5.764974486155767e-08,5.9065357204080443e-08,6.04809695466032e-08,6.189658188912598e-08,6.34547381432935e-08,6.501289439746103e-08,6.657105065162855e-08,6.812920690579608e-08,6.984426041265845e-08,7.155931391952083e-08,7.327436742638321e-08,7.498942093324559e-08,7.687717033163462e-08,7.876491973002366e-08,8.06526691284127e-08,8.254041852680173e-08,8.461825328639345e-08,8.669608804598518e-08,8.87739228055769e-08,9.085175756516862e-08,9.313881817387646e-08,9.54258787825843e-08,9.771293939129215e-08,1e-07,1.025173542813052e-07,1.050347085626104e-07,1.075520628439156e-07,1.100694171252208e-07,1.1284025430963029e-07,1.1561109149403979e-07,1.1838192867844929e-07,1.2115276586285877e-07,1.242026102012272e-07,1.272524545395956e-07,1.30302298877964e-07,1.333521432163324e-07,1.36709089102801e-07,1.4006603498926957e-07,1.4342298087573816e-07,1.4677992676220674e-07,1.5047489753265188e-07,1.5416986830309704e-07,1.5786483907354217e-07,1.615598098439873e-07,1.6562684263396354e-07,1.6969387542393979e-07,1.7376090821391603e-07,1.7782794100389227e-07,1.8230450029011064e-07,1.86781059576329e-07,1.9125761886254738e-07,1.9573417814876575e-07,2.0066150086237138e-07,2.05588823575977e-07,2.105161462895826e-07,2.1544346900318822e-07,2.2086694439393255e-07,2.2629041978467688e-07,2.317138951754212e-07,2.3713737056616554e-07,2.431069583166875e-07,2.4907654606720944e-07,2.550461338177314e-07,2.610157215682533e-07,2.6758641201003155e-07,2.741571024518098e-07,2.8072779289358803e-07,2.8729848333536627e-07,2.945308040057342e-07,3.017631246761021e-07,3.0899544534647e-07,3.162277660168379e-07,3.241883392233386e-07,3.3214891242983925e-07,3.401094856363399e-07,3.480700588428406e-07,3.5683221537106257e-07,3.6559437189928456e-07,3.743565284275065e-07,3.831186849557285e-07,3.9276313957394194e-07,4.024075941921554e-07,4.120520488103688e-07,4.2169650342858225e-07,4.32312098411756e-07,4.4292769339492975e-07,4.5354328837810353e-07,4.6415888336127725e-07,4.7584340688363104e-07,4.875279304059849e-07,4.992124539283387e-07,5.108969774506925e-07,5.237580643856066e-07,5.366191513205207e-07,5.494802382554349e-07,5.62341325190349e-07,5.764974486155767e-07,5.906535720408044e-07,6.048096954660321e-07,6.189658188912597e-07,6.34547381432935e-07,6.501289439746103e-07,6.657105065162856e-07,6.812920690579608e-07,6.984426041265845e-07,7.155931391952083e-07,7.327436742638322e-07,7.498942093324558e-07,7.687717033163462e-07,7.876491973002366e-07,8.06526691284127e-07,8.254041852680173e-07,8.461825328639345e-07,8.669608804598517e-07,8.87739228055769e-07,9.085175756516862e-07,9.313881817387647e-07,9.542587878258432e-07,9.771293939129215e-07,1e-06,1.025173542813052e-06,1.050347085626104e-06,1.075520628439156e-06,1.1006941712522081e-06,1.128402543096303e-06,1.1561109149403978e-06,1.1838192867844926e-06,1.2115276586285875e-06,1.2420261020122716e-06,1.2725245453959558e-06,1.30302298877964e-06,1.333521432163324e-06,1.36709089102801e-06,1.4006603498926957e-06,1.4342298087573816e-06,1.4677992676220675e-06,1.5047489753265188e-06,1.54169868303097e-06,1.5786483907354215e-06,1.6155980984398728e-06,1.6562684263396354e-06,1.6969387542393977e-06,1.7376090821391603e-06,1.778279410038923e-06,1.8230450029011066e-06,1.8678105957632903e-06,1.9125761886254743e-06,1.9573417814876578e-06,2.0066150086237138e-06,2.0558882357597698e-06,2.1051614628958262e-06,2.1544346900318822e-06,2.2086694439393256e-06,2.2629041978467685e-06,2.317138951754212e-06,2.3713737056616552e-06,2.4310695831668746e-06,2.490765460672094e-06,2.5504613381773138e-06,2.610157215682533e-06,2.6758641201003153e-06,2.741571024518098e-06,2.8072779289358805e-06,2.8729848333536627e-06,2.945308040057342e-06,3.0176312467610207e-06,3.0899544534647e-06,3.162277660168379e-06,3.2418833922333857e-06,3.3214891242983926e-06,3.4010948563633995e-06,3.480700588428406e-06,3.5683221537106255e-06,3.6559437189928454e-06,3.7435652842750654e-06,3.831186849557285e-06,3.927631395739419e-06,4.024075941921553e-06,4.120520488103688e-06,4.216965034285822e-06,4.32312098411756e-06,4.429276933949298e-06,4.535432883781035e-06,4.641588833612773e-06,4.758434068836311e-06,4.875279304059849e-06,4.992124539283386e-06,5.108969774506924e-06,5.237580643856066e-06,5.366191513205208e-06,5.494802382554349e-06,5.623413251903491e-06,5.7649744861557675e-06,5.906535720408045e-06,6.048096954660321e-06,6.189658188912597e-06,6.34547381432935e-06,6.5012894397461024e-06,6.657105065162856e-06,6.8129206905796085e-06,6.984426041265846e-06,7.155931391952083e-06,7.327436742638321e-06,7.498942093324558e-06,7.687717033163462e-06,7.876491973002366e-06,8.065266912841269e-06,8.254041852680173e-06,8.461825328639345e-06,8.669608804598519e-06,8.87739228055769e-06,9.085175756516862e-06,9.313881817387647e-06,9.54258787825843e-06,9.771293939129217e-06,1e-05,1.025173542813052e-05,1.050347085626104e-05,1.075520628439156e-05,1.100694171252208e-05,1.1284025430963029e-05,1.1561109149403979e-05,1.1838192867844927e-05,1.2115276586285876e-05,1.2420261020122716e-05,1.2725245453959557e-05,1.30302298877964e-05,1.333521432163324e-05,1.36709089102801e-05,1.4006603498926957e-05,1.4342298087573816e-05,1.4677992676220675e-05,1.5047489753265188e-05,1.54169868303097e-05,1.5786483907354214e-05,1.6155980984398728e-05,1.6562684263396353e-05,1.696938754239398e-05,1.7376090821391604e-05,1.778279410038923e-05,1.8230450029011066e-05,1.8678105957632902e-05,1.912576188625474e-05,1.9573417814876576e-05,2.0066150086237137e-05,2.05588823575977e-05,2.1051614628958262e-05,2.1544346900318823e-05,2.2086694439393256e-05,2.262904197846769e-05,2.317138951754212e-05,2.3713737056616554e-05,2.431069583166875e-05,2.4907654606720945e-05,2.5504613381773137e-05,2.6101572156825332e-05,2.6758641201003155e-05,2.741571024518098e-05,2.8072779289358804e-05,2.8729848333536626e-05,2.9453080400573417e-05,3.017631246761021e-05,3.0899544534647005e-05,3.1622776601683795e-05,3.2418833922333864e-05,3.3214891242983925e-05,3.401094856363399e-05,3.480700588428406e-05,3.5683221537106257e-05,3.655943718992845e-05,3.7435652842750654e-05,3.831186849557285e-05,3.927631395739419e-05,4.0240759419215536e-05,4.120520488103688e-05,4.216965034285822e-05,4.32312098411756e-05,4.429276933949297e-05,4.535432883781035e-05,4.641588833612772e-05,4.7584340688363104e-05,4.875279304059848e-05,4.992124539283386e-05,5.108969774506924e-05,5.237580643856066e-05,5.3661915132052074e-05,5.494802382554349e-05,5.623413251903491e-05,5.764974486155768e-05,5.906535720408044e-05,6.04809695466032e-05,6.189658188912597e-05,6.34547381432935e-05,6.501289439746102e-05,6.657105065162856e-05,6.812920690579608e-05,6.984426041265846e-05,7.155931391952084e-05,7.327436742638321e-05,7.498942093324559e-05,7.687717033163462e-05,7.876491973002366e-05,8.06526691284127e-05,8.254041852680174e-05,8.461825328639345e-05,8.669608804598517e-05,8.877392280557689e-05,9.085175756516861e-05,9.313881817387646e-05,9.54258787825843e-05,9.771293939129216e-05,0.0001,0.0001025173542813052,0.00010503470856261041,0.00010755206284391561,0.0001100694171252208,0.00011284025430963029,0.00011561109149403978,0.00011838192867844928,0.00012115276586285876,0.00012420261020122718,0.00012725245453959559,0.000130302298877964,0.0001333521432163324,0.00013670908910280098,0.00014006603498926956,0.00014342298087573817,0.00014677992676220676,0.00015047489753265187,0.00015416986830309702,0.00015786483907354217,0.00016155980984398728,0.00016562684263396352,0.00016969387542393978,0.00017376090821391604,0.00017782794100389227,0.00018230450029011066,0.00018678105957632902,0.00019125761886254738,0.00019573417814876577,0.0002006615008623714,0.00020558882357597699,0.0002105161462895826,0.00021544346900318823,0.00022086694439393256,0.00022629041978467689,0.0002317138951754212,0.00023713737056616554,0.0002431069583166875,0.00024907654606720945,0.00025504613381773135,0.0002610157215682533,0.00026758641201003156,0.00027415710245180976,0.000280727792893588,0.00028729848333536626,0.00029453080400573416,0.0003017631246761021,0.00030899544534647005,0.00031622776601683794,0.0003241883392233386,0.00033214891242983925,0.00034010948563633996,0.0003480700588428406,0.0003568322153710626,0.0003655943718992846,0.00037435652842750656,0.00038311868495572853,0.00039276313957394194,0.00040240759419215536,0.0004120520488103688,0.00042169650342858224,0.000432312098411756,0.00044292769339492977,0.0004535432883781035,0.00046415888336127724,0.00047584340688363105,0.0004875279304059848,0.0004992124539283386,0.0005108969774506924,0.0005237580643856066,0.0005366191513205207,0.0005494802382554349,0.0005623413251903491,0.0005764974486155768,0.0005906535720408044,0.000604809695466032,0.0006189658188912597,0.000634547381432935,0.0006501289439746103,0.0006657105065162855,0.0006812920690579609,0.0006984426041265846,0.0007155931391952084,0.0007327436742638322,0.0007498942093324559,0.0007687717033163463,0.0007876491973002366,0.0008065266912841268,0.0008254041852680173,0.0008461825328639345,0.0008669608804598517,0.000887739228055769,0.0009085175756516862,0.0009313881817387647,0.0009542587878258431,0.0009771293939129216,0.001,0.001025173542813052,0.001050347085626104,0.0010755206284391561,0.001100694171252208,0.0011284025430963029,0.0011561109149403979,0.0011838192867844929,0.0012115276586285877,0.0012420261020122717,0.001272524545395956,0.00130302298877964,0.001333521432163324,0.00136709089102801,0.0014006603498926957,0.0014342298087573818,0.0014677992676220676,0.0014883985356697244,0.0015089978037173815,0.0015295970717650383,0.0015501963398126951,0.0015665467794694896,0.0015828972191262842,0.0015992476587830785,0.001615598098439873,0.0016562684263396355,0.0016969387542393978,0.0017376090821391603,0.0017782794100389228,0.0018230450029011066,0.0018678105957632902,0.0019125761886254738,0.0019573417814876576,0.0020066150086237135,0.00205588823575977,0.002105161462895826,0.002154434690031882,0.0022086694439393253,0.002262904197846769,0.002317138951754212,0.0023713737056616554,0.0023937261043902227,0.00241607850311879,0.0024384309018473573,0.0024607833005759246,0.0024981267793525767,0.0025354702581292287,0.002572813736905881,0.002610157215682533,0.0026758641201003156,0.002741571024518098,0.0028072779289358804,0.002872984833353663,0.0029453080400573418,0.003017631246761021,0.0030899544534647005,0.0031622776601683794,0.003241883392233386,0.0033214891242983927,0.0034010948563633994,0.003480700588428406,0.003568322153710626,0.0036559437189928453,0.003743565284275065,0.003831186849557285,0.003849952637167964,0.003868718424778643,0.003887484212389322,0.003906250000000001,0.003983928758571457,0.004061607517142912,0.004139286275714367,0.004216965034285823,0.004323120984117561,0.0044292769339492975,0.004535432883781035,0.004641588833612773,0.0047584340688363105,0.004875279304059848,0.004992124539283387,0.005108969774506924,0.005237580643856066,0.005366191513205208,0.005494802382554349,0.005623413251903491,0.0057649744861557675,0.005906535720408044,0.006048096954660321,0.006189658188912597,0.006192439981497143,0.006195221774081688,0.006198003566666234,0.00620078535925078,0.0062007853592507805,0.006353819192082988,0.006506853024915195,0.006659886857747401,0.006812920690579608,0.006984426041265846,0.007155931391952083,0.00732743674263832,0.007498942093324558,0.007687717033163462,0.007876491973002366,0.00806526691284127,0.008254041852680173,0.008461825328639346,0.008669608804598519,0.00887739228055769,0.009085175756516862,0.00927466511796357,0.00946415447941028,0.009653643840856988,0.009843133202303697,0.009843133202303699,0.009882349901727774,0.00992156660115185,0.009960783300575924,0.01,0.01025173542813052,0.01050347085626104,0.01075520628439156,0.01100694171252208,0.011284025430963024,0.011561109149403965,0.011838192867844908,0.012115276586285851,0.012420261020122699,0.012725245453959547,0.013030229887796393,0.01333521432163324,0.0136709089102801,0.014006603498926958,0.014342298087573816,0.014677992676220676,0.014914744507165508,0.015151496338110339,0.015388248169055171,0.015625000000000003,0.015757745246099675,0.01589049049219935,0.016023235738299023,0.016155980984398695,0.016562684263396327,0.016969387542393962,0.017376090821391597,0.01778279410038923,0.018230450029011067,0.018678105957632904,0.019125761886254738,0.019573417814876575,0.020066150086237126,0.020558882357597674,0.021051614628958226,0.021544346900318777,0.02208669443939322,0.022629041978467664,0.02317138951754211,0.023713737056616554,0.023986088151713193,0.024258439246809836,0.02453079034190648,0.02480314143700312,0.024803141437003122,0.025127749116958677,0.025452356796914228,0.02577696447686978,0.026101572156825334,0.026758641201003144,0.02741571024518095,0.02807277928935876,0.02872984833353657,0.029453080400573373,0.03017631246761018,0.030899544534646987,0.03162277660168379,0.032418833922333856,0.03321489124298392,0.03401094856363399,0.03480700588428406,0.035683221537106236,0.03655943718992841,0.03743565284275059,0.03831186849557277,0.038577034573983274,0.03884220065239378,0.03910736673080428,0.03937253280921479,0.039372532809214794,0.04007181219262565,0.040771091576036506,0.04147037095944737,0.042169650342858224,0.0432312098411756,0.04429276933949297,0.04535432883781035,0.046415888336127725,0.04758434068836308,0.04875279304059843,0.04992124539283378,0.051089697745069135,0.05237580643856058,0.05366191513205203,0.054948023825543466,0.05623413251903491,0.057649744861557675,0.059065357204080446,0.06048096954660321,0.06189658188912597,0.06204743641684449,0.062198290944562994,0.0623491454722815,0.06250000000000001,0.063907301726449,0.06531460345289797,0.06672190517934695,0.06812920690579594,0.06984426041265834,0.07155931391952075,0.07327436742638317,0.07498942093324558,0.07687717033163462,0.07876491973002366,0.0806526691284127,0.08254041852680173,0.08461825328639341,0.08669608804598508,0.08877392280557675,0.09085175756516843,0.09294195961087945,0.09503216165659045,0.09712236370230146,0.09921256574801247,0.09921256574801249,0.09940942431100937,0.09960628287400625,0.09980314143700313,0.1,0.1025173542813052,0.10503470856261041,0.10755206284391561,0.11006941712522081,0.11284025430963024,0.11561109149403967,0.11838192867844909,0.12115276586285852,0.12420261020122698,0.12725245453959547,0.13030229887796393,0.1333521432163324,0.136709089102801,0.14006603498926956,0.14342298087573815,0.14677992676220675,0.14945747788086985,0.15213502899953296,0.15481258011819604,0.15749013123685915,0.15749013123685918,0.15850755088864113,0.15952497054042308,0.160542390192205,0.16155980984398696,0.1656268426339633,0.16969387542393963,0.17376090821391596,0.1778279410038923,0.18230450029011067,0.186781059576329,0.19125761886254738,0.19573417814876576,0.20066150086237128,0.20558882357597677,0.21051614628958226,0.21544346900318778,0.22086694439393223,0.22629041978467665,0.23171389517542107,0.23713737056616552,0.24035302792462415,0.2435686852830828,0.24678434264154142,0.25000000000000006,0.2527539303920634,0.2555078607841267,0.25826179117618997,0.2610157215682533,0.2675864120100314,0.27415710245180946,0.28072779289358757,0.2872984833353657,0.2945308040057337,0.3017631246761018,0.3089954453464699,0.31622776601683794,0.3241883392233386,0.33214891242983924,0.3401094856363399,0.3480700588428406,0.35683221537106236,0.3655943718992841,0.37435652842750594,0.3831186849557277,0.3865515794648082,0.3899844739738888,0.3934173684829694,0.3968502629920499,0.39685026299204995,0.403061823101183,0.4092733832103161,0.4154849433194492,0.4216965034285822,0.432312098411756,0.44292769339492977,0.4535432883781035,0.46415888336127725,0.4758434068836308,0.4875279304059843,0.49921245392833785,0.5108969774506914,0.5237580643856058,0.5366191513205203,0.5494802382554347,0.5623413251903491,0.5764974486155767,0.5906535720408044,0.604809695466032,0.6189658188912597,0.6217144954053039,0.6244631719193481,0.6272118484333924,0.6299605249474366,0.6299605249474367,0.6427934109750674,0.655626297002698,0.6684591830303288,0.6812920690579595,0.6984426041265835,0.7155931391952077,0.7327436742638318,0.7498942093324559,0.7687717033163463,0.7876491973002366,0.8065266912841269,0.8254041852680173,0.8461825328639341,0.8669608804598508,0.8877392280557675,0.9085175756516843,0.9313881817387633,0.9542587878258422,0.9771293939129211,1.0],"epsilons":[0.03125,0.125],"quantities":["linear","ordering"]}


==> anc/computations/support/timing/twomesh_timing.py <==
"""Running times of the coarse-mesh correction for the weighted scheme W (L=1).

Four direct solves with the same five-stage Radau IIA, the same S2 time grid (time_grid, level 3)
and the same stage solver as S2 (theta0_core.Integrator):
  (1) linear,    fine   N=1024   v_h
  (2) linear,    coarse N=64     v_hat
  (3) nonlinear, coarse N=64     u_hat   (Picard iteration on the stage equations)
  (4) nonlinear, fine   N=1024   u_h     (the direct alternative)
Combined solution u_tilde = eps*v_h + (u_hat - eps*v_hat).  Datum D2 (jump), eps = 1/8.
Errors in H against the stored S2 reference N=4096 (u = eps v + eps^2 q + eps^3 r).
Machine-independent counts: steps, LU factorizations, LU solves, nonlinear evaluations.

PREDICTIONS (written 2026-11-04 before any run of this script):
  Q1  errors at t~0.01 agree with the pilot (twomesh_pilot_20261101) within 10%:
      coarse u_64 2.76e-6, combined 6.29e-9, direct u_1024 4.18e-9.
  Q2  wall time of (4) is at least 3 times that of (1).
  Q3  total wall time of (1)+(2)+(3) is at most half of that of (4).
"""
import os, sys, json, time, platform
sys.dont_write_bytecode = True
from pathlib import Path
sys.path.insert(0, str(Path(__file__).resolve().parents[1] / 'b3/m1'))
sys.stdout.reconfigure(encoding='utf-8')
from theta0_core import *            # FEM, prolong, project, output_grid, time_grid, tableau, np, la, sla
from analyze_case import Reader

HERE = Path(__file__).resolve().parent
ROOT = HERE.parent / 'reference'
NAME, LEVEL, EP = 'D2', 3, 1/8
NF, NC, NR = 1024, 64, 4096
T_MARKS = [0.01, 0.1]
REPEATS = int(os.environ.get('TM_REPEATS', 3))


class Stepper:
    """Radau IIA with the S2 diagonalized stage solver; direct nonlinear stages by Picard iteration."""

    def __init__(self, f, u0, direct, stages=5):
        self.f = f; self.A = tableau(stages); self.s = stages; self.direct = direct
        self.ev, self.E = la.eig(self.A); self.EiA = la.solve(self.E, self.A)
        self.ir = int(np.argmin(abs(self.ev.imag))); self.ics = list(np.flatnonzero(self.ev.imag > 1e-10))
        self.zfactor = self.EiA@np.ones(self.s)
        self.u = np.array(u0, float)[:, None].copy()
        self.cache = {}
        self.steps = self.lus = self.lusolves = self.nonlin = self.iters = self.halvings = 0

    def factors(self, dt):
        if dt not in self.cache:
            ids = [self.ir]+self.ics
            self.cache[dt] = [sla.splu((self.f.M-dt*(self.ev[j].real if j == self.ir else self.ev[j])*self.f.K).tocsc())
                              for j in ids]
            self.lus += len(ids)
            if len(self.cache) > 3: del self.cache[next(iter(self.cache))]
        return self.cache[dt]

    def solve(self, rhs, fac):
        z = self.E[:, self.ir].real[:, None, None]*fac[0].solve(rhs[self.ir].real)[None]
        for j, lu in zip(self.ics, fac[1:]): z += 2*np.real(self.E[:, j, None, None]*lu.solve(rhs[j])[None])
        self.lusolves += len(fac)
        return z

    def transform(self, forcing, dt, fac):
        return self.solve(dt*(self.EiA@forcing.reshape(self.s, -1)).reshape(forcing.shape), fac)

    def step(self, dt):
        f = self.f; fs = self.factors(dt); ku = f.K@self.u
        z = self.solve(dt*self.zfactor[:, None, None]*ku[None], fs)      # linear stage values
        if self.direct:
            for it in range(40):
                forcing = np.stack([ku+f.nonlinear(self.u+z[j]) for j in range(self.s)])
                self.nonlin += self.s
                nxt = self.transform(forcing, dt, fs)
                scale = max(1e-300, float(np.max(abs(self.u))), float(np.max(abs(nxt))))
                change = float(np.max(abs(nxt-z)))/scale; z = nxt
                if change < 3e-11: break
            else:
                raise ArithmeticError('Picard failure')
            self.iters += it+1
        self.u += z[-1]; self.steps += 1

    def advance(self, dt, depth=0):
        saved = self.u.copy()
        try:
            self.step(dt)
        except ArithmeticError:
            self.u = saved
            if depth >= 12: raise
            self.halvings += 1; self.advance(dt/2, depth+1); self.advance(dt/2, depth+1)


def grid(n, t_end):
    outs, _ = output_grid(NAME)
    base = time_grid(NAME, n, outs)
    return outs, base[base <= t_end*(1+1e-12)]


def run(n, direct, ini, marks):
    outs, base = grid(n, max(marks))
    f = FEM(n)
    st = Stepper(f, (EP if direct else 1.)*ini, direct)
    res = {}; tic = time.perf_counter(); k = 0
    for left, right in zip(base[:-1], base[1:]):
        for _ in range(2**LEVEL): st.advance((right-left)/2**LEVEL)
        while k < len(marks) and right >= marks[k]*(1-1e-9):
            res[marks[k]] = dict(t=float(right), state=st.u[:, 0].copy(), seconds=time.perf_counter()-tic,
                                 steps=st.steps, lus=st.lus, lusolves=st.lusolves, nonlin=st.nonlin,
                                 iters=st.iters, halvings=st.halvings)
            k += 1
    return res


def main():
    outs, _ = output_grid(NAME)
    marks = []
    for tm in T_MARKS:                       # snap to output times of the stored reference
        marks.append(float(outs[int(np.argmin(abs(outs-tm)))]))
    print('marks', marks, flush=True)
    fF, fC = FEM(NF), FEM(NC)
    iniF, iniC = project(fF, NAME), project(fC, NAME)
    runs = {}
    for label, n, direct, ini in [('linear_fine', NF, False, iniF), ('linear_coarse', NC, False, iniC),
                                  ('nonlinear_coarse', NC, True, iniC), ('nonlinear_fine', NF, True, iniF)]:
        best = None
        for rep in range(REPEATS):
            r = run(n, direct, ini, marks)
            tot = r[marks[-1]]['seconds']
            print(label, 'repeat', rep, 'seconds', round(tot, 3), {m: round(r[m]['seconds'], 3) for m in marks},
                  'steps', r[marks[-1]]['steps'], 'iters', r[marks[-1]]['iters'], flush=True)
            if best is None or tot < best[marks[-1]]['seconds']: best = r
        runs[label] = best
    # errors against the stored reference N=4096
    fR = FEM(NR); PF, PC = prolong(NF, NR), prolong(NC, NR)
    reader = Reader(ROOT, NAME, NR, LEVEL); routs = np.asarray(reader.grid['outputs'])
    k = list(EPS).index(EP)
    table = []
    for m in marks:
        it = int(np.argmin(abs(routs-m))); s = reader.get(it)
        uref = EP*s[:, 0]+EP**2*s[:, 1]+EP**3*s[:, k+2]
        vF = runs['linear_fine'][m]['state']; vC = runs['linear_coarse'][m]['state']
        uC = runs['nonlinear_coarse'][m]['state']; uF = runs['nonlinear_fine'][m]['state']
        tilde = PF@(EP*vF)+PC@(uC-EP*vC)
        row = dict(t=m, t_ref=float(routs[it]), u_norm=float(fR.norm(uref)),
                   err_linear_fine=float(fR.norm(PF@(EP*vF)-uref)),
                   err_nonlinear_coarse=float(fR.norm(PC@uC-uref)),
                   err_combined=float(fR.norm(tilde-uref)),
                   err_nonlinear_fine=float(fR.norm(PF@uF-uref)))
        for lab in runs:
            row['seconds_'+lab] = runs[lab][m]['seconds']
            for c in ('steps', 'lus', 'lusolves', 'nonlin', 'iters', 'halvings'):
                row[c+'_'+lab] = runs[lab][m][c]
        row['seconds_combined'] = sum(runs[l][m]['seconds'] for l in ('linear_fine', 'linear_coarse', 'nonlinear_coarse'))
        table.append(row)
    info = dict(datum=NAME, eps=EP, fine=NF, coarse=NC, reference=NR, level=LEVEL, repeats=REPEATS,
                timing='minimum over repeats of wall-clock seconds to the last mark; single thread',
                machine=platform.platform(), processor=platform.processor(), python=platform.python_version(),
                rows=table)
    (HERE/'timing.json').write_text(json.dumps(info, indent=1), encoding='utf-8')
    for r in table:
        print(json.dumps({k: (round(v, 4) if isinstance(v, float) and v > 1e-3 else v) for k, v in r.items()}), flush=True)


if __name__ == '__main__':
    main()


==> anc/lean/AUDIT.md <==
# Lean compilation and axiom record

The final recorded compilation used `leanprover/lean4:v4.35.0` and mathlib
commit `56a005855ea17e0b0958f73ec801ae140b0a1679`. It ran from 2026-11-19T19:08:51+00:00
to 2026-11-19T19:25:15+00:00 with an empty local object cache. All 71 local
modules compiled module by module (exit status 0). The declaration audit
covered 3,207 local declarations. The pinned dependencies are listed in
[lake-manifest.json](lake-manifest.json).

## Kernel output

The recorded `#print axioms` output for the entry theorem and the nonzero
witness was

```text
'MergedKdV.merged_error_theorems' depends on axioms: [propext, Classical.choice, Quot.sound]
'MergedKdV.NonTrivial.nontrivial_model' depends on axioms: [propext, Classical.choice, Quot.sound]
```

## Frozen statement files and witness

The statement freeze dated 2026-11-19T19:08:34+00:00 recorded the SHA-256 values
below. The preceding freeze was followed only by comment insertions in
two existing Lean files: 21 lines in `Premises.lean` and 18 lines in
`Statements.lean`. The other 69 Lean source files were byte-identical in
that comparison. The hashes below are for the final comment-aligned files.

| File | SHA-256 |
| --- | --- |
| `MergedKdV/Geometry.lean` | `2c2c4369ab4395f0d4e81354f33ad429429aed6c80e6bde469cf8dc138d62d15` |
| `MergedKdV/Model.lean` | `78947baaf014650a46f6dae96348f2c48f4ea218d7a7361b42f271cc03baff7e` |
| `MergedKdV/LinearObjects.lean` | `e2e8ec4e41ef3f2bc941c6e5e0b740453d63f7fd2fcab9e53ba4c96c3799c277` |
| `MergedKdV/Classical.lean` | `662740f0d99af7e00382c2ba9ae03692d2d05bfc997a77480adb27949caf157e` |
| `MergedKdV/Premises.lean` | `1bbec8fdfa67ff42c1bc5f40d926ca58e1115be36c608c3eab2c46dc2bc39b6a` |
| `MergedKdV/Statements.lean` | `f83abae14134376db6bc7d53ffa6426267c873dd02221bbf30cf6348eae82ebf` |
| `MergedKdV/NonTrivial/Main.lean` | `01e3e30c6ac23931662a3921529f4f719e05645b03b53a3e7109ffe5ce5ee2f9` |


==> anc/lean/MergedKdV.lean <==
import MergedKdV.Audit


==> anc/lean/MergedKdV/Audit.lean <==
import MergedKdV.Final
import MergedKdV.NonTrivial.Main
import MergedKdV.Proof.ShareEndpoint
import Lean

#print axioms MergedKdV.merged_error_theorems
#print axioms MergedKdV.NonTrivial.nontrivial_model
#print axioms MergedKdV.complexLinearEnergy
#print axioms MergedKdV.T1.weak_source_convergence
#print axioms MergedKdV.shares_of_positive_time

set_option maxHeartbeats 0 in
open Lean Elab Command in
run_cmd do
  let allowed := #[`propext, `Classical.choice, `Quot.sound]
  for n in #[`MergedKdV.merged_error_theorems, `MergedKdV.NonTrivial.nontrivial_model,
      `MergedKdV.complexLinearEnergy, `MergedKdV.T1.weak_source_convergence,
      `MergedKdV.shares_of_positive_time] do
    for ax in ← Lean.collectAxioms n do
      unless allowed.contains ax do throwError "Unexpected axiom {ax} in {n}"
  let env ← getEnv
  let mut count := 0
  for mod in env.header.modules, data in env.header.moduleData do
    if (`MergedKdV).isPrefixOf mod.module then
      for info in data.constants do
        count := count + 1
        if info matches .axiomInfo _ then throwError "Axiom declared in the project: {info.name}"
  if count == 0 then throwError "No local declarations found in imported modules"
  logInfo m!"Audit passed. {count} local declarations."


==> anc/lean/MergedKdV/Classical.lean <==
import MergedKdV.LinearObjects
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.MeasureTheory.Integral.DominatedConvergence
import Mathlib.MeasureTheory.Function.LpSeminorm.TriangleInequality
import Mathlib.Analysis.ODE.ExistUnique
import Mathlib.MeasureTheory.Integral.IntervalIntegral.AbsolutelyContinuousFun
import Mathlib.Analysis.Complex.CauchyIntegral
import Mathlib.Analysis.Analytic.Uniqueness
import Mathlib.Analysis.Normed.Module.FiniteDimension
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace ContDiff
namespace MergedKdV
universe u

/-- C03: Bochner norm bound, with the library's full hypotheses. -/
abbrev C03_bochner := @MeasureTheory.norm_integral_le_integral_norm
/-- C03: Fubini; integrability and measure hypotheses remain in the type. -/
abbrev C03_fubini := @MeasureTheory.integral_integral_swap
/-- C03: dominated convergence, including its domination hypotheses. -/
abbrev C03_dominated := @MeasureTheory.tendsto_integral_of_dominated_convergence
/-- C03: Holder's inequality. -/
abbrev C03_holder := @MeasureTheory.integral_mul_le_Lp_mul_Lq_of_nonneg
/-- C03: Minkowski's Lp triangle inequality. -/
abbrev C03_minkowski := @MeasureTheory.eLpNorm_add_le
/-- C04: contraction on a closed invariant subset of a complete metric space. -/
abbrev C04 := @ContractingWith.exists_fixedPoint'
/-- C05: the library local existence theorem. -/
abbrev C05_local := @IsPicardLindelof.exists_eq_forall_mem_Icc_hasDerivWithinAt
/-- C05: the library ODE uniqueness theorem. -/
abbrev C05_unique := @ODE_solution_unique
/-- C09: actual Cauchy integral coefficient estimate. -/
abbrev C09_bound := @norm_cauchyPowerSeries_le
/-- C09: the analytic series is the Cauchy integral series. -/
abbrev C09_series := @DifferentiableOn.hasFPowerSeriesOnBall
/-- C09: uniqueness identifies the coefficients of any analytic expansion. -/
abbrev C09_unique := @HasFPowerSeriesAt.eq_formalMultilinearSeries
/-- C10(a): the library Riesz representation equivalence. -/
abbrev C10_riesz := @InnerProductSpace.toDual
/-- C09: the explicit M R^(-n) bound, proved from the library Cauchy integral estimate.
C09_series and C09_unique identify these coefficients with an analytic expansion. -/
theorem C09 {E : Type u} [NormedAddCommGroup E] [NormedSpace ℂ E] [CompleteSpace E]
    (f : ℂ → E) {R K : ℝ} (hR : 0 < R)
    (hf : ContinuousOn f (Metric.sphere 0 R))
    (hb : ∀ z ∈ Metric.sphere 0 R, ‖f z‖ ≤ K) (n : ℕ) :
    ‖cauchyPowerSeries f 0 R n‖ ≤ K * R⁻¹ ^ n := by
  have hc : Continuous (fun t : ℝ => ‖f (circleMap 0 R t)‖) :=
    (hf.comp_continuous (continuous_circleMap 0 R)
      (fun t => circleMap_mem_sphere 0 hR.le t)).norm
  have hi : (∫ t in (0 : ℝ)..2 * Real.pi, ‖f (circleMap 0 R t)‖) ≤
      (2 * Real.pi) * K := by
    calc
      _ ≤ ∫ _t in (0 : ℝ)..2 * Real.pi, K :=
        intervalIntegral.integral_mono_on (by positivity)
          (hc.intervalIntegrable _ _) intervalIntegrable_const
          (fun t _ => hb _ (circleMap_mem_sphere 0 hR.le t))
      _ = _ := by simp
  calc
    ‖cauchyPowerSeries f 0 R n‖ ≤
      ((2 * Real.pi)⁻¹ * ∫ t in (0 : ℝ)..2 * Real.pi, ‖f (circleMap 0 R t)‖) *
        |R|⁻¹ ^ n := norm_cauchyPowerSeries_le f 0 R n
    _ ≤ ((2 * Real.pi)⁻¹ * ((2 * Real.pi) * K)) * |R|⁻¹ ^ n :=
      mul_le_mul_of_nonneg_right
        (mul_le_mul_of_nonneg_left hi (by positivity)) (by positivity)
    _ = K * R⁻¹ ^ n := by
      rw [inv_mul_cancel_left₀ (by positivity : 2 * Real.pi ≠ 0), abs_of_pos hR]

/-- C10(a): anti-dual Riesz representation, with mathlib's inner-product argument order. -/
theorem C10_antiRiesz {E : Type u} [NormedAddCommGroup E]
    [InnerProductSpace ℂ E] [CompleteSpace E] (g : E →L⋆[ℂ] ℂ) :
    ∃! x : E, ∀ y, inner ℂ y x = g y := by
  let l : E →L[ℂ] ℂ :=
    { toFun := fun y => star (g y)
      map_add' := by intros; simp
      map_smul' := by intros; simp
      cont := continuous_star.comp g.continuous }
  let x := (InnerProductSpace.toDual ℂ E).symm l
  have hx : ∀ y, inner ℂ y x = g y := by
    intro y
    have h := InnerProductSpace.toDual_symm_apply (𝕜 := ℂ) (x := y) (y := l)
    change inner ℂ x y = star (g y) at h
    have h' := congrArg star h
    rw [star_star] at h'
    change starRingEnd ℂ (inner ℂ x y) = g y at h'
    simpa only [inner_conj_symm] using h' 
  refine ⟨x, hx, ?_⟩
  intro z hz
  apply (InnerProductSpace.toDual ℂ E).injective
  apply ContinuousLinearMap.ext
  intro y
  change inner ℂ z y = inner ℂ x y
  have h' := congrArg star ((hz y).trans (hx y).symm)
  change starRingEnd ℂ (inner ℂ y z) = starRingEnd ℂ (inner ℂ y x) at h'
  simpa only [inner_conj_symm] using h' 

/-- C11: every linear map out of a finite-dimensional normed space is continuous. -/
abbrev C11 := @LinearMap.continuous_of_finiteDimensional

/-- C03: the finite-exponent Young convolution theorem, not a nonlinear error bound.
The endpoint into L-infinity is supplied by C03_holder. -/
def C03 : Prop :=
  ∀ p q r : ℝ, 1 ≤ p → 1 ≤ q → 1 ≤ r → 1 / p + 1 / q = 1 + 1 / r →
  ∀ f g : ℝ → ℝ, MemLp f (ENNReal.ofReal p) volume →
    MemLp g (ENNReal.ofReal q) volume →
    let k := fun t => ∫ s : ℝ, f s * g (t - s)
    MemLp k (ENNReal.ofReal r) volume ∧
    eLpNorm k (ENNReal.ofReal r) volume ≤
      eLpNorm f (ENNReal.ofReal p) volume * eLpNorm g (ENNReal.ofReal q) volume

/-- C05: maximal connected solution interval for a locally Lipschitz autonomous field.
Uniqueness compares actual trajectories only on their solution intervals. -/
def C05Maximal {E : Type u} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (F : E → E) (x : E) : Prop :=
  ∃ I : Set ℝ, ∃ w : ℝ → E,
    IsOpen I ∧ OrdConnected I ∧ (0 : ℝ) ∈ I ∧ w 0 = x ∧
    (∀ t ∈ I, HasDerivAt w (F (w t)) t) ∧
    ∀ (J : Set ℝ) (z : ℝ → E), IsOpen J → OrdConnected J →
      (0 : ℝ) ∈ J → z 0 = x → (∀ t ∈ J, HasDerivAt z (F (z t)) t) →
        J ⊆ I ∧ EqOn z w J

/-- C05: finite-dimensional maximal existence and compact-set continuation.
The available local existence and uniqueness results above remain proved library facts. -/
def C05 : Prop :=
  ∀ (E : Type u) [NormedAddCommGroup E] [NormedSpace ℝ E] [FiniteDimensional ℝ E],
  ∀ F : E → E, (∀ x, ∃ s ∈ nhds x, ∃ K, LipschitzOnWith K F s) →
  (∀ x, C05Maximal F x) ∧
  ∀ a b : ℝ, a < b → ∀ w : ℝ → E,
    (∀ t ∈ Ico a b, HasDerivWithinAt w (F (w t)) (Ici a) t) →
    (∃ K : Set E, IsCompact K ∧ ∀ t ∈ Ico a b, w t ∈ K) →
    ∃ c > b, ∃ z : ℝ → E, (∀ t ∈ Ico a b, z t = w t) ∧
      ∀ t ∈ Ico a c, HasDerivWithinAt z (F (z t)) (Ici a) t

/-- C06: weak convergence tested by every continuous linear functional. -/
def C06Weak {E : Type u} [NormedAddCommGroup E] [NormedSpace ℂ E]
    (w : ℕ → E) (x : E) : Prop :=
  ∀ l : E →L[ℂ] ℂ, Tendsto (fun n => l (w n)) atTop (nhds (l x))

/-- C06: Hilbert weak subsequences, lower semicontinuity, and closed convex constraints.
No separability or weak-star sequential compactness is assumed. -/
def C06 : Prop :=
  ∀ (E : Type u) [NormedAddCommGroup E] [InnerProductSpace ℂ E] [CompleteSpace E],
  (∀ w : ℕ → E, (∃ C : ℝ, ∀ n, ‖w n‖ ≤ C) →
    ∃ k : ℕ → ℕ, StrictMono k ∧ ∃ x, C06Weak (w ∘ k) x) ∧
  (∀ (w : ℕ → E) x C, C06Weak w x → (∀ n, ‖w n‖ ≤ C) → ‖x‖ ≤ C) ∧
  (∀ S : Set E, IsClosed S → Convex ℝ S →
    ∀ (w : ℕ → E) x, (∀ n, w n ∈ S) → C06Weak w x → x ∈ S)

/-- C07: an absolute-continuity representative with its integrable almost-everywhere derivative.
This is a property of actual functions, not an arbitrary Sobolev evaluation map. -/
def C07W11 {E : Type u} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (w q : ℝ → E) (a b : ℝ) : Prop :=
  AbsolutelyContinuousOnInterval w a b ∧ IntervalIntegrable q volume a b ∧
    ∀ᵐ t ∂volume.restrict (uIoc a b), HasDerivAt w (q t) t

/-- C07: Banach-valued fundamental theorem for those representatives.
The bilinear product rule is an interface proof obligation, not a premise. -/
def C07 : Prop :=
  ∀ (E : Type u) [NormedAddCommGroup E] [NormedSpace ℝ E] [CompleteSpace E],
  ∀ (w q : ℝ → E) a b, C07W11 w q a b →
    w b - w a = ∫ t in a..b, q t

namespace Model
variable {L κ : ℝ} (M : Model.{u} L κ)
/-- C08: actual integral of a trajectory. -/
def timeIntegral (w : M.Trajectory) (t : Time) : M.H :=
  ∫ s in Iic t, w s ∂timeMeasure
/-- C08: a locally integrable source. -/
def LocallyIntegrableSource (g : M.Trajectory) : Prop :=
  AEStronglyMeasurable g timeMeasure ∧ ∀ t, IntegrableOn g (Iic t) timeMeasure
/-- C08: actual strong variation-of-constants expression. -/
def mild (f : M.H) (g : M.Trajectory) : M.Trajectory :=
  M.linearFlow none f + M.Kstrong g
/-- C08(c): local absolute continuity on every finite window. -/
def LocallyW11 (g q : M.Trajectory) : Prop :=
  ∀ t : Time, C07W11 (M.realTime g) (M.realTime q) 0 t
/-- C10(b): finite sums of smooth compactly supported time functions and domain vectors. -/
def SmoothTensor (σ : ℝ) (g : M.Trajectory) : Prop :=
  M.StrongSource σ g ∧ ∃ n : ℕ, ∃ η : Fin n → ℝ → ℂ, ∃ x : Fin n → (M.V 3).Space,
    (∀ j, ContDiff ℝ ∞ (η j) ∧ HasCompactSupport (η j) ∧
      tsupport (η j) ⊆ Ioi 0) ∧
    ∀ t, g t = ∑ j, η j t • (M.V 3).val (x j)
end Model

variable {L κ : ℝ} (M : Model.{u} L κ)
/-- C08(a): generator integral identity for arbitrary ambient data. -/
def C08_a : Prop := M.Semigroup → M.Generator →
  ∀ x t, M.timeIntegral (M.linearFlow none x) t ∈ (M.V 3).carrier ∧
    M.applyA (M.timeIntegral (M.linearFlow none x) t) = M.T t x - x
/-- C08(b): integrated mild equation for an arbitrary locally integrable strong source. -/
def C08_b : Prop := M.Semigroup → M.Generator →
  ∀ f g, M.LocallyIntegrableSource g → ∀ t,
    M.timeIntegral (M.mild f g) t ∈ (M.V 3).carrier ∧
    M.applyA (M.timeIntegral (M.mild f g) t) =
      M.mild f g t - f - M.timeIntegral g t
/-- C08(c): strong solution and derivative formula, with explicit source qualification. -/
def C08_c : Prop := M.Semigroup → M.Generator →
  ∀ f g q, f ∈ (M.V 3).carrier → M.LocallyW11 g q →
    M.LocallyIntegrableSource g → M.LocallyIntegrableSource q →
    ∀ t : Time, M.mild f g t ∈ (M.V 3).carrier ∧
      HasDerivWithinAt (M.realTime (M.mild f g))
        (M.applyA (M.mild f g t) + g t) (Ici 0) t ∧
      M.applyA (M.mild f g t) + g t =
        M.T t (M.applyA f + g 0) + M.Kstrong q t
/-- C08(d): resolvent convergence on each specified invariant scale, including H=V0. -/
def C08_d : Prop := M.Semigroup → M.Generator →
  (∀ q : ℝ, 1 ≤ q → ∀ f, ∃! x, M.RegularizerSpec q f x) →
  ∀ θ, 0 ≤ θ → θ ≤ 3 →
    (∀ f, f ∈ (M.V θ).carrier →
      M.ContinuousLift (M.V θ) (M.linearFlow none f) ∧
      ∀ t, (M.V θ).Bound (M.T t f) (M.vnorm θ f)) →
    ∀ f, f ∈ (M.V θ).carrier →
      (∀ q : ℝ, 1 ≤ q → M.regularizer q f ∈ (M.V θ).carrier) ∧
      Tendsto (fun q : ℝ => M.vnorm θ (M.regularizer q f - f)) atTop (nhds 0)
/-- C08: exactly the four approved semigroup clauses. -/
structure C08 : Prop where
  a : C08_a M
  b : C08_b M
  c : C08_c M
  d : C08_d M
/-- C10(a): pivot density for the fixed dense continuous Hilbert embedding.
Riesz representation is provided by C10_riesz. -/
def C10_a : Prop :=
  CompleteSpace M.energySpace.Space →
  Continuous M.energySpace.val → DenseRange M.energySpace.val →
    DenseRange M.iota
/-- C10(b): density of the actual smooth tensor sources in the actual weighted L2 space. -/
def C10_b : Prop :=
  DenseRange (M.V 3).val → DenseRange M.iota →
    ∀ σ : ℝ, 0 < σ →
      Dense {g : M.WeakL2 σ | ∃ f, M.SmoothTensor σ f ∧ M.sourceClass σ f = g}
/-- C10: exactly the two approved density groups; the Riesz component is already proved. -/
structure C10 : Prop where
  a : C10_a M
  b : C10_b M
end MergedKdV


==> anc/lean/MergedKdV/Final.lean <==
import MergedKdV.Proof.SmoothDelivery
import MergedKdV.Proof.SmoothEnergySum
import MergedKdV.Proof.TwoMesh
import MergedKdV.Proof.UniformInTime
import MergedKdV.Proofs.LowOrder
import MergedKdV.Smooth.Ordering

noncomputable section
namespace MergedKdV
universe u

theorem merged_error_theorems : MergedStatement.{u} := by
  intro L hL κ hκ B ν hν hd
  let r₀ := T2.errorRadius L B ν
  have hr₀ : 0 < r₀ := T2.errorRadius_positive L B ν
  let r := T3.step3Radius B ν r₀
  have hradius := T3.step3Radius_bounds B ν r₀ hr₀
  have hr : 0 < r := hradius.1
  have hlow : r ≤ T2.errorRadius L B ν := hradius.2.1
  have hD : r ≤ D14r B ν := hradius.2.2.1
  let Ce := SmoothDelivery.constant L B ν r
  let Clin := linearEnergyFactor L B ν
  let Co := (2 * Clin) * sourceRateConstant B ν Ce + feedbackRateConstant B ν Ce
  let C := max (LowOrder.bound L B ν) (max (Clin * B.bound "L02_A" + Ce) (max Clin Co))
  have hLowC : LowOrder.bound L B ν ≤ C := le_max_left _ _
  have hSumC : Clin * B.bound "L02_A" + Ce ≤ C := (le_max_left _ _).trans (le_max_right _ _)
  have hLinC : Clin ≤ C :=
    (le_max_left _ _).trans ((le_max_right _ _).trans (le_max_right _ _))
  have hOrderC : Co ≤ C :=
    (le_max_right _ _).trans ((le_max_right _ _).trans (le_max_right _ _))
  have hC : 0 < C := (LowOrder.bound_pos L B ν).trans_le hLowC
  refine ⟨r, hr, C, hC, ?_, ?_⟩
  · intro M H
    have hlo := LowOrder.estimates H.inputs hν hd hlow hLowC
    have data := SmoothDelivery.smooth_data M B H.inputs hL hκ ν hν hd r₀ hr₀
    have hlin (f : M.H) (hf : f ∈ (M.V 3).carrier) (m : D05Mesh L κ) :=
      complexLinearEnergy M B H.inputs hL.le ν hν hd f hf m
    have hlin' (f : M.H) (hf : f ∈ (M.V 3).carrier) (m : D05Mesh L κ) :
        M.EBound ν (M.linearError m f) (C * m.h ^ 2 * ‖M.applyA f‖) :=
      ⟨(hlin f hf m).1, (hlin f hf m).2.trans (mul_le_mul_of_nonneg_right
        (mul_le_mul_of_nonneg_right hLinC (sq_nonneg _)) (norm_nonneg _))⟩
    have hsol (f : M.H) (hf : ‖f‖ ≤ r) : M.SolutionsDefined B ν f :=
      fun d => T1.smallSolution_existsUnique H.inputs hν hd d (hf.trans hD)
    have hsum : M.Bound44Energy B ν r (Clin * B.bound "L02_A" + Ce) :=
      bound44_of_energy_estimates H.L02.a (linearEnergyFactor_pos L B ν).le
        (fun f _ _ hf => hsol f hf) hlin (fun f hR hV hf => (data f hR hV hf).2.2.2.2)
    have horder := ordering_from_smooth_data M B H.inputs H.C12 H.C13 hν hd
      (SmoothDelivery.constant_pos L B ν r).le hD (fun m => linearDomainControl H.inputs hL.le hν hd m) (by
        intro f hR hV hf
        obtain ⟨hs, hint, h3, h4, herr⟩ := data f hR hV hf
        refine ⟨hs.1, hint, ?_, h4, herr⟩
        intro t
        exact UniformInTime.weighted_bound (h3 t).2)
    refine ⟨hlo.1, hlo.2, fun f _ hdom m => hlin' f hdom m, ?_, ?_⟩
    · intro f hR hV hf
      obtain ⟨hs, he⟩ := hsum f hR hV hf
      refine ⟨hs, fun m => ⟨(he m).1, (he m).2.1, (he m).2.2.trans ?_⟩⟩
      exact mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_right hSumC (sq_nonneg _))
        (show 0 ≤ M.nj 3 f from norm_nonneg _)
    · have hc := TwoMesh.combinedConclusion_of_ordering M B ν r C C hlin'
        (fun f _ _ hf => hsol f hf) (by
          intro f hR hV hf m
          have hb := horder f hR hV hf m
          exact ⟨hb.1, hb.2.trans (TwoMesh.ordering_rhs_mono m f hOrderC)⟩)
      simpa only [max_self] using hc
  · apply UniformInTime.away_of_pointwise hr hC
    intro M H
    have h := (LowOrder.estimates H.inputs hν hd hlow hLowC).1
    exact ⟨h.1, h.2.1⟩

end MergedKdV


==> anc/lean/MergedKdV/Geometry.lean <==
import Mathlib.Analysis.InnerProductSpace.Dual
import Mathlib.Analysis.Calculus.Deriv.Basic
import Mathlib.MeasureTheory.Integral.Bochner.Basic
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Topology.MetricSpace.Contracting
import Mathlib.MeasureTheory.Measure.Lebesgue.Basic

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal ComplexConjugate InnerProductSpace

namespace MergedKdV
universe u
attribute [local instance] Classical.propDecidable

/-- D01: nonnegative physical time. -/
abbrev Time := ℝ≥0

/-- D10: Lebesgue measure on the nonnegative half-line. -/
def timeMeasure : Measure Time :=
  Measure.comap (fun t : Time => (t : ℝ)) (volume.restrict (Ici 0))

/-- D01: a budget of positive upper bounds, indexed by the specification clause,
decay rate, and regularity indices; it contains no model or solution. -/
structure D01Budget where
  raw : String → ℝ → ℝ → ℝ → ℝ

/-- D01: normalization permits every finite upper bound without adding assumptions. -/
def D01Budget.bound (B : D01Budget) (tag : String) (σ s r : ℝ := 0) : ℝ :=
  1 + |B.raw tag σ s r|

/-- D01: constants fixed in the paper. -/
def D01a : ℝ := 3 / 2
/-- D01: the Poincare constant. -/
def D01p (L : ℝ) : ℝ := Real.sqrt (2 * L) * L / Real.pi
/-- D01: linear decay. -/
def D01lambda (L : ℝ) : ℝ := D01a / (D01p L) ^ 2
/-- D01: short-time truncation. -/
def D01tw (t : Time) : ℝ := min (t : ℝ) 1

/-- D03: a subspace of the one state space, with its own inner product.
The additive and scalar structures are the canonical subspace structures. -/
structure D03Subspace (H : Type u) [NormedAddCommGroup H] [InnerProductSpace ℂ H] where
  carrier : Submodule ℂ H
  core : InnerProductSpace.Core ℂ carrier

namespace D03Subspace
variable {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]

/-- D03: a type synonym prevents the strong norm from changing the ambient norm. -/
def Space (S : D03Subspace H) : Type u := S.carrier

/-- D03: canonical algebraic structure or the chosen strong inner-product norm. -/
instance (S : D03Subspace H) : AddCommGroup S.Space :=
  inferInstanceAs (AddCommGroup S.carrier)
/-- D03: canonical algebraic structure or the chosen strong inner-product norm. -/
instance (S : D03Subspace H) : Module ℂ S.Space :=
  inferInstanceAs (Module ℂ S.carrier)
/-- D03: canonical algebraic structure or the chosen strong inner-product norm. -/
instance (S : D03Subspace H) : InnerProductSpace.Core ℂ S.Space := S.core
/-- D03: canonical algebraic structure or the chosen strong inner-product norm. -/
instance (S : D03Subspace H) : NormedAddCommGroup S.Space :=
  InnerProductSpace.Core.toNormedAddCommGroup (𝕜 := ℂ)
/-- D03: canonical algebraic structure or the chosen strong inner-product norm. -/
instance (S : D03Subspace H) : InnerProductSpace ℂ S.Space :=
  InnerProductSpace.ofCore (inferInstance : PreInnerProductSpace.Core ℂ S.Space)

/-- D03: the inclusion is the canonical subtype map, never a model field. -/
def val (S : D03Subspace H) : S.Space →ₗ[ℂ] H := S.carrier.subtype

/-- D03: the canonical element when membership is known; off-domain values are
only a totalization and never licensed by a strong-norm bound. -/
def ofH (S : D03Subspace H) (x : H) : S.Space :=
  if hx : x ∈ S.carrier then ⟨x, hx⟩ else 0

/-- D03: the norm of the same element, used only with an explicit membership
condition or an almost-everywhere lift. -/
def size (S : D03Subspace H) (x : H) : ℝ := ‖S.ofH x‖

/-- D03/M4: a strong bound includes membership, avoiding vacuous default values. -/
def Bound (S : D03Subspace H) (x : H) (R : ℝ) : Prop :=
  x ∈ S.carrier ∧ S.size x ≤ R

/-- D03: change only the inner product, on the same fixed subspace. -/
def renorm (S : D03Subspace H) (c : InnerProductSpace.Core ℂ S.Space) :
    D03Subspace H := ⟨S.carrier, c⟩

/-- D03/Q01(a): the bounded canonical inclusion. The zero branch is irrelevant
for admissible models; the correctness interface must prove the bound exists. -/
def inclusion (S : D03Subspace H) : S.Space →L[ℂ] H :=
  if h : ∃ C : ℝ, ∀ x : S.Space, ‖S.val x‖ ≤ C * ‖x‖
  then S.val.mkContinuousOfExistsBound h else 0

end D03Subspace

/-- D05: a positive finite partition of the specified interval. -/
structure D05Partition (L : ℝ) where
  cells : ℕ
  cells_pos : 0 < cells
  node : Fin (cells + 1) → ℝ
  increasing : StrictMono node
  first : node 0 = 0
  last : node (Fin.last cells) = L

/-- D05: an actual cell width, not an independent parameter. -/
def D05Partition.width {L : ℝ} (P : D05Partition L) (j : Fin P.cells) : ℝ :=
  P.node j.succ - P.node j.castSucc

/-- D05: the maximum of the finitely many cell widths. -/
def D05Partition.mesh {L : ℝ} (P : D05Partition L) : ℝ :=
  ((Finset.univ.sup (fun j : Fin P.cells => Real.toNNReal (P.width j))) : ℝ≥0)

/-- D05: quantification is over every admissible partition. Quasi-uniformity
is written equivalently as max width <= kappa times every positive cell width. -/
structure D05Mesh (L κ : ℝ) extends D05Partition L where
  mesh_le : toD05Partition.mesh ≤ min 1 L
  quasi_uniform : ∀ j, toD05Partition.mesh ≤ κ * toD05Partition.width j

/-- D05: mesh width of an admissible partition. -/
def D05Mesh.h {L κ : ℝ} (P : D05Mesh L κ) : ℝ := P.toD05Partition.mesh

end MergedKdV


==> anc/lean/MergedKdV/LinearObjects.lean <==
import MergedKdV.Model
import Mathlib.Analysis.Calculus.ContDiff.Defs

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal ComplexConjugate InnerProductSpace
namespace MergedKdV
universe u
attribute [local instance] Classical.propDecidable

namespace Model
variable {L κ : ℝ} (M : Model.{u} L κ)

/-- D06/L12: the canonical bounded projection when boundedness has been established. -/
def PiCLM (m : D05Mesh L κ) : M.H →L[ℂ] M.X m :=
  if h : ∃ C : ℝ, ∀ f, ‖M.Pi m f‖ ≤ C * ‖f‖
  then (M.Pi m).mkContinuousOfExistsBound h else 0
/-- D15/L12: the actual continuous linear difference operator. -/
def Lmap (m : D05Mesh L κ) (t : Time) : M.H →L[ℂ] M.H :=
  (M.X m).subtypeL.comp ((M.Th m t).comp (M.PiCLM m)) - M.T t
/-- D15/L12: the unique bounded strong-space realization of the same operator. -/
def LstrongSpec (θ : ℝ) (m : D05Mesh L κ) (t : Time)
    (G : M.H →L[ℂ] (M.V θ).Space) : Prop :=
  ∀ f, (M.V θ).val (G f) = M.Lmap m t f
/-- D15/L12: a deterministic strong operator, used only after existence and uniqueness. -/
def Lstrong (θ : ℝ) (m : D05Mesh L κ) (t : Time) :
    M.H →L[ℂ] (M.V θ).Space :=
  if h : ∃! G, M.LstrongSpec θ m t G
  then Classical.choose (ExistsUnique.exists h) else 0
/-- L12: the actual scalar H-to-H error kernel. -/
def Lambda (σ : ℝ) (m : D05Mesh L κ) (t : Time) : ℝ :=
  Real.exp (σ * t) * ‖M.Lmap m t‖
/-- L12(e): the physical H1 realization, on the same fixed subspace as V1. -/
def LphysicalSpec (j : ℕ) (m : D05Mesh L κ) (t : Time)
    (G : M.H →L[ℂ] (M.physical j).Space) : Prop :=
  ∀ f, (M.physical j).val (G f) = M.Lmap m t f
/-- L12(e): the unique bounded realization in the physical target norm. -/
def Lphysical (j : ℕ) (m : D05Mesh L κ) (t : Time) :
    M.H →L[ℂ] (M.physical j).Space :=
  if h : ∃! G, M.LphysicalSpec j m t G
  then Classical.choose (ExistsUnique.exists h) else 0
/-- L12: the actual H-to-H1 kernel in n1, with a harmless value at zero. -/
def Lambda1 (σ : ℝ) (m : D05Mesh L κ) (t : Time) : ℝ :=
  if t = 0 then 0 else Real.exp (σ * t) * ‖M.Lphysical 1 m t‖
/-- L13: resolvent regularization is determined by its linear equation. -/
def RegularizerSpec (Q : ℝ) (f : M.H) (x : (M.V 3).Space) : Prop :=
  (Q : ℂ) • (M.V 3).val x - M.A x = (Q : ℂ) • f
/-- D04/L13: the uniquely characterized regularizer. -/
def regularizer (Q : ℝ) (f : M.H) : M.H :=
  if h : ∃! x, M.RegularizerSpec Q f x
  then (M.V 3).val (Classical.choose (ExistsUnique.exists h)) else 0
/-- D04/L01: the exact generator graph, including its entire domain. -/
def Generator : Prop :=
  ∀ f y : M.H,
    HasDerivWithinAt (M.realTime (fun t => M.T t f)) y (Ici 0) 0 ↔
      f ∈ (M.V 3).carrier ∧ M.applyA f = y
/-- D04/L01: maximal accretivity written without an independent operator object. -/
def MaximalAccretive : Prop :=
  (∀ x : (M.V 3).Space, 0 ≤ (inner ℂ ((M.V 3).val x) (-M.A x)).re) ∧
  ∀ q : ℝ, 0 < q → ∀ f : M.H, ∃ x : (M.V 3).Space,
    (q : ℂ) • (M.V 3).val x - M.A x = f
/-- D04/L01: exact continuous semigroup identities. -/
def Semigroup : Prop :=
  M.T 0 = ContinuousLinearMap.id ℂ M.H ∧
  (∀ s t, M.T (s + t) = (M.T s).comp (M.T t)) ∧
  ∀ f, Continuous (fun t => M.T t f)
/-- D08/L05: exact finite-dimensional semigroup identities. -/
def DiscreteSemigroup (m : D05Mesh L κ) : Prop :=
  M.Th m 0 = ContinuousLinearMap.id ℂ (M.X m) ∧
  (∀ s t, M.Th m (s + t) = (M.Th m s).comp (M.Th m t)) ∧
  (∀ x, Continuous (fun t => M.Th m t x)) ∧
  ∀ x : M.X m, ∀ t : Time,
    0 < t → HasDerivWithinAt (fun r : ℝ => M.Th m (Real.toNNReal r) x)
      (M.Ah m (M.Th m t x)) (Ici 0) t
/-- D08/L05: maximal accretivity of the discrete generator. -/
def DiscreteMaximalAccretive (m : D05Mesh L κ) : Prop :=
  (∀ x : M.X m, 0 ≤ (inner ℂ x (-M.Ah m x)).re) ∧
  ∀ q : ℝ, 0 < q → ∀ f : M.X m, ∃ x : M.X m, (q : ℂ) • x - M.Ah m x = f
/-- D10/L01: the actual finite-time gradient integral includes its qualification. -/
def FiniteGradient (w : M.Trajectory) (t : Time) : Prop :=
  M.AELift M.energySpace w ∧
  IntegrableOn (fun s => M.d1 (w s) ^ 2) (Iic t) timeMeasure
/-- D03/L02: the strong norm on an ambient element. -/
def vnorm (θ : ℝ) (f : M.H) : ℝ := (M.V θ).size f
/-- L04: residual of the actual projected generator, on D(A). -/
def residual (m : D05Mesh L κ) (f : M.H) : M.X m :=
  M.Pi m (M.applyA f) - M.Ah m (M.Pi m f)
/-- D12/L05: finite-dimensional weak-source validity. -/
def DiscreteWeakSource (σ : ℝ) (m : D05Mesh L κ) (g : Time → M.X m) : Prop :=
  AEStronglyMeasurable g timeMeasure ∧
  Integrable (fun t : Time => Real.exp (2 * σ * t) * M.minusNorm m (g t) ^ 2)
    timeMeasure
/-- D12/L05: the actual weak-source norm. -/
def DiscreteWeakSize (σ : ℝ) (m : D05Mesh L κ) (g : Time → M.X m) : ℝ :=
  Real.sqrt (∫ t : Time, Real.exp (2 * σ * t) * M.minusNorm m (g t) ^ 2 ∂timeMeasure)
/-- D13/L05: finite-dimensional forced flow with the actual source. -/
def DiscreteForced (m : D05Mesh L κ) (x : M.X m) (g : Time → M.X m)
    (t : Time) : M.H :=
  (M.Th m t x : M.H) +
    ∫ s in Iic t, (M.Th m (t - s) (g s) : M.H) ∂timeMeasure
/-- D15: the actual mean trajectory used in the bilinear difference equation. -/
def mean (B : D01Budget) (σ : ℝ) (m : D05Mesh L κ) (f : M.H) : M.Trajectory :=
  (1 / 2 : ℂ) • (M.solution B σ none f + M.solution B σ (some m) f)
/-- D12: a strong L^(4/3) source norm with an explicit integrability predicate. -/
def Source43Valid (σ : ℝ) (g : M.Trajectory) : Prop :=
  AEStronglyMeasurable g timeMeasure ∧
  Integrable (fun t : Time => (Real.exp (σ * t) * ‖g t‖) ^ (4 / 3 : ℝ)) timeMeasure
/-- D12: the corresponding actual integral formula. -/
def Source43Size (σ : ℝ) (g : M.Trajectory) : ℝ :=
  (∫ t : Time, (Real.exp (σ * t) * ‖g t‖) ^ (4 / 3 : ℝ) ∂timeMeasure) ^ (3 / 4 : ℝ)
/-- D13: the actual linear error convolution. -/
def Lconvolution (m : D05Mesh L κ) (g : M.Trajectory) (t : Time) : M.H :=
  ∫ s in Iic t, M.linearError m (g s) (t - s) ∂timeMeasure
end Model

/-- D14: common input radius for any finite nonempty set of rates. -/
def D14commonRadius (B : D01Budget) (rates : Finset ℝ) (hn : rates.Nonempty) : ℝ :=
  rates.inf' hn (D14R B) / (2 * rates.sup' hn (D14ell B))
end MergedKdV


==> anc/lean/MergedKdV/Model.lean <==
import MergedKdV.Geometry
import Mathlib.MeasureTheory.Function.LpSpace.Basic
import Mathlib.MeasureTheory.Measure.WithDensity
import Mathlib.MeasureTheory.Integral.Bochner.Set

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal ComplexConjugate InnerProductSpace
namespace MergedKdV
universe u
attribute [local instance] Classical.propDecidable

/-- D02: the single complex Hilbert state space. -/
structure D02Hilbert where
  H : Type u
  [normed : NormedAddCommGroup H]
  [inner : InnerProductSpace ℂ H]
  [complete : CompleteSpace H]

attribute [instance] D02Hilbert.normed D02Hilbert.inner D02Hilbert.complete

/-- D02-D09: only the abstract objects; all analytic properties are in Premises.
Every subspace inclusion is fixed by its subtype, not supplied as a field. -/
structure Model (L κ : ℝ) where
  /-- D02: the single Hilbert state space. -/
  ambient : D02Hilbert.{u}
  /-- D03: fixed strong Hilbert subspaces of the state space. -/
  V : ℝ → D03Subspace ambient.H
  /-- D03: the auxiliary fourth-order subspace. -/
  E4 : D03Subspace ambient.H
  /-- D03: the energy inner product on the same V1 elements. -/
  energyCore : InnerProductSpace.Core ℂ (V 1).Space
  /-- D03: the physical first inner product on the same V1 elements. -/
  n1Core : InnerProductSpace.Core ℂ (V 1).Space
  /-- D03: the physical second inner product on the same V2 elements. -/
  n2Core : InnerProductSpace.Core ℂ (V 2).Space
  /-- D03: the physical third inner product on the same V3 elements. -/
  n3Core : InnerProductSpace.Core ℂ (V 3).Space
  /-- D02: the conjugation operator. -/
  J : ambient.H →ₗ⋆[ℂ] ambient.H
  /-- D04: the domain generator. -/
  A : (V 3).Space →ₗ[ℂ] ambient.H
  /-- D04: the continuous evolution operators. -/
  T : Time → ambient.H →L[ℂ] ambient.H
  /-- D04: the form with its exact two domains. -/
  b : (V 2).Space →ₗ[ℂ] (V 1).Space →ₗ⋆[ℂ] ℂ
  /-- D06: each discrete subspace of the one state space. -/
  X : D05Mesh L κ → Submodule ℂ ambient.H
  /-- D06: the projection into the actual discrete subspace. -/
  Pi : ∀ m, ambient.H →ₗ[ℂ] X m
  /-- D08: the discrete generator. -/
  Ah : ∀ m, X m →ₗ[ℂ] X m
  /-- D08: the discrete evolution operators. -/
  Th : ∀ m, Time → X m →L[ℂ] X m
  /-- D09: the strong complex bilinear map on V1 x V1. -/
  F : (V 1).Space →ₗ[ℂ] (V 1).Space →ₗ[ℂ] ambient.H

namespace Model
variable {L κ : ℝ} (M : Model.{u} L κ)

/-- D02: the ambient Hilbert space. -/
abbrev H := M.ambient.H
/-- D10: trajectories take values in the one state space. -/
abbrev Trajectory := Time → M.H
/-- D03: energy renorming of the fixed subspace V_1. -/
def energySpace : D03Subspace M.H := (M.V 1).renorm M.energyCore
/-- D03: the physical integer norms on the same elements. -/
def physical (j : ℕ) : D03Subspace M.H :=
  match j with
  | 1 => (M.V 1).renorm M.n1Core
  | 2 => (M.V 2).renorm M.n2Core
  | 3 => (M.V 3).renorm M.n3Core
  | 4 => M.E4
  | _ => M.V 0
/-- D03: the energy norm of an ambient element, with membership required at use. -/
def d1 (x : M.H) : ℝ := M.energySpace.size x
/-- D03: n_0 is exactly the ambient norm. -/
def nj (j : ℕ) (x : M.H) : ℝ := if j = 0 then ‖x‖ else (M.physical j).size x
/-- D03: strong norms and membership travel together. -/
def NBound (j : ℕ) (x : M.H) (R : ℝ) : Prop :=
  (j = 0 ∨ x ∈ (M.physical j).carrier) ∧ M.nj j x ≤ R
/-- D02: the real form is determined by the anti-linear involution. -/
def RealData (f : M.H) : Prop := M.J f = f
/-- D04: a total notation for A; domain assertions always accompany its use. -/
def applyA (f : M.H) : M.H := M.A ((M.V 3).ofH f)
/-- D04: the domain of the second generator power. -/
def DA2 (f : M.H) : Prop := f ∈ (M.V 3).carrier ∧ M.applyA f ∈ (M.V 3).carrier
/-- D04: the form on ambient members of its specified two domains. -/
def form (f g : M.H) : ℂ := M.b ((M.V 2).ofH f) ((M.V 1).ofH g)
/-- D06: projection back into the same ambient Hilbert space. -/
def project (m : D05Mesh L κ) (f : M.H) : M.H := (M.Pi m f : M.H)
/-- D08: discrete evolution included in H by its subtype. -/
def flowh (m : D05Mesh L κ) (f : M.H) (t : Time) : M.H :=
  (M.Th m t (M.Pi m f) : M.H)
/-- D09: continuous strong product, only used for members of V_1. -/
def product (f g : M.H) : M.H := M.F ((M.V 1).ofH f) ((M.V 1).ofH g)
/-- D09: diagonal nonlinearity. -/
def nonlinear (f : M.H) : M.H := M.product f f
/-- D09: the discrete vector field has domain X_h x X_h. -/
def Fh (m : D05Mesh L κ) (f g : M.X m) : M.X m :=
  M.Pi m (M.product f g)
/-- D07: the actual continuous anti-dual of the energy space. -/
abbrev Weak := M.energySpace.Space →L⋆[ℂ] ℂ
/-- D07: the canonical pivot embedding using the fixed inclusion. -/
def iota (f : M.H) : M.Weak := (innerSLFlip ℂ f).comp M.energySpace.inclusion
/-- D07: restriction and Riesz characterization, with the paper inner-product order. -/
def RieszSpec (m : D05Mesh L κ) (g : M.Weak) (r : M.X m) : Prop :=
  ∀ ψ : M.X m, inner ℂ (ψ : M.H) (r : M.H) = g (M.energySpace.ofH ψ)
/-- D07: unique Riesz representation, not an arbitrary model map. -/
def PiMinus (m : D05Mesh L κ) (g : M.Weak) : M.X m :=
  if h : ∃! r, M.RieszSpec m g r then Classical.choose (ExistsUnique.exists h) else 0
/-- D07: the discrete dual norm is the operator norm of the restricted pairing,
written as the specified supremum. -/
def minusNorm (m : D05Mesh L κ) (r : M.X m) : ℝ :=
  sSup {q : ℝ | ∃ ψ : M.X m, ψ ≠ 0 ∧ q = ‖inner ℂ (ψ : M.H) (r : M.H)‖ / M.d1 ψ}

/-- D09: the exact continuous bilinear extension condition. -/
def FWeakSpec (G : M.H →L[ℂ] M.energySpace.Space →L[ℂ] M.Weak) : Prop :=
  ∀ f g : (M.V 1).Space,
    G ((M.V 1).val f) (M.energySpace.ofH ((M.V 1).val g)) = M.iota (M.F f g)
/-- D09: unique extension to H x V_1, with its existence an interface obligation. -/
def FWeak : M.H →L[ℂ] M.energySpace.Space →L[ℂ] M.Weak :=
  if h : ∃! G, M.FWeakSpec G then Classical.choose (ExistsUnique.exists h) else 0
/-- D09: the weak product is evaluated only with an almost-everywhere V_1 lift
of its second argument. -/
def weakProduct (f g : M.H) : M.Weak := M.FWeak f (M.energySpace.ofH g)
/-- D10: an ambient trajectory extended to real time for differentiation. -/
def realTime (w : M.Trajectory) (t : ℝ) : M.H := w (Real.toNNReal t)
/-- D10: a genuine strongly measurable lift into a fixed strong subspace. -/
def AELift (S : D03Subspace M.H) (w : M.Trajectory) : Prop :=
  ∃ z : Time → S.Space, AEStronglyMeasurable z timeMeasure ∧
    (fun t => S.val (z t)) =ᵐ[timeMeasure] w
/-- D10: a continuous lift includes every point, including zero. -/
def ContinuousLift (S : D03Subspace M.H) (w : M.Trajectory) : Prop :=
  ∃ z : Time → S.Space, Continuous z ∧ ∀ t, S.val (z t) = w t
/-- D10: finite weighted supremum, stated pointwise. -/
def Y (σ : ℝ) (S : D03Subspace M.H) (w : M.Trajectory) : Prop :=
  M.ContinuousLift S w ∧ ∃ R : ℝ, ∀ t : Time, Real.exp (σ * t) * S.size (w t) ≤ R
/-- D10: vanishing at infinity in the specified strong norm. -/
def Czero (σ : ℝ) (S : D03Subspace M.H) (w : M.Trajectory) : Prop :=
  M.Y σ S w ∧ Tendsto (fun t : Time => Real.exp (σ * t) * S.size (w t)) atTop (nhds 0)
/-- D11: qualification before the real-valued energy formula. -/
def Energy (σ : ℝ) (w : M.Trajectory) : Prop :=
  Continuous w ∧ (∃ R : ℝ, ∀ t : Time, Real.exp (σ * t) * ‖w t‖ ≤ R) ∧
  M.AELift M.energySpace w ∧
  Integrable (fun t : Time => Real.exp (2 * σ * t) * M.d1 (w t) ^ 2) timeMeasure
/-- D11: the energy formula, never used without Energy qualification. -/
def energy (σ : ℝ) (w : M.Trajectory) : ℝ :=
  sSup (Set.range (fun t : Time => Real.exp (σ * t) * ‖w t‖)) +
    Real.sqrt (∫ t : Time, Real.exp (2 * σ * t) * M.d1 (w t) ^ 2 ∂timeMeasure)
/-- D11/M4: an energy inequality contains all measurable-lift and integrability obligations. -/
def EBound (σ : ℝ) (w : M.Trajectory) (R : ℝ) : Prop :=
  M.Energy σ w ∧ M.energy σ w ≤ R
/-- D11: the actual energy trajectory predicate at each decay rate. -/
def X0 (σ : ℝ) (w : M.Trajectory) : Prop :=
  M.Energy σ w ∧ Tendsto (fun t : Time => Real.exp (σ * t) * ‖w t‖) atTop (nhds 0)
/-- D11: the actual higher-regularity trajectory predicate. -/
def Xtheta (σ θ : ℝ) (w : M.Trajectory) : Prop := M.X0 σ w ∧ M.Czero σ (M.V θ) w
/-- D12: weighted fourth-power time norm. -/
def Z (σ : ℝ) (w : M.Trajectory) : ℝ :=
  (∫ t : Time, Real.exp (4 * σ * t) * ‖w t‖ ^ 4 ∂timeMeasure) ^ (1 / 4 : ℝ)
/-- D12/M4: validity of Z. -/
def ZValid (σ : ℝ) (w : M.Trajectory) : Prop :=
  AEStronglyMeasurable w timeMeasure ∧
  Integrable (fun t : Time => Real.exp (4 * σ * t) * ‖w t‖ ^ 4) timeMeasure
/-- D12: weighted physical first-norm time integral. -/
def Jnorm (σ : ℝ) (w : M.Trajectory) : ℝ :=
  Real.sqrt (∫ t : Time, Real.exp (2 * σ * t) * M.nj 1 (w t) ^ 2 ∂timeMeasure)
/-- D12/M4: validity of J. -/
def JValid (σ : ℝ) (w : M.Trajectory) : Prop :=
  M.AELift (M.physical 1) w ∧
  Integrable (fun t : Time => Real.exp (2 * σ * t) * M.nj 1 (w t) ^ 2) timeMeasure
/-- D12: the actual weighted measure used for weak L2 sources. -/
def weightedMeasure (_M : Model L κ) (σ : ℝ) : Measure Time :=
  timeMeasure.withDensity (fun t : Time => ENNReal.ofReal (Real.exp (2 * σ * t)))
/-- D12: weak sources are actual Lp equivalence classes. -/
abbrev WeakL2 (σ : ℝ) := Lp M.Weak 2 (M.weightedMeasure σ)
/-- D13: locally Bochner integrable strong sources. -/
def StrongSource (σ : ℝ) (g : M.Trajectory) : Prop :=
  AEStronglyMeasurable g timeMeasure ∧
  (∀ T : Time, IntegrableOn g (Iic T) timeMeasure) ∧
  MemLp (fun t => M.iota (g t)) 2 (M.weightedMeasure σ)
/-- D13: the canonical Lp class of a strong source, guarded by MemLp. -/
def sourceClass (σ : ℝ) (g : M.Trajectory) : M.WeakL2 σ :=
  if h : MemLp (fun t => M.iota (g t)) 2 (M.weightedMeasure σ)
  then h.toLp (fun t => M.iota (g t)) else 0
/-- D13: actual continuous Bochner Duhamel integral. -/
def Kstrong (g : M.Trajectory) (t : Time) : M.H :=
  ∫ s in Iic t, M.T (t - s) (g s) ∂timeMeasure
/-- D13: actual discrete Bochner Duhamel integral included in H. -/
def Khstrong (m : D05Mesh L κ) (g : M.Trajectory) (t : Time) : M.H :=
  ∫ s in Iic t, M.flowh m (g s) (t - s) ∂timeMeasure
/-- D13: extension from the dense strong source class; its output is a genuine
H-valued function and its bound includes all energy qualification. -/
def KSpec (σ : ℝ) (discrete : Option (D05Mesh L κ))
    (K : M.WeakL2 σ →ₗ[ℂ] M.Trajectory) : Prop :=
  (∃ C : ℝ, 0 ≤ C ∧ ∀ g, M.X0 σ (K g) ∧ M.energy σ (K g) ≤ C * ‖g‖) ∧
  ∀ g, M.StrongSource σ g →
    K (M.sourceClass σ g) =
      match discrete with | none => M.Kstrong g | some m => M.Khstrong m g
/-- D13: the unique bounded extension. No free evaluation or solution map is supplied. -/
def Kweak (σ : ℝ) (discrete : Option (D05Mesh L κ)) :
    M.WeakL2 σ →ₗ[ℂ] M.Trajectory :=
  if h : ∃! K, M.KSpec σ discrete K then Classical.choose (ExistsUnique.exists h) else 0
/-- D13: the weak nonlinear source belongs to the actual weighted L2 space. -/
def ProductSource (σ : ℝ) (w z : M.Trajectory) : Prop :=
  MemLp (fun t => M.weakProduct (w t) (z t)) 2 (M.weightedMeasure σ)
/-- D13: its unique Lp equivalence class, guarded by ProductSource. -/
def productClass (σ : ℝ) (w z : M.Trajectory) : M.WeakL2 σ :=
  if h : M.ProductSource σ w z then h.toLp (fun t => M.weakProduct (w t) (z t)) else 0
/-- D13: the bilinear Duhamel expression. -/
def Q (σ : ℝ) (discrete : Option (D05Mesh L κ)) (w z : M.Trajectory) : M.Trajectory :=
  M.Kweak σ discrete (M.productClass σ w z)
/-- D14: the actual linear trajectory. -/
def linearFlow (discrete : Option (D05Mesh L κ)) (f : M.H) : M.Trajectory :=
  match discrete with | none => fun t => M.T t f | some m => M.flowh m f
/-- D13: guards for all deterministic extension definitions, to be proved. -/
def Extensions (σ : ℝ) : Prop :=
  (∃! G, M.FWeakSpec G) ∧ (∀ m g, ∃! r, M.RieszSpec m g r) ∧
  ∀ discrete, ∃! K, M.KSpec σ discrete K
/-- D14: the fixed point predicate in the specified energy ball. -/
def SmallSolution (B : D01Budget) (σ : ℝ) (discrete : Option (D05Mesh L κ))
    (f : M.H) (w : M.Trajectory) : Prop :=
  M.Extensions σ ∧ M.X0 σ w ∧ M.ProductSource σ w w ∧
  M.energy σ w ≤ (8 * max 1
    (max (B.bound "L03_c" σ) (B.bound "L05_d" σ) * B.bound "C01_c"))⁻¹ ∧
  w = M.linearFlow discrete f + M.Q σ discrete w w
/-- D14: the unique small solution selected by its defining equation and ball. -/
def solution (B : D01Budget) (σ : ℝ) (discrete : Option (D05Mesh L κ))
    (f : M.H) : M.Trajectory :=
  if h : ∃! w, M.SmallSolution B σ discrete f w
  then Classical.choose (ExistsUnique.exists h) else 0
/-- D14: well-definedness is an explicit conclusion, never an implicit assumption
that a default value solves the equation. -/
def SolutionsDefined (B : D01Budget) (σ : ℝ) (f : M.H) : Prop :=
  ∀ discrete, ∃! w, M.SmallSolution B σ discrete f w
/-- D15: the actual difference of the two linear flows. -/
def linearError (m : D05Mesh L κ) (f : M.H) : M.Trajectory :=
  M.linearFlow (some m) f - M.linearFlow none f
/-- D15: the actual nonlinear error. -/
def error (B : D01Budget) (σ : ℝ) (m : D05Mesh L κ) (f : M.H) : M.Trajectory :=
  M.solution B σ none f - M.solution B σ (some m) f
/-- D15: nonlinear share of the actual solution. -/
def share (B : D01Budget) (σ : ℝ) (discrete : Option (D05Mesh L κ))
    (f : M.H) : M.Trajectory := M.solution B σ discrete f - M.linearFlow discrete f
/-- D15: the ordering error, defined by subtraction in H. -/
def orderingError (B : D01Budget) (σ : ℝ) (m : D05Mesh L κ) (f : M.H) : M.Trajectory :=
  M.share B σ none f - M.share B σ (some m) f
/-- D16: the quadratic coefficient is defined by the actual Duhamel operator. -/
def P2 (σ : ℝ) (discrete : Option (D05Mesh L κ)) (f : M.H) : M.Trajectory :=
  M.Q σ discrete (M.linearFlow discrete f) (M.linearFlow discrete f)
/-- D16: actual difference of quadratic coefficients. -/
def Dcoeff (σ : ℝ) (m : D05Mesh L κ) (f : M.H) : M.Trajectory :=
  M.P2 σ none f - M.P2 σ (some m) f
/-- D04: the accretive generator is exactly the negative of A. -/
def BOp : (M.V 3).Space →ₗ[ℂ] M.H := -M.A
/-- D08: the accretive discrete generator is exactly the negative of A_h. -/
def BhOp (m : D05Mesh L κ) : M.X m →ₗ[ℂ] M.X m := -M.Ah m
/-- D09: the exchanged weak product has domain V1 x H, never H x H. -/
def FWeakOp : M.energySpace.Space →L[ℂ] M.H →L[ℂ] M.Weak := M.FWeak.flip
end Model

/-- D14: budget constants, chosen before model, mesh, and data. -/
def D14ell (B : D01Budget) (σ : ℝ) : ℝ := max (B.bound "L03_c" σ) (B.bound "L05_d" σ)
/-- D14: the common forced-operator upper bound. -/
def D14k (B : D01Budget) (σ : ℝ) : ℝ := D14ell B σ
                                                                                  
def D14b (B : D01Budget) (σ : ℝ) : ℝ := max 1 (D14k B σ * B.bound "C01_c")
/-- D14: uniqueness-ball radius. -/
def D14R (B : D01Budget) (σ : ℝ) : ℝ := (8 * D14b B σ)⁻¹
/-- D14: input radius for the fixed point. -/
def D14r (B : D01Budget) (σ : ℝ) : ℝ := D14R B σ / (2 * D14ell B σ)
/-- D17: the three target regularity indices. -/
inductive D17Index | zero | one | two
  deriving DecidableEq
/-- D17: real regularity index. -/
def D17Index.theta : D17Index → ℝ | .zero => 0 | .one => 1 | .two => 2
                                           
def D17a (i : D17Index) (h : ℝ) (t : Time) : ℝ :=
  match i with
  | .zero => min 1 (h * D01tw t ^ (-3 / 2 : ℝ))
  | .one => min (h ^ (1 / 4 : ℝ) * D01tw t ^ (-5 / 8 : ℝ))
      (h ^ 2 * D01tw t ^ (-2 : ℝ))
  | .two => min (h ^ (1 / 3 : ℝ) * D01tw t ^ (-1 : ℝ))
      (h * D01tw t ^ (-3 / 2 : ℝ))
/-- D17: the exact ordering-error rates. -/
def D17b (i : D17Index) (h : ℝ) (t : Time) : ℝ :=
  match i with
  | .zero => h ^ (1 / 6 : ℝ)
  | .one => h ^ (1 / 6 : ℝ) * D01tw t ^ (-5 / 8 : ℝ)
  | .two => h ^ (4 / 15 : ℝ) * D01tw t ^ (-3 / 2 : ℝ)
/-- D17: discrete nonlinear-share time factor. -/
def D17c (i : D17Index) (t : Time) : ℝ :=
  match i with | .zero => 1 | _ => D01tw t ^ (-1 / 2 : ℝ)

end MergedKdV


==> anc/lean/MergedKdV/NonTrivial/Energy.lean <==
import MergedKdV.NonTrivial.Scalar
import MergedKdV.NonTrivial.TimeResponse

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal Topology ComplexConjugate InnerProductSpace
namespace MergedKdV.NonTrivial
universe u
variable {L κ : ℝ} (hL : 0 < L)

def energyLift : Scalar.{u} →L[ℂ] (model.{u} L κ hL).energySpace.Space :=
  LinearMap.toContinuousLinearMap (Submodule.topEquiv.symm.toLinearMap)

theorem energyLift_val (x : Scalar.{u}) : (model.{u} L κ hL).energySpace.val (energyLift hL x) = x := rfl

theorem energy_lift_cont {w : Time → Scalar.{u}} (hw : Continuous w) : (model.{u} L κ hL).AELift (model.{u} L κ hL).energySpace w := by
  refine ⟨fun t => energyLift hL (w t), ((energyLift hL).continuous.comp hw).aestronglyMeasurable, ?_⟩
  exact Eventually.of_forall fun t => energyLift_val hL (w t)

theorem energy_ambient {σ S : ℝ} {w : Time → Scalar.{u}} (hw : Continuous w)
    (hS : ∀ t : Time, Real.exp (σ*t)*‖w t‖ ≤ S)
    (hI : Integrable (fun t : Time => Real.exp (2*σ*t)*‖w t‖^2) timeMeasure) :
    (model.{u} L κ hL).Energy σ w ∧ (model.{u} L κ hL).energy σ w ≤
      S + (D01p L)⁻¹ * Real.sqrt (∫ t : Time, Real.exp (2*σ*t)*‖w t‖^2 ∂timeMeasure) := by
  have he : (fun t : Time => Real.exp (2*σ*t)*(model.{u} L κ hL).d1 (w t)^2) =
      fun t : Time => (D01p L)⁻¹^2 * (Real.exp (2*σ*t)*‖w t‖^2) := by
    funext t
    rw [d1_eq]
    ring
  have hD : Integrable (fun t : Time => Real.exp (2*σ*t)*(model.{u} L κ hL).d1 (w t)^2) timeMeasure := by
    rw [he]
    exact hI.const_mul _
  refine ⟨⟨hw, ⟨S,hS⟩, energy_lift_cont hL hw, hD⟩, ?_⟩
  unfold Model.energy
  rw [he, integral_const_mul, Real.sqrt_mul (sq_nonneg _), Real.sqrt_sq (inv_pos.mpr (p_pos hL)).le]
  apply add_le_add _ le_rfl
  apply csSup_le (Set.range_nonempty _)
  rintro r ⟨t,rfl⟩
  exact hS t

theorem exp_square (b : ℝ) (t : Time) : Real.exp (b*t)^2 = Real.exp (2*b*t) := by
  rw [pow_two, ← Real.exp_add]
  congr 1
  ring

theorem exp_time_integrable {a : ℝ} (ha : 0 < a) :
    Integrable (fun t : Time => Real.exp (-a*t)) timeMeasure := by
  simpa [TimeKernel.kernel] using TimeKernel.kernel_integrable_future ha 0

theorem exp_time_integral {a : ℝ} (ha : 0 < a) :
    ∫ t : Time, Real.exp (-a*t) ∂timeMeasure = a⁻¹ := by
  simpa [TimeKernel.kernel] using TimeKernel.kernel_integral_future ha 0

theorem exp_time_tendsto {a : ℝ} (ha : 0 < a) :
    Tendsto (fun t : Time => Real.exp (-a*t)) atTop (𝓝 0) := by
  have h1 : Tendsto (fun t : Time => (t : ℝ)) atTop atTop := NNReal.tendsto_coe_atTop.mpr tendsto_id
  have h2 := Real.tendsto_exp_neg_atTop_nhds_zero.comp (h1.const_mul_atTop ha)
  refine h2.congr (fun t => ?_)
  simp only [Function.comp_apply]
  congr 1
  ring

theorem exp_finite_integral {a : ℝ} (ha : 0 < a) (t : Time) :
    ∫ s in Iic t, Real.exp (-a*(s:ℝ)) ∂timeMeasure = (1-Real.exp (-a*t))/a := by
  rw [Support.setIntegral_Iic_time]
  have he : (∫ x in (0:ℝ)..t, Real.exp (-a*(Real.toNNReal x : ℝ))) =
      ∫ x in (0:ℝ)..t, Real.exp (-a*x) := by
    apply intervalIntegral.integral_congr
    intro x hx
    rw [uIcc_of_le t.coe_nonneg] at hx
    dsimp only
    rw [Real.coe_toNNReal x hx.1]
  rw [he, intervalIntegral.integral_comp_mul_left Real.exp (neg_ne_zero.mpr ha.ne'), integral_exp]
  simp only [mul_zero, Real.exp_zero, smul_eq_mul]
  field_simp
  ring

theorem weighted_free_norm (σ : ℝ) (f : Scalar.{u}) (t : Time) :
    Real.exp (σ*t)*‖(model.{u} L κ hL).T t f‖ = Real.exp (-(D01lambda L-σ)*t)*‖f‖ := by
  rw [norm_T, ← mul_assoc, ← Real.exp_add]
  congr 2
  ring

theorem weighted_free_square (σ : ℝ) (f : Scalar.{u}) (t : Time) :
    Real.exp (2*σ*t)*‖(model.{u} L κ hL).T t f‖^2 = Real.exp (-(2*(D01lambda L-σ))*t)*‖f‖^2 := by
  rw [norm_T, mul_pow, exp_square, ← mul_assoc, ← Real.exp_add]
  congr 2
  ring

theorem free_X0_energy {σ : ℝ} (hσ : σ < D01lambda L) (f : Scalar.{u}) :
    (model.{u} L κ hL).X0 σ (fun t => (model.{u} L κ hL).T t f) ∧
    (model.{u} L κ hL).energy σ (fun t => (model.{u} L κ hL).T t f) ≤
      (1+(D01p L)⁻¹ * Real.sqrt ((2*(D01lambda L-σ))⁻¹))*‖f‖ := by
  have ha : 0 < D01lambda L-σ := sub_pos.mpr hσ
  have h2a : 0 < 2*(D01lambda L-σ) := by positivity
  have hI : Integrable (fun t : Time => Real.exp (2*σ*t)*‖(model.{u} L κ hL).T t f‖^2) timeMeasure := by
    have heq := funext (weighted_free_square (κ := κ) hL σ f)
    rw [heq]
    exact (exp_time_integrable h2a).mul_const _
  have hS : ∀ t : Time, Real.exp (σ*t)*‖(model.{u} L κ hL).T t f‖ ≤ ‖f‖ := by
    intro t
    rw [weighted_free_norm]
    have he : Real.exp (-(D01lambda L-σ)*t) ≤ 1 := Real.exp_le_one_iff.mpr (by nlinarith [t.coe_nonneg])
    exact mul_le_of_le_one_left (norm_nonneg f) he
  have he := energy_ambient (κ := κ) hL ((semigroup_holds hL).2.2 f) hS hI
  refine ⟨⟨he.1, ?_⟩, ?_⟩
  · have ht := (exp_time_tendsto ha).mul_const ‖f‖
    simpa only [weighted_free_norm (κ := κ) hL, zero_mul] using ht
  · have hi : (∫ t : Time, Real.exp (2*σ*t)*‖(model.{u} L κ hL).T t f‖^2 ∂timeMeasure) =
        (2*(D01lambda L-σ))⁻¹ * ‖f‖^2 := by
      have heq := funext (weighted_free_square (κ := κ) hL σ f)
      rw [heq]
      rw [integral_mul_const, exp_time_integral h2a]
    rw [hi, Real.sqrt_mul (inv_pos.mpr h2a).le, Real.sqrt_sq (norm_nonneg f)] at he
    exact he.2.trans_eq (by ring)

theorem free_finiteGradient (f : Scalar.{u}) (t : Time) :
    (model.{u} L κ hL).FiniteGradient (fun s => (model.{u} L κ hL).T s f) t := by
  constructor
  · exact energy_lift_cont hL ((semigroup_holds hL).2.2 f)
  · rw [Support.integrableOn_Iic_time_iff]
    dsimp only
    simp_rw [d1_eq (κ := κ) hL, norm_T (κ := κ) hL]
    apply Continuous.intervalIntegrable
    fun_prop

theorem kato_identity (f : Scalar.{u}) (t : Time) :
    ‖(model.{u} L κ hL).T t f‖^2 + 2*D01a*(∫ s in Iic t, (model.{u} L κ hL).d1 ((model.{u} L κ hL).T s f)^2 ∂timeMeasure) = ‖f‖^2 := by
  have he : (fun s : Time => (model.{u} L κ hL).d1 ((model.{u} L κ hL).T s f)^2) =
      fun s : Time => ((D01p L)⁻¹^2*‖f‖^2) * Real.exp (-(2*D01lambda L)*s) := by
    funext s
    rw [d1_eq, norm_T, mul_pow, mul_pow, exp_square]
    have hx : 2*(-D01lambda L)*(s:ℝ) = -(2*D01lambda L)*s := by ring
    rw [hx]
    ring
  rw [he, integral_const_mul, exp_finite_integral (mul_pos (by norm_num) (lambda_pos hL)),
    norm_T, mul_pow, exp_square]
  have hx : 2*(-D01lambda L)*(t:ℝ) = -(2*D01lambda L)*t := by ring
  rw [hx]
  dsimp only [D01lambda, D01a]
  field_simp [(p_pos hL).ne']
  ring

theorem L01_c_holds : L01_c (model.{u} L κ hL) := by
  constructor
  · intro t
    apply ContinuousLinearMap.opNorm_le_bound _ (Real.exp_pos _).le
    intro f
    exact (norm_T hL t f).le
  · intro f t
    exact ⟨free_finiteGradient hL f t, (kato_identity hL f t).le⟩

theorem L01_holds : L01 (model.{u} L κ hL) := ⟨L01_a_holds hL, L01_b_holds hL, L01_c_holds hL⟩

end MergedKdV.NonTrivial
end

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal Topology InnerProductSpace
namespace MergedKdV.NonTrivial
universe u
variable {L κ : ℝ} (hL : 0 < L)

def weightedSource (σ : ℝ) (g : Time → Scalar.{u}) (t : Time) : Scalar.{u} :=
  (Real.exp (σ*t) : ℂ) • g t

theorem weightedSource_norm (σ : ℝ) (g : Time → Scalar.{u}) (t : Time) :
    ‖weightedSource σ g t‖ = Real.exp (σ*t)*‖g t‖ := by
  rw [weightedSource, norm_smul]
  simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)]

theorem weightedSource_square (σ : ℝ) (g : Time → Scalar.{u}) (t : Time) :
    ‖weightedSource σ g t‖^2 = Real.exp (2*σ*t)*‖g t‖^2 := by
  rw [weightedSource_norm, mul_pow, exp_square]

theorem weightedSource_memLp {σ : ℝ} {g : Time → Scalar.{u}}
    (hm : AEStronglyMeasurable g timeMeasure)
    (hi : Integrable (fun t : Time => Real.exp (2*σ*t)*‖g t‖^2) timeMeasure) :
    MemLp (weightedSource σ g) 2 timeMeasure := by
  have hc : Continuous (fun t : Time => (Real.exp (σ*t) : ℂ)) := by fun_prop
  apply (memLp_two_iff_integrable_sq_norm (hc.aestronglyMeasurable.smul hm)).mpr
  convert hi using 1
  exact funext (weightedSource_square σ g)

theorem unscale_integrable {c : ℝ} (hc : c ≠ 0) {G : Time → ℝ}
    (hI : Integrable (fun t => c^2*G t) timeMeasure) : Integrable G timeMeasure := by
  have h := hI.const_mul (c^2)⁻¹
  simpa only [← mul_assoc, inv_mul_cancel₀ (pow_ne_zero _ hc), one_mul] using h

theorem strong_weighted_square {σ : ℝ} {g : Time → Scalar.{u}} (hg : (model.{u} L κ hL).StrongSource σ g) :
    Integrable (fun t : Time => Real.exp (2*σ*t)*‖g t‖^2) timeMeasure := by
  have hi := Support.weighted_sq_integrable (E := (model.{u} L κ hL).Weak) (model.{u} L κ hL) hg.2.2
  have he : (fun t : Time => Real.exp (2*σ*t)*‖(model.{u} L κ hL).iota (g t)‖^2) =
      fun t : Time => (D01p L)^2*(Real.exp (2*σ*t)*‖g t‖^2) := by
    funext t
    rw [iota_norm]
    ring
  rw [he] at hi
  exact unscale_integrable (p_pos hL).ne' hi

theorem sourceClass_norm {σ : ℝ} {g : Time → Scalar.{u}} (hg : (model.{u} L κ hL).StrongSource σ g) :
    ‖(model.{u} L κ hL).sourceClass σ g‖ = D01p L * Real.sqrt (∫ t : Time, ‖weightedSource σ g t‖^2 ∂timeMeasure) := by
  classical
  rw [Model.sourceClass, dite_eq_left hg.2.2, Support.weighted_norm_toLp_two (model.{u} L κ hL)]
  have he : (fun t : Time => Real.exp (2*σ*t)*‖(model.{u} L κ hL).iota (g t)‖^2) =
      fun t : Time => (D01p L)^2*‖weightedSource σ g t‖^2 := by
    funext t
    rw [iota_norm, weightedSource_square]
    ring
  rw [he, integral_const_mul, Real.sqrt_mul (sq_nonneg _), Real.sqrt_sq (p_pos hL).le]

theorem discrete_weighted_square {σ : ℝ} (m : D05Mesh L κ) {g : Time → (model.{u} L κ hL).X m}
    (hg : (model.{u} L κ hL).DiscreteWeakSource σ m g) :
    Integrable (fun t : Time => Real.exp (2*σ*t)*‖(g t : Scalar.{u})‖^2) timeMeasure := by
  have hi := hg.2
  have he : (fun t : Time => Real.exp (2*σ*t)*(model.{u} L κ hL).minusNorm m (g t)^2) =
      fun t : Time => (D01p L)^2*(Real.exp (2*σ*t)*‖(g t : Scalar.{u})‖^2) := by
    funext t
    rw [minus_norm]
    change Real.exp (2*σ*t)*(D01p L*‖g t‖)^2 = (D01p L)^2*(Real.exp (2*σ*t)*‖g t‖^2)
    ring
  rw [he] at hi
  exact unscale_integrable (p_pos hL).ne' hi

theorem discrete_size {σ : ℝ} (m : D05Mesh L κ) (g : Time → (model.{u} L κ hL).X m) :
    (model.{u} L κ hL).DiscreteWeakSize σ m g = D01p L *
      Real.sqrt (∫ t : Time, ‖weightedSource σ (fun s => (g s : Scalar.{u})) t‖^2 ∂timeMeasure) := by
  unfold Model.DiscreteWeakSize
  have he : (fun t : Time => Real.exp (2*σ*t)*(model.{u} L κ hL).minusNorm m (g t)^2) =
      fun t : Time => (D01p L)^2*‖weightedSource σ (fun s => (g s : Scalar.{u})) t‖^2 := by
    funext t
    rw [minus_norm, weightedSource_square]
    change Real.exp (2*σ*t)*(D01p L*‖g t‖)^2 = (D01p L)^2*(Real.exp (2*σ*t)*‖g t‖^2)
    ring
  rw [he, integral_const_mul, Real.sqrt_mul (sq_nonneg _), Real.sqrt_sq (p_pos hL).le]

end MergedKdV.NonTrivial
end

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal ComplexConjugate InnerProductSpace
namespace MergedKdV.NonTrivial
universe u
variable {L κ : ℝ} (hL : 0 < L)

theorem scalar_inner_product (f g : Scalar.{u}) : inner ℂ f g = g.down * star f.down := by
  change inner ℂ f.down g.down = _
  rfl

theorem form_generator (f g : Scalar.{u}) : inner ℂ g ((-D01lambda L : ℂ) • f) = -(model.{u} L κ hL).form f g := by
  rw [scalar_inner_product, down_smul, form_eq]
  ring

theorem L05_a_holds : L05_a (model.{u} L κ hL) := by
  intro m
  refine ⟨?_, ?_, ?_, ?_⟩
  · intro x ψ
    exact form_generator hL x ψ
  · have hn : (-D01lambda L : ℂ) ≠ 0 := by exact_mod_cast (neg_ne_zero.mpr (lambda_pos hL).ne')
    constructor
    · intro x y h
      exact smul_right_injective _ hn h
    · intro x
      refine ⟨(-D01lambda L : ℂ)⁻¹ • x, ?_⟩
      exact smul_inv_smul₀ hn x
  · constructor
    · intro x
      change 0 ≤ (inner ℂ x (-((-D01lambda L : ℂ) • x))).re
      rw [← neg_smul, neg_neg, inner_real_smul]
      positivity [lambda_pos hL]
    · intro q hq f
      exact ⟨((q+D01lambda L : ℝ) : ℂ)⁻¹ • f, scalar_resolvent _ _ (add_pos hq (lambda_pos hL)) f⟩
  · refine ⟨?_, ?_, ?_, ?_⟩
    · apply ContinuousLinearMap.ext
      intro x
      change (Real.exp (-D01lambda L*(0 : Time)) : ℂ) • x = x
      simp
    · intro s t
      apply ContinuousLinearMap.ext
      intro x
      change (Real.exp (-D01lambda L*((s+t : Time) : ℝ)) : ℂ) • x =
        (Real.exp (-D01lambda L*s) : ℂ) • ((Real.exp (-D01lambda L*t) : ℂ) • x)
      rw [smul_smul, ← Complex.ofReal_mul, ← Real.exp_add]
      congr 3
      push_cast
      ring
    · intro x
      change Continuous (fun t : Time => (Real.exp (-D01lambda L*t) : ℂ) • x)
      fun_prop
    · intro x t ht
      exact exp_time_hasDeriv (D01lambda L) x t

theorem L05_c_holds : L05_c (model.{u} L κ hL) := by
  intro m
  refine ⟨?_, ?_, ?_⟩
  · intro t
    apply ContinuousLinearMap.opNorm_le_bound _ (Real.exp_pos _).le
    intro x
    exact (norm_Th hL m t x).le
  · intro x
    rw [d1_eq, norm_Ah]
    change ((D01p L)⁻¹*‖x‖)^2 ≤ D01a⁻¹*(D01lambda L*‖x‖)*‖x‖
    dsimp only [D01lambda, D01a]
    field_simp [(p_pos hL).ne']
    ring_nf
    rfl
  · intro x t
    exact ⟨free_finiteGradient hL (x:Scalar.{u}) t, (kato_identity hL (x:Scalar.{u}) t).le⟩

end MergedKdV.NonTrivial
end

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal ComplexConjugate InnerProductSpace
namespace MergedKdV.NonTrivial
universe u
variable {L κ : ℝ} (hL : 0 < L) (C : ℝ → ℝ)

theorem L13_a_holds : L13_a (model.{u} L κ hL) := by
  intro f hf y
  constructor
  · intro hy
    refine ⟨by trivial, ?_⟩
    rw [applyA_eq]
    apply ext_inner_left ℂ
    intro v
    have hv := hy (full.ofH v)
    change inner ℂ (full.val (full.ofH v)) y = -(model.{u} L κ hL).form f (full.val (full.ofH v)) at hv
    rw [Support.val_ofH _ (by trivial)] at hv
    exact (form_generator hL f v).trans hv.symm
  · rintro ⟨hf, rfl⟩ ψ
    rw [applyA_eq]
    exact form_generator hL f _

theorem L13_b_holds : L13_b (model.{u} L κ hL) (budget L C) := by
  intro f hf hAf
  refine ⟨by trivial, ?_⟩
  rw [nj_eq, vnorm_eq]
  exact (le_add_of_nonneg_right (norm_nonneg _)).trans
    (mul_bound _ _ _ _ _ (add_nonneg (norm_nonneg f) (norm_nonneg _)))

end MergedKdV.NonTrivial
end


==> anc/lean/MergedKdV/NonTrivial/Forcing.lean <==
import MergedKdV.NonTrivial.Energy

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal Topology InnerProductSpace
namespace MergedKdV.NonTrivial
universe u
variable {L κ : ℝ} (hL : 0 < L)

/-- In the scalar example the gradient is a continuous linear change of norm.
Its weighted L² norm and the weighted supremum are both subadditive. -/
theorem scalar_energy_add {σ : ℝ} {w v : Time → Scalar.{u}}
    (hw : (model L κ hL).X0 σ w) (hv : (model L κ hL).X0 σ v) :
    (model L κ hL).X0 σ (w + v) ∧
    (model L κ hL).energy σ (w + v) ≤ (model L κ hL).energy σ w + (model L κ hL).energy σ v := by
  let M := model.{u} L κ hL
  let G (z : Time → Scalar.{u}) := fun t => energyLift (κ := κ) hL (z t)
  let S (z : Time → Scalar.{u}) := sSup (Set.range (fun t : Time => Real.exp (σ*t)*‖z t‖))
  have hn (x : Scalar.{u}) : ‖energyLift (κ := κ) hL x‖ = M.d1 x := by
    rw [show M.d1 x = (D01p L)⁻¹ * ‖x‖ from d1_eq (κ := κ) hL x]
    exact scaled_norm (D01p L)⁻¹ (inv_pos.mpr (p_pos hL)) _
  have hLp (z : Time → Scalar.{u}) (hz : M.X0 σ z) : MemLp (G z) 2 (M.weightedMeasure σ) := by
    apply Support.weighted_memLp_two M (((energyLift (κ := κ) hL).continuous.comp hz.1.1).aestronglyMeasurable)
    simpa only [G, Function.comp_apply, hn] using hz.1.2.2.2
  have bound (z : Time → Scalar.{u}) (hz : M.X0 σ z) (t : Time) :
      Real.exp (σ*t)*‖z t‖ ≤ S z := by
    obtain ⟨R, hR⟩ := hz.1.2.1
    exact le_csSup (a := Real.exp (σ*t)*‖z t‖)
      (show BddAbove (Set.range (fun s : Time => Real.exp (σ*s)*‖z s‖)) from
        ⟨R, by rintro _ ⟨s,rfl⟩; exact hR s⟩) ⟨t,rfl⟩
  have point (t : Time) : Real.exp (σ*t)*‖(w+v) t‖ ≤ Real.exp (σ*t)*‖w t‖ + Real.exp (σ*t)*‖v t‖ := by
    rw [← mul_add]
    exact mul_le_mul_of_nonneg_left (norm_add_le _ _) (Real.exp_pos _).le
  have supBound (t : Time) : Real.exp (σ*t)*‖(w+v) t‖ ≤ S w + S v :=
    (point t).trans (add_le_add (bound w hw t) (bound v hv t))
  have ga : G (w+v) = G w + G v := by
    funext t
    exact map_add (energyLift (κ := κ) hL) _ _
  have gw := hLp w hw
  have gv := hLp v hv
  have gs : MemLp (G (w+v)) 2 (M.weightedMeasure σ) := by
    rw [ga]
    exact gw.add gv
  have hc := hw.1.1.add hv.1.1
  have hi := Support.weighted_sq_integrable M gs
  have hs : S (w+v) ≤ S w + S v := by
    apply csSup_le (Set.range_nonempty _)
    rintro _ ⟨t,rfl⟩
    exact supBound t
  have sqrt_eq (z : Time → Scalar.{u}) (gz : MemLp (G z) 2 (M.weightedMeasure σ)) :
      Real.sqrt (∫ t : Time, Real.exp (2*σ*t)*M.d1 (z t)^2 ∂timeMeasure) = ‖gz.toLp (G z)‖ := by
    rw [Support.weighted_norm_toLp_two M]
    simp only [G, hn]
  have heq : gs.toLp (G (w+v)) = (gw.add gv).toLp (G w + G v) := by
    apply Lp.ext
    filter_upwards [gs.coeFn_toLp, (gw.add gv).coeFn_toLp] with t h₁ h₂
    rw [h₁,h₂]
    exact congrFun ga t
  refine ⟨⟨⟨hc, ⟨_, supBound⟩, energy_lift_cont hL hc, ?_⟩, ?_⟩, ?_⟩
  · simpa only [G, hn] using hi
  · apply squeeze_zero (fun t => mul_nonneg (Real.exp_pos _).le (norm_nonneg _)) point
    simpa only [add_zero] using hw.2.add hv.2
  · change S (w+v) + _ ≤ (S w + _) + (S v + _)
    rw [sqrt_eq _ gs, sqrt_eq _ gw, sqrt_eq _ gv, heq, MemLp.toLp_add gw gv]
    linarith [norm_add_le (gw.toLp (G w)) (gv.toLp (G v))]
end MergedKdV.NonTrivial
end

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal Topology InnerProductSpace
namespace MergedKdV.NonTrivial
universe u
local instance : InnerProductSpace ℝ Scalar.{u} := InnerProductSpace.complexToReal
variable {L κ : ℝ} (hL : 0 < L)

theorem weighted_Kstrong (σ : ℝ) (g : Time → Scalar.{u}) (t : Time) :
    (Real.exp (σ*t) : ℂ) • (model.{u} L κ hL).Kstrong g t =
      TimeKernel.vectorResponse (D01lambda L-σ) (weightedSource σ g) t := by
  unfold Model.Kstrong TimeKernel.vectorResponse
  rw [← integral_smul, ← integral_indicator measurableSet_Iic]
  apply integral_congr_ae
  filter_upwards with s
  by_cases hs : s ≤ t
  · rw [Set.indicator_of_mem (show s ∈ Iic t from hs)]
    rw [TimeKernel.kernel, ite_eq_left hs, weightedSource, T_eq, NNReal.coe_sub hs]
    change (Real.exp (σ*t) : ℂ) • ((Real.exp (-D01lambda L*((t:ℝ)-s)) : ℂ) • g s) =
      (Real.exp (-(D01lambda L-σ)*((t:ℝ)-s)) : ℂ) • ((Real.exp (σ*s) : ℂ) • g s)
    rw [smul_smul, smul_smul, ← Complex.ofReal_mul, ← Complex.ofReal_mul, ← Real.exp_add, ← Real.exp_add]
    congr 3
    ring
  · simp only [Set.indicator_of_notMem (show s ∉ Iic t from hs),
      TimeKernel.kernel, ite_eq_right hs, zero_smul]

theorem Kstrong_representation (σ : ℝ) (g : Time → Scalar.{u}) (t : Time) :
    (model.{u} L κ hL).Kstrong g t = (Real.exp (-σ*t) : ℂ) •
      TimeKernel.vectorResponse (D01lambda L-σ) (weightedSource σ g) t := by
  rw [← weighted_Kstrong (κ := κ) hL]
  rw [smul_smul, ← Complex.ofReal_mul, ← Real.exp_add]
  simp only [neg_mul, neg_add_cancel, Real.exp_zero, Complex.ofReal_one, one_smul]

theorem weighted_Knorm (σ : ℝ) (g : Time → Scalar.{u}) (t : Time) :
    Real.exp (σ*t)*‖(model.{u} L κ hL).Kstrong g t‖ =
      ‖TimeKernel.vectorResponse (D01lambda L-σ) (weightedSource σ g) t‖ := by
  rw [← weighted_Kstrong (κ := κ) hL, norm_smul]
  simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)]

theorem weighted_Ksquare (σ : ℝ) (g : Time → Scalar.{u}) (t : Time) :
    Real.exp (2*σ*t)*‖(model.{u} L κ hL).Kstrong g t‖^2 =
      ‖TimeKernel.vectorResponse (D01lambda L-σ) (weightedSource σ g) t‖^2 := by
  rw [← weighted_Knorm hL, mul_pow, exp_square]

theorem Kstrong_X0_energy {σ : ℝ} (hσ : σ < D01lambda L) {g : Time → Scalar.{u}}
    (hg : MemLp (weightedSource σ g) 2 timeMeasure) :
    (model.{u} L κ hL).X0 σ ((model.{u} L κ hL).Kstrong g) ∧ (model.{u} L κ hL).energy σ ((model.{u} L κ hL).Kstrong g) ≤
      (Real.sqrt ((D01lambda L-σ)⁻¹)+(D01p L)⁻¹*(D01lambda L-σ)⁻¹) *
      Real.sqrt (∫ t, ‖weightedSource σ g t‖^2 ∂timeMeasure) := by
  have ha : 0 < D01lambda L-σ := sub_pos.mpr hσ
  have hc : Continuous ((model.{u} L κ hL).Kstrong g) := by
    have hrep := funext (Kstrong_representation (κ := κ) hL σ g)
    rw [hrep]
    exact (by fun_prop : Continuous (fun t : Time => (Real.exp (-σ*t) : ℂ))).smul
      (TimeKernel.vectorResponse_continuous ha hg)
  have hI : Integrable (fun t : Time => Real.exp (2*σ*t)*‖(model.{u} L κ hL).Kstrong g t‖^2) timeMeasure := by
    rw [funext (weighted_Ksquare (κ := κ) hL σ g)]
    exact TimeKernel.vectorResponse_square_integrable ha hg
  have hS : ∀ t : Time, Real.exp (σ*t)*‖(model.{u} L κ hL).Kstrong g t‖ ≤
      Real.sqrt ((D01lambda L-σ)⁻¹*(∫ s, ‖weightedSource σ g s‖^2 ∂timeMeasure)) := by
    intro t
    rw [weighted_Knorm]
    exact TimeKernel.vectorResponse_uniform_bound ha hg t
  have he := energy_ambient (κ := κ) hL hc hS hI
  refine ⟨⟨he.1, ?_⟩, ?_⟩
  · rw [funext (weighted_Knorm (κ := κ) hL σ g)]
    exact TimeKernel.vectorResponse_tendsto ha hg
  · have hi := TimeKernel.vectorResponse_integral_bound ha hg
    rw [funext (weighted_Ksquare (κ := κ) hL σ g)] at he
    have hs := Real.sqrt_le_sqrt hi
    rw [Real.sqrt_mul (sq_nonneg _), Real.sqrt_sq (inv_pos.mpr ha).le] at hs
    have hp := mul_le_mul_of_nonneg_left hs (inv_pos.mpr (p_pos hL)).le
    have hx := he.2.trans (add_le_add le_rfl hp)
    rw [Real.sqrt_mul (inv_pos.mpr ha).le] at hx
    exact hx.trans_eq (by ring)

def forcingConstant (L σ : ℝ) : ℝ :=
  1+(D01p L)⁻¹*Real.sqrt ((2*(D01lambda L-σ))⁻¹) +
  (D01p L)⁻¹*(Real.sqrt ((D01lambda L-σ)⁻¹)+(D01p L)⁻¹*(D01lambda L-σ)⁻¹)

theorem forced_energy {σ : ℝ} (hσ : σ < D01lambda L) (f : Scalar.{u}) {g : Time → Scalar.{u}}
    (hg : MemLp (weightedSource σ g) 2 timeMeasure) :
    (model.{u} L κ hL).X0 σ ((model.{u} L κ hL).linearFlow none f + (model.{u} L κ hL).Kstrong g) ∧
    (model.{u} L κ hL).energy σ ((model.{u} L κ hL).linearFlow none f + (model.{u} L κ hL).Kstrong g) ≤ forcingConstant L σ *
      (‖f‖+D01p L*Real.sqrt (∫ t, ‖weightedSource σ g t‖^2 ∂timeMeasure)) := by
  have ha : 0 < D01lambda L-σ := sub_pos.mpr hσ
  have hf := free_X0_energy (κ := κ) hL hσ f
  have hk := Kstrong_X0_energy (κ := κ) hL hσ hg
  constructor
  · exact (scalar_energy_add hL hf.1 hk.1).1
  · have hb := (scalar_energy_add hL hf.1 hk.1).2
    have hbound := hb.trans (add_le_add hf.2 hk.2)
    apply hbound.trans
    have hp := p_pos hL
    have hi := (inv_pos.mpr hp).le
    have hsq := Real.sqrt_nonneg (∫ t, ‖weightedSource σ g t‖^2 ∂timeMeasure)
    have hinv := (inv_pos.mpr ha).le
    have hn := norm_nonneg f
    unfold forcingConstant
    have he : (D01p L)⁻¹*(Real.sqrt ((D01lambda L-σ)⁻¹)+(D01p L)⁻¹*(D01lambda L-σ)⁻¹)*
        (D01p L*Real.sqrt (∫ t, ‖weightedSource σ g t‖^2 ∂timeMeasure)) =
        (Real.sqrt ((D01lambda L-σ)⁻¹)+(D01p L)⁻¹*(D01lambda L-σ)⁻¹)*
          Real.sqrt (∫ t, ‖weightedSource σ g t‖^2 ∂timeMeasure) := by field_simp [hp.ne']
    have h0 : 0 ≤ (1+(D01p L)⁻¹*Real.sqrt ((2*(D01lambda L-σ))⁻¹))*
        (D01p L*Real.sqrt (∫ t, ‖weightedSource σ g t‖^2 ∂timeMeasure)) := by positivity
    have h1 : 0 ≤ (D01p L)⁻¹*(Real.sqrt ((D01lambda L-σ)⁻¹)+(D01p L)⁻¹*(D01lambda L-σ)⁻¹)*‖f‖ := by positivity
    nlinarith

end MergedKdV.NonTrivial
end

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal Topology InnerProductSpace
namespace MergedKdV.NonTrivial
universe u
variable {L κ : ℝ} (hL : 0 < L)

def finalBudget (L : ℝ) : D01Budget := budget L (forcingConstant L)

theorem L03_c_holds : L03_c (model.{u} L κ hL) (finalBudget L) := by
  intro σ hσ hσlam f g hg
  have hm := weightedSource_memLp hg.1 (strong_weighted_square hL hg)
  have hf := forced_energy (κ := κ) hL hσlam f hm
  refine ⟨hf.1, ?_⟩
  rw [← sourceClass_norm hL hg] at hf
  have hb := (budget_bounds hL (forcingConstant L) "L03_c" σ 0 0).2.2.2.2.2
  exact hf.2.trans (mul_le_mul_of_nonneg_right hb (add_nonneg (norm_nonneg f) (norm_nonneg _)))

theorem L05_d_holds : L05_d (model.{u} L κ hL) (finalBudget L) := by
  intro σ hσ hσlam m x g hg
  have hgm : AEStronglyMeasurable (fun t => (g t : Scalar.{u})) timeMeasure :=
    continuous_subtype_val.comp_aestronglyMeasurable hg.1
  have hm := weightedSource_memLp hgm (discrete_weighted_square hL m hg)
  have hf := forced_energy (κ := κ) hL hσlam (x:Scalar.{u}) hm
  have he : (model.{u} L κ hL).DiscreteForced m x g = (model.{u} L κ hL).linearFlow none (x:Scalar.{u}) + (model.{u} L κ hL).Kstrong (fun t => (g t:Scalar.{u})) := rfl
  rw [he]
  refine ⟨hf.1, ?_⟩
  rw [discrete_size hL]
  have hb := (budget_bounds hL (forcingConstant L) "L05_d" σ 0 0).2.2.2.2.2
  exact hf.2.trans (mul_le_mul_of_nonneg_right hb (add_nonneg (norm_nonneg x) (by positivity [p_pos hL])))

end MergedKdV.NonTrivial
end


==> anc/lean/MergedKdV/NonTrivial/Main.lean <==
import MergedKdV.NonTrivial.Forcing

noncomputable section
namespace MergedKdV.NonTrivial
universe u
variable {L κ : ℝ} (hL : 0 < L)

/-- All physical integer norms in the model are the same scalar norm. -/
theorem nontrivial_C12 {L κ : ℝ} (hL : 0 < L) :
    C12 (model.{u} L κ hL)
      (finalBudget L) := by
  intro f _hf
  simp only [nj_eq]
  have hb := Support.budget_one_le (finalBudget L) "C12" 0 0 0
  simpa only [one_mul, pow_two, mul_assoc] using
    mul_le_mul_of_nonneg_right hb (mul_self_nonneg ‖f‖)

/-- The generator multiplies the scalar quadratic product by minus lambda. -/
theorem nontrivial_C13 {L κ : ℝ} (hL : 0 < L) :
    C13 (model.{u} L κ hL)
      (finalBudget L) := by
  intro f _hf
  refine ⟨mem_V hL 3 _, ?_⟩
  simp only [Model.nonlinear, norm_A, nj_eq]
  rw [norm_product]
  have hb := (budget_bounds hL
    (forcingConstant L) "C13" 0 0 0).2.2.1
  simpa only [finalBudget, mul_assoc] using
    mul_le_mul_of_nonneg_right hb (mul_self_nonneg ‖f‖)

/-- Every allowed length and mesh ratio admits a common witness for all the hypotheses. -/
theorem nontrivial_model (L κ : ℝ) (hL : 0 < L) (_hκ : 1 ≤ κ) :
    ∃ (B : D01Budget) (M : Model.{u} L κ), Head M B ∧
      (∃ x : M.H, x ≠ 0) ∧ (∃ f g : M.H, M.product f g ≠ 0) := by
  refine ⟨finalBudget L, model.{u} L κ hL, ?_, state_nonzero hL, 1, 1, product_nonzero hL⟩
  exact {
    Q01 := ⟨Q01_a_holds hL, Q01_c_holds hL⟩
    L01 := L01_holds hL
    L02 := L02_holds hL _
    L03 := ⟨L03_c_holds hL⟩
    L04 := ⟨L04_a_holds hL _, L04_c_holds hL _, L04_d_holds hL _⟩
    L05 := ⟨L05_a_holds hL, L05_c_holds hL, L05_d_holds hL⟩
    L06 := ⟨L06_b_holds hL _, L06_c_holds hL _⟩
    L07 := L07_holds hL _
    L12 := L12_holds hL _
    L13 := ⟨L13_a_holds hL, L13_b_holds hL _⟩
    C01 := C01_holds hL _
    C12 := nontrivial_C12 hL
    C13 := nontrivial_C13 hL }

#print axioms nontrivial_model
end MergedKdV.NonTrivial


==> anc/lean/MergedKdV/NonTrivial/Scalar.lean <==
import MergedKdV.NonTrivial.Support
import Mathlib.Algebra.Module.ULift
import Mathlib.Analysis.InnerProductSpace.LinearMap
import Mathlib.Analysis.InnerProductSpace.PiL2
import Mathlib.Analysis.Normed.Module.FiniteDimension
import Mathlib.Analysis.Complex.RealDeriv
import Mathlib.Analysis.Complex.Basic
import Mathlib.Analysis.Calculus.Deriv.Mul
import Mathlib.Analysis.Calculus.TangentCone.Real

set_option linter.unusedVariables false
noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal ComplexConjugate InnerProductSpace
namespace MergedKdV.NonTrivial
universe u
def Scalar : Type u := ULift.{u} ℂ
instance scalarNontrivial : Nontrivial Scalar.{u} := inferInstanceAs (Nontrivial (ULift.{u} ℂ))
instance scalarNormedRing : NormedCommRing Scalar.{u} :=
  inferInstanceAs (NormedCommRing (ULift.{u} ℂ))
instance scalarAlgebra : NormedAlgebra ℂ Scalar.{u} :=
  inferInstanceAs (NormedAlgebra ℂ (ULift.{u} ℂ))
instance scalarComplete : CompleteSpace Scalar.{u} :=
  inferInstanceAs (CompleteSpace (ULift.{u} ℂ))
abbrev Scalar.down (x : Scalar.{u}) : ℂ := (show ULift.{u} ℂ from x).down
@[simp] theorem down_zero : (0 : Scalar.{u}).down = 0 := rfl
@[simp] theorem down_one : (1 : Scalar.{u}).down = 1 := rfl
@[simp] theorem down_add (x y : Scalar.{u}) : (x + y).down = x.down + y.down := rfl
@[simp] theorem down_neg (x : Scalar.{u}) : (-x).down = -x.down := rfl
@[simp] theorem down_sub (x y : Scalar.{u}) : (x - y).down = x.down - y.down := rfl
@[simp] theorem down_mul (x y : Scalar.{u}) : (x * y).down = x.down * y.down := rfl
@[simp] theorem down_smul (c : ℂ) (x : Scalar.{u}) : (c • x).down = c * x.down := rfl
@[simp] theorem down_mk (c : ℂ) : (show Scalar.{u} from ⟨c⟩).down = c := rfl
@[simp] theorem down_norm (x : Scalar.{u}) : ‖x.down‖ = ‖x‖ := rfl


instance scalarInner : InnerProductSpace ℂ Scalar.{u} where
  inner x y := inner ℂ x.down y.down
  norm_sq_eq_re_inner x := InnerProductSpace.norm_sq_eq_re_inner x.down
  conj_inner_symm x y := inner_conj_symm _ _
  add_left x y z := inner_add_left _ _ _
  smul_left x y r := inner_smul_left _ _ _

@[simp] theorem scalar_inner (x y : Scalar.{u}) :
    inner ℂ x y = inner ℂ x.down y.down := rfl

def downEquiv : Scalar.{u} ≃ₗ[ℂ] ℂ where
  toFun := ULift.down
  invFun := ULift.up
  left_inv := fun _ => rfl
  right_inv := fun _ => rfl
  map_add' := fun _ _ => rfl
  map_smul' := fun _ _ => rfl

instance scalarFinite : FiniteDimensional ℂ Scalar.{u} :=
  FiniteDimensional.of_injective downEquiv.toLinearMap downEquiv.injective

theorem scalar_norm (x : Scalar.{u}) : ‖x‖ = ‖x.down‖ := rfl

@[instance_reducible] def pullCore {G : Type*} [AddCommGroup G] [Module ℂ G]
    (f : G →ₗ[ℂ] Scalar.{u}) (hf : Function.Injective f) :
    InnerProductSpace.Core ℂ G where
  inner x y := inner ℂ (f x) (f y)
  conj_inner_symm x y := inner_conj_symm _ _
  re_inner_nonneg x := inner_self_nonneg
  add_left x y z := by simp only [map_add, inner_add_left]
  smul_left x y r := by simp only [map_smul, inner_smul_left]
  definite x hx := hf (by simpa only [map_zero, inner_self_eq_zero] using hx)

def scaled (c : ℝ) (hc : 0 < c) : D03Subspace Scalar.{u} where
  carrier := ⊤
  core := pullCore ((c : ℂ) • (⊤ : Submodule ℂ Scalar.{u}).subtype) (by
    intro x y h
    apply Subtype.ext
    exact smul_right_injective _ (by exact_mod_cast hc.ne') h)

@[simp] theorem scaled_mem (c : ℝ) (hc : 0 < c) (x : Scalar.{u}) :
    x ∈ (scaled.{u} c hc).carrier := trivial

@[simp] theorem scaled_val_ofH (c : ℝ) (hc : 0 < c) (x : Scalar.{u}) :
    (scaled.{u} c hc).val ((scaled.{u} c hc).ofH x) = x := by
  exact Support.val_ofH _ (by trivial)

@[simp] theorem scaled_norm (c : ℝ) (hc : 0 < c) (x : (scaled.{u} c hc).Space) :
    ‖x‖ = c * ‖(scaled.{u} c hc).val x‖ := by
  change Real.sqrt (RCLike.re (inner ℂ ((c : ℂ) • (scaled.{u} c hc).val x)
    ((c : ℂ) • (scaled.{u} c hc).val x))) = _
  rw [← norm_sq_eq_re_inner]
  rw [Real.sqrt_sq (norm_nonneg _), norm_smul]
  simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_pos hc]

@[simp] theorem scaled_size (c : ℝ) (hc : 0 < c) (x : Scalar.{u}) :
    (scaled.{u} c hc).size x = c * ‖x‖ := by
  simp only [D03Subspace.size, scaled_norm, scaled_val_ofH]

def full : D03Subspace Scalar.{u} := scaled 1 zero_lt_one

@[simp] theorem full_size (x : Scalar.{u}) : full.{u}.size x = ‖x‖ := by
  simp [full]

@[simp] theorem full_norm (x : full.{u}.Space) : ‖x‖ = ‖full.val x‖ := by
  change ‖(show (scaled.{u} 1 zero_lt_one).Space from x)‖ = ‖(scaled.{u} 1 zero_lt_one).val x‖
  exact (scaled_norm 1 zero_lt_one x).trans (one_mul _)

def fullEquiv : full.{u}.Space ≃ₗᵢ[ℂ] Scalar.{u} where
  toLinearEquiv := Submodule.topEquiv
  norm_map' x := (full_norm x).symm

instance fullComplete : CompleteSpace full.{u}.Space :=
  fullEquiv.toIsometryEquiv.completeSpace_iff.mpr inferInstance

instance fullFinite : FiniteDimensional ℂ full.{u}.Space :=
  FiniteDimensional.of_injective fullEquiv.toLinearMap fullEquiv.injective

@[simp] theorem full_ofH (x : Scalar.{u}) : full.{u}.ofH x = fullEquiv.symm x := by
  apply Subtype.ext
  exact scaled_val_ofH 1 zero_lt_one x

@[simp] theorem full_val (x : full.{u}.Space) : full.val x = fullEquiv x := rfl

theorem p_pos {L : ℝ} (hL : 0 < L) : 0 < D01p L := by
  unfold D01p
  positivity

theorem lambda_pos {L : ℝ} (hL : 0 < L) : 0 < D01lambda L := by
  unfold D01lambda D01a
  exact div_pos (by norm_num) (sq_pos_of_pos (p_pos hL))

def conjugation : Scalar.{u} →ₗ⋆[ℂ] Scalar.{u} where
  toFun x := ⟨star x.down⟩
  map_add' x y := by
    apply ULift.ext
    change star (x.down + y.down) = star x.down + star y.down
    exact star_add _ _
  map_smul' c x := by
    apply ULift.ext
    change star (c * x.down) = star c * star x.down
    simp [star_mul, mul_comm]

def scalarProduct : Scalar.{u} →ₗ[ℂ] Scalar.{u} →ₗ[ℂ] Scalar.{u} :=
  LinearMap.mul ℂ Scalar.{u}

def scalarForm (a : ℝ) : full.{u}.Space →ₗ[ℂ] full.{u}.Space →ₗ⋆[ℂ] ℂ where
  toFun f :=
    { toFun := fun g => (a : ℂ) * (full.val f).down * star (full.val g).down
      map_add' := fun g h => by simp [mul_add]
      map_smul' := fun c g => by simp [mul_comm, mul_left_comm] }
  map_add' f g := by ext h; simp [mul_add, add_mul]
  map_smul' c f := by ext g; simp [mul_comm, mul_left_comm]

abbrev model (L κ : ℝ) (hL : 0 < L) : Model.{u} L κ where
  ambient := ⟨Scalar.{u}⟩
  V _ := full
  E4 := full
  energyCore := (scaled (D01p L)⁻¹ (inv_pos.mpr (p_pos hL))).core
  n1Core := full.core
  n2Core := full.core
  n3Core := full.core
  J := conjugation
  A := (-D01lambda L : ℂ) • full.val
  T t := (Real.exp (-D01lambda L * t) : ℂ) • ContinuousLinearMap.id ℂ Scalar.{u}
  b := scalarForm (D01lambda L)
  X _ := ⊤
  Pi _ := Submodule.topEquiv.symm.toLinearMap
  Ah _ := (-D01lambda L : ℂ) • LinearMap.id
  Th _ t := (Real.exp (-D01lambda L * t) : ℂ) • ContinuousLinearMap.id ℂ _
  F := (scalarProduct.compl₂ full.val).comp full.val

@[simp] theorem model_H (L κ : ℝ) (hL : 0 < L) : (model.{u} L κ hL).H = Scalar.{u} := rfl

end MergedKdV.NonTrivial
end

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal ComplexConjugate InnerProductSpace
namespace MergedKdV.NonTrivial
universe u
variable {L κ : ℝ} (hL : 0 < L)

@[simp] theorem vnorm_eq (θ : ℝ) (x : Scalar.{u}) : (model.{u} L κ hL).vnorm θ x = ‖x‖ :=
  full_size x

@[simp] theorem nj_eq (j : ℕ) (x : Scalar.{u}) : (model.{u} L κ hL).nj j x = ‖x‖ := by
  unfold Model.nj Model.physical
  split_ifs with hj
  · rfl
  · split <;> exact full_size x

@[simp] theorem d1_eq (x : Scalar.{u}) : (model.{u} L κ hL).d1 x = (D01p L)⁻¹ * ‖x‖ := by
  exact scaled_size (D01p L)⁻¹ (inv_pos.mpr (p_pos hL)) x

@[simp] theorem applyA_eq (x : Scalar.{u}) : (model.{u} L κ hL).applyA x = (-D01lambda L : ℂ) • x := by
  change (-D01lambda L : ℂ) • full.val (full.ofH x) = _
  rw [Support.val_ofH _ (by trivial)]

@[simp] theorem T_eq (t : Time) (x : Scalar.{u}) :
    (model.{u} L κ hL).T t x = (Real.exp (-D01lambda L * t) : ℂ) • x := rfl

@[simp] theorem project_eq (m : D05Mesh L κ) (x : Scalar.{u}) : (model.{u} L κ hL).project m x = x := rfl

@[simp] theorem flowh_eq (m : D05Mesh L κ) (x : Scalar.{u}) (t : Time) :
    (model.{u} L κ hL).flowh m x t = (Real.exp (-D01lambda L * t) : ℂ) • x := rfl

@[simp] theorem residual_eq (m : D05Mesh L κ) (x : Scalar.{u}) : (model.{u} L κ hL).residual m x = 0 := by
  apply Subtype.ext
  change (model.{u} L κ hL).applyA x - (-D01lambda L : ℂ) • x = 0
  simp

@[simp] theorem form_eq (x y : Scalar.{u}) :
    (model.{u} L κ hL).form x y = (D01lambda L : ℂ) * x.down * star y.down := by
  change (D01lambda L : ℂ) * (full.val (full.ofH x)).down *
    star (full.val (full.ofH y)).down = _
  rw [Support.val_ofH _ (by trivial), Support.val_ofH _ (by trivial)]

@[simp] theorem product_eq (x y : Scalar.{u}) : (model.{u} L κ hL).product x y = x * y := by
  change full.val (full.ofH x) * full.val (full.ofH y) = _
  rw [Support.val_ofH _ (by trivial), Support.val_ofH _ (by trivial)]

@[simp] theorem J_eq (x : Scalar.{u}) : ((model.{u} L κ hL).J x).down = star x.down := rfl

@[simp] theorem norm_T (t : Time) (x : Scalar.{u}) :
    ‖(model.{u} L κ hL).T t x‖ = Real.exp (-D01lambda L * t) * ‖x‖ := by
  rw [T_eq, norm_smul]
  simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)]

@[simp] theorem norm_A (x : Scalar.{u}) : ‖(model.{u} L κ hL).applyA x‖ = D01lambda L * ‖x‖ := by
  rw [applyA_eq, norm_smul]
  simp only [norm_neg, Complex.norm_real, Real.norm_eq_abs, abs_of_pos (lambda_pos hL)]

theorem norm_product (x y : Scalar.{u}) : ‖(model.{u} L κ hL).product x y‖ = ‖x‖ * ‖y‖ := by
  rw [product_eq]
  change ‖x.down * y.down‖ = ‖x.down‖ * ‖y.down‖
  exact norm_mul _ _

theorem form_self (x : Scalar.{u}) : ((model.{u} L κ hL).form x x).re = D01lambda L * ‖x‖ ^ 2 := by
  rw [form_eq, mul_assoc]
  change ((D01lambda L : ℂ) * (x.down * conj x.down)).re = _
  rw [Complex.mul_conj, Complex.mul_re]
  simp only [Complex.ofReal_re, Complex.ofReal_im, mul_zero, sub_zero,
    Complex.normSq_eq_norm_sq, down_norm]

theorem L01_a_holds : L01_a (model.{u} L κ hL) := by
  constructor
  · intro f hf
    rw [d1_eq, ← mul_assoc, mul_inv_cancel₀ (p_pos hL).ne', one_mul]
  · intro f hf
    rw [d1_eq, form_self, D01lambda, mul_pow]
    apply le_of_eq
    field_simp

@[simp] theorem mem_V (θ : ℝ) (x : Scalar.{u}) : x ∈ ((model.{u} L κ hL).V θ).carrier := trivial
@[simp] theorem mem_E4 (x : Scalar.{u}) : x ∈ (model.{u} L κ hL).E4.carrier := trivial

theorem Q01_a_holds : Q01_a (model.{u} L κ hL) := by
  refine ⟨rfl, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · intro f; exact vnorm_eq hL 0 f
  · intro θ hθ hθ3; exact fullComplete
  · exact fullComplete
  · intro θ hθ hθ3; exact fullEquiv.continuous
  · exact fullEquiv.continuous
  · intro r s hr hrs hs; exact le_rfl
  · intro θ hθ hθ3
    have he : (fun x : full.{u}.Space => full.ofH (full.val x)) = id := by
      funext x; exact Support.ofH_val _ _
    change DenseRange (fun x : full.{u}.Space => full.ofH (full.val x))
    rw [he]; exact denseRange_id
  · exact le_rfl
  · intro m; infer_instance
  · intro m; exact le_rfl

end MergedKdV.NonTrivial
end

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal ComplexConjugate InnerProductSpace
namespace MergedKdV.NonTrivial
universe u
variable {L κ : ℝ} (hL : 0 < L)

theorem scalar_down_continuous : Continuous (ULift.down : Scalar.{u} → ℂ) :=
  continuous_uliftDown

theorem full_down_continuous : Continuous (fun x : full.{u}.Space => (full.val x).down) :=
  scalar_down_continuous.comp fullEquiv.continuous

theorem Q01_c_holds : Q01_c (model.{u} L κ hL) := by
  refine ⟨?_, ?_, ?_⟩
  · have h : {z : Scalar.{u} × Scalar.{u} | z.1 ∈ full.carrier ∧
        (model L κ hL).applyA z.1 = z.2} =
        {z : Scalar.{u} × Scalar.{u} | (-D01lambda L : ℂ) • z.1 = z.2} := by
      ext z
      simp only [Set.mem_ofPred_eq, applyA_eq, show z.1 ∈ full.carrier from trivial, true_and]
    rw [h]
    exact isClosed_eq (continuous_fst.const_smul (-D01lambda L : ℂ)) continuous_snd
  · exact dense_univ
  · change Continuous (fun z : full.{u}.Space × full.{u}.Space =>
      (D01lambda L : ℂ) * (full.val z.1).down * star (full.val z.2).down)
    exact (continuous_const.mul (full_down_continuous.comp continuous_fst)).mul
      (full_down_continuous.comp continuous_snd).star

theorem state_nonzero : ∃ x : (model.{u} L κ hL).H, x ≠ 0 :=
  ⟨⟨1⟩, by intro h; have := congrArg ULift.down h; exact one_ne_zero this⟩

end MergedKdV.NonTrivial
end

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal ComplexConjugate InnerProductSpace
namespace MergedKdV.NonTrivial
universe u
variable {L κ : ℝ} (hL : 0 < L)

section Generic
variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℂ E]

theorem exp_hasDeriv (a : ℝ) (x : E) (r : ℝ) :
    HasDerivAt (fun s : ℝ => (Real.exp (-a * s) : ℂ) • x)
      ((-a : ℂ) • ((Real.exp (-a * r) : ℂ) • x)) r := by
  have h := (((hasDerivAt_id r).const_mul (-a)).exp.ofReal_comp).smul_const x
  simpa only [id_eq, mul_one, smul_smul, Complex.ofReal_mul, Complex.ofReal_neg, mul_comm] using h

theorem exp_time_hasDeriv (a : ℝ) (x : E) (t : Time) :
    HasDerivWithinAt (fun s : ℝ => (Real.exp (-a * (Real.toNNReal s : ℝ)) : ℂ) • x)
      ((-a : ℂ) • ((Real.exp (-a * t) : ℂ) • x)) (Ici 0) t := by
  exact (exp_hasDeriv a x t).hasDerivWithinAt.congr_of_mem
    (fun s hs => by rw [Real.coe_toNNReal s hs]) t.coe_nonneg

theorem scalar_resolvent (a q : ℝ) (haq : 0 < q + a) (x : E) :
    (q : ℂ) • (((q + a : ℝ) : ℂ)⁻¹ • x) -
      (-a : ℂ) • (((q + a : ℝ) : ℂ)⁻¹ • x) = x := by
  rw [← sub_smul, smul_smul]
  have hn : ((q + a : ℝ) : ℂ) ≠ 0 := by exact_mod_cast haq.ne'
  have he : (q : ℂ) - (-a : ℂ) = ((q + a : ℝ) : ℂ) := by push_cast; ring
  rw [he, mul_inv_cancel₀ hn, one_smul]

end Generic

theorem inner_real_smul {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℂ E]
    (a : ℝ) (x : E) : (inner ℂ x ((a : ℂ) • x)).re = a * ‖x‖^2 := by
  rw [inner_smul_right, inner_self_eq_norm_sq_to_K]
  change ((a : ℂ) * ((‖x‖ : ℝ) : ℂ)^2).re = _
  rw [← Complex.ofReal_pow, ← Complex.ofReal_mul]
  rfl

theorem A_bijective : Function.Bijective (model.{u} L κ hL).A := by
  have hn : (-D01lambda L : ℂ) ≠ 0 := by
    exact neg_ne_zero.mpr (by exact_mod_cast (lambda_pos hL).ne')
  constructor
  · intro x y h
    change (-D01lambda L : ℂ) • full.val x = (-D01lambda L : ℂ) • full.val y at h
    apply fullEquiv.injective
    exact smul_right_injective _ hn h
  · intro x
    refine ⟨full.ofH ((-D01lambda L : ℂ)⁻¹ • x), ?_⟩
    change (-D01lambda L : ℂ) • full.val (full.ofH ((-D01lambda L : ℂ)⁻¹ • x)) = x
    rw [Support.val_ofH _ (by trivial), smul_inv_smul₀ hn]

theorem maximalAccretive_holds : (model.{u} L κ hL).MaximalAccretive := by
  constructor
  · intro x
    change 0 ≤ (inner ℂ (full.val x) (-((-D01lambda L : ℂ) • full.val x))).re
    rw [← neg_smul, neg_neg, inner_real_smul]
    positivity [lambda_pos hL]
  · intro q hq f
    refine ⟨full.ofH (((q + D01lambda L : ℝ) : ℂ)⁻¹ • f), ?_⟩
    change (q : ℂ) • full.val (full.ofH _) - (-D01lambda L : ℂ) • full.val (full.ofH _) = f
    rw [Support.val_ofH _ (by trivial)]
    exact scalar_resolvent _ _ (add_pos hq (lambda_pos hL)) f

theorem semigroup_holds : (model.{u} L κ hL).Semigroup := by
  refine ⟨?_, ?_, ?_⟩
  · apply ContinuousLinearMap.ext
    intro x
    change (Real.exp (-D01lambda L * (0 : Time)) : ℂ) • x = x
    simp
  · intro s t
    apply ContinuousLinearMap.ext
    intro x
    change (Real.exp (-D01lambda L * ((s + t : Time) : ℝ)) : ℂ) • x =
      (Real.exp (-D01lambda L * s) : ℂ) • ((Real.exp (-D01lambda L * t) : ℂ) • x)
    rw [smul_smul, ← Complex.ofReal_mul, ← Real.exp_add]
    congr 3
    push_cast
    ring
  · intro x
    change Continuous (fun t : Time => (Real.exp (-D01lambda L * t) : ℂ) • x)
    fun_prop

theorem generator_holds : (model.{u} L κ hL).Generator := by
  intro f y
  have hd : HasDerivWithinAt ((model.{u} L κ hL).realTime (fun t => (model.{u} L κ hL).T t f))
      ((-D01lambda L : ℂ) • f) (Ici 0) 0 := by
    change HasDerivWithinAt (fun s : ℝ =>
      (Real.exp (-D01lambda L * (Real.toNNReal s : ℝ)) : ℂ) • f)
      ((-D01lambda L : ℂ) • f) (Ici 0) 0
    simpa only [NNReal.coe_zero, mul_zero, Real.exp_zero, Complex.ofReal_one, one_smul]
      using exp_time_hasDeriv (D01lambda L) f 0
  constructor
  · intro hy
    refine ⟨by trivial, ?_⟩
    rw [applyA_eq]
    exact ((uniqueDiffWithinAt_Ici 0).eq_deriv (Ici 0) hy hd).symm
  · rintro ⟨hf, hy⟩
    rw [← hy, applyA_eq]
    exact hd

theorem domain_trajectories : ∀ f : ((model.{u} L κ hL).V 3).Space,
    ContDiffOn ℝ 1 ((model.{u} L κ hL).realTime (fun t => (model.{u} L κ hL).T t (((model.{u} L κ hL).V 3).val f))) (Ici 0) ∧
    ∀ t : Time, (model.{u} L κ hL).T t (((model.{u} L κ hL).V 3).val f) ∈ ((model.{u} L κ hL).V 3).carrier ∧
      (model.{u} L κ hL).applyA ((model.{u} L κ hL).T t (((model.{u} L κ hL).V 3).val f)) = (model.{u} L κ hL).T t ((model.{u} L κ hL).A f) ∧
      HasDerivWithinAt ((model.{u} L κ hL).realTime (fun s => (model.{u} L κ hL).T s (((model.{u} L κ hL).V 3).val f)))
        ((model.{u} L κ hL).applyA ((model.{u} L κ hL).T t (((model.{u} L κ hL).V 3).val f))) (Ici 0) t := by
  intro f
  constructor
  · have hc : ContDiff ℝ 1 (fun r : ℝ => (Real.exp (-D01lambda L * r) : ℂ) • full.val f) := by
      exact (Complex.ofRealCLM.contDiff.comp (Real.contDiff_exp.comp (contDiff_const.mul contDiff_id))).smul contDiff_const
    apply hc.contDiffOn.congr
    intro r hr
    change (Real.exp (-D01lambda L * (Real.toNNReal r : ℝ)) : ℂ) • full.val f = _
    rw [Real.coe_toNNReal r hr]
  · intro t
    refine ⟨by trivial, ?_, ?_⟩
    · rw [applyA_eq]
      change (-D01lambda L : ℂ) • ((Real.exp (-D01lambda L * t) : ℂ) • full.val f) =
        (Real.exp (-D01lambda L * t) : ℂ) • ((-D01lambda L : ℂ) • full.val f)
      exact smul_comm _ _ _
    · rw [applyA_eq]
      exact exp_time_hasDeriv (D01lambda L) (full.val f) t

theorem L01_b_holds : L01_b (model.{u} L κ hL) :=
  ⟨A_bijective hL, maximalAccretive_holds hL, semigroup_holds hL,
    generator_holds hL, domain_trajectories hL⟩

end MergedKdV.NonTrivial
end

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal ComplexConjugate InnerProductSpace
namespace MergedKdV.NonTrivial
universe u
variable {L κ : ℝ} (hL : 0 < L)

theorem energy_norm (x : (model.{u} L κ hL).energySpace.Space) :
    ‖x‖ = (D01p L)⁻¹ * ‖(model.{u} L κ hL).energySpace.val x‖ :=
  scaled_norm (D01p L)⁻¹ (inv_pos.mpr (p_pos hL)) x

theorem energy_val_norm (x : (model.{u} L κ hL).energySpace.Space) :
    ‖(model.{u} L κ hL).energySpace.val x‖ = D01p L * ‖x‖ := by
  rw [energy_norm, ← mul_assoc, mul_inv_cancel₀ (p_pos hL).ne', one_mul]

theorem energy_inclusion (x : (model.{u} L κ hL).energySpace.Space) :
    (model.{u} L κ hL).energySpace.inclusion x = (model.{u} L κ hL).energySpace.val x := by
  apply Support.inclusion_eq_val
  exact ⟨D01p L, fun z => (energy_val_norm hL z).le⟩

theorem iota_apply (f : Scalar.{u}) (x : (model.{u} L κ hL).energySpace.Space) :
    (model.{u} L κ hL).iota f x = inner ℂ ((model.{u} L κ hL).energySpace.val x) f := by
  change inner ℂ ((model.{u} L κ hL).energySpace.inclusion x) f = _
  rw [energy_inclusion]

theorem iota_norm_le (f : Scalar.{u}) : ‖(model.{u} L κ hL).iota f‖ ≤ D01p L * ‖f‖ := by
  apply ContinuousLinearMap.opNorm_le_bound _ (mul_nonneg (p_pos hL).le (norm_nonneg f))
  intro x
  rw [iota_apply]
  calc _ ≤ ‖(model.{u} L κ hL).energySpace.val x‖ * ‖f‖ := norm_inner_le_norm _ _
       _ = (D01p L * ‖f‖) * ‖x‖ := by rw [energy_val_norm]; ring

theorem iota_norm (f : Scalar.{u}) : ‖(model.{u} L κ hL).iota f‖ = D01p L * ‖f‖ := by
  apply le_antisymm (iota_norm_le hL f)
  by_cases hf : f = 0
  · subst f; simp only [norm_zero, mul_zero]; exact norm_nonneg ((model.{u} L κ hL).iota 0)
  · have hn : 0 < ‖f‖ := norm_pos_iff.mpr hf
    have hh := ((model.{u} L κ hL).iota f).le_opNorm ((model.{u} L κ hL).energySpace.ofH f)
    rw [iota_apply, Support.val_ofH _ (by trivial), ← inner_self_re_eq_norm,
      inner_self_eq_norm_sq] at hh
    change ‖f‖^2 ≤ ‖(model.{u} L κ hL).iota f‖ * (model.{u} L κ hL).d1 f at hh
    rw [d1_eq] at hh
    have hh' := mul_le_mul_of_nonneg_left hh (p_pos hL).le
    have he : D01p L * (‖(model.{u} L κ hL).iota f‖ * ((D01p L)⁻¹ * ‖f‖)) = ‖(model.{u} L κ hL).iota f‖ * ‖f‖ := by
      field_simp [(p_pos hL).ne']
    rw [he] at hh'
    nlinarith

theorem minus_ratio_bound (m : D05Mesh L κ) (r ψ : (model.{u} L κ hL).X m) (hψ : ψ ≠ 0) :
    ‖inner ℂ (ψ : Scalar.{u}) (r : Scalar.{u})‖ / (model.{u} L κ hL).d1 ψ ≤ D01p L * ‖r‖ := by
  have hp : 0 < ‖(ψ : Scalar.{u})‖ := norm_pos_iff.mpr (fun h => hψ (Subtype.ext h))
  rw [d1_eq]
  apply (div_le_iff₀ (mul_pos (inv_pos.mpr (p_pos hL)) hp)).mpr
  calc _ ≤ ‖(ψ : Scalar.{u})‖ * ‖(r : Scalar.{u})‖ := norm_inner_le_norm _ _
       _ = D01p L * ‖r‖ * ((D01p L)⁻¹ * ‖(ψ : Scalar.{u})‖) := by
         change ‖ψ‖ * ‖r‖ = _
         field_simp [(p_pos hL).ne']
         change ‖ψ‖ * ‖r‖ = ‖r‖ * ‖ψ‖
         exact mul_comm _ _

theorem minus_norm (m : D05Mesh L κ) (r : (model.{u} L κ hL).X m) :
    (model.{u} L κ hL).minusNorm m r = D01p L * ‖r‖ := by
  classical
  let ψ : (model.{u} L κ hL).X m := ⟨1, by trivial⟩
  have hψ : ψ ≠ 0 := by intro h; exact one_ne_zero (congrArg Subtype.val h)
  have hne : {q : ℝ | ∃ z : (model.{u} L κ hL).X m, z ≠ 0 ∧
      q = ‖inner ℂ (z : Scalar.{u}) (r : Scalar.{u})‖ / (model.{u} L κ hL).d1 z}.Nonempty :=
    ⟨_, ψ, hψ, rfl⟩
  have hb : BddAbove {q : ℝ | ∃ z : (model.{u} L κ hL).X m, z ≠ 0 ∧
      q = ‖inner ℂ (z : Scalar.{u}) (r : Scalar.{u})‖ / (model.{u} L κ hL).d1 z} := by
    refine ⟨D01p L * ‖r‖, ?_⟩
    rintro q ⟨z, hz, rfl⟩
    exact minus_ratio_bound hL m r z hz
  apply le_antisymm
  · apply csSup_le hne
    rintro q ⟨z, hz, rfl⟩
    exact minus_ratio_bound hL m r z hz
  · by_cases hr : r = 0
    · subst r
      change D01p L * ‖(0 : (model.{u} L κ hL).X m)‖ ≤ _
      rw [norm_zero, mul_zero]
      apply le_csSup hb
      exact ⟨ψ, hψ, by simp⟩
    · have hn : ‖r‖ ≠ 0 := norm_ne_zero_iff.mpr hr
      have he : ‖inner ℂ (r : Scalar.{u}) (r : Scalar.{u})‖ / (model.{u} L κ hL).d1 r = D01p L * ‖r‖ := by
        rw [← inner_self_re_eq_norm, inner_self_eq_norm_sq, d1_eq]
        change ‖r‖^2 / ((D01p L)⁻¹ * ‖r‖) = _
        field_simp [(p_pos hL).ne']
      rw [← he]
      exact le_csSup hb ⟨r, hr, rfl⟩

theorem PiMinus_norm_le (m : D05Mesh L κ) (g : (model.{u} L κ hL).Weak) :
    ‖(model.{u} L κ hL).PiMinus m g‖ ≤ (D01p L)⁻¹ * ‖g‖ := by
  classical
  unfold Model.PiMinus
  split_ifs with hex
  · let r := Classical.choose (ExistsUnique.exists hex)
    have hr : (model.{u} L κ hL).RieszSpec m g r := Classical.choose_spec (ExistsUnique.exists hex)
    have hh := g.le_opNorm ((model.{u} L κ hL).energySpace.ofH r)
    rw [← hr r, ← inner_self_re_eq_norm, inner_self_eq_norm_sq] at hh
    change ‖r‖^2 ≤ ‖g‖ * (model.{u} L κ hL).d1 r at hh
    rw [d1_eq] at hh
    change ‖r‖ ≤ _
    by_cases hn : ‖r‖ = 0
    · rw [hn]; positivity [p_pos hL]
    · have hn' : 0 < ‖r‖ := lt_of_le_of_ne (norm_nonneg r) (Ne.symm hn)
      change ‖r‖^2 ≤ ‖g‖ * ((D01p L)⁻¹ * ‖r‖) at hh
      nlinarith
  · simp only [norm_zero]
    positivity [p_pos hL]

end MergedKdV.NonTrivial
end

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal ComplexConjugate InnerProductSpace
namespace MergedKdV.NonTrivial
universe u

def budget (L : ℝ) (C : ℝ → ℝ) : D01Budget where
  raw _ σ _ _ := D01p L + (D01p L)⁻¹ + D01lambda L + (D01lambda L)⁻¹ +
    (1 + D01p L) ^ 3 + |C σ|

variable {L κ : ℝ} (hL : 0 < L) (C : ℝ → ℝ)

include hL in
theorem budget_bounds (tag : String) (σ s r : ℝ) :
    D01p L ≤ (budget L C).bound tag σ s r ∧
    (D01p L)⁻¹ ≤ (budget L C).bound tag σ s r ∧
    D01lambda L ≤ (budget L C).bound tag σ s r ∧
    (D01lambda L)⁻¹ ≤ (budget L C).bound tag σ s r ∧
    (1 + D01p L)^3 ≤ (budget L C).bound tag σ s r ∧
    C σ ≤ (budget L C).bound tag σ s r := by
  have hp := (p_pos hL).le
  have hip := inv_nonneg.mpr hp
  have hl := (lambda_pos hL).le
  have hil := inv_nonneg.mpr hl
  have hc := abs_nonneg (C σ)
  have hpow : 0 ≤ (1 + D01p L)^3 := by positivity
  have hb : 0 ≤ (budget L C).raw tag σ s r := by
    change 0 ≤ D01p L + (D01p L)⁻¹ + D01lambda L + (D01lambda L)⁻¹ + (1 + D01p L)^3 + |C σ|
    positivity
  dsimp only [budget] at hb
  simp only [D01Budget.bound, budget, abs_of_nonneg hb]
  have hCle := le_abs_self (C σ)
  exact ⟨by linarith, by linarith, by linarith, by linarith, by linarith, by linarith⟩

theorem tw_power_one_le (t : Time) (ht : 0 < t) {a : ℝ} (ha : a ≤ 0) :
    1 ≤ D01tw t ^ a := by
  apply Real.one_le_rpow_of_pos_of_le_one_of_nonpos
  · exact lt_min (show 0 < (t : ℝ) from ht) zero_lt_one
  · exact min_le_right _ _
  · exact ha

end MergedKdV.NonTrivial
end

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal ComplexConjugate InnerProductSpace
namespace MergedKdV.NonTrivial
universe u
variable {L κ : ℝ} (hL : 0 < L) (B : D01Budget)

theorem mesh_nonneg (m : D05Mesh L κ) : 0 ≤ m.h := NNReal.coe_nonneg _
theorem tw_nonneg (t : Time) : 0 ≤ D01tw t := le_min t.coe_nonneg zero_le_one

theorem NBound_zero (j : ℕ) {R : ℝ} (hR : 0 ≤ R) : (model.{u} L κ hL).NBound j 0 R := by
  refine ⟨Or.inr ?_, ?_⟩
  · exact ((model.{u} L κ hL).physical j).carrier.zero_mem
  · simpa only [nj_eq, norm_zero] using hR

theorem L07_holds : L07 (model.{u} L κ hL) B := by
  constructor
  · intro m θ hθ hθ3 f hf t ht
    rw [project_eq, sub_self, norm_zero, vnorm_eq]
    have := mesh_nonneg m
    have := tw_nonneg t
    have := (Support.budget_pos B "L07_b" 0 θ 0).le
    positivity
  · intro σ hσ hσlam m θ hθ hθ3 f hf t ht
    change ‖(model.{u} L κ hL).flowh m f t - (model.{u} L κ hL).project m ((model.{u} L κ hL).T t f)‖ ≤ _
    rw [project_eq, flowh_eq, T_eq, sub_self, norm_zero, vnorm_eq]
    have := mesh_nonneg m
    have := tw_nonneg t
    have := (Support.budget_pos B "L07_c" σ θ 0).le
    positivity

end MergedKdV.NonTrivial
end

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal ComplexConjugate InnerProductSpace
namespace MergedKdV.NonTrivial
universe u
variable {L κ : ℝ} (hL : 0 < L) (C : ℝ → ℝ)

theorem mul_bound (B : D01Budget) (tag : String) (σ s r : ℝ) {x : ℝ} (hx : 0 ≤ x) :
    x ≤ B.bound tag σ s r * x := by
  nlinarith [Support.budget_one_le B tag σ s r]

theorem scalar_between {c b x : ℝ} (hc : 0 < c) (hb : 0 < b) (hx : 0 ≤ x)
    (hcb : c ≤ b) (hib : c⁻¹ ≤ b) : b⁻¹ * x ≤ c * x ∧ c*x ≤ b*x := by
  have hi : b⁻¹ ≤ c := by
    simpa only [inv_inv] using (inv_le_inv₀ hb (inv_pos.mpr hc)).mpr hib
  exact ⟨mul_le_mul_of_nonneg_right hi hx, mul_le_mul_of_nonneg_right hcb hx⟩

theorem L02_holds : L02 (model.{u} L κ hL) (budget L C) := by
  constructor
  · refine ⟨?_, ?_, ?_, ?_⟩
    · intro j hj hj3 f hf
      rw [vnorm_eq, nj_eq]
      simpa only [one_mul, inv_one] using scalar_between (c := 1) zero_lt_one
        (Support.budget_pos (budget L C) "L02_eq" 0 0 0) (norm_nonneg f)
        (Support.budget_one_le _ _ _ _ _) (by simpa using Support.budget_one_le (budget L C) "L02_eq" 0 0 0)
    · intro f hf
      rw [nj_eq, d1_eq]
      have hb := budget_bounds hL C "L02_d" 0 0 0
      exact scalar_between (inv_pos.mpr (p_pos hL)) (Support.budget_pos _ _ _ _ _) (norm_nonneg f)
        hb.2.1 (by simpa only [inv_inv] using hb.1)
    · intro f hf
      rw [nj_eq, norm_A]
      have hb := budget_bounds hL C "L02_A" 0 0 0
      exact scalar_between (lambda_pos hL) (Support.budget_pos _ _ _ _ _) (norm_nonneg f)
        hb.2.2.1 hb.2.2.2.1
    · intro r s hr hrs hs3 f hf
      rw [vnorm_eq, vnorm_eq]
      exact mul_bound _ _ _ _ _ (norm_nonneg f)
theorem norm_Ah (m : D05Mesh L κ) (x : (model.{u} L κ hL).X m) :
    ‖(model.{u} L κ hL).Ah m x‖ = D01lambda L * ‖x‖ := by
  change ‖(-D01lambda L : ℂ) • x‖ = _
  rw [norm_smul, norm_neg]
  simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_pos (lambda_pos hL)]

theorem norm_Th (m : D05Mesh L κ) (t : Time) (x : (model.{u} L κ hL).X m) :
    ‖(model.{u} L κ hL).Th m t x‖ = Real.exp (-D01lambda L*t) * ‖x‖ := by
  change ‖(Real.exp (-D01lambda L*t) : ℂ) • x‖ = _
  rw [norm_smul]
  simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)]

theorem L04_a_holds : L04_a (model.{u} L κ hL) (budget L C) := by
  refine ⟨?_, ?_, ?_⟩
  · intro m f ψ
    rw [project_eq, sub_self, inner_zero_right]
  · intro m s hs hs4 f hf j hj
    rw [project_eq, sub_self]
    apply NBound_zero hL
    rw [nj_eq]
    have := (Support.budget_pos (budget L C) "L04_a" 0 s j).le
    have := mesh_nonneg m
    positivity
  · intro m s hs f hf
    refine ⟨by trivial, ?_⟩
    change full.size ((model.{u} L κ hL).project m f) ≤ _
    rw [project_eq, full_size, vnorm_eq]
    exact mul_bound _ _ _ _ _ (norm_nonneg f)

theorem L04_c_holds : L04_c (model.{u} L κ hL) (budget L C) := by
  constructor
  · intro m x
    rw [nj_eq, norm_Ah]
    change ‖x‖ ≤ (budget L C).bound "L04_c1" * (D01lambda L * ‖x‖)
    have hb := (budget_bounds hL C "L04_c1" 0 0 0).2.2.2.1
    have h := mul_le_mul_of_nonneg_right hb ((lambda_pos hL).le)
    rw [inv_mul_cancel₀ (lambda_pos hL).ne'] at h
    have hh := mul_le_mul_of_nonneg_right h (norm_nonneg x)
    simpa only [one_mul, mul_assoc] using hh
  · intro m f hf
    rw [norm_Ah, nj_eq]
    exact mul_le_mul_of_nonneg_right (budget_bounds hL C "L04_c2" 0 0 0).2.2.1 (norm_nonneg f)

theorem coefficient_smoothing (B : D01Budget) (tag : String) (s r : ℝ)
    {c x : ℝ} (hc : 0 ≤ c) (hx : 0 ≤ x) (hcb : c ≤ B.bound tag 0 s r)
    (t : Time) (ht : 0 < t) (a : ℝ) (ha : a ≤ 0) :
    c * (Real.exp (-D01lambda L*t) * x) ≤
      B.bound tag 0 s r * D01tw t^a * Real.exp (-D01lambda L*t) * x := by
  have hb := (Support.budget_pos B tag 0 s r).le
  have hw := tw_power_one_le t ht ha
  have hh : c ≤ B.bound tag 0 s r * D01tw t^a :=
    hcb.trans (by nlinarith)
  have he := (Real.exp_pos (-D01lambda L*t)).le
  have h := mul_le_mul_of_nonneg_right hh (mul_nonneg he hx)
  simpa only [mul_assoc] using h

theorem L06_b_holds : L06_b (model.{u} L κ hL) (budget L C) := by
  constructor
  · intro m t ht x
    rw [d1_eq]
    change (D01p L)⁻¹ * ‖(model.{u} L κ hL).Th m t x‖ ≤ _
    rw [norm_Th]
    exact coefficient_smoothing (budget L C) "L06_b" 0 0 (inv_pos.mpr (p_pos hL)).le (norm_nonneg x)
      (budget_bounds hL C "L06_b" 0 0 0).2.1 t ht _ (by norm_num)
  · intro t ht f
    refine ⟨by trivial, ?_⟩
    rw [d1_eq, norm_T]
    exact coefficient_smoothing (budget L C) "L06_b_cont" 0 0 (inv_pos.mpr (p_pos hL)).le (norm_nonneg f)
      (budget_bounds hL C "L06_b_cont" 0 0 0).2.1 t ht _ (by norm_num)

end MergedKdV.NonTrivial
end

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal ComplexConjugate InnerProductSpace
namespace MergedKdV.NonTrivial
universe u
variable {L κ : ℝ} (hL : 0 < L) (C : ℝ → ℝ)

theorem L04_d_holds : L04_d (model.{u} L κ hL) (budget L C) := by
  intro m s hs f hf
  rw [residual_eq, minus_norm, norm_zero, mul_zero, nj_eq]
  refine ⟨?_, ?_, ?_⟩
  · intro ψ
    rw [project_eq, sub_self, form_eq]
    simp
  · have := mesh_nonneg m
    have := (Support.budget_pos (budget L C) "L04_dweak" 0 s 0).le
    positivity
  · have := mesh_nonneg m
    have := (Support.budget_pos (budget L C) "L04_dstrong" 0 s 0).le
    positivity

theorem L06_c_holds : L06_c (model.{u} L κ hL) (budget L C) := by
  constructor
  · intro m t ht g
    rw [norm_Th]
    calc _ ≤ Real.exp (-D01lambda L*t) * ((D01p L)⁻¹*‖g‖) :=
           mul_le_mul_of_nonneg_left (PiMinus_norm_le hL m g) (Real.exp_pos _).le
         _ = (D01p L)⁻¹ * (Real.exp (-D01lambda L*t)*‖g‖) := by ring
         _ ≤ _ := coefficient_smoothing (budget L C) "L06_c" 0 0
           (inv_pos.mpr (p_pos hL)).le (norm_nonneg g)
           (budget_bounds hL C "L06_c" 0 0 0).2.1 t ht (-3/4 : ℝ) (by norm_num)
  · intro t ht g
    rw [norm_T]
    have he : ‖g‖ = (D01p L)⁻¹*‖(model.{u} L κ hL).iota g‖ := by
      rw [iota_norm, ← mul_assoc, inv_mul_cancel₀ (p_pos hL).ne', one_mul]
    rw [he]
    calc _ = (D01p L)⁻¹ * (Real.exp (-D01lambda L*t)*‖(model.{u} L κ hL).iota g‖) := by ring
         _ ≤ _ := coefficient_smoothing (budget L C) "L06_c_cont" 0 0
           (inv_pos.mpr (p_pos hL)).le (norm_nonneg ((model.{u} L κ hL).iota g))
           (budget_bounds hL C "L06_c_cont" 0 0 0).2.1 t ht (-3/4 : ℝ) (by norm_num)

end MergedKdV.NonTrivial
end

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal ComplexConjugate InnerProductSpace
namespace MergedKdV.NonTrivial
universe u
variable {L κ : ℝ} (hL : 0 < L) (B : D01Budget)

theorem PiCLM_apply (m : D05Mesh L κ) (f : Scalar.{u}) :
    ((model.{u} L κ hL).PiCLM m f : Scalar.{u}) = f := by
  classical
  have h : ∃ C : ℝ, ∀ f, ‖(model.{u} L κ hL).Pi m f‖ ≤ C * ‖f‖ := by
    refine ⟨1, ?_⟩
    intro f
    change ‖f‖ ≤ 1 * ‖f‖
    simp
  simp only [Model.PiCLM, dite_eq_left h, LinearMap.mkContinuousOfExistsBound_apply]
  rfl

theorem Lmap_zero (m : D05Mesh L κ) (t : Time) : (model.{u} L κ hL).Lmap m t = 0 := by
  apply ContinuousLinearMap.ext
  intro f
  change (Real.exp (-D01lambda L * t) : ℂ) • ((model.{u} L κ hL).PiCLM m f : Scalar.{u}) -
    (Real.exp (-D01lambda L * t) : ℂ) • f = 0
  rw [PiCLM_apply, sub_self]

@[simp] theorem Lambda_zero (σ : ℝ) (m : D05Mesh L κ) : (model.{u} L κ hL).Lambda σ m = 0 := by
  funext t
  simp only [Model.Lambda, Lmap_zero, norm_zero, mul_zero, Pi.zero_apply]

theorem L12_holds : L12 (model.{u} L κ hL) B := by
  constructor
  · intro σ hσ hσlam m
    rw [Lambda_zero]
    refine ⟨measurable_const, ?_⟩
    intro p hp
    rcases hp with rfl | rfl | rfl <;>
      simp only [Pi.zero_apply, Real.zero_rpow (by norm_num : (1:ℝ) ≠ 0),
        Real.zero_rpow (by norm_num : (2:ℝ) ≠ 0), Real.zero_rpow (by norm_num : (4:ℝ) ≠ 0)]
    all_goals refine ⟨integrable_zero _ _ _, ?_⟩
    all_goals rw [integral_zero, Real.zero_rpow (by norm_num)]
    all_goals have := mesh_nonneg m
    all_goals unfold D01Budget.bound
    all_goals positivity

end MergedKdV.NonTrivial
end

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal ComplexConjugate InnerProductSpace
namespace MergedKdV.NonTrivial
universe u
variable {L κ : ℝ} (hL : 0 < L) (C : ℝ → ℝ)

include hL in
theorem budget_product (tag : String) :
    (D01p L)^2 ≤ (budget L C).bound tag ∧
    D01p L*Real.sqrt (D01p L) ≤ (budget L C).bound tag := by
  have hp := (p_pos hL).le
  have hb := (budget_bounds hL C tag 0 0 0).2.2.2.2.1
  have hs : Real.sqrt (D01p L) ≤ 1+D01p L := by
    nlinarith [Real.sq_sqrt hp, Real.sqrt_nonneg (D01p L), sq_nonneg (D01p L)]
  have hc : D01p L*(1+D01p L) ≤ (1+D01p L)^3 := by nlinarith [sq_nonneg (D01p L), pow_nonneg hp 3]
  constructor
  · have hq : (D01p L)^2 ≤ (1+D01p L)^3 := by nlinarith [sq_nonneg (D01p L), pow_nonneg hp 3]
    exact hq.trans hb
  · exact (mul_le_mul_of_nonneg_left hs hp).trans (hc.trans hb)

theorem half_pair {r x : ℝ} (hr : 0 ≤ r) (hx : 0 ≤ x) :
    x^(1/2 : ℝ)*(r*x)^(1/2 : ℝ) = Real.sqrt r*x := by
  rw [Real.mul_rpow hr hx]
  calc _ = r^(1/2:ℝ)*(x^(1/2:ℝ)*x^(1/2:ℝ)) := by ring
       _ = Real.sqrt r*x := by
         rw [← Real.rpow_add' hx (by norm_num), show (1/2:ℝ)+1/2=1 by norm_num, Real.rpow_one, ← Real.sqrt_eq_rpow]

theorem weakProduct_norm_le (f g : Scalar.{u}) :
    ‖(model.{u} L κ hL).weakProduct f g‖ ≤ D01p L*‖f‖*‖g‖ := by
  classical
  unfold Model.weakProduct Model.FWeak
  split_ifs with hex
  · let G := Classical.choose (ExistsUnique.exists hex)
    have hs : (model.{u} L κ hL).FWeakSpec G := Classical.choose_spec (ExistsUnique.exists hex)
    have he := hs (full.ofH f) (full.ofH g)
    change G (full.val (full.ofH f)) ((model.{u} L κ hL).energySpace.ofH (full.val (full.ofH g))) = (model.{u} L κ hL).iota ((model.{u} L κ hL).product f g) at he
    rw [Support.val_ofH _ (by trivial), Support.val_ofH _ (by trivial)] at he
    change ‖G f ((model.{u} L κ hL).energySpace.ofH g)‖ ≤ _
    rw [he, iota_norm, norm_product]
    exact (mul_assoc _ _ _).symm.le
  · simp only [zero_apply, ContinuousLinearMap.opNorm_zero]
    positivity [p_pos hL]

theorem C01_a_holds : C01_a (model.{u} L κ hL) := by
  intro f g
  change full.val f*full.val g = full.val g*full.val f
  exact mul_comm _ _

theorem C01_b_holds : C01_b (model.{u} L κ hL) (budget L C) := by
  intro θ hθ hθ3 f g hf hg
  refine ⟨by trivial, ?_⟩
  change full.size ((model.{u} L κ hL).product f g) ≤ _
  rw [full_size, norm_product, vnorm_eq, vnorm_eq]
  have h := mul_bound (budget L C) "C01_b" 0 θ 0 (mul_nonneg (norm_nonneg f) (norm_nonneg g))
  simpa only [mul_assoc] using h

theorem C01_c_holds : C01_c (model.{u} L κ hL) (budget L C) := by
  intro f g hf hg
  rw [norm_product, iota_norm, norm_product, d1_eq, d1_eq]
  have hp := p_pos hL
  have hb := (budget_product hL C "C01_c").1
  have h1 : 1 ≤ (budget L C).bound "C01_c"*(D01p L)⁻¹^2 := by
    have h := mul_le_mul_of_nonneg_right hb (sq_nonneg (D01p L)⁻¹)
    have he : (D01p L)^2*(D01p L)⁻¹^2=1 := by field_simp [hp.ne']
    rwa [he] at h
  have h2 : D01p L ≤ (budget L C).bound "C01_c"*(D01p L)⁻¹ := by
    have h := mul_le_mul_of_nonneg_right hb (inv_pos.mpr hp).le
    have he : (D01p L)^2*(D01p L)⁻¹=D01p L := by field_simp [hp.ne']
    rwa [he] at h
  constructor
  · convert mul_le_mul_of_nonneg_right h1 (mul_nonneg (norm_nonneg f) (norm_nonneg g)) using 1 <;> ring
  · convert mul_le_mul_of_nonneg_right h2 (mul_nonneg (norm_nonneg f) (norm_nonneg g)) using 1 <;> ring

include hL in
theorem budget_agmon (tag : String) :
    D01p L ≤ (budget L C).bound tag*Real.sqrt ((D01p L)⁻¹) ∧
    1 ≤ (budget L C).bound tag*Real.sqrt ((D01p L)⁻¹)*(D01p L)⁻¹ := by
  have hp := p_pos hL
  have hs := Real.sqrt_pos.mpr hp
  have hb := (budget_product hL C tag).2
  have h := mul_le_mul_of_nonneg_right hb (Real.sqrt_nonneg ((D01p L)⁻¹))
  have he : D01p L*Real.sqrt (D01p L)*Real.sqrt ((D01p L)⁻¹)=D01p L := by
    rw [Real.sqrt_inv]
    field_simp [hs.ne']
  rw [he] at h
  refine ⟨h, ?_⟩
  have hh := mul_le_mul_of_nonneg_right h (inv_pos.mpr hp).le
  rwa [mul_inv_cancel₀ hp.ne'] at hh

theorem C01_d_holds : C01_d (model.{u} L κ hL) (budget L C) := by
  intro f g
  rw [d1_eq]
  have he := half_pair (inv_pos.mpr (p_pos hL)).le (norm_nonneg (full.val g))
  have hb := (budget_agmon hL C "C01_d").1
  calc _ ≤ D01p L*‖f‖*‖full.val g‖ := weakProduct_norm_le hL _ _
       _ ≤ (budget L C).bound "C01_d"*Real.sqrt ((D01p L)⁻¹)*‖f‖*‖full.val g‖ := by
         exact mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_right hb (norm_nonneg f)) (norm_nonneg _)
       _ = _ := by rw [mul_assoc ((budget L C).bound "C01_d"*‖f‖), he]; ring

theorem C01_e_holds : C01_e (model.{u} L κ hL) (budget L C) := by
  intro f g hf hg
  rw [norm_product, d1_eq, d1_eq]
  rw [half_pair (inv_pos.mpr (p_pos hL)).le (norm_nonneg f), half_pair (inv_pos.mpr (p_pos hL)).le (norm_nonneg g)]
  have hb := (budget_agmon hL C "C01_e").2
  have h := mul_le_mul_of_nonneg_right hb (mul_nonneg (norm_nonneg f) (norm_nonneg g))
  have h0 : 0 ≤ (budget L C).bound "C01_e"*(Real.sqrt ((D01p L)⁻¹)*‖g‖*((D01p L)⁻¹*‖f‖)) := by
    positivity [p_pos hL, Support.budget_pos (budget L C) "C01_e" 0 0 0]
  nlinarith

theorem C01_f_holds : C01_f (model.{u} L κ hL) (budget L C) := by
  intro f hf
  refine ⟨by trivial, ?_⟩
  change full.size ((model.{u} L κ hL).product f f) ≤ _
  rw [full_size, norm_product, d1_eq, nj_eq]
  have hb := (budget_bounds hL C "C01_f" 0 0 0).1
  have h := mul_le_mul_of_nonneg_right hb (inv_pos.mpr (p_pos hL)).le
  rw [mul_inv_cancel₀ (p_pos hL).ne'] at h
  convert mul_le_mul_of_nonneg_right h (mul_nonneg (norm_nonneg f) (norm_nonneg f)) using 1 <;> ring

theorem C01_holds : C01 (model.{u} L κ hL) (budget L C) :=
  ⟨C01_a_holds hL, C01_b_holds hL C, C01_c_holds hL C, C01_d_holds hL C, C01_e_holds hL C, C01_f_holds hL C⟩

theorem product_nonzero : (model.{u} L κ hL).product 1 1 ≠ 0 := by rw [product_eq, one_mul]; exact one_ne_zero

end MergedKdV.NonTrivial
end


==> anc/lean/MergedKdV/NonTrivial/Support.lean <==
import Mathlib.MeasureTheory.Function.L2Space
import MergedKdV.Statements
import Mathlib.Analysis.SpecialFunctions.Integrals.Basic
import Mathlib.MeasureTheory.Integral.IntervalIntegral.Basic
import Mathlib.MeasureTheory.Function.LpSeminorm.LpNorm
import Mathlib.MeasureTheory.Integral.Bochner.ContinuousLinearMap

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.NonTrivial.Support
universe u

section Subspace
variable {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]

theorem ofH_of_mem (S : D03Subspace H) {x : H} (hx : x ∈ S.carrier) :
    S.ofH x = (show S.Space from ⟨x, hx⟩) := by
  unfold D03Subspace.ofH; exact dite_eq_left hx

theorem val_ofH (S : D03Subspace H) {x : H} (hx : x ∈ S.carrier) :
    S.val (S.ofH x) = x := by
  rw [ofH_of_mem S hx]; rfl

theorem ofH_val (S : D03Subspace H) (x : S.Space) : S.ofH (S.val x) = x := by
  have hx : S.val x ∈ S.carrier := x.2
  rw [ofH_of_mem S hx]; rfl

theorem inclusion_eq_val (S : D03Subspace H)
    (h : ∃ C : ℝ, ∀ x : S.Space, ‖S.val x‖ ≤ C * ‖x‖) (x : S.Space) :
    S.inclusion x = S.val x := by
  simp only [D03Subspace.inclusion, dite_eq_left h, LinearMap.mkContinuousOfExistsBound_apply]

end Subspace

theorem budget_one_le (B : D01Budget) (tag : String) (σ s r : ℝ) :
    1 ≤ B.bound tag σ s r := by
  unfold D01Budget.bound
  linarith [abs_nonneg (B.raw tag σ s r)]

theorem budget_pos (B : D01Budget) (tag : String) (σ s r : ℝ) :
    0 < B.bound tag σ s r := lt_of_lt_of_le zero_lt_one (budget_one_le B tag σ s r)

section TimeMeasure

theorem time_embedding : MeasurableEmbedding (fun t : Time => (t : ℝ)) :=
  MeasurableEmbedding.subtype_coe measurableSet_Ici

theorem time_range : Set.range (fun t : Time => (t : ℝ)) = Ici 0 :=
  Set.ext fun x => ⟨fun ⟨t, ht⟩ => ht ▸ t.2, fun hx => ⟨⟨x, hx⟩, rfl⟩⟩

theorem map_timeMeasure : Measure.map (fun t : Time => (t : ℝ)) timeMeasure =
    volume.restrict (Ici (0 : ℝ)) := by
  unfold timeMeasure
  rw [time_embedding.map_comap, time_range, Measure.restrict_restrict measurableSet_Ici,
    Set.inter_self]

theorem integral_timeMeasure {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (f : Time → E) :
    ∫ t, f t ∂timeMeasure = ∫ x in Ici (0 : ℝ), f (Real.toNNReal x) := by
  rw [← map_timeMeasure, time_embedding.integral_map]
  simp only [Real.toNNReal_coe]

theorem integrable_timeMeasure_iff {E : Type*} [NormedAddCommGroup E] (f : Time → E) :
    Integrable f timeMeasure ↔
      IntegrableOn (fun x : ℝ => f (Real.toNNReal x)) (Ici 0) volume := by
  rw [IntegrableOn, ← map_timeMeasure, time_embedding.integrable_map_iff]
  simp only [Function.comp_def, Real.toNNReal_coe]

theorem toNNReal_le_iff {x : ℝ} (_hx : 0 ≤ x) (t : Time) :
    Real.toNNReal x ≤ t ↔ x ≤ t := by
  rw [Real.toNNReal_le_iff_le_coe]

theorem indicator_Iic_toNNReal {E : Type*} [Zero E] (g : Time → E) (t : Time) {x : ℝ}
    (hx : 0 ≤ x) :
    (Iic t).indicator g (Real.toNNReal x) =
      (Iic (t : ℝ)).indicator (fun y => g (Real.toNNReal y)) x := by
  by_cases h : x ≤ t
  · rw [indicator_of_mem, indicator_of_mem]
    · exact h
    · exact (toNNReal_le_iff hx t).mpr h
  · rw [indicator_of_notMem, indicator_of_notMem]
    · exact h
    · exact fun h' => h ((toNNReal_le_iff hx t).mp h')

/-- Set integrals over Iic t in time are interval integrals over (0, t]. -/
theorem setIntegral_Iic_time {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (g : Time → E) (t : Time) :
    ∫ s in Iic t, g s ∂timeMeasure = ∫ x in (0 : ℝ)..t, g (Real.toNNReal x) := by
  rw [← integral_indicator measurableSet_Iic, integral_timeMeasure,
    intervalIntegral.integral_of_le t.coe_nonneg, ← integral_Icc_eq_integral_Ioc]
  have hset : Icc (0 : ℝ) t = Iic (t : ℝ) ∩ Ici 0 := by ext; simp [and_comm]
  rw [hset, ← Measure.restrict_restrict measurableSet_Iic,
    ← integral_indicator measurableSet_Iic]
  refine setIntegral_congr_fun measurableSet_Ici (fun x hx => ?_)
  exact indicator_Iic_toNNReal g t hx

theorem integrableOn_Iic_time_iff {E : Type*} [NormedAddCommGroup E]
    (g : Time → E) (t : Time) :
    IntegrableOn g (Iic t) timeMeasure ↔
      IntervalIntegrable (fun x : ℝ => g (Real.toNNReal x)) volume 0 t := by
  rw [← integrable_indicator_iff measurableSet_Iic,
    integrable_timeMeasure_iff, intervalIntegrable_iff_integrableOn_Icc_of_le t.coe_nonneg]
  have hset : Icc (0 : ℝ) t = Iic (t : ℝ) ∩ Ici 0 := by ext; simp [and_comm]
  have hr : IntegrableOn (fun x : ℝ => g x.toNNReal) (Iic (t : ℝ) ∩ Ici 0) volume ↔
      IntegrableOn (fun x : ℝ => g x.toNNReal) (Iic (t : ℝ)) (volume.restrict (Ici 0)) := by
    rw [IntegrableOn, IntegrableOn, Measure.restrict_restrict measurableSet_Iic]
  rw [hset, hr, ← integrable_indicator_iff measurableSet_Iic]
  exact integrable_congr (ae_restrict_of_forall_mem measurableSet_Ici
    (fun x hx => indicator_Iic_toNNReal g t hx))
theorem timeMeasure_singleton (c : Time) : timeMeasure {c} = 0 := by
  unfold timeMeasure
  rw [time_embedding.comap_apply, Set.image_singleton]
  exact nonpos_iff_eq_zero.mp ((Measure.restrict_apply_le _ _).trans (by simp))

instance : NullSingletonClass timeMeasure := ⟨timeMeasure_singleton⟩

theorem timeMeasure_Iic_lt_top (R : Time) : timeMeasure (Iic R) < ⊤ := by
  unfold timeMeasure
  rw [time_embedding.comap_apply]
  refine lt_of_le_of_lt (Measure.restrict_apply_le _ _) ?_
  have hsub : (fun t : Time => (t : ℝ)) '' Iic R ⊆ Icc 0 (R : ℝ) := by
    rintro _ ⟨s, hs, rfl⟩
    exact ⟨s.coe_nonneg, by exact_mod_cast hs⟩
  exact lt_of_le_of_lt (measure_mono hsub) (by simp)

theorem timeMeasure_finiteOnCompacts : IsFiniteMeasureOnCompacts timeMeasure :=
  ⟨fun K hK => by
    obtain ⟨R, hR⟩ := hK.bddAbove
    exact (measure_mono (fun t ht => hR ht)).trans_lt (timeMeasure_Iic_lt_top R)⟩
end TimeMeasure

variable {L κ : ℝ} (M : Model.{u} L κ)

theorem density_measurable (σ : ℝ) :
    Measurable (fun t : Time => ENNReal.ofReal (Real.exp (2 * σ * t))) := by
  fun_prop

theorem weighted_integrable_iff (σ : ℝ) (f : Time → ℝ) :
    Integrable f (M.weightedMeasure σ) ↔
      Integrable (fun t : Time => Real.exp (2 * σ * t) * f t) timeMeasure := by
  simpa only [Model.weightedMeasure, ENNReal.toReal_ofReal (Real.exp_pos _).le,
    smul_eq_mul] using
    (integrable_withDensity_iff_integrable_smul' (density_measurable σ)
      (ae_of_all _ (fun _ => ENNReal.ofReal_lt_top)) (g := f) (μ := timeMeasure))

theorem weighted_integral (σ : ℝ) (f : Time → ℝ) :
    (∫ t, f t ∂M.weightedMeasure σ) =
      ∫ t, Real.exp (2 * σ * t) * f t ∂timeMeasure := by
  simpa only [Model.weightedMeasure, ENNReal.toReal_ofReal (Real.exp_pos _).le,
    smul_eq_mul] using
    (integral_withDensity_eq_integral_toReal_smul (density_measurable σ)
      (ae_of_all _ (fun _ => ENNReal.ofReal_lt_top)) f (μ := timeMeasure))

theorem normLp_two {α E : Type*} [MeasurableSpace α] [NormedAddCommGroup E]
    {μ : Measure α} (z : Lp E 2 μ) :
    ‖z‖ = Real.sqrt (∫ t, ‖z t‖ ^ 2 ∂μ) := by
  rw [Lp.norm_def, toReal_eLpNorm, lpNorm_eq_integral_norm_rpow_toReal
    (by norm_num) (by norm_num) (Lp.aestronglyMeasurable z)]
  norm_num [Real.sqrt_eq_rpow]

theorem norm_toLp_two {α E : Type*} [MeasurableSpace α] [NormedAddCommGroup E]
    {μ : Measure α} {f : α → E} (hf : MemLp f 2 μ) :
    ‖hf.toLp f‖ = Real.sqrt (∫ t, ‖f t‖ ^ 2 ∂μ) := by
  rw [normLp_two]
  congr 1
  apply integral_congr_ae
  filter_upwards [hf.coeFn_toLp] with t ht
  rw [ht]

theorem weighted_norm_toLp_two {E : Type*} [NormedAddCommGroup E]
    {σ : ℝ} {f : Time → E} (hf : MemLp f 2 (M.weightedMeasure σ)) :
    ‖hf.toLp f‖ = Real.sqrt (∫ t, Real.exp (2 * σ * t) * ‖f t‖ ^ 2 ∂timeMeasure) := by
  rw [norm_toLp_two, weighted_integral]

theorem weighted_sq_integrable {E : Type*} [NormedAddCommGroup E]
    {σ : ℝ} {f : Time → E} (hf : MemLp f 2 (M.weightedMeasure σ)) :
    Integrable (fun t : Time => Real.exp (2 * σ * t) * ‖f t‖ ^ 2) timeMeasure :=
  (weighted_integrable_iff M σ _).mp
    ((memLp_two_iff_integrable_sq_norm hf.aestronglyMeasurable).mp hf)

theorem weighted_memLp_two {E : Type*} [NormedAddCommGroup E]
    {σ : ℝ} {f : Time → E} (hm : AEStronglyMeasurable f timeMeasure)
    (hi : Integrable (fun t : Time => Real.exp (2 * σ * t) * ‖f t‖ ^ 2) timeMeasure) :
    MemLp f 2 (M.weightedMeasure σ) := by
  apply (memLp_two_iff_integrable_sq_norm
    (hm.mono_ac (withDensity_absolutelyContinuous timeMeasure _))).mpr
  exact (weighted_integrable_iff M σ _).mpr hi

end MergedKdV.NonTrivial.Support


==> anc/lean/MergedKdV/NonTrivial/TimeResponse.lean <==
import MergedKdV.NonTrivial.Support
import Mathlib.Analysis.SpecialFunctions.ImproperIntegrals
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.MeasureTheory.Integral.DominatedConvergence
import Mathlib.MeasureTheory.Function.L2Space

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal Topology
namespace MergedKdV.NonTrivial.TimeKernel
open MergedKdV.NonTrivial.Support

local instance : IsFiniteMeasureOnCompacts timeMeasure :=
  Support.timeMeasure_finiteOnCompacts

def kernel (a : ℝ) (t s : Time) : ℝ :=
  if s ≤ t then Real.exp (-a * ((t : ℝ) - s)) else 0

theorem kernel_nonneg (a : ℝ) (t s : Time) : 0 ≤ kernel a t s := by
  unfold kernel
  split_ifs <;> positivity

theorem kernel_le_one {a : ℝ} (ha : 0 ≤ a) (t s : Time) : kernel a t s ≤ 1 := by
  unfold kernel
  split_ifs with h
  · apply Real.exp_le_one_iff.mpr
    have hs : (s : ℝ) ≤ t := h
    nlinarith
  · norm_num

theorem kernel_measurable (a : ℝ) : Measurable (fun z : Time × Time => kernel a z.1 z.2) := by
  unfold kernel
  apply Measurable.ite (measurableSet_le measurable_snd measurable_fst)
  · fun_prop
  · fun_prop

theorem kernel_integrable_past {a : ℝ} (ha : 0 < a) (t : Time) :
    Integrable (kernel a t) timeMeasure := by
  change Integrable ((Iic t).indicator (fun s : Time => Real.exp (-a * ((t : ℝ) - s)))) timeMeasure
  rw [integrable_indicator_iff measurableSet_Iic, integrableOn_Iic_time_iff]
  apply Continuous.intervalIntegrable
  fun_prop

theorem kernel_integral_past {a : ℝ} (ha : 0 < a) (t : Time) :
    ∫ s, kernel a t s ∂timeMeasure = (1 - Real.exp (-a * t)) / a := by
  change (∫ s, (Iic t).indicator (fun s : Time => Real.exp (-a * ((t : ℝ) - s))) s ∂timeMeasure) = _
  rw [integral_indicator measurableSet_Iic, setIntegral_Iic_time]
  have he : (∫ x in (0 : ℝ)..t, Real.exp (-a * ((t : ℝ) - (Real.toNNReal x : ℝ)))) =
      ∫ x in (0 : ℝ)..t, Real.exp (-a * ((t : ℝ) - x)) := by
    apply intervalIntegral.integral_congr
    intro x hx
    rw [uIcc_of_le t.coe_nonneg] at hx
    dsimp only
    rw [Real.coe_toNNReal x hx.1]
  rw [he, intervalIntegral.integral_comp_sub_left (fun x => Real.exp (-a*x)) t]
  simp only [sub_zero, sub_self]
  rw [intervalIntegral.integral_comp_mul_left Real.exp (neg_ne_zero.mpr ha.ne'), integral_exp]
  simp only [mul_zero, Real.exp_zero, smul_eq_mul]
  field_simp
  ring

theorem kernel_integral_past_le {a : ℝ} (ha : 0 < a) (t : Time) :
    ∫ s, kernel a t s ∂timeMeasure ≤ a⁻¹ := by
  rw [kernel_integral_past ha, ← one_div]
  exact div_le_div_of_nonneg_right (by linarith [Real.exp_pos (-a*t)]) ha.le

theorem real_tail_integrable {a : ℝ} (ha : 0 < a) (s : ℝ) :
    IntegrableOn (fun t : ℝ => Real.exp (-a * (t - s))) (Ici s) volume := by
  have he : (fun t : ℝ => Real.exp (-a * (t - s))) =
      fun t => Real.exp (a*s) * Real.exp (-a*t) := by
    funext t
    rw [← Real.exp_add]
    congr 1
    ring
  rw [he]
  exact ((integrableOn_Ici_iff_integrableOn_Ioi).mpr
    (integrableOn_exp_mul_Ioi (neg_neg_of_pos ha) s)).const_mul _

theorem real_tail_integral {a : ℝ} (ha : 0 < a) (s : ℝ) :
    ∫ t in Ici s, Real.exp (-a * (t - s)) = a⁻¹ := by
  have he : (fun t : ℝ => Real.exp (-a * (t - s))) =
      fun t => Real.exp (a*s) * Real.exp (-a*t) := by
    funext t
    rw [← Real.exp_add]
    congr 1
    ring
  rw [he, integral_const_mul, integral_Ici_eq_integral_Ioi,
    integral_exp_mul_Ioi (neg_neg_of_pos ha)]
  rw [neg_div_neg_eq, ← mul_div_assoc]
  have hx : Real.exp (a*s) * Real.exp (-a*s) = 1 := by
    rw [← Real.exp_add]
    convert Real.exp_zero using 1 <;> ring
  rw [hx, one_div]

theorem tail_real_eq (a : ℝ) (s : Time) {r : ℝ} (hr : 0 ≤ r) :
    kernel a (Real.toNNReal r) s =
      (Ici (s : ℝ)).indicator (fun t : ℝ => Real.exp (-a * (t - s))) r := by
  unfold kernel
  rw [Real.coe_toNNReal r hr]
  have he : s ≤ Real.toNNReal r ↔ (s : ℝ) ≤ r := by
    rw [← NNReal.coe_le_coe, Real.coe_toNNReal r hr]
  simp only [he, Set.indicator, mem_Ici]

theorem kernel_integrable_future {a : ℝ} (ha : 0 < a) (s : Time) :
    Integrable (fun t => kernel a t s) timeMeasure := by
  rw [integrable_timeMeasure_iff]
  have h := ((integrable_indicator_iff measurableSet_Ici).mpr (real_tail_integrable ha s)).integrableOn (s := Ici (0:ℝ))
  exact h.congr (ae_restrict_of_forall_mem measurableSet_Ici fun r hr => (tail_real_eq a s hr).symm)

theorem kernel_integral_future {a : ℝ} (ha : 0 < a) (s : Time) :
    ∫ t, kernel a t s ∂timeMeasure = a⁻¹ := by
  rw [integral_timeMeasure]
  calc
    (∫ r in Ici (0:ℝ), kernel a (Real.toNNReal r) s) =
        ∫ r in Ici (0:ℝ), (Ici (s:ℝ)).indicator (fun t => Real.exp (-a*(t-s))) r :=
      setIntegral_congr_fun measurableSet_Ici fun r hr => tail_real_eq a s hr
    _ = ∫ r in Ici (s:ℝ), Real.exp (-a*(r-s)) := by
      rw [integral_indicator measurableSet_Ici, Measure.restrict_restrict measurableSet_Ici]
      rw [inter_eq_left.mpr (Ici_subset_Ici.mpr s.coe_nonneg)]
    _ = a⁻¹ := real_tail_integral ha s

end MergedKdV.NonTrivial.TimeKernel
end

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal Topology
namespace MergedKdV.NonTrivial.TimeKernel

local instance : IsFiniteMeasureOnCompacts timeMeasure :=
  Support.timeMeasure_finiteOnCompacts

def response (a : ℝ) (G : Time → ℝ) (t : Time) : ℝ :=
  ∫ s, kernel a t s * G s ∂timeMeasure

variable {a : ℝ} (ha : 0 < a) {G : Time → ℝ}
    (hG : Integrable G timeMeasure) (hG0 : ∀ s, 0 ≤ G s)

include ha hG hG0

theorem response_integrand (t : Time) :
    Integrable (fun s => kernel a t s * G s) timeMeasure := by
  apply hG.mono'
  · exact ((kernel_measurable a).comp (measurable_const.prodMk measurable_id)).aestronglyMeasurable.mul hG.aestronglyMeasurable
  · filter_upwards with s
    rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (kernel_nonneg a t s) (hG0 s))]
    exact mul_le_of_le_one_left (hG0 s) (kernel_le_one ha.le t s)

theorem response_nonneg (t : Time) : 0 ≤ response a G t :=
  integral_nonneg fun s => mul_nonneg (kernel_nonneg a t s) (hG0 s)

theorem response_le (t : Time) : response a G t ≤ ∫ s, G s ∂timeMeasure := by
  apply integral_mono (response_integrand ha hG hG0 t) hG
  intro s
  exact mul_le_of_le_one_left (hG0 s) (kernel_le_one ha.le t s)

theorem response_joint_integrable :
    Integrable (fun z : Time × Time => kernel a z.1 z.2 * G z.2) (timeMeasure.prod timeMeasure) := by
  have hm : AEStronglyMeasurable (fun z : Time × Time => kernel a z.1 z.2 * G z.2)
      (timeMeasure.prod timeMeasure) :=
    (kernel_measurable a).aestronglyMeasurable.mul hG.aestronglyMeasurable.comp_snd
  apply (integrable_prod_iff' hm).mpr
  constructor
  · exact Eventually.of_forall fun s => (kernel_integrable_future ha s).mul_const (G s)
  · have he : (fun s => ∫ t, ‖kernel a t s * G s‖ ∂timeMeasure) = fun s => a⁻¹ * G s := by
      funext s
      simp_rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (kernel_nonneg a _ s) (hG0 s))]
      rw [integral_mul_const, kernel_integral_future ha]
    rw [he]
    exact hG.const_mul _

theorem response_integrable : Integrable (response a G) timeMeasure :=
  (response_joint_integrable ha hG hG0).integral_prod_left

theorem response_integral : ∫ t, response a G t ∂timeMeasure = a⁻¹ * ∫ s, G s ∂timeMeasure := by
  unfold response
  rw [integral_integral_swap (response_joint_integrable ha hG hG0)]
  simp_rw [integral_mul_const, kernel_integral_future ha]
  exact integral_const_mul _ _

omit hG hG0 in
theorem kernel_tendsto (s : Time) : Tendsto (fun t => kernel a t s) atTop (𝓝 0) := by
  have ht : Tendsto (fun t : Time => (t : ℝ)) atTop atTop := NNReal.tendsto_coe_atTop.mpr tendsto_id
  have hsub : Tendsto (fun t : Time => (t : ℝ) - (s : ℝ)) atTop atTop := by
    simpa only [sub_eq_add_neg] using tendsto_atTop_add_const_right atTop (-(s : ℝ)) ht
  have he := Real.tendsto_exp_neg_atTop_nhds_zero.comp (hsub.const_mul_atTop ha)
  apply he.congr'
  filter_upwards [eventually_ge_atTop s] with t ht
  simp only [Function.comp_apply, kernel, if_pos ht]
  congr 1
  ring

theorem response_tendsto : Tendsto (response a G) atTop (𝓝 0) := by
  have hh := tendsto_integral_filter_of_dominated_convergence
    (μ := timeMeasure) (l := atTop) (F := fun t s => kernel a t s * G s) (f := fun _ => 0) G
    (Eventually.of_forall fun t => (response_integrand ha hG hG0 t).aestronglyMeasurable)
    (Eventually.of_forall fun t => Eventually.of_forall fun s => by
      rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (kernel_nonneg a t s) (hG0 s))]
      exact mul_le_of_le_one_left (hG0 s) (kernel_le_one ha.le t s)) hG
    (Eventually.of_forall fun s => by simpa using (kernel_tendsto ha s).mul_const (G s))
  change Tendsto (fun t => ∫ s, kernel a t s * G s ∂timeMeasure) atTop (𝓝 0)
  simpa only [integral_zero] using hh

end MergedKdV.NonTrivial.TimeKernel
end

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal Topology InnerProductSpace
namespace MergedKdV.NonTrivial.TimeKernel

local instance : IsFiniteMeasureOnCompacts timeMeasure :=
  Support.timeMeasure_finiteOnCompacts

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]

def vectorResponse (a : ℝ) (g : Time → E) (t : Time) : E :=
  ∫ s, kernel a t s • g s ∂timeMeasure

variable {a : ℝ} (ha : 0 < a) {g : Time → E} (hg : MemLp g 2 timeMeasure)
include ha hg

theorem source_square_integrable : Integrable (fun s => ‖g s‖^2) timeMeasure :=
  (memLp_two_iff_integrable_sq_norm hg.aestronglyMeasurable).mp hg

theorem kernel_memLp_two (t : Time) : MemLp (kernel a t) 2 timeMeasure := by
  have hm : AEStronglyMeasurable (kernel a t) timeMeasure := ((kernel_measurable a).comp (measurable_const.prodMk measurable_id)).aestronglyMeasurable
  apply (memLp_two_iff_integrable_sq_norm hm).mpr
  apply (kernel_integrable_past ha t).mono'
  · exact hm.norm.pow 2
  · filter_upwards with s
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _), Real.norm_eq_abs,
      abs_of_nonneg (kernel_nonneg a t s)]
    have h0 := kernel_nonneg a t s
    have h1 := kernel_le_one ha.le t s
    nlinarith

theorem vector_integrand (t : Time) : Integrable (fun s => kernel a t s • g s) timeMeasure :=
  memLp_one_iff_integrable.mp ((kernel_memLp_two ha hg t).smul hg)

theorem vectorResponse_aestronglyMeasurable : AEStronglyMeasurable (vectorResponse a g) timeMeasure := by
  have hm : AEStronglyMeasurable (fun z : Time × Time => kernel a z.1 z.2 • g z.2)
      (timeMeasure.prod timeMeasure) :=
    (kernel_measurable a).aestronglyMeasurable.smul hg.aestronglyMeasurable.comp_snd
  exact hm.integral_prod_right'

omit hg in
theorem weighted_young (x y : ℝ) : x*y ≤ a/2*x^2 + a⁻¹/2*y^2 := by
  calc x*y ≤ (a^2*x^2+y^2)/(2*a) := by
         apply (le_div_iff₀ (by positivity : 0 < 2*a)).mpr
         nlinarith [sq_nonneg (a*x-y)]
       _ = _ := by field_simp

theorem vectorResponse_sq_le (t : Time) :
    ‖vectorResponse a g t‖^2 ≤ a⁻¹ * response a (fun s => ‖g s‖^2) t := by
  let v := vectorResponse a g t
  have hsq := source_square_integrable ha hg
  have hi := vector_integrand ha hg t
  have hR := response_integrand ha hsq (fun s => sq_nonneg _) t
  have hUp : Integrable (fun s => kernel a t s * (a/2*‖v‖^2 + a⁻¹/2*‖g s‖^2)) timeMeasure := by
    have h := ((kernel_integrable_past ha t).mul_const (a/2*‖v‖^2)).add (hR.const_mul (a⁻¹/2))
    convert h using 1
    funext s
    simp only [Pi.add_apply]
    ring
  have hineq : ‖v‖^2 ≤ ∫ s, kernel a t s * (a/2*‖v‖^2 + a⁻¹/2*‖g s‖^2) ∂timeMeasure := by
    calc ‖v‖^2 = ∫ s, inner ℝ v (kernel a t s • g s) ∂timeMeasure := by
           rw [integral_inner hi]
           exact (real_inner_self_eq_norm_sq v).symm
         _ ≤ _ := by
           apply integral_mono (hi.const_inner v) hUp
           intro s
           dsimp only
           rw [inner_smul_right]
           exact mul_le_mul_of_nonneg_left
             ((real_inner_le_norm v (g s)).trans (weighted_young ha ‖v‖ ‖g s‖)) (kernel_nonneg a t s)
  have he : (∫ s, kernel a t s * (a/2*‖v‖^2 + a⁻¹/2*‖g s‖^2) ∂timeMeasure) =
      (a/2*‖v‖^2) * (∫ s, kernel a t s ∂timeMeasure) +
        (a⁻¹/2) * response a (fun s => ‖g s‖^2) t := by
    have hf : (fun s => kernel a t s * (a/2*‖v‖^2 + a⁻¹/2*‖g s‖^2)) =
        fun s => (a/2*‖v‖^2)*kernel a t s + (a⁻¹/2)*(kernel a t s*‖g s‖^2) := by
      funext s; ring
    rw [hf, integral_add ((kernel_integrable_past ha t).const_mul _) (hR.const_mul _),
      integral_const_mul, integral_const_mul]
    rfl
  rw [he] at hineq
  have hK := mul_le_mul_of_nonneg_left (kernel_integral_past_le ha t)
    (show 0 ≤ a/2*‖v‖^2 by positivity)
  have hc : (a/2*‖v‖^2)*a⁻¹ = ‖v‖^2/2 := by field_simp
  rw [hc] at hK
  dsimp only [v] at *
  linarith

theorem vectorResponse_square_integrable : Integrable (fun t => ‖vectorResponse a g t‖^2) timeMeasure := by
  have hsq := source_square_integrable ha hg
  apply ((response_integrable ha hsq (fun s => sq_nonneg _)).const_mul a⁻¹).mono'
  · exact (vectorResponse_aestronglyMeasurable ha hg).norm.pow 2
  · filter_upwards with t
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    exact vectorResponse_sq_le ha hg t

theorem vectorResponse_integral_bound :
    ∫ t, ‖vectorResponse a g t‖^2 ∂timeMeasure ≤ a⁻¹^2 * ∫ s, ‖g s‖^2 ∂timeMeasure := by
  have hsq := source_square_integrable ha hg
  calc _ ≤ ∫ t, a⁻¹ * response a (fun s => ‖g s‖^2) t ∂timeMeasure :=
         integral_mono (vectorResponse_square_integrable ha hg)
           ((response_integrable ha hsq (fun s => sq_nonneg _)).const_mul _)
           (vectorResponse_sq_le ha hg)
       _ = _ := by rw [integral_const_mul, response_integral ha hsq (fun s => sq_nonneg _)]; ring

theorem vectorResponse_uniform_bound (t : Time) :
    ‖vectorResponse a g t‖ ≤ Real.sqrt (a⁻¹ * ∫ s, ‖g s‖^2 ∂timeMeasure) := by
  have hsq := source_square_integrable ha hg
  have hh := (vectorResponse_sq_le ha hg t).trans
    (mul_le_mul_of_nonneg_left (response_le ha hsq (fun s => sq_nonneg _) t) (inv_pos.mpr ha).le)
  calc _ = Real.sqrt (‖vectorResponse a g t‖^2) := (Real.sqrt_sq (norm_nonneg _)).symm
       _ ≤ _ := Real.sqrt_le_sqrt hh

theorem vectorResponse_tendsto : Tendsto (fun t => ‖vectorResponse a g t‖) atTop (𝓝 0) := by
  have hsq := source_square_integrable ha hg
  have hR := (response_tendsto ha hsq (fun s => sq_nonneg _)).const_mul a⁻¹
  have hs : Tendsto (fun t => ‖vectorResponse a g t‖^2) atTop (𝓝 0) := by
    apply squeeze_zero (fun t => sq_nonneg _) (vectorResponse_sq_le ha hg)
    simpa only [mul_zero] using hR
  have hsqrt := Real.continuous_sqrt.continuousAt.tendsto.comp hs
  simpa only [Function.comp_def, Real.sqrt_sq (norm_nonneg _), Real.sqrt_zero] using hsqrt

end MergedKdV.NonTrivial.TimeKernel
end

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal Topology InnerProductSpace
namespace MergedKdV.NonTrivial.TimeKernel

local instance : IsFiniteMeasureOnCompacts timeMeasure :=
  Support.timeMeasure_finiteOnCompacts

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]

 theorem kernel_continuousAt (a : ℝ) (s t : Time) (hne : s ≠ t) :
    ContinuousAt (fun r => kernel a r s) t := by
  rcases lt_or_gt_of_ne hne with hst | hts
  · have hc : Continuous (fun r : Time => Real.exp (-a*((r:ℝ)-s))) := by fun_prop
    apply hc.continuousAt.congr_of_eventuallyEq
    filter_upwards [Ioi_mem_nhds hst] with r hr
    simp only [kernel, ite_eq_left (le_of_lt (show s < r from hr))]
  · apply (continuousAt_const (y := (0:ℝ))).congr_of_eventuallyEq
    filter_upwards [Iio_mem_nhds hts] with r hr
    simp only [kernel, ite_eq_right (not_le.mpr (show r < s from hr))]

 theorem vectorResponse_continuous {a : ℝ} (ha : 0 < a) {g : Time → E}
    (hg : MemLp g 2 timeMeasure) : Continuous (vectorResponse a g) := by
  apply continuous_iff_continuousAt.mpr
  intro t
  let R : Time := t + 1
  have htR : t < R := by dsimp [R]; simp
  have hgi : IntegrableOn g (Iic R) timeMeasure := by
    have hh := integrableOn_Lp_of_measure_ne_top (hg.toLp g) (by norm_num : (1:ℝ≥0∞) ≤ 2)
      (Support.timeMeasure_Iic_lt_top R).ne
    exact hh.congr (ae_restrict_of_ae hg.coeFn_toLp)
  have hbound : Integrable ((Iic R).indicator (fun s => ‖g s‖)) timeMeasure :=
    IntegrableOn.integrable_indicator hgi.norm measurableSet_Iic
  change Tendsto (fun r => ∫ s, kernel a r s • g s ∂timeMeasure) (𝓝 t)
    (𝓝 (∫ s, kernel a t s • g s ∂timeMeasure))
  apply tendsto_integral_filter_of_dominated_convergence ((Iic R).indicator (fun s => ‖g s‖))
  · exact Eventually.of_forall fun r => (vector_integrand ha hg r).aestronglyMeasurable
  · filter_upwards [Iio_mem_nhds htR] with r hr
    exact Eventually.of_forall fun s => by
      by_cases hs : s ≤ R
      · rw [Set.indicator_of_mem (show s ∈ Iic R from hs), norm_smul, Real.norm_eq_abs, abs_of_nonneg (kernel_nonneg a r s)]
        exact mul_le_of_le_one_left (norm_nonneg _) (kernel_le_one ha.le r s)
      · have hsr : ¬s ≤ r := fun h => hs (h.trans hr.le)
        simp only [kernel, ite_eq_right hsr, zero_smul, norm_zero, Set.indicator_of_notMem (show s ∉ Iic R from hs), le_refl]
  · exact hbound
  · filter_upwards [Measure.ae_ne timeMeasure t] with s hs
    exact ((kernel_continuousAt a s t hs).tendsto.smul tendsto_const_nhds)

end MergedKdV.NonTrivial.TimeKernel
end


==> anc/lean/MergedKdV/Premises.lean <==
import MergedKdV.Classical

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal ComplexConjugate InnerProductSpace
namespace MergedKdV
universe u
attribute [local instance] Classical.propDecidable
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)

-- Paper §§2.1, 3.1. V 0 is the pivot H, V 3 is D(A), E4 is the fourth-order space,
-- and X m is X_h on the admissible mesh m.
def Q01_a : Prop :=
  (M.V 0).carrier = ⊤ ∧ (∀ f, M.vnorm 0 f = ‖f‖) ∧
  (∀ θ, 0 ≤ θ → θ ≤ 3 → CompleteSpace (M.V θ).Space) ∧
  CompleteSpace M.E4.Space ∧
  (∀ θ, 0 ≤ θ → θ ≤ 3 → Continuous (M.V θ).val) ∧ Continuous M.E4.val ∧
  (∀ r s, 0 ≤ r → r ≤ s → s ≤ 3 → (M.V s).carrier ≤ (M.V r).carrier) ∧
  (∀ θ, 0 ≤ θ → θ ≤ 3 →
    DenseRange (fun x : (M.V 3).Space => (M.V θ).ofH ((M.V 3).val x))) ∧
  M.E4.carrier ≤ (M.V 3).carrier ∧
  (∀ m, FiniteDimensional ℂ (M.X m)) ∧
  ∀ m, M.X m ≤ (M.V 2).carrier

def Q01_c : Prop :=
  IsClosed {z : M.H × M.H | z.1 ∈ (M.V 3).carrier ∧ M.applyA z.1 = z.2} ∧
  Dense ((M.V 3).carrier : Set M.H) ∧
  Continuous (fun z : (M.V 2).Space × (M.V 1).Space => M.b z.1 z.2)

structure Q01 : Prop where
  a : Q01_a M
  c : Q01_c M

-- The paper's |f|₁ is d1 f, p is the Poincaré constant, and a = 3/2.
-- In the form identity mathlib's inner product is linear in its second argument.
def L01_a : Prop :=
  (∀ f, f ∈ (M.V 1).carrier → ‖f‖ ≤ D01p L * M.d1 f) ∧
  ∀ f, f ∈ (M.V 2).carrier → D01a * M.d1 f ^ 2 ≤ (M.form f f).re

def L01_b : Prop :=
  Function.Bijective M.A ∧ M.MaximalAccretive ∧ M.Semigroup ∧ M.Generator ∧
  ∀ f : (M.V 3).Space,
    ContDiffOn ℝ 1 (M.realTime (fun t => M.T t ((M.V 3).val f))) (Ici 0) ∧
    ∀ t : Time, M.T t ((M.V 3).val f) ∈ (M.V 3).carrier ∧
      M.applyA (M.T t ((M.V 3).val f)) = M.T t (M.A f) ∧
      HasDerivWithinAt (M.realTime (fun s => M.T s ((M.V 3).val f)))
        (M.applyA (M.T t ((M.V 3).val f))) (Ici 0) t

def L01_c : Prop :=
  (∀ t : Time, ‖M.T t‖ ≤ Real.exp (-D01lambda L * t)) ∧
  ∀ f t, M.FiniteGradient (fun s => M.T s f) t ∧
    ‖M.T t f‖ ^ 2 + 2 * D01a *
      (∫ s in Iic t, M.d1 (M.T s f) ^ 2 ∂timeMeasure) ≤ ‖f‖ ^ 2

structure L01 : Prop where
  a : L01_a M
  b : L01_b M
  c : L01_c M

-- nj j is the Hʲ norm; vnorm θ is the scale norm of V_θ. The prescribed constants
-- quantify the norm equivalences and inclusions of the paper's scale.
def L02_a : Prop :=
  (∀ j : ℕ, 1 ≤ j → j ≤ 3 → ∀ f, f ∈ (M.V j).carrier →
    (B.bound "L02_eq")⁻¹ * M.vnorm j f ≤ M.nj j f ∧
      M.nj j f ≤ B.bound "L02_eq" * M.vnorm j f) ∧
  (∀ f, f ∈ (M.V 1).carrier →
    (B.bound "L02_d")⁻¹ * M.nj 1 f ≤ M.d1 f ∧
      M.d1 f ≤ B.bound "L02_d" * M.nj 1 f) ∧
  (∀ f, f ∈ (M.V 3).carrier →
    (B.bound "L02_A")⁻¹ * M.nj 3 f ≤ ‖M.applyA f‖ ∧
      ‖M.applyA f‖ ≤ B.bound "L02_A" * M.nj 3 f) ∧
  ∀ r s, 0 ≤ r → r ≤ s → s ≤ 3 → ∀ f, f ∈ (M.V s).carrier →
    M.vnorm r f ≤ B.bound "L02_embed" 0 s r * M.vnorm s f

structure L02 : Prop where
  a : L02_a M B

-- For the strong sources of D13, Kstrong is the causal Duhamel integral and
-- sourceClass is the class of the pivot embedding ιg in the weighted weak-source space.
def L03_c : Prop :=
  ∀ σ, 0 < σ → σ < D01lambda L → ∀ f g, M.StrongSource σ g →
    let y := M.linearFlow none f + M.Kstrong g
    M.X0 σ y ∧ M.energy σ y ≤ B.bound "L03_c" σ * (‖f‖ + ‖M.sourceClass σ g‖)

structure L03 : Prop where
  c : L03_c M B

-- Π_h is project m. The residual is Π_h A f − A_h Π_h f, and minusNorm m is ‖·‖_{−1,h}.
def L04_a : Prop :=
  (∀ m f, ∀ ψ : M.X m, inner ℂ (ψ : M.H) (f - M.project m f) = 0) ∧
  (∀ m, ∀ s : ℕ, 2 ≤ s → s ≤ 4 → ∀ f,
    (if s = 4 then f ∈ M.E4.carrier else f ∈ (M.V s).carrier) →
    ∀ j : ℕ, j ≤ 2 →
      M.NBound j (f - M.project m f)
        (B.bound "L04_a" 0 s j * m.h ^ (s - j : ℕ) * M.nj s f)) ∧
  ∀ m s, (s = 1 ∨ s = 2) → ∀ f, f ∈ (M.V s).carrier →
    (M.V s).Bound (M.project m f) (B.bound "L04_stable" 0 s * M.vnorm s f)

def L04_c : Prop :=
  (∀ m, ∀ x : M.X m, M.nj 2 x ≤ B.bound "L04_c1" * ‖M.Ah m x‖) ∧
  ∀ m f, f ∈ (M.V 3).carrier → ‖M.Ah m (M.Pi m f)‖ ≤ B.bound "L04_c2" * M.nj 3 f

def L04_d : Prop :=
  ∀ m, ∀ s : ℕ, (s = 3 ∨ s = 4) → ∀ f,
    (if s = 4 then f ∈ M.E4.carrier else f ∈ (M.V 3).carrier) →
    (∀ ψ : M.X m, inner ℂ (ψ : M.H) (M.residual m f : M.H) =
      -M.form (f - M.project m f) ψ) ∧
    M.minusNorm m (M.residual m f) ≤ B.bound "L04_dweak" 0 s * m.h ^ (s - 2) * M.nj s f ∧
    ‖M.residual m f‖ ≤ B.bound "L04_dstrong" 0 s * m.h ^ (s - 3) * M.nj s f

structure L04 : Prop where
  a : L04_a M B
  c : L04_c M B
  d : L04_d M B

-- Ah m and Th m are A_h and T_h on X_h. DiscreteForced is their mild response to g_h.
def L05_a : Prop :=
  ∀ m, (∀ x ψ : M.X m, inner ℂ (ψ : M.H) (M.Ah m x : M.H) = -M.form x ψ) ∧
    Function.Bijective (M.Ah m) ∧ M.DiscreteMaximalAccretive m ∧ M.DiscreteSemigroup m

def L05_c : Prop :=
  ∀ m, (∀ t : Time, ‖M.Th m t‖ ≤ Real.exp (-D01lambda L * t)) ∧
    (∀ x : M.X m, M.d1 x ^ 2 ≤ D01a⁻¹ * ‖M.Ah m x‖ * ‖x‖) ∧
    ∀ x : M.X m, ∀ t : Time,
      M.FiniteGradient (fun s => (M.Th m s x : M.H)) t ∧
      ‖M.Th m t x‖ ^ 2 + 2 * D01a *
        (∫ s in Iic t, M.d1 (M.Th m s x) ^ 2 ∂timeMeasure) ≤ ‖x‖ ^ 2

def L05_d : Prop :=
  ∀ σ, 0 < σ → σ < D01lambda L → ∀ m x g, M.DiscreteWeakSource σ m g →
    M.X0 σ (M.DiscreteForced m x g) ∧
    M.energy σ (M.DiscreteForced m x g) ≤
      B.bound "L05_d" σ * (‖x‖ + M.DiscreteWeakSize σ m g)

structure L05 : Prop where
  a : L05_a M
  c : L05_c M
  d : L05_d M B

-- The discrete weak-source bound uses PiMinus on all of the dual V₁*. The continuous
-- weak-source bound in (c) evaluates the semigroup on pivot data from H.
def L06_b : Prop :=
  (∀ m t, 0 < t → ∀ x : M.X m,
    M.d1 (M.Th m t x) ≤ B.bound "L06_b" * D01tw t ^ (-3 / 4 : ℝ) *
      Real.exp (-D01lambda L * t) * ‖x‖) ∧
  ∀ t, 0 < t → ∀ f, M.T t f ∈ (M.V 1).carrier ∧
    M.d1 (M.T t f) ≤ B.bound "L06_b_cont" * D01tw t ^ (-3 / 4 : ℝ) *
      Real.exp (-D01lambda L * t) * ‖f‖

def L06_c : Prop :=
  (∀ m t, 0 < t → ∀ g : M.Weak,
    ‖M.Th m t (M.PiMinus m g)‖ ≤ B.bound "L06_c" * D01tw t ^ (-3 / 4 : ℝ) *
      Real.exp (-D01lambda L * t) * ‖g‖) ∧
  ∀ t, 0 < t → ∀ g : M.H,
    ‖M.T t g‖ ≤ B.bound "L06_c_cont" * D01tw t ^ (-3 / 4 : ℝ) *
      Real.exp (-D01lambda L * t) * ‖M.iota g‖

structure L06 : Prop where
  b : L06_b M B
  c : L06_c M B

-- Proposition 4.4 splits the linear error into two orthogonal components. These two
-- clauses take their individual bounds for 0 ≤ θ < 3.
def L07_b : Prop :=
  ∀ m θ, 0 ≤ θ → θ < 3 → ∀ f, f ∈ (M.V θ).carrier → ∀ t : Time, 0 < t →
    ‖M.T t f - M.project m (M.T t f)‖ ≤
      B.bound "L07_b" 0 θ * m.h ^ 3 * D01tw t ^ (-(3 - θ) / 2) *
        Real.exp (-D01lambda L * t) * M.vnorm θ f

def L07_c : Prop :=
  ∀ σ, 0 < σ → σ < D01lambda L → ∀ m θ, 0 ≤ θ → θ < 3 →
    ∀ f, f ∈ (M.V θ).carrier → ∀ t : Time, 0 < t →
      ‖M.flowh m f t - M.project m (M.T t f)‖ ≤
        B.bound "L07_c" σ θ * m.h * D01tw t ^ (-(3 - θ) / 2) *
          Real.exp (-σ * t) * M.vnorm θ f

structure L07 : Prop where
  b : L07_b M B
  c : L07_c M B

-- Lemma 4.6. Lambda is the scalar kernel exp(σt)‖T_h(t)Π_h − T(t)‖_{H→H}.
def L12_d : Prop :=
  ∀ σ, 0 < σ → σ < D01lambda L → ∀ m,
    Measurable (M.Lambda σ m) ∧ ∀ p : ℝ, (p = 1 ∨ p = 2 ∨ p = 4) →
      Integrable (fun t => M.Lambda σ m t ^ p) timeMeasure ∧
      (∫ t, M.Lambda σ m t ^ p ∂timeMeasure) ^ (1 / p) ≤
        B.bound "L12_d" σ p * m.h ^ (2 / (3 * p))

structure L12 : Prop where
  d : L12_d M B

-- The weak identity identifies the entire graph of A. The fourth-order bound in (b)
-- uses the scale norm ‖Af‖_{V₁}.
def L13_a : Prop :=
  ∀ f, f ∈ (M.V 2).carrier → ∀ y,
    (∀ ψ : (M.V 1).Space, inner ℂ ((M.V 1).val ψ) y = -M.form f ((M.V 1).val ψ)) ↔
      f ∈ (M.V 3).carrier ∧ M.applyA f = y

def L13_b : Prop :=
  ∀ f, f ∈ (M.V 3).carrier → M.applyA f ∈ (M.V 1).carrier →
    f ∈ M.E4.carrier ∧ M.nj 4 f ≤ B.bound "L13_b" * (‖f‖ + M.vnorm 1 (M.applyA f))

structure L13 : Prop where
  a : L13_a M
  b : L13_b M B

-- F is the paper's symmetric complex bilinear product. product uses its strong values;
-- weakProduct uses its extension. nonlinear f is ℕ(f) = F(f,f).
def C01_a : Prop := ∀ f g : (M.V 1).Space, M.F f g = M.F g f

def C01_b : Prop :=
  ∀ θ, 1 ≤ θ → θ ≤ 3 → ∀ f g, f ∈ (M.V θ).carrier → g ∈ (M.V θ).carrier →
    (M.V (θ - 1)).Bound (M.product f g) (B.bound "C01_b" 0 θ * M.vnorm θ f * M.vnorm θ g)

def C01_c : Prop :=
  ∀ f g, f ∈ (M.V 1).carrier → g ∈ (M.V 1).carrier →
    ‖M.product f g‖ ≤ B.bound "C01_c" * M.d1 f * M.d1 g ∧
    ‖M.iota (M.product f g)‖ ≤ B.bound "C01_c" * M.d1 f * ‖g‖

def C01_d : Prop :=
  ∀ f : M.H, ∀ g : (M.V 1).Space,
    ‖M.weakProduct f ((M.V 1).val g)‖ ≤
      B.bound "C01_d" * ‖f‖ * ‖(M.V 1).val g‖ ^ (1 / 2 : ℝ) *
        M.d1 ((M.V 1).val g) ^ (1 / 2 : ℝ)

def C01_e : Prop :=
  ∀ f g, f ∈ (M.V 1).carrier → g ∈ (M.V 1).carrier →
    ‖M.product f g‖ ≤ B.bound "C01_e" *
      (‖f‖ ^ (1 / 2 : ℝ) * M.d1 f ^ (1 / 2 : ℝ) * M.d1 g +
       ‖g‖ ^ (1 / 2 : ℝ) * M.d1 g ^ (1 / 2 : ℝ) * M.d1 f)

def C01_f : Prop :=
  ∀ f, f ∈ (M.V 3).carrier →
    (M.V 1).Bound (M.nonlinear f) (B.bound "C01_f" * M.d1 f * M.nj 3 f)

structure C01 : Prop where
  a : C01_a M
  b : C01_b M B
  c : C01_c M B
  d : C01_d M B
  e : C01_e M B
  f : C01_f M B

-- Section 4.5, Step 4, First: interpolation between the physical H¹ and H³ norms.
def C12 {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) : Prop :=
  ∀ f : M.H, f ∈ (M.V 3).carrier →
    M.nj 2 f ^ 2 ≤ B.bound "C12" * M.nj 1 f * M.nj 3 f

-- Section 4.5, Step 4, Second: ℕ(f) is in D(A), and Aℕ(f) is bounded in H.
def C13 {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) : Prop :=
  ∀ f : M.H, f ∈ M.E4.carrier →
    M.nonlinear f ∈ (M.V 3).carrier ∧
    ‖M.applyA (M.nonlinear f)‖ ≤ B.bound "C13" * M.nj 2 f * M.nj 4 f

structure Head : Prop where
  Q01 : Q01 M
  L01 : L01 M
  L02 : L02 M B
  L03 : L03 M B
  L04 : L04 M B
  L05 : L05 M B
  L06 : L06 M B
  L07 : L07 M B
  L12 : L12 M B
  L13 : L13 M B
  C01 : C01 M B
  C12 : C12 M B
  C13 : C13 M B

end MergedKdV


==> anc/lean/MergedKdV/Proof/ConvolutionBochner.lean <==
import MergedKdV.Proof.ConvolutionKernel
import MergedKdV.Proof.ConvolutionTranslate

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- Only the L2 component is translated; no continuity at the causal onset is asserted. -/
def shiftedErrorGradient (P : ProofInputs M B [.L03c, .L04a, .L05d]) {ν : ℝ} (hν : 0 < ν)
    (hd : ν < D01lambda L) (m : D05Mesh L κ) (g : M.Trajectory) (s : Time) :
    Lp M.energySpace.Space 2 (volume : Measure ℝ) :=
  (Real.exp (ν * s) : ℂ) • translateL2 s
    (zeroExtendL2 (errorGradient P.restrict hν hd m (g s)))

theorem shiftedErrorGradient_measurable (P : ProofInputs M B [.L03c, .L04a, .L05d]) {ν : ℝ} (hν : 0 < ν)
    (hd : ν < D01lambda L) (m : D05Mesh L κ) {g : M.Trajectory}
    (hg : AEStronglyMeasurable g timeMeasure) :
    AEStronglyMeasurable (shiftedErrorGradient P.restrict hν hd m g) timeMeasure := by
  have hz := (zeroExtendL2_continuous.comp (errorGradient P.restrict hν hd m).continuous).comp_aestronglyMeasurable hg
  have ht := translateL2_joint_continuous.comp_aestronglyMeasurable
    ((by fun_prop : Continuous (fun s : Time => (s : ℝ))).aestronglyMeasurable.prodMk hz)
  exact (by fun_prop : Continuous (fun s : Time => (Real.exp (ν * s) : ℂ))).aestronglyMeasurable.smul ht

theorem shiftedErrorGradient_bound (P : ProofInputs M B [.L03c, .L04a, .L05d]) {ν : ℝ} (hν : 0 < ν)
    (hd : ν < D01lambda L) (m : D05Mesh L κ) {c : ℝ} (control : LinearDomainControl M ν m c) (g : M.Trajectory)
    (s : Time) (hs : g s ∈ (M.V 3).carrier) :
    ‖shiftedErrorGradient P.restrict hν hd m g s‖ ≤
      (c * m.h ^ 2) * domainSourceWeight ν g s := by
  rw [shiftedErrorGradient, norm_smul, Complex.norm_real, Real.norm_eq_abs,
    abs_of_pos (Real.exp_pos _), translateL2_norm, zeroExtendL2_norm]
  have hb := mul_le_mul_of_nonneg_left
    (errorGradient_domain_bound P.restrict hν hd m control (g s) hs) (Real.exp_pos (ν * s)).le
  convert hb using 1 <;> dsimp [domainSourceWeight] <;> ring

theorem shiftedErrorGradient_integrable (P : ProofInputs M B [.L03c, .L04a, .L05d]) {ν : ℝ} (hν : 0 < ν)
    (hd : ν < D01lambda L) (m : D05Mesh L κ) {c : ℝ} (control : LinearDomainControl M ν m c) {g : M.Trajectory}
    (hg : M.StrongSource ν g) (hg3 : ∀ᵐ s ∂timeMeasure, g s ∈ (M.V 3).carrier)
    (hi : Integrable (domainSourceWeight ν g) timeMeasure) :
    Integrable (shiftedErrorGradient P.restrict hν hd m g) timeMeasure := by
  apply (hi.const_mul (c * m.h ^ 2)).mono'
    (shiftedErrorGradient_measurable P.restrict hν hd m hg.1)
  exact hg3.mono (fun s hs => shiftedErrorGradient_bound P.restrict hν hd m control g s hs)

theorem shiftedErrorGradient_integral_bound (P : ProofInputs M B [.L03c, .L04a, .L05d]) {ν : ℝ} (hν : 0 < ν)
    (hd : ν < D01lambda L) (m : D05Mesh L κ) {c : ℝ} (control : LinearDomainControl M ν m c) {g : M.Trajectory}
    (hg : M.StrongSource ν g) (hg3 : ∀ᵐ s ∂timeMeasure, g s ∈ (M.V 3).carrier)
    (hi : Integrable (domainSourceWeight ν g) timeMeasure) :
    ‖∫ s, shiftedErrorGradient P.restrict hν hd m g s ∂timeMeasure‖ ≤
      (c * m.h ^ 2) * ∫ s, domainSourceWeight ν g s ∂timeMeasure := by
  calc
    _ ≤ ∫ s, ‖shiftedErrorGradient P.restrict hν hd m g s‖ ∂timeMeasure := norm_integral_le_integral_norm _
    _ ≤ ∫ s, (c * m.h ^ 2) * domainSourceWeight ν g s ∂timeMeasure :=
      integral_mono_ae (shiftedErrorGradient_integrable P.restrict hν hd m control hg hg3 hi).norm
        (hi.const_mul _) (hg3.mono (fun s hs => shiftedErrorGradient_bound P.restrict hν hd m control g s hs))
    _ = _ := integral_const_mul _ _

end MergedKdV


==> anc/lean/MergedKdV/Proof/ConvolutionEnergy.lean <==
import MergedKdV.Proof.ConvolutionIdentity

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

local instance : IsFiniteMeasureOnCompacts timeMeasure :=
  ClassicalProofs.C10bProof.timeMeasure_finiteOnCompacts

/-- Identification of the translated Bochner integral with the actual convolution lift. -/
theorem Kdifference_domain_lift (P : ProofInputs M B [.L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {ν : ℝ}
    (hν : 0 < ν) (hd : ν < D01lambda L) (m : D05Mesh L κ) {c : ℝ} (control : LinearDomainControl M ν m c)
    {g : M.Trajectory} (hg : M.StrongSource ν g)
    (hg3 : ∀ᵐ s ∂timeMeasure, g s ∈ (M.V 3).carrier)
    (hi : Integrable (domainSourceWeight ν g) timeMeasure) :
    T1.EnergyLiftSpec ν (T1.Kdifference ν m (M.sourceClass ν g))
      (restrictTimeL2 (∫ s, shiftedErrorGradient P.restrict hν hd m g s ∂timeMeasure)) := by
  let := T1.energy_complete P.restrict
  let inc : M.energySpace.Space →L[ℂ] M.H := ⟨M.energySpace.val, T1.energy_val_continuous P.restrict⟩
  let J : Lp M.energySpace.Space 2 (volume : Measure ℝ) →L[ℂ] Lp M.H 2 (volume : Measure ℝ) :=
    inc.compLpL 2 volume
  let F := shiftedErrorGradient P.restrict hν hd m g
  have hF : Integrable F timeMeasure := shiftedErrorGradient_integrable P.restrict hν hd m control hg hg3 hi
  have hJ : Integrable (fun s => J (F s)) timeMeasure := J.integrable_comp hF
  have hs : ∀ᵐ s ∂timeMeasure, causalErrorKernel ν m g s =ᵐ[volume] J (F s) := by
    apply ae_of_all
    intro s
    exact ((inc.coeFn_compLpL (F s)).trans (shiftedErrorGradient_spec P.restrict hν hd m g s)).symm
  have h := l2Integral_coeFn (fun s => J (F s)) hJ (causalErrorKernel ν m g) hs
    (causalErrorKernel_window_integrable P.restrict hν hd m control hg hg3 hi)
  rw [J.integral_comp_comm hF] at h
  have hv : (fun t : ℝ => M.energySpace.val ((∫ s, F s ∂timeMeasure) t)) =ᵐ[volume]
      (fun t => ∫ s, causalErrorKernel ν m g s t ∂timeMeasure) :=
    (inc.coeFn_compLpL (∫ s, F s ∂timeMeasure)).symm.trans h
  have ht := timeMeasurePreserving.quasiMeasurePreserving.ae_eq_comp (ae_restrict_of_ae hv)
  filter_upwards [restrictTimeL2_coe (∫ s, F s ∂timeMeasure), ht] with t hrt hkt
  dsimp only [Function.comp_def] at hkt
  rw [hrt, hkt, causalErrorKernel_integral P.restrict hν hd m hg t]

/-- Smooth-domain sources give the h² convolution estimate in the actual energy norm. -/
theorem Kdifference_domain_energy (P : ProofInputs M B [.L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {ν : ℝ}
    (hν : 0 < ν) (hd : ν < D01lambda L) (m : D05Mesh L κ) {c : ℝ} (control : LinearDomainControl M ν m c)
    {g : M.Trajectory} (hg : M.StrongSource ν g)
    (hg3 : ∀ᵐ s ∂timeMeasure, g s ∈ (M.V 3).carrier)
    (hi : Integrable (domainSourceWeight ν g) timeMeasure) :
    M.energy ν (T1.Kdifference ν m (M.sourceClass ν g)) ≤
      (2 * c) * m.h ^ 2 * ∫ s, domainSourceWeight ν g s ∂timeMeasure := by
  let w := T1.Kdifference ν m (M.sourceClass ν g)
  let z := restrictTimeL2 (∫ s, shiftedErrorGradient P.restrict hν hd m g s ∂timeMeasure)
  let C := c * m.h ^ 2 * ∫ s, domainSourceWeight ν g s ∂timeMeasure
  have hw : M.Energy ν w := (T1.Kdifference_bound P.restrict hν hd m (M.sourceClass ν g)).1.1
  have hz : T1.EnergyLiftSpec ν w z := Kdifference_domain_lift P.restrict hν hd m control hg hg3 hi
  have hC : 0 ≤ C := mul_nonneg
    (mul_nonneg control.positive.le (sq_nonneg _))
    (integral_nonneg (fun s => mul_nonneg (Real.exp_pos _).le (norm_nonneg _)))
  have hp : ‖T1.boundedPart ν w hw‖ ≤ C := by
    apply (BoundedContinuousFunction.norm_le hC).mpr
    intro t
    rw [T1.boundedPart_apply, T1.weight_norm]
    exact Kdifference_domain_point P.restrict hν hd m control hg hg3 hi t
  have hl : ‖z‖ ≤ C :=
    (restrictTimeL2_norm_le _).trans (shiftedErrorGradient_integral_bound P.restrict hν hd m control hg hg3 hi)
  rw [T1.energy_eq_norms hw hz]
  calc
    _ ≤ C + C := add_le_add hp hl
    _ = _ := by dsimp [C]; ring

end MergedKdV


==> anc/lean/MergedKdV/Proof/ConvolutionFubini.lean <==
import MergedKdV.Statements
import Mathlib.MeasureTheory.Function.Holder
import Mathlib.MeasureTheory.Function.AEEqOfIntegral
import Mathlib.MeasureTheory.Integral.Prod

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV

section Fubini
variable {α β E : Type*} [MeasurableSpace α] [MeasurableSpace β]
  [NormedAddCommGroup E] [NormedSpace ℂ E] [CompleteSpace E]
  {μ : Measure α} {ν : Measure β} [SigmaFinite μ] [SigmaFinite ν]

/-- Finite-set integration is a continuous linear test on L2. -/
def l2SetIntegral (s : Set β) (hs : MeasurableSet s) (hνs : ν s < ∞) :
    Lp E 2 ν →L[ℂ] E :=
  (ContinuousLinearMap.lsmul ℂ ℂ : ℂ →L[ℂ] E →L[ℂ] E).lpPairing ν 2 2
    (indicatorConstLp 2 hs hνs.ne (1 : ℂ))

theorem l2SetIntegral_apply (s : Set β) (hs : MeasurableSet s) (hνs : ν s < ∞)
    (z : Lp E 2 ν) : l2SetIntegral s hs hνs z = ∫ b in s, z b ∂ν := by
  rw [l2SetIntegral, ContinuousLinearMap.lpPairing_eq_integral]
  calc
    _ = ∫ b, s.indicator (fun b => z b) b ∂ν := by
      apply integral_congr_ae
      filter_upwards [@indicatorConstLp_coeFn β ℂ _ 2 ν _ s hs hνs.ne (1 : ℂ)] with b hb
      rw [hb, ContinuousLinearMap.lsmul_apply]
      by_cases hbs : b ∈ s <;> simp [hbs]
    _ = _ := integral_indicator hs

/-- A Bochner integral of L2 classes has the expected representative whenever its
actual kernel is integrable on every finite target window. -/
theorem l2Integral_coeFn (Z : α → Lp E 2 ν) (hZ : Integrable Z μ)
    (k : α → β → E) (hk : ∀ᵐ a ∂μ, k a =ᵐ[ν] Z a)
    (hki : ∀ s, MeasurableSet s → ν s < ∞ →
      Integrable (fun p : α × β => k p.1 p.2) (μ.prod (ν.restrict s))) :
    (∫ a, Z a ∂μ) =ᵐ[ν] (fun b => ∫ a, k a b ∂μ) := by
  apply ae_eq_of_forall_setIntegral_eq_of_sigmaFinite
  · intro s hs hνs
    exact integrableOn_Lp_of_measure_ne_top _ (by norm_num) hνs.ne
  · intro s hs hνs
    exact (hki s hs hνs).integral_prod_right
  · intro s hs hνs
    rw [← l2SetIntegral_apply s hs hνs]
    rw [← (l2SetIntegral s hs hνs).integral_comp_comm hZ]
    calc
      _ = ∫ a, ∫ b in s, k a b ∂ν ∂μ := by
        apply integral_congr_ae
        filter_upwards [hk] with a ha
        rw [l2SetIntegral_apply]
        exact integral_congr_ae (ae_restrict_of_ae ha.symm)
      _ = _ := integral_integral_swap (hki s hs hνs)

end Fubini
end MergedKdV



==> anc/lean/MergedKdV/Proof/ConvolutionGradient.lean <==
import MergedKdV.Proof.LinearDomain
import MergedKdV.Proofs.EnergyFlow

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The L2 component of the qualified energy graph. -/
def graphGradientLinear : T1.energyGraph M →ₗ[ℂ] T1.EnergyL2 M where
  toFun p := p.val.snd
  map_add' p q := by simp only [Submodule.coe_add, WithLp.add_snd]
  map_smul' a p := by simp only [Submodule.coe_smul, WithLp.smul_snd, RingHom.id_apply]

theorem graphGradient_bound (p : T1.energyGraph M) :
    ‖graphGradientLinear p‖ ≤ ‖p‖ := by
  change ‖p.val.snd‖ ≤ ‖p.val‖
  rw [T1.pair_norm]
  exact le_add_of_nonneg_left (norm_nonneg _)

/-- Projection to the gradient component is bounded independently of the model. -/
def graphGradientCLM : T1.energyGraph M →L[ℂ] T1.EnergyL2 M :=
  graphGradientLinear.mkContinuous 1 (fun p => by rw [one_mul]; exact graphGradient_bound p)

/-- The graph representative of the linear error uses the original semigroups. -/
def errorGraphCLM (P : ProofInputs M B [.L03c, .L04a, .L05d]) {ν : ℝ} (hν : 0 < ν)
    (hd : ν < D01lambda L) (m : D05Mesh L κ) : M.H →L[ℂ] T1.energyGraph M :=
  T1.graphLinearCLM P.restrict hν hd (some m) - T1.graphLinearCLM P.restrict hν hd none

theorem errorGraph_spec (P : ProofInputs M B [.L03c, .L04a, .L05d]) {ν : ℝ} (hν : 0 < ν)
    (hd : ν < D01lambda L) (m : D05Mesh L κ) (f : M.H) :
    T1.graphTrajectory ν (errorGraphCLM P.restrict hν hd m f) = M.linearError m f := by
  change T1.graphTrajectory ν
    (T1.graphLinear P.restrict hν hd (some m) f - T1.graphLinear P.restrict hν hd none f) = _
  rw [T1.graphTrajectory_sub, T1.graphLinear_spec P hν hd (some m) f, T1.graphLinear_spec P hν hd none f]
  rfl

/-- The actual weighted L2 lift of the linear error, with no discontinuous time shifts. -/
def errorGradient (P : ProofInputs M B [.L03c, .L04a, .L05d]) {ν : ℝ} (hν : 0 < ν)
    (hd : ν < D01lambda L) (m : D05Mesh L κ) : M.H →L[ℂ] T1.EnergyL2 M :=
  (graphGradientCLM (M := M)).comp (errorGraphCLM P.restrict hν hd m)

theorem errorGradient_spec (P : ProofInputs M B [.L03c, .L04a, .L05d]) {ν : ℝ} (hν : 0 < ν)
    (hd : ν < D01lambda L) (m : D05Mesh L κ) (f : M.H) :
    T1.EnergyLiftSpec ν (M.linearError m f) (errorGradient P.restrict hν hd m f) := by
  have h := T1.graphTrajectory_lift ν (errorGraphCLM P.restrict hν hd m f)
  rw [errorGraph_spec P.restrict hν hd m f] at h
  exact h

theorem errorGradient_domain_bound (P : ProofInputs M B [.L03c, .L04a, .L05d]) {ν : ℝ} (hν : 0 < ν)
    (hd : ν < D01lambda L) (m : D05Mesh L κ) {c : ℝ} (control : LinearDomainControl M ν m c) (f : M.H)
    (hf : f ∈ (M.V 3).carrier) :
    ‖errorGradient P.restrict hν hd m f‖ ≤ c * m.h ^ 2 * ‖M.applyA f‖ := by
  have hb := graphGradient_bound (errorGraphCLM P.restrict hν hd m f)
  change ‖errorGradient P.restrict hν hd m f‖ ≤ ‖errorGraphCLM P.restrict hν hd m f‖ at hb
  rw [← T1.graphTrajectory_norm ν, errorGraph_spec P.restrict hν hd m f] at hb
  exact hb.trans (control.bound f hf).2

end MergedKdV


==> anc/lean/MergedKdV/Proof/ConvolutionIdentity.lean <==
import MergedKdV.Proof.ConvolutionBochner

noncomputable section
set_option backward.isDefEq.respectTransparency.types false
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The translated L2 class represents the actual weighted causal error kernel. -/
theorem shiftedErrorGradient_spec (P : ProofInputs M B [.L03c, .L04a, .L05d]) {ν : ℝ} (hν : 0 < ν)
    (hd : ν < D01lambda L) (m : D05Mesh L κ) (g : M.Trajectory) (s : Time) :
    (fun t : ℝ => M.energySpace.val (shiftedErrorGradient P.restrict hν hd m g s t))
      =ᵐ[volume] causalErrorKernel ν m g s := by
  let z := errorGradient P.restrict hν hd m (g s)
  have he := zeroExtension_ae_congr (errorGradient_spec P.restrict hν hd m (g s))
  have hz := (measurePreserving_sub_right volume (s : ℝ)).quasiMeasurePreserving.ae_eq_comp
    (zeroExtendL2_coe z)
  have hze := (measurePreserving_sub_right volume (s : ℝ)).quasiMeasurePreserving.ae_eq_comp he
  have ht := translateL2_coe (s : ℝ) (zeroExtendL2 z)
  have hm := Lp.coeFn_smul (Real.exp (ν * s) : ℂ)
    (translateL2 (s : ℝ) (zeroExtendL2 z))
  filter_upwards [hz, hze, ht, hm] with t hzt het htt hmt
  change M.energySpace.val
    (((Real.exp (ν * s) : ℂ) • translateL2 s (zeroExtendL2 z)) t) = _
  rw [hmt, Pi.smul_apply, map_smul, htt]
  simp only [Function.comp_def] at hzt het
  rw [hzt]
  by_cases hst : (s : ℝ) ≤ t
  · have hsub : 0 ≤ t - s := sub_nonneg.mpr hst
    have hcoe : ((Real.toNNReal (t - s) : Time) : ℝ) = t - s :=
      Real.coe_toNNReal _ hsub
    have heq : M.energySpace.val (z (Real.toNNReal (t - s))) =
        (Real.exp (ν * (Real.toNNReal (t - s) : Time)) : ℂ) •
          M.linearError m (g s) (Real.toNNReal (t - s)) := by
      simpa [T2.zeroExtension, Set.indicator_apply, hsub, z] using het
    simp only [T2.zeroExtension, Set.indicator_apply, mem_Ici, ite_eq_left hsub,
      causalErrorKernel, ite_eq_left hst]
    rw [heq, smul_smul, ← Complex.ofReal_mul, ← Real.exp_add, hcoe]
    have hex : ν * (s : ℝ) + ν * (t - s) = ν * t := by ring
    rw [hex]
  · have hsub : ¬ 0 ≤ t - s := by linarith
    simp only [T2.zeroExtension, Set.indicator_apply, mem_Ici, ite_eq_right hsub, map_zero, smul_zero,
      causalErrorKernel, ite_eq_right hst]

/-- The ambient causal kernel integrates to the original weak Duhamel difference. -/
theorem causalErrorKernel_integral (P : ProofInputs M B [.L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {ν : ℝ} (hν : 0 < ν)
    (hd : ν < D01lambda L) (m : D05Mesh L κ) {g : M.Trajectory}
    (hg : M.StrongSource ν g) (t : Time) :
    (∫ s, causalErrorKernel ν m g s (t : ℝ) ∂timeMeasure) =
      (Real.exp (ν * t) : ℂ) • T1.Kdifference ν m (M.sourceClass ν g) t := by
  rw [T1.Kdifference_source_formula P.restrict hν hd hg m t, ← integral_smul,
    ← integral_indicator measurableSet_Iic]
  apply integral_congr_ae
  filter_upwards [] with s
  by_cases hs : s ≤ t
  · have hs' : (s : ℝ) ≤ t := hs
    have hsub : Real.toNNReal ((t : ℝ) - s) = t - s := by
      apply NNReal.coe_injective
      rw [Real.coe_toNNReal _ (sub_nonneg.mpr hs'), NNReal.coe_sub hs]
    simp only [causalErrorKernel, ite_eq_left hs', Set.indicator_apply, mem_Iic, ite_eq_left hs, hsub]
  · have hs' : ¬ (s : ℝ) ≤ t := hs
    simp only [causalErrorKernel, ite_eq_right hs', Set.indicator_apply, mem_Iic, ite_eq_right hs]

end MergedKdV


==> anc/lean/MergedKdV/Proof/ConvolutionKernel.lean <==
import MergedKdV.Proof.ConvolutionPoint
import MergedKdV.Proof.ConvolutionGradient
import MergedKdV.Proof.ConvolutionFubini

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

local instance : IsFiniteMeasureOnCompacts timeMeasure :=
  ClassicalProofs.C10bProof.timeMeasure_finiteOnCompacts

/-- The actual causal error kernel, with real time used only for translation. -/
def causalErrorKernel (ν : ℝ) (m : D05Mesh L κ) (g : M.Trajectory)
    (s : Time) (t : ℝ) : M.H :=
  if (s : ℝ) ≤ t then (Real.exp (ν * t) : ℂ) •
    M.linearError m (g s) (Real.toNNReal (t - s)) else 0

theorem causalErrorKernel_bound {ν : ℝ} (m : D05Mesh L κ) {c : ℝ} (control : LinearDomainControl M ν m c) (g : M.Trajectory)
    (s : Time) (hs : g s ∈ (M.V 3).carrier) (t : ℝ) :
    ‖causalErrorKernel ν m g s t‖ ≤
      (c * m.h ^ 2) * domainSourceWeight ν g s := by
  unfold causalErrorKernel
  split_ifs with hst
  · have hlin := control.bound (g s) hs
    have hp := (T1.energy_weighted_point hlin.1 (Real.toNNReal (t - s))).trans hlin.2
    have hsub : ((Real.toNNReal (t - s) : Time) : ℝ) = t - s :=
      Real.coe_toNNReal _ (sub_nonneg.mpr hst)
    have hex : Real.exp (ν * t) = Real.exp (ν * s) * Real.exp (ν * (Real.toNNReal (t - s) : Time)) := by
      rw [← Real.exp_add, hsub]
      congr 1
      ring
    rw [norm_smul, Complex.norm_real, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _), hex, mul_assoc]
    convert mul_le_mul_of_nonneg_left hp (Real.exp_pos (ν * s)).le using 1 <;>
      dsimp [domainSourceWeight] <;> ring
  · rw [norm_zero]
    exact mul_nonneg (mul_nonneg control.positive.le (sq_nonneg _))
      (mul_nonneg (Real.exp_pos _).le (norm_nonneg _))

theorem causalErrorKernel_measurable (P : ProofInputs M B [.L01b, .L01c, .L04a, .L05a, .L05c]) {ν : ℝ}
    (m : D05Mesh L κ) {g : M.Trajectory} (hg : AEStronglyMeasurable g timeMeasure)
    (ρ : Measure ℝ) [SFinite ρ] :
    AEStronglyMeasurable (fun p : Time × ℝ => causalErrorKernel ν m g p.1 p.2)
      (timeMeasure.prod ρ) := by
  have ht : Continuous (fun p : Time × ℝ => Real.toNNReal (p.2 - p.1)) := by fun_prop
  have hgc := hg.comp_fst (ν := ρ)
  have hc := (T1.continuous_flow_joint P.restrict).comp_aestronglyMeasurable
    (ht.aestronglyMeasurable.prodMk hgc)
  have hh := (T1.discrete_flow_joint P.restrict m).comp_aestronglyMeasurable
    (ht.aestronglyMeasurable.prodMk ((T1.projectionMap P.restrict m).continuous.comp_aestronglyMeasurable hgc))
  have he := ((M.X m).subtypeL.continuous.comp_aestronglyMeasurable hh).sub hc
  have hw : Continuous (fun p : Time × ℝ => (Real.exp (ν * p.2) : ℂ)) := by fun_prop
  have hs : MeasurableSet {p : Time × ℝ | (p.1 : ℝ) ≤ p.2} :=
    isClosed_le (by fun_prop) (by fun_prop) |>.measurableSet
  exact (hw.aestronglyMeasurable.smul he).indicator hs

theorem causalErrorKernel_window_integrable (P : ProofInputs M B [.L01b, .L01c, .L04a, .L05a, .L05c]) {ν : ℝ}
    (hν : 0 < ν) (hd : ν < D01lambda L) (m : D05Mesh L κ) {c : ℝ} (control : LinearDomainControl M ν m c)
    {g : M.Trajectory} (hg : M.StrongSource ν g)
    (hg3 : ∀ᵐ s ∂timeMeasure, g s ∈ (M.V 3).carrier)
    (hi : Integrable (domainSourceWeight ν g) timeMeasure)
    (a : Set ℝ) (ha : MeasurableSet a) (hva : volume a < ∞) :
    Integrable (fun p : Time × ℝ => causalErrorKernel ν m g p.1 p.2)
      (timeMeasure.prod (volume.restrict a)) := by
  letI : IsFiniteMeasure (volume.restrict a) := ⟨by simpa using hva⟩
  have hb := (hi.const_mul (c * m.h ^ 2)).comp_fst (volume.restrict a)
  apply hb.mono' (causalErrorKernel_measurable P.restrict m hg.1 _)
  have he := (Measure.quasiMeasurePreserving_fst (μ := timeMeasure) (ν := volume.restrict a)).ae hg3
  filter_upwards [he] with p hp
  exact causalErrorKernel_bound m control g p.1 hp p.2

end MergedKdV


==> anc/lean/MergedKdV/Proof/ConvolutionPoint.lean <==
import MergedKdV.Proof.LinearDomain
import MergedKdV.Proof.WeakSourceTensor
import MergedKdV.Proofs.WeakSourceTools

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The pointwise part of the smooth-source convolution estimate. -/
theorem Kdifference_domain_point (P : ProofInputs M B [.L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {ν : ℝ}
    (hν : 0 < ν) (hd : ν < D01lambda L) (m : D05Mesh L κ) {c : ℝ} (control : LinearDomainControl M ν m c)
    {g : M.Trajectory} (hg : M.StrongSource ν g)
    (hg3 : ∀ᵐ s ∂timeMeasure, g s ∈ (M.V 3).carrier)
    (hi : Integrable (domainSourceWeight ν g) timeMeasure) (t : Time) :
    Real.exp (ν * t) * ‖T1.Kdifference ν m (M.sourceClass ν g) t‖ ≤
      c * m.h ^ 2 * ∫ s, domainSourceWeight ν g s ∂timeMeasure := by
  rw [T1.Kdifference_source_formula P.restrict hν hd hg m t]
  let C := c * m.h ^ 2
  have hC : 0 ≤ C := mul_nonneg control.positive.le (sq_nonneg _)
  have hb : ∀ᵐ s ∂timeMeasure.restrict (Iic t),
      Real.exp (ν * t) * ‖M.linearError m (g s) (t - s)‖ ≤
        C * domainSourceWeight ν g s := by
    filter_upwards [ae_restrict_of_ae hg3, ae_restrict_mem measurableSet_Iic] with s hs hst
    have hlin := control.bound (g s) hs
    have hp := (T1.energy_weighted_point hlin.1 (t - s)).trans hlin.2
    have hsub : ((t - s : Time) : ℝ) = (t : ℝ) - s := NNReal.coe_sub hst
    have hex : Real.exp (ν * t) = Real.exp (ν * s) * Real.exp (ν * (t - s : Time)) := by
      rw [← Real.exp_add, hsub]
      congr 1
      ring
    rw [hex, mul_assoc]
    have hh := mul_le_mul_of_nonneg_left hp (Real.exp_pos (ν * s)).le
    convert hh using 1 <;> dsimp [C, domainSourceWeight] <;> ring
  have hker : IntegrableOn (fun s => M.linearError m (g s) (t - s)) (Iic t) timeMeasure :=
    (T1.discrete_kernel_integrable P.restrict hg m t).sub (T1.kernel_integrable P.restrict hg t)
  have hwi := hker.norm.const_mul (Real.exp (ν * t))
  calc
    _ ≤ Real.exp (ν * t) * ∫ s in Iic t, ‖M.linearError m (g s) (t - s)‖ ∂timeMeasure :=
      mul_le_mul_of_nonneg_left (norm_integral_le_integral_norm _) (Real.exp_pos _).le
    _ = ∫ s in Iic t, Real.exp (ν * t) * ‖M.linearError m (g s) (t - s)‖ ∂timeMeasure :=
      (integral_const_mul _ _).symm
    _ ≤ ∫ s in Iic t, C * domainSourceWeight ν g s ∂timeMeasure :=
      integral_mono_ae hwi (hi.const_mul C).integrableOn hb
    _ ≤ ∫ s, C * domainSourceWeight ν g s ∂timeMeasure :=
      setIntegral_le_integral (hi.const_mul C)
        (ae_of_all _ (fun s => mul_nonneg hC (mul_nonneg (Real.exp_pos _).le (norm_nonneg _))))
    _ = _ := by rw [integral_const_mul]

end MergedKdV


==> anc/lean/MergedKdV/Proof/ConvolutionTranslate.lean <==
import MergedKdV.Proofs.TimeTransport
import Mathlib.MeasureTheory.Function.LpSpace.ContinuousCompMeasurePreserving
import Mathlib.MeasureTheory.Group.Measure
import Mathlib.MeasureTheory.Integral.Bochner.Set

noncomputable section
set_option backward.isDefEq.respectTransparency.types false
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV
universe u

/-- Zero extension respects physical-time almost-everywhere equality. -/
theorem zeroExtension_ae_congr {E : Type u} [Zero E] {f g : Time → E}
    (h : f =ᵐ[timeMeasure] g) : T2.zeroExtension f =ᵐ[volume] T2.zeroExtension g := by
  rw [T2.zeroExtension, T2.zeroExtension,
    ← ae_eq_restrict_iff_indicator_ae_eq measurableSet_Ici, ← T2.timeMeasure_map]
  apply T2.time_embedding.ae_map_iff.mpr
  simpa only [Real.toNNReal_coe, Filter.EventuallyEq] using h

variable {E : Type u} [NormedAddCommGroup E]

/-- The physical-time L2 class as a zero-extended real-line class. -/
def zeroExtendL2 (f : Lp E 2 timeMeasure) : Lp E 2 (volume : Measure ℝ) :=
  ((T2.zeroExtension_memLp_iff f 2).2 (Lp.memLp f)).toLp (T2.zeroExtension f)

theorem zeroExtendL2_coe (f : Lp E 2 timeMeasure) :
    zeroExtendL2 f =ᵐ[volume] T2.zeroExtension f :=
  MemLp.coeFn_toLp _

@[simp] theorem zeroExtendL2_norm (f : Lp E 2 timeMeasure) :
    ‖zeroExtendL2 f‖ = ‖f‖ := by
  rw [zeroExtendL2, Lp.norm_toLp, T2.zeroExtension_eLpNorm, Lp.norm_def]

/-- Zero extension is linear and preserves the L2 norm. -/
def zeroExtendL2LinearIsometry [NormedSpace ℂ E] :
    Lp E 2 timeMeasure →ₗᵢ[ℂ] Lp E 2 (volume : Measure ℝ) where
  toFun := zeroExtendL2
  map_add' f g := by
    apply Lp.ext
    filter_upwards [zeroExtendL2_coe (f + g),
      zeroExtension_ae_congr (Lp.coeFn_add f g),
      Lp.coeFn_add (zeroExtendL2 f) (zeroExtendL2 g),
      zeroExtendL2_coe f, zeroExtendL2_coe g] with t ht hfg hadd hf hg
    rw [ht, hfg, hadd, Pi.add_apply, hf, hg]
    simp only [T2.zeroExtension, indicator_add, Pi.add_apply]
  map_smul' c f := by
    apply Lp.ext
    filter_upwards [zeroExtendL2_coe (c • f),
      zeroExtension_ae_congr (Lp.coeFn_smul c f),
      Lp.coeFn_smul c (zeroExtendL2 f), zeroExtendL2_coe f] with t ht hcf hc hf
    change zeroExtendL2 (c • f) t = (c • zeroExtendL2 f) t
    rw [ht, hcf, hc, Pi.smul_apply, hf]
    simp only [T2.zeroExtension, indicator_smul, Pi.smul_apply]
  norm_map' := zeroExtendL2_norm

theorem zeroExtendL2_continuous [NormedSpace ℂ E] :
    Continuous (zeroExtendL2 (E := E)) :=
  (zeroExtendL2LinearIsometry (E := E)).continuous

/-- Translation by a real parameter, on real-line L2 classes. -/
def translateL2 (s : ℝ) (f : Lp E 2 (volume : Measure ℝ)) : Lp E 2 (volume : Measure ℝ) :=
  Lp.compMeasurePreserving (fun t : ℝ => t - s)
    (measurePreserving_sub_right volume s) f

theorem translateL2_coe (s : ℝ) (f : Lp E 2 (volume : Measure ℝ)) :
    translateL2 s f =ᵐ[volume] fun t => f (t - s) :=
  Lp.coeFn_compMeasurePreserving f (measurePreserving_sub_right volume s)

@[simp] theorem translateL2_norm (s : ℝ) (f : Lp E 2 (volume : Measure ℝ)) :
    ‖translateL2 s f‖ = ‖f‖ :=
  Lp.norm_compMeasurePreserving f (measurePreserving_sub_right volume s)

/-- Translation is jointly continuous in the parameter and L2 class. -/
theorem translateL2_joint_continuous :
    Continuous (fun p : ℝ × Lp E 2 (volume : Measure ℝ) => translateL2 p.1 p.2) := by
  let shifts : (ℝ × Lp E 2 (volume : Measure ℝ)) → C(ℝ, ℝ) :=
    fun p => ⟨fun t => t - p.1, continuous_id.sub continuous_const⟩
  have hc : Continuous shifts := by
    apply ContinuousMap.continuous_of_continuous_uncurry
    exact continuous_snd.sub (continuous_fst.fst)
  exact continuous_snd.compMeasurePreservingLp hc
    (fun p => measurePreserving_sub_right volume p.1) (by norm_num)

/-- Coercion of physical time preserves its measure onto the positive half-line. -/
theorem timeMeasurePreserving :
    MeasurePreserving (fun t : Time => (t : ℝ)) timeMeasure (volume.restrict (Ici 0)) :=
  ⟨T2.time_embedding.measurable, T2.timeMeasure_map⟩

/-- Restriction of a real-line L2 class to physical time. -/
def restrictTimeL2 [NormedSpace ℂ E] :
    Lp E 2 (volume : Measure ℝ) →L[ℂ] Lp E 2 timeMeasure :=
  (Lp.compMeasurePreservingₗᵢ ℂ (fun t : Time => (t : ℝ))
    timeMeasurePreserving).toContinuousLinearMap.comp
    (LpToLpRestrictCLM ℝ E ℂ volume 2 (Ici 0))

theorem restrictTimeL2_norm_le [NormedSpace ℂ E]
    (f : Lp E 2 (volume : Measure ℝ)) : ‖restrictTimeL2 f‖ ≤ ‖f‖ := by
  change ‖Lp.compMeasurePreserving (fun t : Time => (t : ℝ)) timeMeasurePreserving
    (LpToLpRestrictCLM ℝ E ℂ volume 2 (Ici 0) f)‖ ≤ ‖f‖
  rw [Lp.norm_compMeasurePreserving]
  exact norm_Lp_toLp_restrict_le (Ici 0) f

theorem restrictTimeL2_coe [NormedSpace ℂ E]
    (f : Lp E 2 (volume : Measure ℝ)) :
    restrictTimeL2 f =ᵐ[timeMeasure] fun t : Time => f (t : ℝ) := by
  exact (Lp.coeFn_compMeasurePreserving
    (LpToLpRestrictCLM ℝ E ℂ volume 2 (Ici 0) f) timeMeasurePreserving).trans
    (timeMeasurePreserving.quasiMeasurePreserving.ae_eq_comp
      (LpToLpRestrictCLM_coeFn ℂ (Ici 0) f))

end MergedKdV


==> anc/lean/MergedKdV/Proof/FixedErrorEnergy.lean <==
import MergedKdV.Proof.WeakSource
import MergedKdV.Proofs.SmoothSolutions

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal
namespace MergedKdV
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

namespace T1
theorem linear_initial_convergence (P : ProofInputs M B [.Q01a, .Q01c, .L01a, .L01b, .L02a, .L03c, .L04a, .L04d, .L05a, .L05d, .L13b])
    (hL : 0 ≤ L) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) (f : M.H) (ε : ℝ) (hε : 0 < ε) :
    ∃ δ > 0, ∀ m : D05Mesh L κ, m.h < δ → M.EBound σ (M.linearError m f) ε := by
  have hl := ell_pos B σ
  obtain ⟨g, hg, hfg⟩ := Metric.mem_closure_iff.mp ((P.get .Q01c (by decide) : Q01_c M).2.1 f)
    (ε / (4 * D14ell B σ)) (by positivity)
  have hn : ‖f - g‖ < ε / (4 * D14ell B σ) := by simpa [dist_eq_norm, norm_sub_rev] using hfg
  let K := linearEnergyFactor L B σ * ‖M.applyA g‖
  have hK : 0 ≤ K := mul_nonneg (linearEnergyFactor_pos L B σ).le (norm_nonneg _)
  refine ⟨min 1 (ε / (2 * (K + 1))), by positivity, ?_⟩
  intro m hm
  have hm1 : (m.h : ℝ) ≤ 1 := (hm.trans_le (min_le_left _ _)).le
  have hmd : (m.h : ℝ) < ε / (2 * (K + 1)) := hm.trans_le (min_le_right _ _)
  have hs := complexLinearEnergy M B P.restrict hL σ hσ hd g hg m
  have ha := linearError_energy_bound P.restrict hσ hd m (f - g)
  have hb := linearError_energy_bound P.restrict hσ hd m g
  have he : M.linearError m f = M.linearError m (f - g) + M.linearError m g := by
    have hh := (linearErrorMap (M := M) m).map_add (f - g) g
    simpa only [linearErrorMap_apply, sub_add_cancel] using hh
  refine ⟨(linearError_energy_bound P.restrict hσ hd m f).1.1, ?_⟩
  rw [he]
  have hadd := energy_add_le ha.1 hb.1
  have hlow : 2 * D14ell B σ * ‖f - g‖ < ε / 2 := by
    have hh := (lt_div_iff₀ (by positivity : 0 < 4 * D14ell B σ)).mp hn
    linarith
  have hhigh : linearEnergyFactor L B σ * (m.h : ℝ) ^ 2 * ‖M.applyA g‖ < ε / 2 := by
    have hh := (lt_div_iff₀ (by positivity : 0 < 2 * (K + 1))).mp hmd
    have hsq : (m.h : ℝ) ^ 2 ≤ m.h := by nlinarith [show 0 ≤ m.h from NNReal.coe_nonneg _]
    have hmK := mul_le_mul_of_nonneg_left hsq hK
    dsimp [K] at *
    nlinarith [show 0 ≤ m.h from NNReal.coe_nonneg _]
  linarith [ha.2, hs.2]

end T1

theorem fixedErrorEnergyConvergence
    (P : ProofInputs M B [.Q01a, .Q01c, .L01a, .L01b, .L01c, .L02a, .L03c, .L04a,
      .L04d, .L05a, .L05c, .L05d, .L13b, .C01a, .C01c])
    (hL : 0 ≤ L) (σ : ℝ) (hσ : 0 < σ)
    (hd : σ < D01lambda L) (f : M.H) (hf : ‖f‖ ≤ D14r B σ) (ε : ℝ) (hε : 0 < ε) :
    ∃ δ > 0, ∀ m : D05Mesh L κ, m.h < δ → M.EBound σ (M.error B σ m f) ε := by
  obtain ⟨δ1, hδ1, h1⟩ := T1.linear_initial_convergence P.restrict hL hσ hd f (ε / 4) (by positivity)
  obtain ⟨δ2, hδ2, h2⟩ := T1.weak_source_convergence P.restrict hL hσ hd
    (M.productClass σ (M.solution B σ none f) (M.solution B σ none f)) (ε / 4) (by positivity)
  refine ⟨min δ1 δ2, lt_min hδ1 hδ2, ?_⟩
  intro m hm
  have ha := h1 m (hm.trans_le (min_le_left _ _))
  have hb := h2 m (hm.trans_le (min_le_right _ _))
  have hh := T1.error_energy_compare P.restrict hσ hd hf m
  exact ⟨hh.1.1, by linarith [ha.2, hb.2, hh.2]⟩

#print axioms fixedErrorEnergyConvergence
end MergedKdV


==> anc/lean/MergedKdV/Proof/LinearDefect.lean <==
import MergedKdV.Statements
import Mathlib.Analysis.Normed.Module.FiniteDimension
import Mathlib.Tactic.Abel

noncomputable section
open Set
namespace MergedKdV
universe u
variable {L κ : ℝ} {M : Model.{u} L κ}

/-- The continuous projection of the linear orbit differs from the discrete orbit
by the response to the signed projected-generator residual. -/
theorem linear_defect_equation (hb : L01_b M) (ha : L05_a M)
    (m : D05Mesh L κ) [FiniteDimensional ℂ (M.X m)]
    (P : M.H →L[ℂ] M.X m) (hP : ∀ x, P x = M.Pi m x)
    (f : M.H) (hf : f ∈ (M.V 3).carrier)
    (hd : ∀ t : Time, HasDerivWithinAt (fun s : ℝ => M.Th m (Real.toNNReal s) (M.Pi m f))
      (M.Ah m (M.Th m t (M.Pi m f))) (Ici 0) t)
    (hid : ∀ (w g : Time → M.X m), Continuous w → Continuous g → w 0 = 0 →
      (∀ t : Time, HasDerivWithinAt (fun s : ℝ => w (Real.toNNReal s))
        (M.Ah m (w t) + g t) (Ici 0) t) →
      (fun t => (w t : M.H)) = M.DiscreteForced m 0 g) :
    let v := M.linearFlow none f
    M.linearError m f = -((fun t => v t - M.project m (v t)) +
      M.DiscreteForced m 0 (fun t => M.residual m (v t))) := by
  let v := M.linearFlow none f
  let w := fun t : Time => M.Th m t (M.Pi m f)
  let R := fun t : Time => M.residual m (v t)
  let y := fun t : Time => P (v t) - w t
  have hs := hb.2.2.1
  have hds := (ha m).2.2.2
  let x : (M.V 3).Space := ⟨f, hf⟩
  have hx : (M.V 3).val x = f := rfl
  have hreg := (hb.2.2.2.2 x).2
  rw [hx] at hreg
  have hv : Continuous v := hs.2.2 f
  have hw : Continuous w := hds.2.2.1 _
  have hav : (fun t => M.applyA (v t)) = fun t => M.T t (M.A x) :=
    funext fun t => (hreg t).2.1
  have hAc : Continuous (fun t => M.applyA (v t)) := hav ▸ hs.2.2 (M.A x)
  let A := LinearMap.toContinuousLinearMap (M.Ah m)
  have hR : Continuous R := by
    have hpR : R = fun t => P (M.applyA (v t)) - A (P (v t)) := by
      funext t
      simp only [R, Model.residual, hP]
      rfl
    rw [hpR]
    exact (P.continuous.comp hAc).sub (A.continuous.comp (P.continuous.comp hv))
  have hzero : y 0 = 0 := by
    change P (M.T 0 f) - M.Th m 0 (M.Pi m f) = 0
    rw [hs.1, hds.1]
    simp [hP]
  have hder (t : Time) : HasDerivWithinAt (fun s : ℝ => y (Real.toNNReal s))
      (M.Ah m (y t) + R t) (Ici 0) t := by
    have hp := (P.restrictScalars ℝ).hasFDerivAt.comp_hasDerivWithinAt (t : ℝ) (hreg t).2.2
    have hh := hp.sub (hd t)
    change HasDerivWithinAt (fun s : ℝ => y (Real.toNNReal s))
      (P (M.applyA (v t)) - M.Ah m (w t)) (Ici 0) t at hh
    convert hh using 1
    simp only [y, R, Model.residual, hP, map_sub]
    abel
  have hy := hid y R ((P.continuous.comp hv).sub hw) hR hzero hder
  funext t
  have ht := congrFun hy t
  change (((P (v t) - w t : M.X m) : M.H)) = M.DiscreteForced m 0 R t at ht
  rw [Submodule.coe_sub, hP] at ht
  change (w t : M.H) - v t = -((v t - M.project m (v t)) + M.DiscreteForced m 0 R t)
  rw [← ht]
  change (w t : M.H) - v t =
    -((v t - M.project m (v t)) + (M.project m (v t) - (w t : M.H)))
  abel

end MergedKdV


==> anc/lean/MergedKdV/Proof/LinearDomain.lean <==
import MergedKdV.Proof.LinearEnergy

noncomputable section
namespace MergedKdV
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- A positive constant and the complex-domain linear energy estimate at one mesh. -/
structure LinearDomainControl {L κ : ℝ} (M : Model.{u} L κ) (ν : ℝ) (m : D05Mesh L κ) (c : ℝ) : Prop where
  positive : 0 < c
  bound : ∀ f, f ∈ (M.V 3).carrier →
    M.EBound ν (M.linearError m f) (c * m.h ^ 2 * ‖M.applyA f‖)

theorem linearDomainControl
    (P : ProofInputs M B [.Q01a, .L01a, .L01b, .L02a, .L03c, .L04a, .L04d, .L05a, .L05d, .L13b])
    (hL : 0 ≤ L) {ν : ℝ} (hν : 0 < ν) (hd : ν < D01lambda L) (m : D05Mesh L κ) :
    LinearDomainControl M ν m (linearEnergyFactor L B ν) :=
  ⟨linearEnergyFactor_pos _ _ _, fun f hf => complexLinearEnergy M B P hL ν hν hd f hf m⟩

end MergedKdV


==> anc/lean/MergedKdV/Proof/LinearEnergy.lean <==
import MergedKdV.Proof.LinearRegularity
import MergedKdV.Proof.ResidualConstant
import MergedKdV.Proofs.LinearTools

noncomputable section
namespace MergedKdV
universe u

def linearEnergyFactor (L : ℝ) (B : D01Budget) (ν : ℝ) : ℝ :=
  linearResidualFactor B ν (linearFourthFactor L B ν)

theorem linearEnergyFactor_pos (L : ℝ) (B : D01Budget) (ν : ℝ) :
    0 < linearEnergyFactor L B ν :=
  linearResidualFactor_pos _ _ _

theorem complexLinearEnergy {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.Q01a, .L01a, .L01b, .L02a, .L03c, .L04a,
      .L04d, .L05a, .L05d, .L13b])
    (hL : 0 ≤ L) (ν : ℝ) (hν : 0 < ν) (hd : ν < D01lambda L)
    (g : M.H) (hg : g ∈ (M.V 3).carrier) (m : D05Mesh L κ) :
    M.EBound ν (M.linearError m g) (linearEnergyFactor L B ν * m.h ^ 2 * ‖M.applyA g‖) := by
  let v := M.linearFlow none g
  have q01 := P.get .Q01a (by decide)
  have gen := P.get .L01b (by decide)
  have hsem := P.get .L05a (by decide)
  letI := q01.2.2.2.2.2.2.2.2.2.1 m
  obtain ⟨hv, hv3, hAv, hv4, h4, h3⟩ :=
    linearOrbitRegularity M B q01 (P.get .L01a (by decide)) gen (P.get .L02a (by decide))
      (P.get .L03c (by decide)) (P.get .L13b (by decide)) hL ν hν hd g hg
  let z : M.Trajectory := fun t => v t - M.project m (v t)
  let R := M.DiscreteForced m 0 (fun t => M.residual m (v t))
  have he : M.linearError m g = -(z + R) :=
    linear_defect_equation gen hsem m (T3.projectionCLM M B P.restrict m) (fun _ => rfl) g hg
      (T3.discrete_semigroup_derivative M B P.restrict m (M.Pi m g))
      (fun w s hw hs h0 hder =>
        T3.discrete_forced_identification M B P.restrict m w s hw hs 0 h0 hder)
  have hz := T3.projection_error_energy M B P.restrict ν m v hv hv3 hv4 _ h3
  have hR := T3.residual_forced_energy M B P.restrict ν hν hd m v hv.1.1 hAv hv4
  have laws := T1.trajectoryNormLaws_zero (M := M) ν
  have hs := T3.X0_add_bound M ν laws z R hz.1 hR.1
  have hn := T3.X0_neg_bound M ν laws (z+R) hs.1
  rw [he]
  refine ⟨hn.1.1, hn.2.le.trans (hs.2.trans ((add_le_add hz.2 hR.2).trans ?_))⟩
  exact calibrate_linear_residual B (NNReal.coe_nonneg _) (m.mesh_le.trans (min_le_left _ _))
    (norm_nonneg _) (Real.sqrt_nonneg _) h4

end MergedKdV


==> anc/lean/MergedKdV/Proof/LinearRegularity.lean <==
import MergedKdV.Premises
import MergedKdV.Proofs.IntegratedE4

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology

namespace MergedKdV
universe u

private theorem regularity_val_ofH {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) (x : H) (hx : x ∈ S.carrier) : S.val (S.ofH x) = x := by
  simp only [D03Subspace.ofH, hx, ↓reduceDIte]
  rfl

private theorem regularity_ofH_val {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) (x : S.Space) : S.ofH (S.val x) = x := by
  change S.ofH (x : S.carrier).val = x
  simp only [D03Subspace.ofH, (x : S.carrier).property, ↓reduceDIte]
  rfl

private theorem regularity_size_val {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) (y : S.Space) : S.size (S.val y) = ‖y‖ := by
  simp only [D03Subspace.size, regularity_ofH_val]

private theorem regularity_budget_pos (B : D01Budget) (key : String) (σ s r : ℝ) :
    0 < B.bound key σ s r := by unfold D01Budget.bound; positivity

private def inverseAmbientFactor (B : D01Budget) : ℝ :=
  B.bound "L02_embed" 0 3 0 * B.bound "L02_eq" * B.bound "L02_A"

private def fourthInverseFactor (L : ℝ) (B : D01Budget) : ℝ :=
  B.bound "L13_b" * (inverseAmbientFactor B * D01p L + B.bound "L02_d" * B.bound "L02_eq")

/-- A common fourth-order orbit constant selected before the spaces and operators. -/
def linearFourthFactor (L : ℝ) (B : D01Budget) (ν : ℝ) : ℝ :=
  fourthInverseFactor L B * B.bound "L03_c" ν

variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)

private theorem regularity_graph_bounds (N : L02_a M B) (x : M.H)
    (hx : x ∈ (M.V 3).carrier) :
    M.nj 3 x ≤ B.bound "L02_A" * ‖M.applyA x‖ ∧
    M.vnorm 3 x ≤ B.bound "L02_eq" * M.nj 3 x := by
  have hA := regularity_budget_pos B "L02_A" 0 0 0
  have hE := regularity_budget_pos B "L02_eq" 0 0 0
  constructor
  · have h := mul_le_mul_of_nonneg_left ((N.2.2.1 x hx).1) hA.le
    simpa only [← mul_assoc, mul_inv_cancel₀ hA.ne', one_mul] using h
  · have h := mul_le_mul_of_nonneg_left ((N.1 3 (by norm_num) (by norm_num) x hx).1) hE.le
    simpa only [Nat.cast_ofNat, ← mul_assoc, mul_inv_cancel₀ hE.ne', one_mul] using h

private theorem regularity_pivot_bound (Q : Q01_a M) (N : L02_a M B)
    (x : M.H) (hx : x ∈ (M.V 3).carrier) :
    ‖x‖ ≤ inverseAmbientFactor B * ‖M.applyA x‖ := by
  obtain ⟨hA, hV⟩ := regularity_graph_bounds M B N x hx
  have he := N.2.2.2 0 3 (by norm_num) (by norm_num) (by norm_num) x hx
  rw [Q.2.1 x] at he
  calc
    _ ≤ B.bound "L02_embed" 0 3 0 * M.vnorm 3 x := he
    _ ≤ B.bound "L02_embed" 0 3 0 * (B.bound "L02_eq" * (B.bound "L02_A" * ‖M.applyA x‖)) :=
      mul_le_mul_of_nonneg_left (hV.trans (mul_le_mul_of_nonneg_left hA
        (regularity_budget_pos B _ _ _ _).le)) (regularity_budget_pos B _ _ _ _).le
    _ = _ := by unfold inverseAmbientFactor; ring

private theorem regularity_v1_bound (N : L02_a M B) (x : M.H)
    (hx : x ∈ (M.V 1).carrier) :
    M.vnorm 1 x ≤ (B.bound "L02_d" * B.bound "L02_eq") * M.d1 x := by
  have hd := regularity_budget_pos B "L02_d" 0 0 0
  have he := regularity_budget_pos B "L02_eq" 0 0 0
  have hn : M.nj 1 x ≤ B.bound "L02_d" * M.d1 x := by
    have h := mul_le_mul_of_nonneg_left ((N.2.1 x hx).1) hd.le
    simpa only [← mul_assoc, mul_inv_cancel₀ hd.ne', one_mul] using h
  have hv : M.vnorm 1 x ≤ B.bound "L02_eq" * M.nj 1 x := by
    have h := mul_le_mul_of_nonneg_left ((N.1 1 (by norm_num) (by norm_num) x (by simpa only [Nat.cast_one] using hx)).1) he.le
    simpa only [Nat.cast_one, ← mul_assoc, mul_inv_cancel₀ he.ne', one_mul] using h
  exact (hv.trans (mul_le_mul_of_nonneg_left hn he.le)).trans_eq (by ring)

section ZeroSource
local instance : NormedSpace ℂ M.energySpace.Space := inferInstance
local instance : NormedAddCommGroup M.Weak := inferInstance
local instance : NormedSpace ℂ M.Weak := inferInstance

/-- L03(c) with the zero strong source gives the homogeneous energy estimate. -/
private theorem regularity_homogeneous_energy (F : L03_c M B)
    (ν : ℝ) (hν : 0 < ν) (hνL : ν < D01lambda L) (g : M.H) :
    M.X0 ν (M.linearFlow none g) ∧
      M.energy ν (M.linearFlow none g) ≤ B.bound "L03_c" ν * ‖g‖ := by
  have hi : M.iota 0 = 0 := by simp [Model.iota]
  have hs : M.StrongSource ν 0 := by
    refine ⟨aestronglyMeasurable_const, fun _ => ?_, ?_⟩
    · exact integrable_zero _ _ _
    · simp only [Pi.zero_apply, hi]
      exact MemLp.zero (ε := M.Weak) (p := 2) (μ := M.weightedMeasure ν)
  have hz : M.sourceClass ν 0 = 0 := by
    unfold Model.sourceClass
    simp only [Pi.zero_apply, hi]
    split
    · exact MemLp.toLp_zero _
    · rfl
  have hk : M.Kstrong (0 : M.Trajectory) = 0 := by
    funext t
    simp [Model.Kstrong]
  have h := F ν hν hνL g 0 hs
  dsimp only at h
  simpa only [hk, add_zero, hz, norm_zero] using h

end ZeroSource

private theorem regularity_fourth_bound (Q : Q01_a M) (E : L01_a M) (N : L02_a M B)
    (R : L13_b M B) (x : M.H) (hx : x ∈ (M.V 3).carrier)
    (hy : M.applyA x ∈ (M.V 1).carrier) :
    x ∈ M.E4.carrier ∧ M.nj 4 x ≤ fourthInverseFactor L B * M.d1 (M.applyA x) := by
  obtain ⟨h4, hc⟩ := R x hx hy
  have hfac : 0 ≤ inverseAmbientFactor B := by unfold inverseAmbientFactor D01Budget.bound; positivity
  have hH := (regularity_pivot_bound M B Q N x hx).trans
    (mul_le_mul_of_nonneg_left (E.1 _ hy) hfac)
  refine ⟨h4, hc.trans ?_⟩
  calc
    _ ≤ B.bound "L13_b" * (inverseAmbientFactor B * (D01p L * M.d1 (M.applyA x)) +
        (B.bound "L02_d" * B.bound "L02_eq") * M.d1 (M.applyA x)) :=
      mul_le_mul_of_nonneg_left (add_le_add hH (regularity_v1_bound M B N _ hy))
        (regularity_budget_pos B _ _ _ _).le
    _ = _ := by unfold fourthInverseFactor; ring

/-- Bounds and actual strong representatives for the continuous homogeneous orbit
of an arbitrary complex generator-domain datum. -/
theorem linearOrbitRegularity (Q : Q01_a M) (E : L01_a M) (G : L01_b M)
    (N : L02_a M B) (F : L03_c M B) (R : L13_b M B) (hL : 0 ≤ L) (ν : ℝ)
    (hν : 0 < ν) (hνL : ν < D01lambda L) (g : M.H) (hg : g ∈ (M.V 3).carrier) :
    let v := M.linearFlow none g
    M.X0 ν v ∧ M.ContinuousLift (M.V 3) v ∧ Continuous (fun t => M.applyA (v t)) ∧
    M.IntegratedE4 ν v ∧ M.normE4 ν v ≤ linearFourthFactor L B ν * ‖M.applyA g‖ ∧
    ∀ t : Time, Real.exp (ν * t) * M.nj 3 (v t) ≤
      (B.bound "L02_A" * B.bound "L03_c" ν) * ‖M.applyA g‖ := by
  let v := M.linearFlow none g
  let q := M.linearFlow none (M.applyA g)
  have hv := regularity_homogeneous_energy M B F ν hν hνL g
  have hq := regularity_homogeneous_energy M B F ν hν hνL (M.applyA g)
  have hqE : M.Energy ν q := hq.1.1
  have hqc : Continuous q := hqE.1
  have hgraph (t : Time) : v t ∈ (M.V 3).carrier ∧ M.applyA (v t) = q t := by
    obtain ⟨hm, ha, _⟩ := (G.2.2.2.2 ((M.V 3).ofH g)).2 t
    simpa only [v, q, Model.linearFlow, Model.applyA, regularity_val_ofH _ _ hg] using And.intro hm ha
  have hAc : Continuous (fun t => M.applyA (v t)) := by
    simpa only [funext (fun t => (hgraph t).2)] using hqc
  let inv := LinearEquiv.ofBijective M.A G.1
  have hrecover (x : M.H) : M.applyA ((M.V 3).val (inv.symm x)) = x := by
    simp only [Model.applyA, regularity_ofH_val]
    exact inv.apply_symm_apply x
  have hval (t : Time) : (M.V 3).val (inv.symm (q t)) = v t := by
    rw [← (hgraph t).2]
    change (M.V 3).val (inv.symm (inv ((M.V 3).ofH (v t)))) = _
    rw [inv.symm_apply_apply, regularity_val_ofH _ _ (hgraph t).1]
  have h3norm (y : M.H) : ‖inv.symm y‖ ≤
      (B.bound "L02_eq" * B.bound "L02_A") * ‖y‖ := by
    let x := inv.symm y
    obtain ⟨hA, hV⟩ := regularity_graph_bounds M B N ((M.V 3).val x) x.property
    change M.nj 3 ((M.V 3).val (inv.symm y)) ≤ _ at hA
    rw [hrecover y] at hA
    calc
      _ = M.vnorm 3 ((M.V 3).val x) := (regularity_size_val _ _).symm
      _ ≤ B.bound "L02_eq" * M.nj 3 ((M.V 3).val x) := hV
      _ ≤ B.bound "L02_eq" * (B.bound "L02_A" * ‖y‖) :=
        mul_le_mul_of_nonneg_left hA (regularity_budget_pos B _ _ _ _).le
      _ = _ := by ring
  let I₃ := inv.symm.toLinearMap.mkContinuous _ h3norm
  have hv3 : M.ContinuousLift (M.V 3) v :=
    ⟨fun t => I₃ (q t), I₃.continuous.comp hqc, hval⟩
  -- Restrict the same inverse to the energy source space. Its numerical bound
  -- controls the measurable fourth-order lift with a model-independent factor.
  let j : M.energySpace.Space →ₗ[ℂ] M.H :=
    (M.V 3).val.comp (inv.symm.toLinearMap.comp M.energySpace.val)
  have hjA (y : M.energySpace.Space) : M.applyA (j y) = M.energySpace.val y :=
    hrecover _
  have hj4 (y : M.energySpace.Space) :
      j y ∈ M.E4.carrier ∧ M.nj 4 (j y) ≤ fourthInverseFactor L B * ‖y‖ := by
    have hmem : M.applyA (j y) ∈ (M.V 1).carrier := by rw [hjA]; exact y.property
    have hj3 : j y ∈ (M.V 3).carrier := (inv.symm (M.energySpace.val y)).property
    have h := regularity_fourth_bound M B Q E N R (j y) hj3 hmem
    rw [hjA] at h
    simpa only [Model.d1, regularity_size_val] using h
  let K : M.energySpace.Space →ₗ[ℂ] M.E4.Space :=
    { toFun := fun y => ⟨j y, (hj4 y).1⟩
      map_add' := fun x y => Subtype.ext (j.map_add x y)
      map_smul' := fun c y => Subtype.ext (j.map_smul c y) }
  have hK (y : M.energySpace.Space) : ‖K y‖ ≤ fourthInverseFactor L B * ‖y‖ := by
    have hsize : M.nj 4 (j y) = ‖K y‖ := regularity_size_val M.E4 (K y)
    rw [← hsize]; exact (hj4 y).2
  let I₄ := K.mkContinuous _ hK
  obtain ⟨z, hzm, hzv⟩ := hqE.2.2.1
  let z4 : Time → M.E4.Space := fun t => I₄ (z t)
  have h4m : AEStronglyMeasurable z4 timeMeasure := I₄.continuous.comp_aestronglyMeasurable hzm
  have h4v : (fun t => M.E4.val (z4 t)) =ᵐ[timeMeasure] v := by
    filter_upwards [hzv] with t ht
    change (M.V 3).val (inv.symm (M.energySpace.val (z t))) = _
    rw [ht, hval t]
  have hmeas : AEStronglyMeasurable (fun t => M.nj 4 (v t)) timeMeasure := by
    apply h4m.norm.congr
    filter_upwards [h4v] with t ht
    rw [← ht]
    exact (regularity_size_val _ _).symm
  have hc : Continuous (fun t : Time => Real.exp (2 * ν * t)) := by fun_prop
  have hdom : ∀ᵐ t ∂timeMeasure,
      |M.nj 4 (v t)| ≤ fourthInverseFactor L B * |M.d1 (q t)| := by
    filter_upwards [hzv, h4v] with t ht ht4
    have hfour : M.nj 4 (v t) = ‖I₄ (z t)‖ := by
      rw [← ht4]
      exact regularity_size_val M.E4 (z4 t)
    have hone : M.d1 (q t) = ‖z t‖ := by
      rw [← ht]
      exact regularity_size_val M.energySpace _
    rw [hfour, hone, abs_of_nonneg (norm_nonneg _), abs_of_nonneg (norm_nonneg _)]
    exact hK _
  have hfac : 0 ≤ fourthInverseFactor L B := by
    unfold fourthInverseFactor inverseAmbientFactor D01p D01Budget.bound
    positivity
  obtain ⟨hi, h4⟩ := T3.weighted_square_domination ν _ hfac
    (fun t => M.nj 4 (v t)) (fun t => M.d1 (q t))
    (hc.aestronglyMeasurable.mul (hmeas.pow 2)) hqE.2.2.2 hdom
  refine ⟨hv.1, hv3, hAc, ⟨⟨z4, h4m, h4v⟩, hi⟩, ?_, ?_⟩
  · change Real.sqrt _ ≤ _
    calc
      _ ≤ fourthInverseFactor L B * Real.sqrt _ := h4
      _ ≤ fourthInverseFactor L B * (B.bound "L03_c" ν * ‖M.applyA g‖) :=
        mul_le_mul_of_nonneg_left ((T3.energy_gradient_le M ν q hqE).trans hq.2) hfac
      _ = _ := by unfold linearFourthFactor; ring
  · intro t
    have hn := (regularity_graph_bounds M B N (v t) (hgraph t).1).1
    rw [(hgraph t).2] at hn
    calc
      _ ≤ Real.exp (ν * t) * (B.bound "L02_A" * ‖q t‖) := mul_le_mul_of_nonneg_left hn (Real.exp_pos _).le
      _ = B.bound "L02_A" * (Real.exp (ν * t) * ‖q t‖) := by ring
      _ ≤ B.bound "L02_A" * (B.bound "L03_c" ν * ‖M.applyA g‖) :=
        mul_le_mul_of_nonneg_left ((T3.energy_pointwise M ν q hqE t).trans hq.2)
          (regularity_budget_pos B _ _ _ _).le
      _ = _ := by ring

end MergedKdV


==> anc/lean/MergedKdV/Proof/ResidualConstant.lean <==
import MergedKdV.Proof.LinearDefect

noncomputable section
namespace MergedKdV

def linearResidualFactor (B : D01Budget) (ν E : ℝ) : ℝ :=
  1 + |B.bound "L04_a" 0 3 0 * (B.bound "L02_A" * B.bound "L03_c" ν) +
    (B.bound "L02_d" * B.bound "L04_a" 0 4 1 +
      B.bound "L05_d" ν * B.bound "L04_dweak" 0 4) * E|

theorem linearResidualFactor_pos (B : D01Budget) (ν E : ℝ) : 0 < linearResidualFactor B ν E := by
  unfold linearResidualFactor
  positivity

theorem calibrate_linear_residual (B : D01Budget) {ν E h D n : ℝ}
    (hh : 0 ≤ h) (h1 : h ≤ 1) (hD : 0 ≤ D) (hn : 0 ≤ n) (hE : n ≤ E * D) :
    (B.bound "L04_a" 0 3 0 * h ^ 3 * ((B.bound "L02_A" * B.bound "L03_c" ν) * D) +
      (B.bound "L02_d" * B.bound "L04_a" 0 4 1) * h ^ 3 * n) +
      (B.bound "L05_d" ν * B.bound "L04_dweak" 0 4) * h ^ 2 * n ≤
      linearResidualFactor B ν E * h ^ 2 * D := by
  have h32 : h ^ 3 ≤ h ^ 2 := by
    simpa only [pow_succ, mul_one] using mul_le_mul_of_nonneg_left h1 (sq_nonneg h)
  have hp (k : String) (a b c : ℝ) : 0 ≤ B.bound k a b c := by
    unfold D01Budget.bound
    positivity
  let p := B.bound "L04_a" 0 3 0
  let q := B.bound "L02_d" * B.bound "L04_a" 0 4 1
  let k := B.bound "L05_d" ν * B.bound "L04_dweak" 0 4
  let z := B.bound "L02_A" * B.bound "L03_c" ν
  have hp' : 0 ≤ p := hp _ _ _ _
  have hq : 0 ≤ q := mul_nonneg (hp _ _ _ _) (hp _ _ _ _)
  have hk : 0 ≤ k := mul_nonneg (hp _ _ _ _) (hp _ _ _ _)
  have hz : 0 ≤ z := mul_nonneg (hp _ _ _ _) (hp _ _ _ _)
  have hcoef : p*z+(q+k)*E ≤ linearResidualFactor B ν E :=
    (le_abs_self _).trans (le_add_of_nonneg_left zero_le_one)
  change (p * h ^ 3 * (z * D) + q * h ^ 3 * n) + k * h ^ 2 * n ≤ _
  calc
    _ ≤ (p * h ^ 2 * (z * D) + q * h ^ 2 * n) + k * h ^ 2 * n := by gcongr
    _ ≤ (p * h ^ 2 * (z * D) + q * h ^ 2 * (E * D)) + k * h ^ 2 * (E * D) := by gcongr
    _ = (p*z+(q+k)*E)*h^2*D := by ring
    _ ≤ _ := mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_right hcoef (sq_nonneg h)) hD

end MergedKdV


==> anc/lean/MergedKdV/Proof/ShareEndpoint.lean <==
import MergedKdV.Statements

noncomputable section
open Set Filter
namespace MergedKdV
universe u
variable {L κ ν r C : ℝ} {B : D01Budget} {M : Model.{u} L κ}

theorem weighted_norm_at_zero {w : M.Trajectory} {K : ℝ} (hc : Continuous w)
    (hp : ∀ t : Time, 0 < t → Real.exp (ν * t) * ‖w t‖ ≤ K) :
    Real.exp (ν * (0 : Time)) * ‖w 0‖ ≤ K := by
  have ht : Continuous (fun t : Time => Real.exp (ν * t) * ‖w t‖) :=
    (Real.continuous_exp.comp (continuous_const.mul NNReal.continuous_coe)).mul hc.norm
  exact le_of_tendsto (ht.continuousWithinAt (s := Ioi 0) (x := 0))
    (Filter.mem_of_superset self_mem_nhdsWithin fun t (ht' : t ∈ Ioi (0 : Time)) => hp t ht')

theorem shares_of_positive_time (hs : L01_b M) (hd : L05_a M)
    (hsol : ∀ f : M.H, M.RealData f → ‖f‖ ≤ r → M.SolutionsDefined B ν f)
    (hp : ∀ f : M.H, M.RealData f → ‖f‖ ≤ r →
      ∀ d : Option (D05Mesh L κ), ∀ t : Time, 0 < t →
        Real.exp (ν * t) * ‖M.share B ν d f t‖ ≤ C * ‖f‖ ^ 2) :
    Shares M B ν r C := by
  intro f hreal hsmall
  have hdef := hsol f hreal hsmall
  refine ⟨hdef, ?_⟩
  intro d t
  rcases eq_or_lt_of_le (show 0 ≤ t from bot_le) with ht | ht
  · subst t
    have hspec : M.SmallSolution B ν d f (M.solution B ν d f) := by
      unfold Model.solution
      rw [dif_pos (hdef d)]
      exact Classical.choose_spec (ExistsUnique.exists (hdef d))
    have hflow : Continuous (M.linearFlow d f) := by
      cases d with
      | none => exact hs.2.2.1.2.2 f
      | some m =>
        exact (M.X m).subtypeL.continuous.comp ((hd m).2.2.2.2.2.1 (M.Pi m f))
    exact weighted_norm_at_zero (hspec.2.1.1.1.sub hflow) (hp f hreal hsmall d)
  · exact hp f hreal hsmall d t ht

end MergedKdV


==> anc/lean/MergedKdV/Proof/SmoothDelivery.lean <==
import MergedKdV.Proofs.SmoothCore
import MergedKdV.Proof.FixedErrorEnergy

noncomputable section
namespace MergedKdV.SmoothDelivery
universe u

def constant (L : ℝ) (B : D01Budget) (ν r : ℝ) : ℝ :=
  let C := 4 * r * D14ell B ν
  max 1 (max (T3.step3C3 B r C) (max (T3.step3C4 L B ν r C) (T3.step3Cs L B ν r C)))

theorem constant_pos (L : ℝ) (B : D01Budget) (ν r : ℝ) :
    0 < constant L B ν r := zero_lt_one.trans_le (le_max_left _ _)

theorem smooth_data {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.Q01a, .Q01c, .L01a, .L01b, .L01c, .L02a, .L03c,
      .L04a, .L04c, .L04d, .L05a, .L05c, .L05d, .L13a, .L13b,
      .C01a, .C01b, .C01c, .C01f])
    (hL : 0 < L) (hκ : 1 ≤ κ) (ν : ℝ) (hν : 0 < ν) (hd : ν < D01lambda L)
    (r₀ : ℝ) (hr₀ : 0 < r₀) :
    let r := T3.step3Radius B ν r₀
    let C := constant L B ν r
    ∀ f : M.H, M.RealData f → f ∈ (M.V 3).carrier → ‖f‖ ≤ r →
      M.StrongSolution B ν f ∧ M.IntegratedE4 ν (M.solution B ν none f) ∧
      (∀ t : Time, M.NBound 3 (M.solution B ν none f t)
        (C * Real.exp (-ν * t) * M.nj 3 f)) ∧
      M.normE4 ν (M.solution B ν none f) ≤ C * M.nj 3 f ∧
      ∀ m, M.EBound ν (M.error B ν m f) (C * m.h ^ 2 * M.nj 3 f) := by
  let r := T3.step3Radius B ν r₀
  let U := 4 * r * D14ell B ν
  obtain ⟨hr, hcap, hD, hsmall, hgraph⟩ := T3.step3Radius_bounds B ν r₀ hr₀
  have he : 0 < D14ell B ν := T1.ell_pos B ν
  have hU : 0 < U := mul_pos (mul_pos (by norm_num) hr) he
  have hflow (d : Option (D05Mesh L κ)) : FlowEnergy M ν r U d := by
    intro f
    have bound := T1.linearFlow_bound P.restrict hν hd d f
    refine ⟨bound.1, bound.2.trans_eq ?_⟩
    have heq : U / (4 * r) = D14ell B ν := by
      dsimp only [U]
      apply (div_eq_iff (mul_ne_zero (by norm_num : (4 : ℝ) ≠ 0) (show r ≠ 0 from hr.ne'))).2
      ring
    rw [heq]
  have hdisc : DiscreteDataOnBall M B ν r U := by
    refine ⟨fun m => hflow (some m), ?_, ?_⟩
    · intro m f hf
      exact T1.discreteODE P.restrict hν hd m f (hf.trans hD)
    · intro f hf
      exact ⟨fun d => T1.smallSolution_existsUnique P.restrict hν hd d (hf.trans hD),
        fun m => T1.solution_energy_bound P.restrict hν hd (some m) (hf.trans hD)⟩
  have hlimit : FixedDataEnergyLimit M B ν r := fun f _ hf ε hε =>
    fixedErrorEnergyConvergence P.restrict hL.le ν hν hd f (hf.trans hD) ε hε
  have core := T3.step3_local_core M B P.restrict hL hκ ν r U hν hd hr hU.le
    (T1.prove_Consistency P.restrict) hdisc (hflow none) hlimit hD hsmall hgraph
  have h3 : T3.step3C3 B r U ≤ constant L B ν r :=
    (le_max_left _ _).trans (le_max_right _ _)
  have h4 : T3.step3C4 L B ν r U ≤ constant L B ν r :=
    (le_max_left _ _).trans ((le_max_right _ _).trans (le_max_right _ _))
  have herrC : T3.step3Cs L B ν r U ≤ constant L B ν r :=
    (le_max_right _ _).trans ((le_max_right _ _).trans (le_max_right _ _))
  dsimp only
  intro f hreal hmem hf
  obtain ⟨hs, hint, hp, hn, herror⟩ := core.2.2 f hreal hmem hf
  have hf3 : 0 ≤ M.nj 3 f := norm_nonneg _
  refine ⟨hs, hint, ?_, hn.trans (mul_le_mul_of_nonneg_right h4 hf3), ?_⟩
  · intro t
    exact ⟨(hp t).1, (hp t).2.trans
      (mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_right h3 (Real.exp_pos _).le) hf3)⟩
  · intro m
    exact ⟨(herror m).1, (herror m).2.trans
      (mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_right herrC (sq_nonneg _)) hf3)⟩

end MergedKdV.SmoothDelivery


==> anc/lean/MergedKdV/Proof/SmoothEnergySum.lean <==
import MergedKdV.Statements

noncomputable section
namespace MergedKdV
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

theorem bound44_of_energy_estimates (N : L02_a M B) {ν r Clin Cerr : ℝ}
    (hc : 0 ≤ Clin)
    (hsol : ∀ f : M.H, M.RealData f → f ∈ (M.V 3).carrier → ‖f‖ ≤ r →
      M.SolutionsDefined B ν f)
    (hl : ∀ f : M.H, f ∈ (M.V 3).carrier → ∀ m : D05Mesh L κ,
      M.EBound ν (M.linearError m f) (Clin * m.h ^ 2 * ‖M.applyA f‖))
    (he : ∀ f : M.H, M.RealData f → f ∈ (M.V 3).carrier → ‖f‖ ≤ r →
      ∀ m : D05Mesh L κ, M.EBound ν (M.error B ν m f) (Cerr * m.h ^ 2 * M.nj 3 f)) :
    M.Bound44Energy B ν r (Clin * B.bound "L02_A" + Cerr) := by
  intro f hfR hf3 hf
  refine ⟨hsol f hfR hf3 hf, ?_⟩
  intro m
  have hp := hl f hf3 m
  have hn := he f hfR hf3 hf m
  refine ⟨hp.1, hn.1, (add_le_add hp.2 hn.2).trans ?_⟩
  calc
    _ ≤ Clin * m.h ^ 2 * (B.bound "L02_A" * M.nj 3 f) + Cerr * m.h ^ 2 * M.nj 3 f :=
      add_le_add (mul_le_mul_of_nonneg_left (N.2.2.1 f hf3).2
        (mul_nonneg hc (sq_nonneg _))) le_rfl
    _ = _ := by ring

end MergedKdV


==> anc/lean/MergedKdV/Proof/TwoMesh.lean <==
import MergedKdV.Statements

noncomputable section
namespace MergedKdV.TwoMesh
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

theorem energy_range_bdd {ν : ℝ} {w : M.Trajectory} (hw : M.Energy ν w) :
    BddAbove (Set.range (fun t : Time => Real.exp (ν * t) * ‖w t‖)) := by
  obtain ⟨R, hR⟩ := hw.2.1
  exact ⟨R, by rintro _ ⟨t, rfl⟩; exact hR t⟩

theorem weighted_point_le_energy {ν : ℝ} {w : M.Trajectory}
    (hw : M.Energy ν w) (t : Time) :
    Real.exp (ν * t) * ‖w t‖ ≤ M.energy ν w := by
  exact (le_csSup (energy_range_bdd hw) (Set.mem_range_self t)).trans
    (le_add_of_nonneg_right (Real.sqrt_nonneg _))

theorem ebound_point {σ R : ℝ} {w : M.Trajectory} (hw : M.EBound σ w R) (t : Time) :
    ‖w t‖ ≤ R * Real.exp (-σ * t) := by
  have h := (weighted_point_le_energy hw.1 t).trans hw.2
  have he := Real.exp_pos (σ * t)
  have hinv : Real.exp (-σ * t) = (Real.exp (σ * t))⁻¹ := by rw [← Real.exp_neg]; ring_nf
  rw [hinv, ← div_eq_mul_inv, le_div_iff₀ he, mul_comm]
  exact h

theorem ordering_rhs_mono (m : D05Mesh L κ) (f : M.H) {C D : ℝ}
    (hCD : C ≤ D) :
    C * m.h ^ 2 * ‖M.applyA f‖ ^ (3 / 2 : ℝ) * ‖f‖ ^ (1 / 2 : ℝ) ≤
      D * m.h ^ 2 * ‖M.applyA f‖ ^ (3 / 2 : ℝ) * ‖f‖ ^ (1 / 2 : ℝ) := by
  exact mul_le_mul_of_nonneg_right
    (mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_right hCD (sq_nonneg _))
      (Real.rpow_nonneg (norm_nonneg _) _))
    (Real.rpow_nonneg (norm_nonneg _) _)

theorem ordering_pointwise {ν C : ℝ} {m : D05Mesh L κ} {f : M.H}
    (h : M.EBound ν (M.orderingError B ν m f)
      (C * m.h ^ 2 * ‖M.applyA f‖ ^ (3 / 2 : ℝ) * ‖f‖ ^ (1 / 2 : ℝ)))
    (t : Time) :
    ‖M.orderingError B ν m f t‖ ≤
      C * Real.exp (-ν * t) * m.h ^ 2 *
        ‖M.applyA f‖ ^ (3 / 2 : ℝ) * ‖f‖ ^ (1 / 2 : ℝ) := by
  calc
    _ ≤ (C * m.h ^ 2 * ‖M.applyA f‖ ^ (3 / 2 : ℝ) *
        ‖f‖ ^ (1 / 2 : ℝ)) * Real.exp (-ν * t) := ebound_point h t
    _ = _ := by ring

theorem twoMesh_identity (M : Model.{u} L κ) (B : D01Budget) (ν : ℝ)
    (m mHat : D05Mesh L κ) (f : M.H) :
    M.solution B ν none f -
      (M.linearFlow (some m) f +
        (M.solution B ν (some mHat) f - M.linearFlow (some mHat) f)) =
      -M.linearError m f + M.orderingError B ν mHat f := by
  unfold Model.linearError Model.orderingError Model.share
  abel

theorem twoMesh_point_bound 
    {ν Clinear Corder : ℝ}
    (m mHat : D05Mesh L κ) (f : M.H) 
    (hlin : M.EBound ν (M.linearError m f) (Clinear * m.h ^ 2 * ‖M.applyA f‖))
    (horder : M.EBound ν (M.orderingError B ν mHat f)
      (Corder * mHat.h ^ 2 * ‖M.applyA f‖ ^ (3 / 2 : ℝ) * ‖f‖ ^ (1 / 2 : ℝ)))
    (t : Time) :
    Real.exp (ν * t) *
        ‖(M.solution B ν none f -
          (M.linearFlow (some m) f +
            (M.solution B ν (some mHat) f - M.linearFlow (some mHat) f))) t‖ ≤
      max Clinear Corder * m.h ^ 2 * ‖M.applyA f‖ +
      max Clinear Corder * mHat.h ^ 2 *
        ‖M.applyA f‖ ^ (3 / 2 : ℝ) * ‖f‖ ^ (1 / 2 : ℝ) := by
  rw [twoMesh_identity]
  change Real.exp (ν * t) *
    ‖-M.linearError m f t + M.orderingError B ν mHat f t‖ ≤ _
  have hpLin := (weighted_point_le_energy hlin.1 t).trans hlin.2
  have hpOrder := (weighted_point_le_energy horder.1 t).trans horder.2
  calc
    _ ≤ Real.exp (ν * t) *
        (‖M.linearError m f t‖ + ‖M.orderingError B ν mHat f t‖) := by
      apply mul_le_mul_of_nonneg_left _ (Real.exp_pos _).le
      simpa only [norm_neg] using
        norm_add_le (-M.linearError m f t) (M.orderingError B ν mHat f t)
    _ = Real.exp (ν * t) * ‖M.linearError m f t‖ +
        Real.exp (ν * t) * ‖M.orderingError B ν mHat f t‖ := by ring
    _ ≤ Clinear * m.h ^ 2 * ‖M.applyA f‖ +
        Corder * mHat.h ^ 2 * ‖M.applyA f‖ ^ (3 / 2 : ℝ) *
          ‖f‖ ^ (1 / 2 : ℝ) := add_le_add hpLin hpOrder
    _ ≤ _ := by
      apply add_le_add
      · exact mul_le_mul_of_nonneg_right
          (mul_le_mul_of_nonneg_right (le_max_left _ _) (sq_nonneg _))
          (norm_nonneg _)
      · exact ordering_rhs_mono mHat f (le_max_right _ _)

theorem combinedConclusion_of_ordering (M : Model.{u} L κ) (B : D01Budget)
    (ν r Clinear Corder : ℝ)
    (hlinear : ∀ f : M.H, f ∈ (M.V 3).carrier → ∀ m : D05Mesh L κ,
      M.EBound ν (M.linearError m f) (Clinear * m.h ^ 2 * ‖M.applyA f‖))
    (hsol : ∀ f : M.H, M.RealData f → f ∈ (M.V 3).carrier → ‖f‖ ≤ r →
      M.SolutionsDefined B ν f)
    (horder : ∀ f : M.H, M.RealData f → f ∈ (M.V 3).carrier → ‖f‖ ≤ r →
      ∀ m : D05Mesh L κ, M.EBound ν (M.orderingError B ν m f)
        (Corder * m.h ^ 2 * ‖M.applyA f‖ ^ (3 / 2 : ℝ) * ‖f‖ ^ (1 / 2 : ℝ))) :
    CombinedConclusion M B ν r (max Clinear Corder) := by
  intro f hfReal hfV hfSmall
  have ho := horder f hfReal hfV hfSmall
  refine ⟨hsol f hfReal hfV hfSmall, ?_, ?_⟩
  · intro m
    have hb : M.EBound ν (M.orderingError B ν m f)
        (max Clinear Corder * m.h ^ 2 *
          ‖M.applyA f‖ ^ (3 / 2 : ℝ) * ‖f‖ ^ (1 / 2 : ℝ)) :=
      ⟨(ho m).1, (ho m).2.trans (ordering_rhs_mono m f (le_max_right _ _))⟩
    exact ⟨hb, ordering_pointwise hb⟩
  · intro m mHat _hmesh
    exact ⟨twoMesh_identity M B ν m mHat f,
      twoMesh_point_bound m mHat f (hlinear f hfV m) (ho mHat)⟩

end MergedKdV.TwoMesh


==> anc/lean/MergedKdV/Proof/UniformInTime.lean <==
import MergedKdV.Statements
import Mathlib.Analysis.SpecialFunctions.Pow.Continuity
import Mathlib.Tactic.GCongr
import Mathlib.Tactic.FunProp
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.NormNum

noncomputable section
open Set Filter
namespace MergedKdV.UniformInTime

/-- D17 / Section 4.7: a convenient positive mesh exponent for the linear rate. -/
def rateExponentA : D17Index → ℝ | .zero => 1 | .one => 1 / 4 | .two => 1 / 3
/-- D17 / Section 4.7: the corresponding nonpositive time exponent. -/
def rateTimeA : D17Index → ℝ | .zero => -3 / 2 | .one => -5 / 8 | .two => -1
/-- D17 / Section 4.7: the exact positive mesh exponent for the ordering rate. -/
def rateExponentB : D17Index → ℝ | .zero => 1 / 6 | .one => 1 / 6 | .two => 4 / 15
/-- D17 / Section 4.7: the corresponding nonpositive ordering time exponent. -/
def rateTimeB : D17Index → ℝ | .zero => 0 | .one => -5 / 8 | .two => -3 / 2

/-- Section 4.7: a uniform scalar envelope on every positive-time tail. -/
theorem rate_envelope (i : D17Index) {h : ℝ} (hh : 0 ≤ h)
    {t₀ t : Time} (ht₀ : 0 < t₀) (htt : t₀ ≤ t) :
    D17a i h t ≤ h ^ rateExponentA i * D01tw t₀ ^ rateTimeA i ∧
    D17b i h t ≤ h ^ rateExponentB i * D01tw t₀ ^ rateTimeB i := by
  have htw : 0 < D01tw t₀ := lt_min (show (0 : ℝ) < t₀ from ht₀) zero_lt_one
  have hmono : D01tw t₀ ≤ D01tw t := min_le_min htt le_rfl
  have hp (q : ℝ) (hq : q ≤ 0) : D01tw t ^ q ≤ D01tw t₀ ^ q :=
    Real.rpow_le_rpow_of_nonpos htw hmono hq
  cases i with
  | zero =>
    dsimp [D17a, D17b, rateExponentA, rateExponentB, rateTimeA, rateTimeB]
    rw [Real.rpow_one, Real.rpow_zero, mul_one]
    exact ⟨(min_le_right _ _).trans
      (mul_le_mul_of_nonneg_left (hp _ (by norm_num)) hh), le_rfl⟩
  | one =>
    dsimp [D17a, D17b, rateExponentA, rateExponentB, rateTimeA, rateTimeB]
    exact ⟨(min_le_left _ _).trans
      (mul_le_mul_of_nonneg_left (hp _ (by norm_num)) (Real.rpow_nonneg hh _)),
      mul_le_mul_of_nonneg_left (hp _ (by norm_num)) (Real.rpow_nonneg hh _)⟩
  | two =>
    dsimp [D17a, D17b, rateExponentA, rateExponentB, rateTimeA, rateTimeB]
    exact ⟨(min_le_left _ _).trans
      (mul_le_mul_of_nonneg_left (hp _ (by norm_num)) (Real.rpow_nonneg hh _)),
      mul_le_mul_of_nonneg_left (hp _ (by norm_num)) (Real.rpow_nonneg hh _)⟩

                                                                                                 
def Section47_rates : Prop :=
  ∀ r C : ℝ, 0 < r → 0 < C → ∀ i : D17Index,
    ∀ t₀ : Time, 0 < t₀ → ∀ ε : ℝ, 0 < ε → ∃ δ > 0,
      ∀ h : ℝ, 0 ≤ h → h < δ → ∀ t : Time, t₀ ≤ t →
        C * (2 * D17a i h t * r + D17b i h t * r ^ 2) < ε

theorem section47_rates : Section47_rates := by
  intro r C hr hC i t₀ ht₀ ε hε
  have ha : 0 < rateExponentA i := by cases i <;> norm_num [rateExponentA]
  have hb : 0 < rateExponentB i := by cases i <;> norm_num [rateExponentB]
  let e : ℝ → ℝ := fun h => C *
    (2 * (h ^ rateExponentA i * D01tw t₀ ^ rateTimeA i) * r +
      (h ^ rateExponentB i * D01tw t₀ ^ rateTimeB i) * r ^ 2)
  have hpa : Continuous (fun h : ℝ => h ^ rateExponentA i) :=
    Real.continuous_rpow_const ha.le
  have hpb : Continuous (fun h : ℝ => h ^ rateExponentB i) :=
    Real.continuous_rpow_const hb.le
  have hc : Continuous e := by
    dsimp [e]
    exact continuous_const.mul
      (((continuous_const.mul (hpa.mul continuous_const)).mul continuous_const).add
        ((hpb.mul continuous_const).mul continuous_const))
  have he0 : e 0 = 0 := by
    dsimp [e]
    rw [Real.zero_rpow ha.ne', Real.zero_rpow hb.ne']
    ring
  obtain ⟨δ, hδ, hd⟩ := Metric.continuousAt_iff.mp (hc.continuousAt (x := 0)) ε hε
  refine ⟨δ, hδ, ?_⟩
  intro h hh hlt t htt
  have hdist : dist h 0 < δ := by simpa [Real.dist_eq, abs_of_nonneg hh] using hlt
  have he : e h < ε := by
    have hnear := hd hdist
    rw [he0, Real.dist_eq, sub_zero] at hnear
    exact lt_of_le_of_lt (le_abs_self _) hnear
  have henv := rate_envelope i hh ht₀ htt
  calc
    C * (2 * D17a i h t * r + D17b i h t * r ^ 2) ≤ e h := by
      dsimp [e]
      gcongr
      · exact henv.1
      · exact henv.2
    _ < ε := he

theorem rates_nonnegative (i : D17Index) {h : ℝ} (hh : 0 ≤ h) (t : Time) :
    0 ≤ D17a i h t ∧ 0 ≤ D17b i h t := by
  have ht : 0 ≤ D01tw t := le_min t.coe_nonneg zero_le_one
  cases i <;> dsimp [D17a, D17b] <;> constructor <;> positivity

/-- D17 / Section 4.7: the actual data size is nonnegative. -/
theorem dataSize_nonnegative {L κ : ℝ} (M : Model.{u} L κ)
    (i : D17Index) (f : M.H) : 0 ≤ M.dataSize i f := by
  cases i <;> exact norm_nonneg _

/-- D05 / Section 4.7: actual mesh widths are nonnegative. -/
theorem mesh_nonnegative {L κ : ℝ} (m : D05Mesh L κ) : 0 ≤ m.h :=
  NNReal.coe_nonneg _

/-- Section 4.7: cancel the positive exponential weight without changing any constant. -/
theorem weighted_bound {ν C a x : ℝ} {t : Time}
    (hx : x ≤ C * Real.exp (-ν * t) * a) :
    Real.exp (ν * t) * x ≤ C * a := by
  calc
    Real.exp (ν * t) * x ≤ Real.exp (ν * t) * (C * Real.exp (-ν * t) * a) :=
      mul_le_mul_of_nonneg_left hx (Real.exp_pos _).le
    _ = (Real.exp (ν * t) * Real.exp (-ν * t)) * (C * a) := by ring
    _ = C * a := by
      rw [← Real.exp_add, show ν * (t : ℝ) + -ν * t = 0 by ring]
      simp

universe u

theorem away_of_pointwise {L κ ν r C : ℝ} {B : D01Budget}
    (hr : 0 < r) (hC : 0 < C)
    (hp : ∀ M : Model.{u} L κ, Head M B →
      M.Linear42 ν r C .zero ∧ M.Nonlinear42 B ν r C .zero) :
    Away.{u} L κ B ν r := by
  intro t₀ ht₀ ε hε
  obtain ⟨δ, hδ, hmod⟩ := section47_rates r C hr hC .zero t₀ ht₀ ε hε
  refine ⟨δ, hδ, ?_⟩
  intro M H f hfR hf m hm t ht
  have hdata : M.Data .zero r f := ⟨hfR, by
    change f ∈ (M.V 0).carrier
    rw [H.Q01.a.1]
    exact Submodule.mem_top, hf⟩
  have htp := ht₀.trans_le ht
  have hh := mesh_nonnegative m
  obtain ⟨ha, hb⟩ := rates_nonnegative .zero hh t
  obtain ⟨hlin, hnonlin⟩ := hp M H
  have hl := (hlin f hdata m t htp).2
  have hn := ((hnonlin f hdata).2 m t htp).2
  change M.vnorm 0 _ ≤ C * Real.exp (-ν * t) * D17a .zero m.h t * ‖f‖ at hl
  change M.vnorm 0 _ ≤ C * Real.exp (-ν * t) *
    (D17a .zero m.h t * ‖f‖ + D17b .zero m.h t * ‖f‖ ^ 2) at hn
  rw [H.Q01.a.2.1] at hl hn
  have hlw := weighted_bound (ν := ν) (C := C) (t := t)
    (a := D17a .zero m.h t * ‖f‖) (by simpa only [mul_assoc] using hl)
  have hnw := weighted_bound hn
  calc
    _ = Real.exp (ν * t) * ‖M.linearError m f t‖ +
        Real.exp (ν * t) * ‖M.error B ν m f t‖ := by ring
    _ ≤ _ := add_le_add hlw hnw
    _ = C * (2 * D17a .zero m.h t * ‖f‖ + D17b .zero m.h t * ‖f‖ ^ 2) := by ring
    _ ≤ C * (2 * D17a .zero m.h t * r + D17b .zero m.h t * r ^ 2) := by gcongr
    _ < ε := hmod m.h hh hm t ht

end MergedKdV.UniformInTime


==> anc/lean/MergedKdV/Proof/WeakSource.lean <==
import MergedKdV.Proof.ConvolutionEnergy
import MergedKdV.Proof.WeakSourceDensity
import MergedKdV.Proof.LinearEnergy

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal
namespace MergedKdV
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- Fixed weak sources converge in the qualified energy norm. -/
theorem T1.weak_source_convergence
    (P : ProofInputs M B [.Q01a, .Q01c, .L01a, .L01b, .L01c, .L02a, .L03c,
      .L04a, .L04d, .L05a, .L05c, .L05d, .L13b])
    (hL : 0 ≤ L) {ν : ℝ} (hν : 0 < ν) (hd : ν < D01lambda L)
    (g : M.WeakL2 ν) (ε : ℝ) (hε : 0 < ε) :
    ∃ δ > 0, ∀ m : D05Mesh L κ, m.h < δ → M.EBound ν (T1.Kdifference ν m g) ε := by
  have q := P.get .Q01c (by decide)
  have hv : DenseRange (M.V 3).val := by
    apply q.2.1.mono
    intro x hx
    exact ⟨(M.V 3).ofH x, T1.val_ofH _ hx⟩
  have dense := ClassicalProofs.C10_b_holds M hv (T1.pivot_dense P.restrict) ν hν
  apply weakSourceLimit_of_domain_estimate (T1.Kdifference ν) (b := 2*D14ell B ν)
    (C := 2*linearEnergyFactor L B ν) (mul_pos (by norm_num) (T1.ell_pos B ν))
    (T1.Kdifference_bound P.restrict hν hd) (fun hw hv => T1.energy_add_le hw hv) dense _ g ε hε
  intro m f hf hmem hi
  exact Kdifference_domain_energy P.restrict hν hd m
    (linearDomainControl P.restrict hL hν hd m) hf hmem hi

#print axioms T1.weak_source_convergence
end MergedKdV

==> anc/lean/MergedKdV/Proof/WeakSourceDensity.lean <==
import MergedKdV.Proof.WeakSourceTensor

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal
namespace MergedKdV
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {ν : ℝ}

/-- An order-two graph-domain convolution estimate and a uniform weak-source
operator bound imply convergence for each fixed weighted weak source. -/
theorem weakSourceLimit_of_domain_estimate
    (K : D05Mesh L κ → M.WeakL2 ν →ₗ[ℂ] M.Trajectory)
    {b C : ℝ} (hb : 0 < b)
    (bound : ∀ m f, M.X0 ν (K m f) ∧ M.energy ν (K m f) ≤ b * ‖f‖)
    (triangle : ∀ {w v : M.Trajectory}, M.X0 ν w → M.X0 ν v →
      M.energy ν (w+v) ≤ M.energy ν w + M.energy ν v)
    (dense : Dense {z : M.WeakL2 ν | ∃ f, M.SmoothTensor ν f ∧ M.sourceClass ν f = z})
    (domain : ∀ (m : D05Mesh L κ) {f : M.Trajectory}, M.StrongSource ν f →
      (∀ᵐ t ∂timeMeasure, f t ∈ (M.V 3).carrier) → Integrable (domainSourceWeight ν f) timeMeasure →
      M.energy ν (K m (M.sourceClass ν f)) ≤
        C * m.h ^ 2 * ∫ t, domainSourceWeight ν f t ∂timeMeasure)
    (g : M.WeakL2 ν) (ε : ℝ) (hε : 0 < ε) :
    ∃ δ > 0, ∀ m : D05Mesh L κ, m.h < δ → M.EBound ν (K m g) ε := by
  obtain ⟨z, ⟨f, hf, rfl⟩, hz⟩ := Metric.mem_closure_iff.mp (dense g)
    (ε / (2*b)) (by positivity)
  have hn : ‖g - M.sourceClass ν f‖ < ε/(2*b) := by
    simpa only [dist_eq_norm, norm_sub_rev] using hz
  obtain ⟨hmem, hi⟩ := smoothTensor_domain hf
  let I := ∫ t, domainSourceWeight ν f t ∂timeMeasure
  have hc : Continuous (fun h : ℝ => C*h^2*I) := by fun_prop
  obtain ⟨δ,hδ,hclose⟩ := Metric.continuousAt_iff.mp (hc.continuousAt (x := 0)) (ε/2) (by positivity)
  refine ⟨δ,hδ,?_⟩
  intro m hm
  have hm0 : 0 ≤ m.h := NNReal.coe_nonneg _
  have hnear := hclose (show dist m.h 0 < δ by simpa [Real.dist_eq, abs_of_nonneg hm0] using hm)
  simp only [zero_pow (by decide : 2 ≠ 0), mul_zero, zero_mul, Real.dist_eq, sub_zero] at hnear
  have hh := (domain m hf.1 (ae_of_all _ hmem) hi).trans ((le_abs_self _).trans hnear.le)
  have hdiff := bound m (g - M.sourceClass ν f)
  have hsmall : b*‖g - M.sourceClass ν f‖ ≤ ε/2 := by
    have hh' := (lt_div_iff₀ (by positivity : 0 < 2*b)).mp hn
    linarith
  have hsum : K m g = K m (g - M.sourceClass ν f) + K m (M.sourceClass ν f) := by
    rw [← map_add, sub_add_cancel]
  refine ⟨(bound m g).1.1, ?_⟩
  rw [hsum]
  exact (triangle hdiff.1 (bound m _).1).trans <| calc
    _ ≤ ε/2 + ε/2 := add_le_add (hdiff.2.trans hsmall) hh
    _ = ε := by ring

end MergedKdV


==> anc/lean/MergedKdV/Proof/WeakSourceTensor.lean <==
import MergedKdV.Statements

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal
namespace MergedKdV
universe u
variable {L κ : ℝ} {M : Model.{u} L κ}

/-- The weighted graph norm of the forcing vector appearing in the domain estimate. -/
def domainSourceWeight (ν : ℝ) (g : M.Trajectory) (s : Time) : ℝ :=
  Real.exp (ν * s) * ‖M.applyA (g s)‖

/-- Finite domain-valued tensors have an everywhere defined generator value and an
integrable, exponentially weighted generator norm. No continuity of the unbounded
generator on the ambient Hilbert space is used. -/
theorem smoothTensor_domain {ν : ℝ} {g : M.Trajectory} (hg : M.SmoothTensor ν g) :
    (∀ t, g t ∈ (M.V 3).carrier) ∧ Integrable (domainSourceWeight ν g) timeMeasure := by
  obtain ⟨_, n, η, x, hη, hg⟩ := hg
  let y (t : Time) : (M.V 3).Space := ∑ j, η j t • x j
  have hy (t : Time) : (M.V 3).val (y t) = g t := by
    rw [hg]
    simp only [y, map_sum, map_smul]
  have mem (t : Time) : g t ∈ (M.V 3).carrier := hy t ▸ (y t).property
  refine ⟨mem, ?_⟩
  let a (s : ℝ) : M.H := ∑ j, η j s • M.A (x j)
  have ha (t : Time) : M.applyA (g t) = a t := by
    have h : (M.V 3).ofH (g t) = y t := by
      rw [← hy t]
      unfold D03Subspace.ofH
      exact dite_eq_left (y t).property
    simp only [Model.applyA, h, y, map_sum, map_smul, a]
  have hc : Continuous a :=
    continuous_finsetSum _ (fun j _ => (hη j).1.continuous.smul continuous_const)
  have hk : HasCompactSupport a := by
    have he : a = ∑ j, η j • (fun _ : ℝ => M.A (x j)) := by
      funext s
      simp only [a, Finset.sum_apply, Pi.smul_apply']
    rw [he]
    exact HasCompactSupport.finset_sum (fun j _ => (hη j).2.1.smul_right)
  let F (s : ℝ) := Real.exp (ν*s)*‖a s‖
  have hF : Continuous F :=
    (Real.continuous_exp.comp (continuous_const.mul continuous_id)).mul hc.norm
  have hK : HasCompactSupport F := hk.norm.mul_left
  have hi : Integrable F (volume : Measure ℝ) := hF.integrable_of_hasCompactSupport hK
  have hme : MeasurableEmbedding (fun t : Time => (t : ℝ)) :=
    MeasurableEmbedding.subtype_coe measurableSet_Ici
  have hmap : Measure.map (fun t : Time => (t : ℝ)) timeMeasure = volume.restrict (Ici (0:ℝ)) := by
    have hr : Set.range (fun t : Time => (t : ℝ)) = Ici 0 :=
      Set.ext fun t => ⟨fun ⟨s,hs⟩ => hs ▸ s.2, fun h => ⟨⟨t,h⟩,rfl⟩⟩
    rw [timeMeasure, hme.map_comap, hr, Measure.restrict_restrict measurableSet_Ici, inter_self]
  have htime : Integrable (F ∘ fun t : Time => (t:ℝ)) timeMeasure :=
    hme.integrable_map_iff.mp (hmap ▸ hi.integrableOn)
  apply htime.congr (ae_of_all _ fun t => ?_)
  change Real.exp (ν*t)*‖a t‖ = Real.exp (ν*t)*‖M.applyA (g t)‖
  rw [ha]

end MergedKdV

==> anc/lean/MergedKdV/Proofs/EnergyFlow.lean <==
import MergedKdV.Proofs.EnergyProtocol
import MergedKdV.Proofs.SourceDensity
import MergedKdV.Proofs.QuadraticSeries
import MergedKdV.Proofs.EnergySpace
import MergedKdV.Proofs.LinearTools
import Mathlib.Analysis.Analytic.ChangeOrigin
import Mathlib.Analysis.Analytic.Linear
import Mathlib.Analysis.Analytic.Uniqueness
import Mathlib.Analysis.Calculus.ContDiff.Defs
import Mathlib.Analysis.Calculus.Deriv.Basic
import Mathlib.Analysis.Complex.CauchyIntegral
import Mathlib.Analysis.Convolution
import Mathlib.Analysis.InnerProductSpace.Dual
import Mathlib.Analysis.InnerProductSpace.Projection.Submodule
import Mathlib.Analysis.Normed.Lp.ProdLp
import Mathlib.Analysis.Normed.Lp.SmoothApprox
import Mathlib.Analysis.Normed.Module.FiniteDimension
import Mathlib.Analysis.Normed.Module.Multilinear.Curry
import Mathlib.Analysis.Normed.Operator.Extend
import Mathlib.Analysis.Normed.Ring.InfiniteSum
import Mathlib.Analysis.ODE.ExistUnique
import Mathlib.Analysis.SpecialFunctions.ImproperIntegrals
import Mathlib.Analysis.SpecialFunctions.Log.Deriv
import Mathlib.Analysis.SpecialFunctions.Pow.Continuity
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Combinatorics.Enumerative.Catalan.Basic
import Mathlib.MeasureTheory.Constructions.Polish.Basic
import Mathlib.MeasureTheory.Function.ConvergenceInMeasure
import Mathlib.MeasureTheory.Function.L2Space
import Mathlib.MeasureTheory.Function.LpSeminorm.CompareExp
import Mathlib.MeasureTheory.Function.LpSeminorm.LpNorm
import Mathlib.MeasureTheory.Function.LpSeminorm.TriangleInequality
import Mathlib.MeasureTheory.Function.LpSpace.Basic
import Mathlib.MeasureTheory.Function.LpSpace.Complete
import Mathlib.MeasureTheory.Function.SimpleFuncDenseLp
import Mathlib.MeasureTheory.Integral.Bochner.Basic
import Mathlib.MeasureTheory.Integral.Bochner.ContinuousLinearMap
import Mathlib.MeasureTheory.Integral.Bochner.Set
import Mathlib.MeasureTheory.Integral.DominatedConvergence
import Mathlib.MeasureTheory.Integral.IntegrableOn
import Mathlib.MeasureTheory.Integral.IntervalIntegral.AbsolutelyContinuousFun
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.MeasureTheory.Measure.Lebesgue.Basic
import Mathlib.MeasureTheory.Measure.WithDensity
import Mathlib.Tactic.Abel
import Mathlib.Tactic.FunProp
import Mathlib.Tactic.GCongr
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring
import Mathlib.Topology.Algebra.InfiniteSum.NatInt
import Mathlib.Topology.Algebra.InfiniteSum.Ring
import Mathlib.Topology.ContinuousMap.Bounded.Normed
import Mathlib.Topology.ContinuousMap.ZeroAtInfty
import Mathlib.Topology.MetricSpace.Contracting
import Mathlib.Topology.Order.Compact
import Mathlib.Topology.Sequences
import Mathlib.Topology.UniformSpace.Equiv

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} (M : Model.{u} L κ)

theorem density_measurable (σ : ℝ) :
    Measurable (fun t : Time => ENNReal.ofReal (Real.exp (2 * σ * t))) := by
  fun_prop

theorem weighted_ae_iff (σ : ℝ) (P : Time → Prop) :
    (∀ᵐ t ∂M.weightedMeasure σ, P t) ↔ ∀ᵐ t ∂timeMeasure, P t := by
  rw [Model.weightedMeasure, ae_withDensity_iff (density_measurable σ)]
  simp only [ne_eq, ENNReal.ofReal_eq_zero, not_le, Real.exp_pos, true_implies]

theorem weighted_integrable_iff (σ : ℝ) (f : Time → ℝ) :
    Integrable f (M.weightedMeasure σ) ↔
      Integrable (fun t : Time => Real.exp (2 * σ * t) * f t) timeMeasure := by
  simpa only [Model.weightedMeasure, ENNReal.toReal_ofReal (Real.exp_pos _).le,
    smul_eq_mul] using
    (integrable_withDensity_iff_integrable_smul' (density_measurable σ)
      (ae_of_all _ (fun _ => ENNReal.ofReal_lt_top)) (g := f) (μ := timeMeasure))

theorem weighted_integral (σ : ℝ) (f : Time → ℝ) :
    (∫ t, f t ∂M.weightedMeasure σ) =
      ∫ t, Real.exp (2 * σ * t) * f t ∂timeMeasure := by
  simpa only [Model.weightedMeasure, ENNReal.toReal_ofReal (Real.exp_pos _).le,
    smul_eq_mul] using
    (integral_withDensity_eq_integral_toReal_smul (density_measurable σ)
      (ae_of_all _ (fun _ => ENNReal.ofReal_lt_top)) f (μ := timeMeasure))

theorem normLp_two {α E : Type*} [MeasurableSpace α] [NormedAddCommGroup E]
    {μ : Measure α} (z : Lp E 2 μ) :
    ‖z‖ = Real.sqrt (∫ t, ‖z t‖ ^ 2 ∂μ) := by
  rw [Lp.norm_def, toReal_eLpNorm, lpNorm_eq_integral_norm_rpow_toReal
    (by norm_num) (by norm_num) (Lp.aestronglyMeasurable z)]
  norm_num [Real.sqrt_eq_rpow]

theorem norm_toLp_two {α E : Type*} [MeasurableSpace α] [NormedAddCommGroup E]
    {μ : Measure α} {f : α → E} (hf : MemLp f 2 μ) :
    ‖hf.toLp f‖ = Real.sqrt (∫ t, ‖f t‖ ^ 2 ∂μ) := by
  rw [normLp_two]
  congr 1
  apply integral_congr_ae
  filter_upwards [hf.coeFn_toLp] with t ht
  rw [ht]

theorem weighted_norm_toLp_two {E : Type*} [NormedAddCommGroup E]
    {σ : ℝ} {f : Time → E} (hf : MemLp f 2 (M.weightedMeasure σ)) :
    ‖hf.toLp f‖ = Real.sqrt (∫ t, Real.exp (2 * σ * t) * ‖f t‖ ^ 2 ∂timeMeasure) := by
  rw [norm_toLp_two, weighted_integral]

theorem weighted_sq_integrable {E : Type*} [NormedAddCommGroup E]
    {σ : ℝ} {f : Time → E} (hf : MemLp f 2 (M.weightedMeasure σ)) :
    Integrable (fun t : Time => Real.exp (2 * σ * t) * ‖f t‖ ^ 2) timeMeasure :=
  (weighted_integrable_iff M σ _).mp
    ((memLp_two_iff_integrable_sq_norm hf.aestronglyMeasurable).mp hf)

theorem weighted_memLp_two {E : Type*} [NormedAddCommGroup E]
    {σ : ℝ} {f : Time → E} (hm : AEStronglyMeasurable f timeMeasure)
    (hi : Integrable (fun t : Time => Real.exp (2 * σ * t) * ‖f t‖ ^ 2) timeMeasure) :
    MemLp f 2 (M.weightedMeasure σ) := by
  apply (memLp_two_iff_integrable_sq_norm
    (hm.mono_ac (withDensity_absolutelyContinuous timeMeasure _))).mpr
  exact (weighted_integrable_iff M σ _).mpr hi

end MergedKdV.T1
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

def projectionMap (hP : ProofInputs M B [.L04a]) (m : D05Mesh L κ) : M.H →L[ℂ] M.X m :=
  (M.Pi m).mkContinuous 1 (by intro f; simpa only [one_mul] using Pi_norm_le (hP.restrict) m f)

theorem projected_minus_bound (hP : ProofInputs M B [.L01a, .L04a, .Q01a]) (m : D05Mesh L κ) (f : M.H) :
    M.minusNorm m (M.Pi m f) ≤ ‖M.iota f‖ := by
  rw [← PiMinus_iota (hP.restrict) m f]
  exact PiMinus_minusNorm_le (hP.restrict) m (M.iota f)

theorem sourceClass_norm (σ : ℝ) {g : M.Trajectory} (hg : M.StrongSource σ g) :
    ‖M.sourceClass σ g‖ = Real.sqrt
      (∫ t : Time, Real.exp (2 * σ * t) * ‖M.iota (g t)‖ ^ 2 ∂timeMeasure) := by
  classical
  unfold Model.sourceClass
  rw [dite_eq_left hg.2.2]
  exact weighted_norm_toLp_two M hg.2.2

theorem projectedSource_measurable (hP : ProofInputs M B [.L04a]) {σ : ℝ} {g : M.Trajectory}
    (hg : M.StrongSource σ g) (m : D05Mesh L κ) :
    AEStronglyMeasurable (fun t => M.Pi m (g t)) timeMeasure :=
  (projectionMap (hP.restrict) m).continuous.comp_aestronglyMeasurable hg.1

theorem projectedSource_integrable (hP : ProofInputs M B [.L01a, .L04a, .Q01a]) {σ : ℝ} {g : M.Trajectory}
    (hg : M.StrongSource σ g) (m : D05Mesh L κ) :
    Integrable (fun t : Time => Real.exp (2 * σ * t) * M.minusNorm m (M.Pi m (g t)) ^ 2)
      timeMeasure := by
  have hm := (minusNorm_continuous (hP.restrict) m).comp_aestronglyMeasurable
    (projectedSource_measurable (hP.restrict) hg m)
  have he : Continuous (fun t : Time => Real.exp (2 * σ * t)) := by fun_prop
  apply (weighted_sq_integrable M hg.2.2).mono' (he.aestronglyMeasurable.mul (hm.pow 2))
  filter_upwards [] with t
  dsimp only [Pi.mul_apply, Pi.pow_apply]
  rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (Real.exp_pos _).le (sq_nonneg _))]
  exact mul_le_mul_of_nonneg_left
    (pow_le_pow_left₀ (minusNorm_nonneg (hP.restrict) (M.Pi m (g t))) (projected_minus_bound (hP.restrict) m (g t)) 2)
    (Real.exp_pos _).le

theorem projectedSource_valid (hP : ProofInputs M B [.L01a, .L04a, .Q01a]) {σ : ℝ} {g : M.Trajectory}
    (hg : M.StrongSource σ g) (m : D05Mesh L κ) :
    M.DiscreteWeakSource σ m (fun t => M.Pi m (g t)) :=
  ⟨projectedSource_measurable (hP.restrict) hg m, projectedSource_integrable (hP.restrict) hg m⟩

theorem projectedSource_size_le (hP : ProofInputs M B [.L01a, .L04a, .Q01a]) {σ : ℝ} {g : M.Trajectory}
    (hg : M.StrongSource σ g) (m : D05Mesh L κ) :
    M.DiscreteWeakSize σ m (fun t => M.Pi m (g t)) ≤ ‖M.sourceClass σ g‖ := by
  rw [sourceClass_norm σ hg]
  apply Real.sqrt_le_sqrt
  apply integral_mono (projectedSource_integrable (hP.restrict) hg m) (weighted_sq_integrable M hg.2.2)
  intro t
  exact mul_le_mul_of_nonneg_left
    (pow_le_pow_left₀ (minusNorm_nonneg (hP.restrict) (M.Pi m (g t))) (projected_minus_bound (hP.restrict) m (g t)) 2)
    (Real.exp_pos _).le

theorem Khstrong_X0 (hP : ProofInputs M B [.L01a, .L04a, .L05d, .Q01a]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) {g : M.Trajectory} (hg : M.StrongSource σ g)
    (m : D05Mesh L κ) :
    M.X0 σ (M.Khstrong m g) ∧
      M.energy σ (M.Khstrong m g) ≤ B.bound "L05_d" σ * ‖M.sourceClass σ g‖ := by
  have h := (hP.get .L05d (by decide)) σ hσ hdecay m 0 (fun t => M.Pi m (g t)) (projectedSource_valid (hP.restrict) hg m)
  have he : M.DiscreteForced m 0 (fun t => M.Pi m (g t)) = M.Khstrong m g := by
    funext t
    simp only [Model.DiscreteForced, map_zero, Submodule.coe_zero, zero_add,
      Model.Khstrong, Model.flowh]
  rw [he, norm_zero, zero_add] at h
  exact ⟨h.1, h.2.trans (mul_le_mul_of_nonneg_left (projectedSource_size_le (hP.restrict) hg m)
    (budget_pos B "L05_d" σ 0 0).le)⟩

theorem discrete_flow_bound (hP : ProofInputs M B [.L05c]) (m : D05Mesh L κ) (t : Time) (x : M.X m) :
    ‖M.Th m t x‖ ≤ ‖x‖ := by
  apply ((M.Th m t).le_opNorm x).trans
  have he : Real.exp (-D01lambda L * t) ≤ 1 :=
    Real.exp_le_one_iff.mpr (mul_nonpos_of_nonpos_of_nonneg
      (neg_nonpos.mpr (lambda_nonneg L)) t.2)
  exact mul_le_of_le_one_left (norm_nonneg x) ((((hP.get .L05c (by decide)) m).1 t).trans he)

theorem discrete_flow_joint (hP : ProofInputs M B [.L05a, .L05c]) (m : D05Mesh L κ) :
    Continuous (fun p : Time × M.X m => M.Th m p.1 p.2) := by
  apply continuous_prod_of_continuous_lipschitzWith' _ 1
  · intro t
    apply (M.Th m t).lipschitzWith.weaken
    have hb : ‖M.Th m t‖ ≤ 1 := by
      apply (M.Th m t).opNorm_le_bound zero_le_one
      intro x
      simpa only [one_mul] using discrete_flow_bound (hP.restrict) m t x
    exact_mod_cast hb
  · intro x
    exact ((hP.get .L05a (by decide)) m).2.2.2.2.2.1 x

theorem discrete_kernel_integrable (hP : ProofInputs M B [.L04a, .L05a, .L05c]) {σ : ℝ} {g : M.Trajectory}
    (hg : M.StrongSource σ g) (m : D05Mesh L κ) (t : Time) :
    IntegrableOn (fun s => M.flowh m (g s) (t - s)) (Iic t) timeMeasure := by
  have hm : AEStronglyMeasurable (fun s : Time => M.Th m (t - s) (M.Pi m (g s))) timeMeasure :=
    (discrete_flow_joint (hP.restrict) m).comp_aestronglyMeasurable
      ((by fun_prop : Continuous (fun s : Time => t - s)).aestronglyMeasurable.prodMk
        (projectedSource_measurable (hP.restrict) hg m))
  apply (hg.2.1 t).norm.mono' (((M.X m).subtypeL.continuous.comp_aestronglyMeasurable hm).restrict)
  filter_upwards [] with s
  exact (discrete_flow_bound (hP.restrict) m (t - s) (M.Pi m (g s))).trans (Pi_norm_le (hP.restrict) m (g s))

theorem Khstrong_add (hP : ProofInputs M B [.L04a, .L05a, .L05c]) {σ : ℝ} {f g : M.Trajectory}
    (hf : M.StrongSource σ f) (hg : M.StrongSource σ g) (m : D05Mesh L κ) :
    M.Khstrong m (f + g) = M.Khstrong m f + M.Khstrong m g := by
  funext t
  simp only [Model.Khstrong, Model.flowh, Pi.add_apply, map_add, Submodule.coe_add]
  exact integral_add (discrete_kernel_integrable (hP.restrict) hf m t) (discrete_kernel_integrable (hP.restrict) hg m t)

theorem Khstrong_smul (m : D05Mesh L κ) (a : ℂ) (g : M.Trajectory) :
    M.Khstrong m (a • g) = a • M.Khstrong m g := by
  funext t
  simp only [Model.Khstrong, Model.flowh, Pi.smul_apply, map_smul, Submodule.coe_smul]
  exact integral_smul a _

end MergedKdV.T1
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

def strongDiscreteDuhamel (hP : ProofInputs M B [.L01a, .L04a, .L05a, .L05c, .L05d, .Q01a]) (m : D05Mesh L κ) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) : strongSourceSpace (M := M) σ →ₗ[ℂ] energyGraph M where
  toFun g := energyRep σ (M.Khstrong m g) (Khstrong_X0 (hP.restrict) hσ hdecay g.property m).1
  map_add' f g := by
    apply graphTrajectory_injective σ
    rw [graphTrajectory_add, energyRep_spec, energyRep_spec, energyRep_spec]
    exact Khstrong_add (hP.restrict) f.property g.property m
  map_smul' a g := by
    apply graphTrajectory_injective σ
    simp only [RingHom.id_apply]
    rw [graphTrajectory_smul, energyRep_spec, energyRep_spec]
    exact Khstrong_smul (M := M) m a g.val

theorem strongDiscreteDuhamel_spec (hP : ProofInputs M B [.L01a, .L04a, .L05a, .L05c, .L05d, .Q01a]) (m : D05Mesh L κ) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (g : strongSourceSpace (M := M) σ) :
    graphTrajectory σ (strongDiscreteDuhamel (hP.restrict) m hσ hdecay g) = M.Khstrong m g :=
  energyRep_spec (Khstrong_X0 (hP.restrict) hσ hdecay g.property m).1

theorem strongDiscreteDuhamel_bound (hP : ProofInputs M B [.L01a, .L04a, .L05a, .L05c, .L05d, .Q01a]) (m : D05Mesh L κ) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (g : strongSourceSpace (M := M) σ) :
    ‖strongDiscreteDuhamel (hP.restrict) m hσ hdecay g‖ ≤ B.bound "L05_d" σ * ‖sourceLinear σ g‖ := by
  rw [← graphTrajectory_norm σ, strongDiscreteDuhamel_spec hP.restrict m hσ hdecay]
  exact (Khstrong_X0 (hP.restrict) hσ hdecay g.property m).2

def discreteKGraph (hP : ProofInputs M B [.L01a, .L02a, .L04a, .L05a, .L05c, .L05d, .Q01a]) (m : D05Mesh L κ) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) : M.WeakL2 σ →L[ℂ] energyGraph M := by
  letI := energyGraph_complete (hP.restrict)
  exact (strongDiscreteDuhamel (hP.restrict) m hσ hdecay).extendOfNorm (sourceLinear σ)

def discreteK (hP : ProofInputs M B [.L01a, .L02a, .L04a, .L05a, .L05c, .L05d, .Q01a]) (m : D05Mesh L κ) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) : M.WeakL2 σ →ₗ[ℂ] M.Trajectory :=
  (graphTrajectoryLinear σ).comp (discreteKGraph (hP.restrict) m hσ hdecay).toLinearMap

theorem discreteKGraph_bound (hP : ProofInputs M B [.L01a, .L02a, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) (m : D05Mesh L κ) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (g : M.WeakL2 σ) :
    ‖discreteKGraph (hP.restrict) m hσ hdecay g‖ ≤ B.bound "L05_d" σ * ‖g‖ := by
  letI := energyGraph_complete (hP.restrict)
  exact LinearMap.norm_extendOfNorm_apply_le (sourceLinear_dense (hP.restrict) hσ)
    (B.bound "L05_d" σ) (strongDiscreteDuhamel_bound (hP.restrict) m hσ hdecay) g

theorem discreteK_strong (hP : ProofInputs M B [.L01a, .L02a, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) (m : D05Mesh L κ) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) {g : M.Trajectory} (hg : M.StrongSource σ g) :
    discreteK (hP.restrict) m hσ hdecay (M.sourceClass σ g) = M.Khstrong m g := by
  letI := energyGraph_complete (hP.restrict)
  have he := LinearMap.extendOfNorm_eq (sourceLinear_dense (hP.restrict) hσ)
    ⟨B.bound "L05_d" σ, strongDiscreteDuhamel_bound (hP.restrict) m hσ hdecay⟩
    (⟨g, hg⟩ : strongSourceSpace (M := M) σ)
  change discreteKGraph (hP.restrict) m hσ hdecay (M.sourceClass σ g) =
    strongDiscreteDuhamel (hP.restrict) m hσ hdecay ⟨g, hg⟩ at he
  change graphTrajectory σ (discreteKGraph (hP.restrict) m hσ hdecay (M.sourceClass σ g)) = _
  rw [he]
  exact strongDiscreteDuhamel_spec (hP.restrict) m hσ hdecay ⟨g, hg⟩

theorem discreteK_spec (hP : ProofInputs M B [.L01a, .L02a, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) (m : D05Mesh L κ) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) : M.KSpec σ (some m) (discreteK (hP.restrict) m hσ hdecay) := by
  refine ⟨⟨B.bound "L05_d" σ, (budget_pos B "L05_d" σ 0 0).le, ?_⟩, ?_⟩
  · intro g
    refine ⟨graphTrajectory_X0 σ _, ?_⟩
    change M.energy σ (graphTrajectory σ (discreteKGraph (hP.restrict) m hσ hdecay g)) ≤ _
    rw [graphTrajectory_norm]
    exact discreteKGraph_bound (hP.restrict) m hσ hdecay g
  · intro g hg
    exact discreteK_strong (hP.restrict) m hσ hdecay hg

theorem discreteK_existsUnique (hP : ProofInputs M B [.L01a, .L02a, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) (m : D05Mesh L κ) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) : ∃! K, M.KSpec σ (some m) K :=
  ⟨discreteK (hP.restrict) m hσ hdecay, discreteK_spec (hP.restrict) m hσ hdecay,
    fun _ hK => KSpec_unique (hP.restrict) hσ hK (discreteK_spec (hP.restrict) m hσ hdecay)⟩

theorem Kweak_some_eq (hP : ProofInputs M B [.L01a, .L02a, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) (m : D05Mesh L κ) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) : M.Kweak σ (some m) = discreteK (hP.restrict) m hσ hdecay := by
  classical
  unfold Model.Kweak
  rw [dite_eq_left (discreteK_existsUnique (hP.restrict) m hσ hdecay)]
  exact KSpec_unique (hP.restrict) hσ
    (Classical.choose_spec (discreteK_existsUnique (hP.restrict) m hσ hdecay).exists)
    (discreteK_spec (hP.restrict) m hσ hdecay)

theorem Kweak_some_bound (hP : ProofInputs M B [.L01a, .L02a, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) (m : D05Mesh L κ) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (g : M.WeakL2 σ) :
    M.X0 σ (M.Kweak σ (some m) g) ∧
      M.energy σ (M.Kweak σ (some m) g) ≤ B.bound "L05_d" σ * ‖g‖ := by
  rw [Kweak_some_eq (hP.restrict) m hσ hdecay]
  refine ⟨graphTrajectory_X0 σ _, ?_⟩
  change M.energy σ (graphTrajectory σ (discreteKGraph (hP.restrict) m hσ hdecay g)) ≤ _
  rw [graphTrajectory_norm]
  exact discreteKGraph_bound (hP.restrict) m hσ hdecay g

end MergedKdV.T1
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

theorem energy_ae_mem {σ : ℝ} {w : M.Trajectory} (hw : M.Energy σ w) :
    ∀ᵐ t ∂timeMeasure, w t ∈ (M.V 1).carrier := by
  obtain ⟨z, _, he⟩ := hw.2.2.1
  filter_upwards [he] with t ht
  rw [← ht]
  exact (z t).property

theorem energy_ofH_measurable {σ : ℝ} {w : M.Trajectory} (hw : M.Energy σ w) :
    AEStronglyMeasurable (fun t => M.energySpace.ofH (w t)) timeMeasure := by
  obtain ⟨z, hm, he⟩ := hw.2.2.1
  apply hm.congr
  filter_upwards [he] with t ht
  rw [← ht, ofH_val]

theorem weakProduct_measurable {σ : ℝ} {w z : M.Trajectory}
    (hw : M.Energy σ w) (hz : M.Energy σ z) :
    AEStronglyMeasurable (fun t => M.weakProduct (w t) (z t)) timeMeasure := by
  exact M.FWeak.continuous₂.comp_aestronglyMeasurable
    (hw.1.aestronglyMeasurable.prodMk (energy_ofH_measurable hz))

theorem product_integrand_bound (hP : ProofInputs M B [.C01a, .C01c, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 ≤ σ)
    {w z : M.Trajectory} (hw : M.X0 σ w) (hz : M.X0 σ z) :
    ∀ᵐ (t : Time) ∂timeMeasure,
      Real.exp (2 * σ * t) * ‖M.weakProduct (w t) (z t)‖ ^ 2 ≤
        (B.bound "C01_c" * M.energy σ w) ^ 2 *
          (Real.exp (2 * σ * t) * M.d1 (z t) ^ 2) := by
  filter_upwards [energy_ae_mem hz.1] with t ht
  have h := (weakProduct_bound (hP.restrict) (w t) ht).trans
    (mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_left (energy_point hσ hw.1 t)
        (budget_pos B "C01_c" 0 0 0).le) (size_nonneg _ _))
  have hs := mul_le_mul_of_nonneg_left
    (pow_le_pow_left₀ (norm_nonneg _) h 2) (Real.exp_pos (2 * σ * t)).le
  convert hs using 1 <;> ring

theorem productSource_valid (hP : ProofInputs M B [.C01a, .C01c, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 ≤ σ)
    {w z : M.Trajectory} (hw : M.X0 σ w) (hz : M.X0 σ z) :
    M.ProductSource σ w z := by
  apply weighted_memLp_two M (weakProduct_measurable hw.1 hz.1)
  have hm := weakProduct_measurable hw.1 hz.1
  have he : Continuous (fun t : Time => Real.exp (2 * σ * t)) := by fun_prop
  apply (hz.1.2.2.2.const_mul ((B.bound "C01_c" * M.energy σ w) ^ 2)).mono'
    (he.aestronglyMeasurable.mul (hm.norm.pow 2))
  filter_upwards [product_integrand_bound (hP.restrict) hσ hw hz] with t ht
  dsimp only [Pi.mul_apply, Pi.pow_apply]
  rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (Real.exp_pos _).le (sq_nonneg _))]
  exact ht

theorem productClass_coe {σ : ℝ} {w z : M.Trajectory} (h : M.ProductSource σ w z) :
    (M.productClass σ w z : Time → M.Weak) =ᵐ[M.weightedMeasure σ]
      (fun t => M.weakProduct (w t) (z t)) := by
  classical
  unfold Model.productClass
  rw [dite_eq_left h]
  exact h.coeFn_toLp

theorem productClass_norm_le (hP : ProofInputs M B [.C01a, .C01c, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 ≤ σ)
    {w z : M.Trajectory} (hw : M.X0 σ w) (hz : M.X0 σ z) :
    ‖M.productClass σ w z‖ ≤
      B.bound "C01_c" * M.energy σ w * M.energy σ z := by
  classical
  have hp := productSource_valid (hP.restrict) hσ hw hz
  unfold Model.productClass
  rw [dite_eq_left hp, weighted_norm_toLp_two M hp]
  have h0 : 0 ≤ B.bound "C01_c" * M.energy σ w :=
    mul_nonneg (budget_pos B "C01_c" 0 0 0).le (energy_nonneg hw)
  have hi := integral_mono_ae (weighted_sq_integrable M hp)
    (hz.1.2.2.2.const_mul ((B.bound "C01_c" * M.energy σ w) ^ 2))
    (product_integrand_bound (hP.restrict) hσ hw hz)
  rw [integral_const_mul] at hi
  apply (Real.sqrt_le_sqrt hi).trans
  rw [Real.sqrt_mul (sq_nonneg _), Real.sqrt_sq h0]
  apply mul_le_mul_of_nonneg_left _ h0
  obtain ⟨q, hq⟩ := energy_lift_exists hz.1
  rw [← energy_lift_norm hq, energy_eq_norms hz.1 hq]
  exact le_add_of_nonneg_left (norm_nonneg _)

theorem weakProduct_strong (hP : ProofInputs M B [.C01a, .C01c, .Q01a, .Q01c]) {f g : M.H}
    (hf : f ∈ (M.V 1).carrier) (hg : g ∈ (M.V 1).carrier) :
    M.weakProduct f g = M.iota (M.product f g) := by
  have h := FWeak_spec (hP.restrict) ((M.V 1).ofH f) ((M.V 1).ofH g)
  simpa only [val_ofH _ hf, val_ofH _ hg, Model.weakProduct, Model.product] using h

theorem weakProduct_symm (hP : ProofInputs M B [.C01a, .C01c, .Q01a, .Q01c]) {f g : M.H}
    (hf : f ∈ (M.V 1).carrier) (hg : g ∈ (M.V 1).carrier) :
    M.weakProduct f g = M.weakProduct g f := by
  rw [weakProduct_strong (hP.restrict) hf hg, weakProduct_strong (hP.restrict) hg hf]
  exact congrArg M.iota ((hP.get .C01a (by decide)) _ _)

theorem productClass_symm (hP : ProofInputs M B [.C01a, .C01c, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 ≤ σ)
    {w z : M.Trajectory} (hw : M.X0 σ w) (hz : M.X0 σ z) :
    M.productClass σ w z = M.productClass σ z w := by
  apply Lp.ext
  apply (weighted_ae_iff M σ _).mpr
  filter_upwards [(weighted_ae_iff M σ _).mp
    (productClass_coe (productSource_valid (hP.restrict) hσ hw hz)),
    (weighted_ae_iff M σ _).mp
    (productClass_coe (productSource_valid (hP.restrict) hσ hz hw)),
    energy_ae_mem hw.1, energy_ae_mem hz.1] with t h1 h2 h3 h4
  rw [h1, h2, weakProduct_symm (hP.restrict) h3 h4]

theorem productClass_add_left (hP : ProofInputs M B [.C01a, .C01c, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 ≤ σ)
    {w v z : M.Trajectory} (hw : M.X0 σ w) (hv : M.X0 σ v) (hz : M.X0 σ z) :
    M.productClass σ (w + v) z = M.productClass σ w z + M.productClass σ v z := by
  apply Lp.ext
  filter_upwards [productClass_coe (productSource_valid (hP.restrict) hσ (X0_add hw hv) hz),
    productClass_coe (productSource_valid (hP.restrict) hσ hw hz),
    productClass_coe (productSource_valid (hP.restrict) hσ hv hz),
    Lp.coeFn_add (M.productClass σ w z) (M.productClass σ v z)] with t h1 h2 h3 h4
  simp only [h4, h1, h2, h3, Pi.add_apply, Model.weakProduct, map_add,
    ContinuousLinearMap.add_apply]

theorem productClass_smul_left (hP : ProofInputs M B [.C01a, .C01c, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 ≤ σ)
    {w z : M.Trajectory} (hw : M.X0 σ w) (hz : M.X0 σ z) (a : ℂ) :
    M.productClass σ (a • w) z = a • M.productClass σ w z := by
  apply Lp.ext
  filter_upwards [productClass_coe (productSource_valid (hP.restrict) hσ (X0_smul hw a) hz),
    productClass_coe (productSource_valid (hP.restrict) hσ hw hz),
    Lp.coeFn_smul a (M.productClass σ w z)] with t h1 h2 h3
  simp only [h3, h1, h2, Pi.smul_apply, Model.weakProduct, map_smul,
    ContinuousLinearMap.smul_apply]

end MergedKdV.T1
end
end

section
set_option maxHeartbeats 1000000
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

theorem ell_pos (B : D01Budget) (σ : ℝ) : 0 < D14ell B σ :=
  (budget_pos B "L03_c" σ 0 0).trans_le (le_max_left _ _)

theorem b_pos (B : D01Budget) (σ : ℝ) : 0 < D14b B σ :=
  zero_lt_one.trans_le (le_max_left _ _)

theorem R_pos (B : D01Budget) (σ : ℝ) : 0 < D14R B σ := by
  have := b_pos B σ
  unfold D14R
  positivity

theorem r_pos (B : D01Budget) (σ : ℝ) : 0 < D14r B σ :=
  div_pos (R_pos B σ) (mul_pos (by norm_num) (ell_pos B σ))

theorem extensions (hP : ProofInputs M B [.C01a, .C01c, .L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) : M.Extensions σ := by
  refine ⟨weak_extension_unique (hP.restrict), fun m g => discrete_riesz_exists (hP.restrict) m g, ?_⟩
  intro d
  cases d with
  | none => exact continuousK_existsUnique (hP.restrict) hσ hdecay
  | some m => exact discreteK_existsUnique (hP.restrict) m hσ hdecay

theorem Kweak_spec (hP : ProofInputs M B [.L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (d : Option (D05Mesh L κ)) :
    M.KSpec σ d (M.Kweak σ d) := by
  cases d with
  | none => rw [Kweak_none_eq (hP.restrict) hσ hdecay]; exact continuousK_spec (hP.restrict) hσ hdecay
  | some m => rw [Kweak_some_eq (hP.restrict) m hσ hdecay]; exact discreteK_spec (hP.restrict) m hσ hdecay

theorem Kweak_bound (hP : ProofInputs M B [.L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (d : Option (D05Mesh L κ)) (g : M.WeakL2 σ) :
    M.X0 σ (M.Kweak σ d g) ∧ M.energy σ (M.Kweak σ d g) ≤ D14ell B σ * ‖g‖ := by
  cases d with
  | none =>
    have h := Kweak_none_bound (hP.restrict) hσ hdecay g
    exact ⟨h.1, h.2.trans (mul_le_mul_of_nonneg_right (le_max_left _ _) (norm_nonneg _))⟩
  | some m =>
    have h := Kweak_some_bound (hP.restrict) m hσ hdecay g
    exact ⟨h.1, h.2.trans (mul_le_mul_of_nonneg_right (le_max_right _ _) (norm_nonneg _))⟩

theorem Q_bound (hP : ProofInputs M B [.C01a, .C01c, .L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (d : Option (D05Mesh L κ))
    {w z : M.Trajectory} (hw : M.X0 σ w) (hz : M.X0 σ z) :
    M.X0 σ (M.Q σ d w z) ∧
      M.energy σ (M.Q σ d w z) ≤ D14b B σ * M.energy σ w * M.energy σ z := by
  have hk := Kweak_bound (hP.restrict) hσ hdecay d (M.productClass σ w z)
  refine ⟨hk.1, hk.2.trans ?_⟩
  calc
    D14ell B σ * ‖M.productClass σ w z‖ ≤
        D14ell B σ * (B.bound "C01_c" * M.energy σ w * M.energy σ z) :=
      mul_le_mul_of_nonneg_left (productClass_norm_le (hP.restrict) hσ.le hw hz) (ell_pos B σ).le
    _ = (D14ell B σ * B.bound "C01_c") * M.energy σ w * M.energy σ z := by ring
    _ ≤ _ := mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_right (le_max_right _ _) (energy_nonneg hw)) (energy_nonneg hz)

theorem Q_symm (hP : ProofInputs M B [.C01a, .C01c, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 ≤ σ)
    (d : Option (D05Mesh L κ)) {w z : M.Trajectory} (hw : M.X0 σ w) (hz : M.X0 σ z) :
    M.Q σ d w z = M.Q σ d z w :=
  congrArg (M.Kweak σ d) (productClass_symm (hP.restrict) hσ hw hz)

theorem Q_add_left (hP : ProofInputs M B [.C01a, .C01c, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 ≤ σ)
    (d : Option (D05Mesh L κ)) {w v z : M.Trajectory}
    (hw : M.X0 σ w) (hv : M.X0 σ v) (hz : M.X0 σ z) :
    M.Q σ d (w + v) z = M.Q σ d w z + M.Q σ d v z := by
  simp only [Model.Q, productClass_add_left (hP.restrict) hσ hw hv hz, map_add]

theorem Q_smul_left (hP : ProofInputs M B [.C01a, .C01c, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 ≤ σ)
    (d : Option (D05Mesh L κ)) {w z : M.Trajectory}
    (hw : M.X0 σ w) (hz : M.X0 σ z) (a : ℂ) :
    M.Q σ d (a • w) z = a • M.Q σ d w z := by
  simp only [Model.Q, productClass_smul_left (hP.restrict) hσ hw hz, map_smul]

theorem Q_add_right (hP : ProofInputs M B [.C01a, .C01c, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 ≤ σ)
    (d : Option (D05Mesh L κ)) {w v z : M.Trajectory}
    (hw : M.X0 σ w) (hv : M.X0 σ v) (hz : M.X0 σ z) :
    M.Q σ d w (v + z) = M.Q σ d w v + M.Q σ d w z := by
  rw [Q_symm (hP.restrict) hσ d hw (X0_add hv hz), Q_add_left (hP.restrict) hσ d hv hz hw,
    Q_symm (hP.restrict) hσ d hv hw, Q_symm (hP.restrict) hσ d hz hw]

theorem Q_smul_right (hP : ProofInputs M B [.C01a, .C01c, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 ≤ σ)
    (d : Option (D05Mesh L κ)) {w z : M.Trajectory}
    (hw : M.X0 σ w) (hz : M.X0 σ z) (a : ℂ) :
    M.Q σ d w (a • z) = a • M.Q σ d w z := by
  rw [Q_symm (hP.restrict) hσ d hw (X0_smul hz a), Q_smul_left (hP.restrict) hσ d hz hw,
    Q_symm (hP.restrict) hσ d hz hw]

def graphQ (hP : ProofInputs M B [.C01a, .C01c, .L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (d : Option (D05Mesh L κ)) :
    energyGraph M →ₗ[ℂ] energyGraph M →ₗ[ℂ] energyGraph M where
  toFun p :=
    { toFun := fun q => energyRep σ
        (M.Q σ d (graphTrajectory σ p) (graphTrajectory σ q))
        (Q_bound (hP.restrict) hσ hdecay d (graphTrajectory_X0 σ p) (graphTrajectory_X0 σ q)).1
      map_add' q r := by
        apply graphTrajectory_injective σ
        simp only [graphTrajectory_add, energyRep_spec]
        exact Q_add_right (hP.restrict) hσ.le d (graphTrajectory_X0 σ p)
          (graphTrajectory_X0 σ q) (graphTrajectory_X0 σ r)
      map_smul' a q := by
        apply graphTrajectory_injective σ
        simp only [RingHom.id_apply]
        simp only [graphTrajectory_smul, energyRep_spec]
        exact Q_smul_right (hP.restrict) hσ.le d (graphTrajectory_X0 σ p) (graphTrajectory_X0 σ q) a }
  map_add' p q := by
    apply LinearMap.ext
    intro r
    apply graphTrajectory_injective σ
    simp only [LinearMap.add_apply, LinearMap.coe_mk, AddHom.coe_mk]
    simp only [graphTrajectory_add, energyRep_spec]
    exact Q_add_left (hP.restrict) hσ.le d (graphTrajectory_X0 σ p)
      (graphTrajectory_X0 σ q) (graphTrajectory_X0 σ r)
  map_smul' a p := by
    apply LinearMap.ext
    intro q
    apply graphTrajectory_injective σ
    simp only [RingHom.id_apply, LinearMap.smul_apply, LinearMap.coe_mk, AddHom.coe_mk]
    simp only [graphTrajectory_smul, energyRep_spec]
    exact Q_smul_left (hP.restrict) hσ.le d (graphTrajectory_X0 σ p) (graphTrajectory_X0 σ q) a

theorem graphQ_spec (hP : ProofInputs M B [.C01a, .C01c, .L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (d : Option (D05Mesh L κ)) (p q : energyGraph M) :
    graphTrajectory σ (graphQ (hP.restrict) hσ hdecay d p q) =
      M.Q σ d (graphTrajectory σ p) (graphTrajectory σ q) := by
  exact energyRep_spec (Q_bound (hP.restrict) hσ hdecay d
    (graphTrajectory_X0 σ p) (graphTrajectory_X0 σ q)).1

theorem graphQ_bound (hP : ProofInputs M B [.C01a, .C01c, .L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (d : Option (D05Mesh L κ)) (p q : energyGraph M) :
    ‖graphQ (hP.restrict) hσ hdecay d p q‖ ≤ D14b B σ * ‖p‖ * ‖q‖ := by
  rw [← graphTrajectory_norm σ, graphQ_spec hP.restrict hσ hdecay, ← graphTrajectory_norm σ p,
    ← graphTrajectory_norm σ q]
  exact (Q_bound (hP.restrict) hσ hdecay d (graphTrajectory_X0 σ p) (graphTrajectory_X0 σ q)).2

def graphQCLM (hP : ProofInputs M B [.C01a, .C01c, .L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (d : Option (D05Mesh L κ)) :
    energyGraph M →L[ℂ] energyGraph M →L[ℂ] energyGraph M :=
  (graphQ (hP.restrict) hσ hdecay d).mkContinuous₂ (D14b B σ) (graphQ_bound (hP.restrict) hσ hdecay d)

end MergedKdV.T1
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

theorem discreteWeakSource_zero (σ : ℝ) (m : D05Mesh L κ) :
    M.DiscreteWeakSource σ m 0 := by
  refine ⟨aestronglyMeasurable_const, ?_⟩
  have hz : M.minusNorm m 0 = 0 := by
    unfold Model.minusNorm
    by_cases h : ∃ a ∈ M.X m, ¬a = 0
    · simp [h]
    · simp [h]
  simp only [Pi.zero_apply, hz, zero_pow (by decide : 2 ≠ 0), mul_zero]
  exact integrable_zero _ _ _

theorem discreteWeakSize_zero (σ : ℝ) (m : D05Mesh L κ) :
    M.DiscreteWeakSize σ m 0 = 0 := by
  have hz : M.minusNorm m 0 = 0 := by
    unfold Model.minusNorm
    by_cases h : ∃ a ∈ M.X m, ¬a = 0
    · simp [h]
    · simp [h]
  simp [Model.DiscreteWeakSize, hz]

theorem linearFlow_bound (hP : ProofInputs M B [.L03c, .L04a, .L05d]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (d : Option (D05Mesh L κ)) (f : M.H) :
    M.X0 σ (M.linearFlow d f) ∧
      M.energy σ (M.linearFlow d f) ≤ D14ell B σ * ‖f‖ := by
  cases d with
  | none =>
    have h := (hP.get .L03c (by decide)) σ hσ hdecay f 0 (strongSource_zero σ)
    dsimp only at h
    rw [Kstrong_zero, add_zero, sourceClass_zero, norm_zero, add_zero] at h
    exact ⟨h.1, h.2.trans (mul_le_mul_of_nonneg_right (le_max_left _ _) (norm_nonneg _))⟩
  | some m =>
    have h := (hP.get .L05d (by decide)) σ hσ hdecay m (M.Pi m f) 0 (discreteWeakSource_zero σ m)
    have he : M.DiscreteForced m (M.Pi m f) 0 = M.linearFlow (some m) f := by
      funext t
      simp [Model.DiscreteForced, Model.linearFlow, Model.flowh]
    rw [he, discreteWeakSize_zero, add_zero] at h
    refine ⟨h.1, h.2.trans ?_⟩
    exact (mul_le_mul_of_nonneg_left (Pi_norm_le (hP.restrict) m f) (budget_pos B "L05_d" σ 0 0).le).trans
      (mul_le_mul_of_nonneg_right (le_max_right _ _) (norm_nonneg _))

def linearFlowMap (d : Option (D05Mesh L κ)) : M.H →ₗ[ℂ] M.Trajectory where
  toFun := M.linearFlow d
  map_add' f g := by
    funext t
    cases d <;> simp [Model.linearFlow, Model.flowh]
  map_smul' a f := by
    funext t
    cases d <;> simp [Model.linearFlow, Model.flowh]

def graphLinear (hP : ProofInputs M B [.L03c, .L04a, .L05d]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (d : Option (D05Mesh L κ)) :
    M.H →ₗ[ℂ] energyGraph M where
  toFun f := energyRep σ (M.linearFlow d f) (linearFlow_bound (hP.restrict) hσ hdecay d f).1
  map_add' f g := by
    apply graphTrajectory_injective σ
    simp only [graphTrajectory_add, energyRep_spec]
    exact (linearFlowMap d).map_add f g
  map_smul' a f := by
    apply graphTrajectory_injective σ
    simp only [RingHom.id_apply, graphTrajectory_smul, energyRep_spec]
    exact (linearFlowMap d).map_smul a f

theorem graphLinear_spec (hP : ProofInputs M B [.L03c, .L04a, .L05d]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (d : Option (D05Mesh L κ)) (f : M.H) :
    graphTrajectory σ (graphLinear (hP.restrict) hσ hdecay d f) = M.linearFlow d f :=
  energyRep_spec (linearFlow_bound (hP.restrict) hσ hdecay d f).1

theorem graphLinear_bound (hP : ProofInputs M B [.L03c, .L04a, .L05d]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (d : Option (D05Mesh L κ)) (f : M.H) :
    ‖graphLinear (hP.restrict) hσ hdecay d f‖ ≤ D14ell B σ * ‖f‖ := by
  rw [← graphTrajectory_norm σ, graphLinear_spec hP.restrict hσ hdecay]
  exact (linearFlow_bound (hP.restrict) hσ hdecay d f).2

def graphLinearCLM (hP : ProofInputs M B [.L03c, .L04a, .L05d]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (d : Option (D05Mesh L κ)) :
    M.H →L[ℂ] energyGraph M :=
  (graphLinear (hP.restrict) hσ hdecay d).mkContinuous (D14ell B σ) (graphLinear_bound (hP.restrict) hσ hdecay d)

theorem graphQuadraticBounds (hP : ProofInputs M B [.C01a, .C01c, .L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (d : Option (D05Mesh L κ)) :
    QuadraticBounds (graphLinearCLM (hP.restrict) hσ hdecay d) (graphQCLM (hP.restrict) hσ hdecay d)
      (D14ell B σ) (D14b B σ) := by
  refine ⟨ell_pos B σ, b_pos B σ, ?_, ?_⟩
  · exact LinearMap.mkContinuous_norm_le _ (ell_pos B σ).le _
  · exact LinearMap.mkContinuous₂_norm_le _ (b_pos B σ).le _

end MergedKdV.T1
end
end


==> anc/lean/MergedKdV/Proofs/EnergyProtocol.lean <==
import MergedKdV.Proofs.LinearTools
import Mathlib.Analysis.Analytic.ChangeOrigin
import Mathlib.Analysis.Analytic.Linear
import Mathlib.Analysis.Analytic.Uniqueness
import Mathlib.Analysis.Calculus.ContDiff.Defs
import Mathlib.Analysis.Calculus.Deriv.Basic
import Mathlib.Analysis.Complex.CauchyIntegral
import Mathlib.Analysis.Convolution
import Mathlib.Analysis.InnerProductSpace.Dual
import Mathlib.Analysis.InnerProductSpace.Projection.Submodule
import Mathlib.Analysis.Normed.Lp.ProdLp
import Mathlib.Analysis.Normed.Lp.SmoothApprox
import Mathlib.Analysis.Normed.Module.FiniteDimension
import Mathlib.Analysis.Normed.Module.Multilinear.Curry
import Mathlib.Analysis.Normed.Operator.Extend
import Mathlib.Analysis.Normed.Ring.InfiniteSum
import Mathlib.Analysis.ODE.ExistUnique
import Mathlib.Analysis.SpecialFunctions.ImproperIntegrals
import Mathlib.Analysis.SpecialFunctions.Log.Deriv
import Mathlib.Analysis.SpecialFunctions.Pow.Continuity
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Combinatorics.Enumerative.Catalan.Basic
import Mathlib.MeasureTheory.Constructions.Polish.Basic
import Mathlib.MeasureTheory.Function.ConvergenceInMeasure
import Mathlib.MeasureTheory.Function.L2Space
import Mathlib.MeasureTheory.Function.LpSeminorm.CompareExp
import Mathlib.MeasureTheory.Function.LpSeminorm.LpNorm
import Mathlib.MeasureTheory.Function.LpSeminorm.TriangleInequality
import Mathlib.MeasureTheory.Function.LpSpace.Basic
import Mathlib.MeasureTheory.Function.LpSpace.Complete
import Mathlib.MeasureTheory.Function.SimpleFuncDenseLp
import Mathlib.MeasureTheory.Integral.Bochner.Basic
import Mathlib.MeasureTheory.Integral.Bochner.ContinuousLinearMap
import Mathlib.MeasureTheory.Integral.Bochner.Set
import Mathlib.MeasureTheory.Integral.DominatedConvergence
import Mathlib.MeasureTheory.Integral.IntegrableOn
import Mathlib.MeasureTheory.Integral.IntervalIntegral.AbsolutelyContinuousFun
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.MeasureTheory.Measure.Lebesgue.Basic
import Mathlib.MeasureTheory.Measure.WithDensity
import Mathlib.Tactic.Abel
import Mathlib.Tactic.FunProp
import Mathlib.Tactic.GCongr
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring
import Mathlib.Topology.Algebra.InfiniteSum.NatInt
import Mathlib.Topology.Algebra.InfiniteSum.Ring
import Mathlib.Topology.ContinuousMap.Bounded.Normed
import Mathlib.Topology.ContinuousMap.ZeroAtInfty
import Mathlib.Topology.MetricSpace.Contracting
import Mathlib.Topology.Order.Compact
import Mathlib.Topology.Sequences
import Mathlib.Topology.UniformSpace.Equiv

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV
universe u
namespace Model
variable {L κ : ℝ} (M : Model.{u} L κ)

/-- D11: completeness formulated on the actual H-valued continuous representatives. -/
def TrajectoryComplete (ν θ : ℝ) : Prop :=
  ∀ w : ℕ → M.Trajectory, (∀ n, M.TrajectoryMember ν θ (w n)) →
    (∀ ε : ℝ, 0 < ε → ∃ N, ∀ m ≥ N, ∀ n ≥ N,
      M.TrajectoryMember ν θ (w m - w n) ∧
      M.trajectoryNorm ν θ (w m - w n) < ε) →
    ∃ z, M.TrajectoryMember ν θ z ∧
      (∀ n, M.TrajectoryMember ν θ (w n - z)) ∧
      Tendsto (fun n => M.trajectoryNorm ν θ (w n - z)) atTop (nhds 0)

/-- D07/D09/D13: correctness of all deterministic extensions and their canonical inclusions. -/
def ExtensionIdentities (ν : ℝ) : Prop :=
  (∀ x : M.energySpace.Space, M.energySpace.inclusion x = M.energySpace.val x) ∧
  (∀ m f, M.PiMinus m (M.iota f) = M.Pi m f) ∧
  M.FWeakSpec M.FWeak ∧
  (∀ m g, M.RieszSpec m g (M.PiMinus m g)) ∧
  (∀ d, M.KSpec ν d (M.Kweak ν d)) ∧
  ∀ (g : Time → M.Weak) (hg : MemLp g 2 (M.weightedMeasure ν)) m t,
    M.Kweak ν (some m) (hg.toLp g) t =
      ∫ s in Iic t, (M.Th m (t - s) (M.PiMinus m (g s)) : M.H) ∂timeMeasure

/-- D14: self-mapping and the specified one-quarter contraction in the uniqueness ball. -/
def FixedPointBall (B : D01Budget) (ν : ℝ) : Prop :=
  ∀ d f, ‖f‖ ≤ D14r B ν →
    (∀ w, M.X0 ν w → M.energy ν w ≤ D14R B ν →
      M.X0 ν (M.linearFlow d f + M.Q ν d w w) ∧
      M.energy ν (M.linearFlow d f + M.Q ν d w w) ≤ D14R B ν) ∧
    ∀ w z, M.X0 ν w → M.X0 ν z →
      M.energy ν w ≤ D14R B ν → M.energy ν z ≤ D14R B ν →
      M.Energy ν (M.Q ν d w w - M.Q ν d z z) ∧
      M.energy ν (M.Q ν d w w - M.Q ν d z z) ≤
        (1 / 4 : ℝ) * M.energy ν (w - z)

end Model
end MergedKdV
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (ν r C : ℝ)

/-- D11-D14: construction and completeness, bounded weak extensions, and consistency.
These are conclusions to prove; no part is a model premise. -/
def Consistency : Prop :=
  (∀ σ, 0 < σ → σ < D01lambda L →
    M.Extensions σ ∧ M.ExtensionIdentities σ ∧ M.FixedPointBall B σ ∧
    (∀ θ, (θ = 0 ∨ θ = 1 ∨ θ = 2 ∨ θ = 3 / 2) →
      M.TrajectoryNormLaws σ θ ∧ M.TrajectoryComplete σ θ) ∧
    (∀ d w z, M.X0 σ w → M.X0 σ z →
      M.ProductSource σ w z ∧ M.X0 σ (M.Q σ d w z) ∧
      M.energy σ (M.Q σ d w z) ≤ D14b B σ * M.energy σ w * M.energy σ z) ∧
    (∀ d f, ‖f‖ ≤ D14r B σ →
      (∃! w, M.SmallSolution B σ d f w) ∧
      M.EBound σ (M.solution B σ d f) (2 * D14ell B σ * ‖f‖))) ∧
  (∀ σ τ, 0 < σ → σ < D01lambda L → 0 < τ → τ < D01lambda L →
    ∀ g : Time → M.Weak, ∀ hs : MemLp g 2 (M.weightedMeasure σ),
    ∀ ht : MemLp g 2 (M.weightedMeasure τ), ∀ d,
      M.Kweak σ d (hs.toLp g) = M.Kweak τ d (ht.toLp g)) ∧
  ∀ (rates : Finset ℝ) (hn : rates.Nonempty),
    (∀ σ ∈ rates, 0 < σ ∧ σ < D01lambda L) →
    ∀ f, ‖f‖ ≤ D14commonRadius B rates hn →
      (∀ σ ∈ rates, M.SolutionsDefined B σ f) ∧
      ∀ σ ∈ rates, ∀ τ ∈ rates, ∀ d,
        M.solution B σ d f = M.solution B τ d f

end MergedKdV
end
end


==> anc/lean/MergedKdV/Proofs/EnergySolutions.lean <==
import MergedKdV.Proofs.EnergyProtocol
import MergedKdV.Proofs.SourceDensity
import MergedKdV.Proofs.QuadraticSeries
import MergedKdV.Proofs.EnergySpace
import MergedKdV.Proofs.EnergyFlow
import MergedKdV.Proofs.LinearTools
import Mathlib.Analysis.Analytic.ChangeOrigin
import Mathlib.Analysis.Analytic.Linear
import Mathlib.Analysis.Analytic.Uniqueness
import Mathlib.Analysis.Calculus.ContDiff.Defs
import Mathlib.Analysis.Calculus.Deriv.Basic
import Mathlib.Analysis.Complex.CauchyIntegral
import Mathlib.Analysis.Convolution
import Mathlib.Analysis.InnerProductSpace.Dual
import Mathlib.Analysis.InnerProductSpace.Projection.Submodule
import Mathlib.Analysis.Normed.Lp.ProdLp
import Mathlib.Analysis.Normed.Lp.SmoothApprox
import Mathlib.Analysis.Normed.Module.FiniteDimension
import Mathlib.Analysis.Normed.Module.Multilinear.Curry
import Mathlib.Analysis.Normed.Operator.Extend
import Mathlib.Analysis.Normed.Ring.InfiniteSum
import Mathlib.Analysis.ODE.ExistUnique
import Mathlib.Analysis.SpecialFunctions.ImproperIntegrals
import Mathlib.Analysis.SpecialFunctions.Log.Deriv
import Mathlib.Analysis.SpecialFunctions.Pow.Continuity
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Combinatorics.Enumerative.Catalan.Basic
import Mathlib.MeasureTheory.Constructions.Polish.Basic
import Mathlib.MeasureTheory.Function.ConvergenceInMeasure
import Mathlib.MeasureTheory.Function.L2Space
import Mathlib.MeasureTheory.Function.LpSeminorm.CompareExp
import Mathlib.MeasureTheory.Function.LpSeminorm.LpNorm
import Mathlib.MeasureTheory.Function.LpSeminorm.TriangleInequality
import Mathlib.MeasureTheory.Function.LpSpace.Basic
import Mathlib.MeasureTheory.Function.LpSpace.Complete
import Mathlib.MeasureTheory.Function.SimpleFuncDenseLp
import Mathlib.MeasureTheory.Integral.Bochner.Basic
import Mathlib.MeasureTheory.Integral.Bochner.ContinuousLinearMap
import Mathlib.MeasureTheory.Integral.Bochner.Set
import Mathlib.MeasureTheory.Integral.DominatedConvergence
import Mathlib.MeasureTheory.Integral.IntegrableOn
import Mathlib.MeasureTheory.Integral.IntervalIntegral.AbsolutelyContinuousFun
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.MeasureTheory.Measure.Lebesgue.Basic
import Mathlib.MeasureTheory.Measure.WithDensity
import Mathlib.Tactic.Abel
import Mathlib.Tactic.FunProp
import Mathlib.Tactic.GCongr
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring
import Mathlib.Topology.Algebra.InfiniteSum.NatInt
import Mathlib.Topology.Algebra.InfiniteSum.Ring
import Mathlib.Topology.ContinuousMap.Bounded.Normed
import Mathlib.Topology.ContinuousMap.ZeroAtInfty
import Mathlib.Topology.MetricSpace.Contracting
import Mathlib.Topology.Order.Compact
import Mathlib.Topology.Sequences
import Mathlib.Topology.UniformSpace.Equiv

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} (M : Model.{u} L κ)

theorem timeMeasure_Iic (t : Time) : timeMeasure (Iic t) = ENNReal.ofReal t := by
  have he : MeasurableEmbedding (fun t : Time => (t : ℝ)) :=
    MeasurableEmbedding.subtype_coe measurableSet_Ici
  have him : (fun t : Time => (t : ℝ)) '' Iic t = Icc (0 : ℝ) t := by
    ext r
    constructor
    · rintro ⟨s, hs, rfl⟩
      exact ⟨s.2, hs⟩
    · rintro ⟨hr, hrt⟩
      exact ⟨⟨r, hr⟩, hrt, rfl⟩
  rw [timeMeasure, Measure.comap_apply _ he.injective
    (fun _ hs => he.measurableSet_image.mpr hs) _ measurableSet_Iic, him,
    Measure.restrict_apply measurableSet_Icc]
  have hi : Icc (0 : ℝ) (t : ℝ) ∩ Ici 0 = Icc (0 : ℝ) t :=
    inter_eq_left.mpr (fun _ h => h.1)
  rw [hi, Real.volume_Icc, sub_zero]

theorem base_le_weighted {σ : ℝ} (hσ : 0 ≤ σ) : timeMeasure ≤ M.weightedMeasure σ := by
  calc
    timeMeasure = timeMeasure.withDensity 1 := withDensity_one.symm
    _ ≤ M.weightedMeasure σ := by
      apply withDensity_mono
      filter_upwards [] with t
      change (1 : ℝ≥0∞) ≤ ENNReal.ofReal (Real.exp (2 * σ * t))
      rw [← ENNReal.ofReal_one]
      exact ENNReal.ofReal_le_ofReal (Real.one_le_exp (by positivity))

theorem weighted_memLp_locally_integrable {E : Type*} [NormedAddCommGroup E]
    {σ : ℝ} (hσ : 0 ≤ σ) {g : Time → E}
    (hg : MemLp g 2 (M.weightedMeasure σ)) (t : Time) :
    IntegrableOn g (Iic t) timeMeasure := by
  have hbase := hg.mono_measure (base_le_weighted M hσ)
  have hh := integrableOn_Lp_of_measure_ne_top (s := Iic t) (hbase.toLp g) (by norm_num : (1 : ℝ≥0∞) ≤ 2)
    (by rw [timeMeasure_Iic]; exact ENNReal.ofReal_ne_top)
  exact hh.congr (ae_restrict_of_ae hbase.coeFn_toLp)

theorem weighted_measurable_base {E : Type*} [NormedAddCommGroup E]
    {σ : ℝ} {g : Time → E}
    (hg : AEStronglyMeasurable g (M.weightedMeasure σ)) :
    AEStronglyMeasurable g timeMeasure := by
  apply hg.mono_ac
  apply withDensity_absolutelyContinuous' (density_measurable σ).aemeasurable
  filter_upwards [] with t
  exact ne_of_gt (ENNReal.ofReal_pos.mpr (Real.exp_pos _))

end MergedKdV.T1
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

theorem weak_kernel_integrable (hP : ProofInputs M B [.L05a, .L05c, .Q01a]) {σ : ℝ} (hσ : 0 ≤ σ)
    {g : Time → M.Weak} (hg : MemLp g 2 (M.weightedMeasure σ))
    (m : D05Mesh L κ) (t : Time) :
    IntegrableOn (fun s => (M.Th m (t - s) (M.PiMinus m (g s)) : M.H)) (Iic t)
      timeMeasure := by
  have hgm := weighted_measurable_base M hg.aestronglyMeasurable
  have hm := (discrete_flow_joint (hP.restrict) m).comp_aestronglyMeasurable
    ((by fun_prop : Continuous (fun s : Time => t - s)).aestronglyMeasurable.prodMk
      ((PiMinusCLM (hP.restrict) m).continuous.comp_aestronglyMeasurable hgm))
  apply (((weighted_memLp_locally_integrable M hσ hg t).norm).const_mul
    ‖discreteEnergyMap (hP.restrict) m‖).mono'
    (((M.X m).subtypeL.continuous.comp_aestronglyMeasurable hm).restrict)
  filter_upwards [] with s
  exact (discrete_flow_bound (hP.restrict) m (t - s) (M.PiMinus m (g s))).trans (PiMinus_norm_le (hP.restrict) m (g s))

theorem weak_projected_valid (hP : ProofInputs M B [.L01a, .Q01a]) {σ : ℝ}
    {g : Time → M.Weak} (hg : MemLp g 2 (M.weightedMeasure σ)) (m : D05Mesh L κ) :
    M.DiscreteWeakSource σ m (fun t => M.PiMinus m (g t)) := by
  have hgm := weighted_measurable_base M hg.aestronglyMeasurable
  have hm := (PiMinusCLM (hP.restrict) m).continuous.comp_aestronglyMeasurable hgm
  refine ⟨hm, ?_⟩
  have hn := (minusNorm_continuous (hP.restrict) m).comp_aestronglyMeasurable hm
  have he : Continuous (fun t : Time => Real.exp (2 * σ * t)) := by fun_prop
  apply (weighted_sq_integrable M hg).mono' (he.aestronglyMeasurable.mul (hn.pow 2))
  filter_upwards [] with t
  dsimp only [Pi.mul_apply, Pi.pow_apply]
  rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (Real.exp_pos _).le (sq_nonneg _))]
  exact mul_le_mul_of_nonneg_left
    (pow_le_pow_left₀ (minusNorm_nonneg (hP.restrict) _) (PiMinus_minusNorm_le (hP.restrict) m (g t)) 2)
    (Real.exp_pos _).le

theorem weak_projected_size (hP : ProofInputs M B [.L01a, .Q01a]) {σ : ℝ}
    {g : Time → M.Weak} (hg : MemLp g 2 (M.weightedMeasure σ)) (m : D05Mesh L κ) :
    M.DiscreteWeakSize σ m (fun t => M.PiMinus m (g t)) ≤ ‖hg.toLp g‖ := by
  rw [Model.DiscreteWeakSize, weighted_norm_toLp_two M hg]
  apply Real.sqrt_le_sqrt
  apply integral_mono_ae (weak_projected_valid (hP.restrict) hg m).2 (weighted_sq_integrable M hg)
  filter_upwards [] with t
  exact mul_le_mul_of_nonneg_left
    (pow_le_pow_left₀ (minusNorm_nonneg (hP.restrict) _) (PiMinus_minusNorm_le (hP.restrict) m (g t)) 2)
    (Real.exp_pos _).le

def weakFormula (hP : ProofInputs M B [.L05a, .L05c, .Q01a]) {σ : ℝ} (hσ : 0 < σ)
    (m : D05Mesh L κ) : M.WeakL2 σ →ₗ[ℂ] M.Trajectory where
  toFun g t := ∫ s in Iic t, (M.Th m (t - s) (M.PiMinus m (g s)) : M.H) ∂timeMeasure
  map_add' f g := by
    funext t
    calc
      _ = ∫ s in Iic t, (M.Th m (t - s) (M.PiMinus m (f s + g s)) : M.H) ∂timeMeasure := by
        apply integral_congr_ae
        filter_upwards [ae_restrict_of_ae ((weighted_ae_iff M σ _).mp (Lp.coeFn_add f g))] with s hs
        rw [hs]
        rfl
      _ = _ := by
        simp only [PiMinus_add (hP.restrict), map_add, Submodule.coe_add, Pi.add_apply]
        exact integral_add (weak_kernel_integrable (hP.restrict) hσ.le (Lp.memLp f) m t)
          (weak_kernel_integrable (hP.restrict) hσ.le (Lp.memLp g) m t)
  map_smul' a g := by
    funext t
    simp only [RingHom.id_apply, Pi.smul_apply]
    calc
      _ = ∫ s in Iic t, (M.Th m (t - s) (M.PiMinus m (a • g s)) : M.H) ∂timeMeasure := by
        apply integral_congr_ae
        filter_upwards [ae_restrict_of_ae ((weighted_ae_iff M σ _).mp (Lp.coeFn_smul a g))] with s hs
        rw [hs]
        rfl
      _ = _ := by
        simp only [PiMinus_smul (hP.restrict), map_smul, Submodule.coe_smul, integral_smul]

theorem weakFormula_bound (hP : ProofInputs M B [.L01a, .L05a, .L05c, .L05d, .Q01a]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (m : D05Mesh L κ) (g : M.WeakL2 σ) :
    M.X0 σ (weakFormula (hP.restrict) hσ m g) ∧
      M.energy σ (weakFormula (hP.restrict) hσ m g) ≤ B.bound "L05_d" σ * ‖g‖ := by
  have h := (hP.get .L05d (by decide)) σ hσ hdecay m 0 (fun t => M.PiMinus m (g t))
    (weak_projected_valid (hP.restrict) (Lp.memLp g) m)
  have he : M.DiscreteForced m 0 (fun t => M.PiMinus m (g t)) = weakFormula (hP.restrict) hσ m g := by
    funext t
    simp only [Model.DiscreteForced, map_zero, Submodule.coe_zero, zero_add, weakFormula,
      LinearMap.coe_mk, AddHom.coe_mk]
  rw [he, norm_zero, zero_add] at h
  have hb := weak_projected_size (hP.restrict) (Lp.memLp g) m
  rw [Lp.toLp_coeFn] at hb
  exact ⟨h.1, h.2.trans (mul_le_mul_of_nonneg_left hb (budget_pos B "L05_d" σ 0 0).le)⟩

theorem weakFormula_spec (hP : ProofInputs M B [.L01a, .L04a, .L05a, .L05c, .L05d, .Q01a]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (m : D05Mesh L κ) :
    M.KSpec σ (some m) (weakFormula (hP.restrict) hσ m) := by
  refine ⟨⟨B.bound "L05_d" σ, (budget_pos B "L05_d" σ 0 0).le,
    weakFormula_bound (hP.restrict) hσ hdecay m⟩, ?_⟩
  intro g hg
  funext t
  apply integral_congr_ae
  filter_upwards [ae_restrict_of_ae ((weighted_ae_iff M σ _).mp (sourceClass_coe hg))] with s hs
  rw [hs, PiMinus_iota (hP.restrict)]
  rfl

theorem Kweak_some_formula (hP : ProofInputs M B [.L01a, .L02a, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) {g : Time → M.Weak}
    (hg : MemLp g 2 (M.weightedMeasure σ)) (m : D05Mesh L κ) (t : Time) :
    M.Kweak σ (some m) (hg.toLp g) t =
      ∫ s in Iic t, (M.Th m (t - s) (M.PiMinus m (g s)) : M.H) ∂timeMeasure := by
  have he : M.Kweak σ (some m) = weakFormula (hP.restrict) hσ m := by
    rw [Kweak_some_eq (hP.restrict) m hσ hdecay]
    exact KSpec_unique (hP.restrict) hσ (discreteK_spec (hP.restrict) m hσ hdecay)
      (weakFormula_spec (hP.restrict) hσ hdecay m)
  rw [he]
  apply integral_congr_ae
  filter_upwards [ae_restrict_of_ae ((weighted_ae_iff M σ _).mp hg.coeFn_toLp)] with s hs
  rw [hs]

end MergedKdV.T1
end
end

section
set_option maxHeartbeats 2000000
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

theorem radius_relations (B : D01Budget) (σ : ℝ) :
    D14b B σ * D14R B σ = 1 / 8 ∧
    2 * D14ell B σ * D14r B σ = D14R B σ ∧
    D14r B σ < analyticRadius (D14ell B σ) (D14b B σ) ∧
    D14R B σ ≤ quadraticSolutionRadius (D14b B σ) := by
  have hb := b_pos B σ
  have hl := ell_pos B σ
  have h1 : D14b B σ * D14R B σ = 1 / 8 := by
    unfold D14R
    field_simp
  have h2 : 2 * D14ell B σ * D14r B σ = D14R B σ := by
    unfold D14r
    field_simp
  have h3 : analyticRadius (D14ell B σ) (D14b B σ) = 2 * D14r B σ := by
    unfold analyticRadius D14r D14R
    field_simp
  refine ⟨h1, h2, ?_, ?_⟩
  · rw [h3]
    linarith [r_pos B σ]
  · unfold D14R quadraticSolutionRadius
    exact (inv_le_inv₀ (by positivity) (by positivity)).mpr (by linarith)

theorem graph_quarter_contraction (hP : ProofInputs M B [.C01a, .C01c, .L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (d : Option (D05Mesh L κ)) {p q : energyGraph M}
    (hp : ‖p‖ ≤ D14R B σ) (hq : ‖q‖ ≤ D14R B σ) :
    ‖graphQCLM (hP.restrict) hσ hdecay d p p - graphQCLM (hP.restrict) hσ hdecay d q q‖ ≤
      (1 / 4 : ℝ) * ‖p - q‖ := by
  let Q := graphQCLM (hP.restrict) hσ hdecay d
  have he : Q p p - Q q q = Q p (p - q) + Q (p - q) q := by
    simp only [map_sub, sub_apply]
    abel
  change ‖Q p p - Q q q‖ ≤ _
  rw [he]
  apply (norm_add_le _ _).trans
  have h1 := graphQ_bound (hP.restrict) hσ hdecay d p (p - q)
  have h2 := graphQ_bound (hP.restrict) hσ hdecay d (p - q) q
  change ‖Q p (p - q)‖ ≤ _ at h1
  change ‖Q (p - q) q‖ ≤ _ at h2
  have hb := (radius_relations B σ).1
  have hpn : D14b B σ * ‖p‖ ≤ 1 / 8 := by
    nlinarith [mul_le_mul_of_nonneg_left hp (b_pos B σ).le]
  have hqn : D14b B σ * ‖q‖ ≤ 1 / 8 := by
    nlinarith [mul_le_mul_of_nonneg_left hq (b_pos B σ).le]
  nlinarith [mul_le_mul_of_nonneg_right hpn (norm_nonneg (p - q)),
    mul_le_mul_of_nonneg_right hqn (norm_nonneg (p - q))]

theorem fixedPointBall (hP : ProofInputs M B [.C01a, .C01c, .L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) : M.FixedPointBall B σ := by
  intro d f hf
  constructor
  · intro w hw hb
    have hl := linearFlow_bound (hP.restrict) hσ hdecay d f
    have hq := Q_bound (hP.restrict) hσ hdecay d hw hw
    refine ⟨X0_add hl.1 hq.1, (energy_add_le hl.1 hq.1).trans ?_⟩
    have hlin : D14ell B σ * ‖f‖ ≤ D14R B σ / 2 := by
      have hmul := mul_le_mul_of_nonneg_left hf (ell_pos B σ).le
      have he := (radius_relations B σ).2.1
      nlinarith
    have hquad : D14b B σ * M.energy σ w * M.energy σ w ≤ D14R B σ / 8 := by
      have he := (radius_relations B σ).1
      have hmul := mul_le_mul_of_nonneg_left hb (b_pos B σ).le
      have h1 : D14b B σ * M.energy σ w ≤ 1 / 8 := by nlinarith
      have h2 := mul_le_mul_of_nonneg_right h1 (energy_nonneg hw)
      nlinarith
    have hr := R_pos B σ
    nlinarith [hl.2, hq.2]
  · intro w z hw hz hwr hzr
    have hp := Q_bound (hP.restrict) hσ hdecay d hw hw
    have hq := Q_bound (hP.restrict) hσ hdecay d hz hz
    refine ⟨(X0_sub hp.1 hq.1).1, ?_⟩
    have hn (v : M.Trajectory) (hv : M.X0 σ v) :
        ‖energyRep σ v hv‖ = M.energy σ v := by
      rw [← graphTrajectory_norm σ, energyRep_spec]
    have hh := graph_quarter_contraction (hP.restrict) hσ hdecay d
      (p := energyRep σ w hw) (q := energyRep σ z hz)
      (by rwa [hn]) (by rwa [hn])
    rw [← graphTrajectory_norm σ, graphTrajectory_sub,
      ← graphTrajectory_norm σ (energyRep σ w hw - energyRep σ z hz),
      graphTrajectory_sub] at hh
    change M.energy σ (graphTrajectory σ (graphQ (hP.restrict) hσ hdecay d _ _) -
      graphTrajectory σ (graphQ (hP.restrict) hσ hdecay d _ _)) ≤ _ at hh
    simpa only [graphQ_spec hP.restrict hσ hdecay, energyRep_spec] using hh

theorem smallSolution_existsUnique (hP : ProofInputs M B [.C01a, .C01c, .L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (d : Option (D05Mesh L κ))
    {f : M.H} (hf : ‖f‖ ≤ D14r B σ) : ∃! w, M.SmallSolution B σ d f w := by
  letI := energyGraph_complete (hP.restrict)
  let Lin := graphLinearCLM (hP.restrict) hσ hdecay d
  let Q := graphQCLM (hP.restrict) hσ hdecay d
  let p := quadraticSolution Lin Q f
  have hb := graphQuadraticBounds (hP.restrict) hσ hdecay d
  have hf' := hf.trans_lt (radius_relations B σ).2.2.1
  have hp : ‖p‖ ≤ D14R B σ := by
    apply (quadraticSolution_bound hb hf').trans
    exact (mul_le_mul_of_nonneg_left hf (mul_nonneg (by norm_num) (ell_pos B σ).le)).trans_eq
      (radius_relations B σ).2.1
  have hx := graphTrajectory_X0 σ p
  refine ⟨graphTrajectory σ p, ⟨extensions (hP.restrict) hσ hdecay, hx,
    productSource_valid (hP.restrict) hσ.le hx hx, ?_, ?_⟩, ?_⟩
  · change M.energy σ (graphTrajectory σ p) ≤ D14R B σ
    rwa [graphTrajectory_norm]
  · have he := congrArg (graphTrajectory σ) (quadraticSolution_equation hb hf')
    change graphTrajectory σ p = graphTrajectory σ (graphLinear (hP.restrict) hσ hdecay d f +
      graphQ (hP.restrict) hσ hdecay d p p) at he
    simpa only [graphTrajectory_add, graphLinear_spec hP.restrict hσ hdecay, graphQ_spec hP.restrict hσ hdecay] using he
  · intro w hw
    let q := energyRep σ w hw.2.1
    have hqn : ‖q‖ ≤ quadraticSolutionRadius (D14b B σ) := by
      rw [← graphTrajectory_norm σ, energyRep_spec]
      exact hw.2.2.2.1.trans (radius_relations B σ).2.2.2
    have hqe : q = Lin f + Q q q := by
      apply graphTrajectory_injective σ
      change graphTrajectory σ q = graphTrajectory σ
        (graphLinear (hP.restrict) hσ hdecay d f + graphQ (hP.restrict) hσ hdecay d q q)
      simpa only [graphTrajectory_add, graphLinear_spec hP.restrict hσ hdecay, graphQ_spec hP.restrict hσ hdecay,
        q, energyRep_spec] using hw.2.2.2.2
    have he : q = p := quadraticSolution_unique hb hf' hqn hqe
    have hh := congrArg (graphTrajectory σ) he
    simpa only [q, energyRep_spec] using hh

theorem solution_spec (hP : ProofInputs M B [.C01a, .C01c, .L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (d : Option (D05Mesh L κ))
    {f : M.H} (hf : ‖f‖ ≤ D14r B σ) :
    M.SmallSolution B σ d f (M.solution B σ d f) := by
  classical
  unfold Model.solution
  rw [dite_eq_left (smallSolution_existsUnique (hP.restrict) hσ hdecay d hf)]
  exact Classical.choose_spec (smallSolution_existsUnique (hP.restrict) hσ hdecay d hf).exists

theorem solution_energy_bound (hP : ProofInputs M B [.C01a, .C01c, .L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (d : Option (D05Mesh L κ))
    {f : M.H} (hf : ‖f‖ ≤ D14r B σ) :
    M.EBound σ (M.solution B σ d f) (2 * D14ell B σ * ‖f‖) := by
  have hs := solution_spec (hP.restrict) hσ hdecay d hf
  refine ⟨hs.2.1.1, ?_⟩
  have he := hs.2.2.2.2
  have hl := linearFlow_bound (hP.restrict) hσ hdecay d f
  have hq := Q_bound (hP.restrict) hσ hdecay d hs.2.1 hs.2.1
  have ha := energy_add_le hl.1 hq.1
  rw [← he] at ha
  have hr : M.energy σ (M.solution B σ d f) ≤ D14R B σ := hs.2.2.2.1
  have hb := mul_le_mul_of_nonneg_left hr (b_pos B σ).le
  rw [(radius_relations B σ).1] at hb
  have hc := mul_le_mul_of_nonneg_right hb (energy_nonneg hs.2.1)
  have he0 := energy_nonneg hs.2.1
  nlinarith [hl.2, hq.2]

theorem extensionIdentities (hP : ProofInputs M B [.C01a, .C01c, .L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) : M.ExtensionIdentities σ :=
  ⟨energy_inclusion_correct (hP.restrict), PiMinus_iota (hP.restrict), FWeak_spec (hP.restrict), PiMinus_spec (hP.restrict),
    Kweak_spec (hP.restrict) hσ hdecay, fun _ hg m t => Kweak_some_formula (hP.restrict) hσ hdecay hg m t⟩

end MergedKdV.T1
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

theorem exp_weight_mono {σ τ : ℝ} (h : σ ≤ τ) (t : Time) :
    Real.exp (σ * t) ≤ Real.exp (τ * t) :=
  Real.exp_le_exp.mpr (mul_le_mul_of_nonneg_right h t.2)

theorem weightedMeasure_mono {σ τ : ℝ} (h : σ ≤ τ) :
    M.weightedMeasure σ ≤ M.weightedMeasure τ := by
  apply withDensity_mono
  filter_upwards [] with t
  apply ENNReal.ofReal_le_ofReal
  exact exp_weight_mono (mul_le_mul_of_nonneg_left h (by norm_num)) t

theorem energy_mono_weight {σ τ : ℝ} (h : σ ≤ τ) {w : M.Trajectory}
    (hw : M.Energy τ w) : M.Energy σ w ∧ M.energy σ w ≤ M.energy τ w := by
  have hp : ∀ t : Time, Real.exp (σ * t) * ‖w t‖ ≤ Real.exp (τ * t) * ‖w t‖ :=
    fun t => mul_le_mul_of_nonneg_right (exp_weight_mono h t) (norm_nonneg _)
  have hg : ∀ t : Time, Real.exp (2 * σ * t) * M.d1 (w t) ^ 2 ≤
      Real.exp (2 * τ * t) * M.d1 (w t) ^ 2 :=
    fun t => mul_le_mul_of_nonneg_right (exp_weight_mono
      (mul_le_mul_of_nonneg_left h (by norm_num)) t) (sq_nonneg _)
  have hm := energy_ofH_measurable hw
  have he : Continuous (fun t : Time => Real.exp (2 * σ * t)) := by fun_prop
  have hi : Integrable (fun t : Time => Real.exp (2 * σ * t) * M.d1 (w t) ^ 2) timeMeasure := by
    apply hw.2.2.2.mono' (he.aestronglyMeasurable.mul (hm.norm.pow 2))
    filter_upwards [] with t
    dsimp only [Pi.mul_apply, Pi.pow_apply]
    rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (Real.exp_pos _).le (sq_nonneg _))]
    exact hg t
  have hws : M.Energy σ w := by
    obtain ⟨C, hC⟩ := hw.2.1
    exact ⟨hw.1, ⟨C, fun t => (hp t).trans (hC t)⟩, hw.2.2.1, hi⟩
  refine ⟨hws, ?_⟩
  have hsup : sSup (range (fun t : Time => Real.exp (σ * t) * ‖w t‖)) ≤
      sSup (range (fun t : Time => Real.exp (τ * t) * ‖w t‖)) := by
    apply csSup_le (range_nonempty _)
    rintro _ ⟨t, rfl⟩
    apply (hp t).trans
    apply le_csSup _ (mem_range_self t)
    obtain ⟨C, hC⟩ := hw.2.1
    exact ⟨C, by rintro _ ⟨s, rfl⟩; exact hC s⟩
  exact add_le_add hsup (Real.sqrt_le_sqrt (integral_mono hi hw.2.2.2 hg))

theorem X0_mono_weight {σ τ : ℝ} (h : σ ≤ τ) {w : M.Trajectory}
    (hw : M.X0 τ w) : M.X0 σ w := by
  refine ⟨(energy_mono_weight h hw.1).1, ?_⟩
  apply squeeze_zero (fun t => mul_nonneg (Real.exp_pos _).le (norm_nonneg _)) _ hw.2
  intro t
  exact mul_le_mul_of_nonneg_right (exp_weight_mono h t) (norm_nonneg _)

def sourceCast {σ τ : ℝ} (h : σ ≤ τ) : M.WeakL2 τ →ₗ[ℂ] M.WeakL2 σ where
  toFun g := ((Lp.memLp g).mono_measure (weightedMeasure_mono h)).toLp g
  map_add' f g := by
    apply Lp.ext
    apply (weighted_ae_iff M σ _).mpr
    filter_upwards [(weighted_ae_iff M σ _).mp (MemLp.coeFn_toLp
        ((Lp.memLp (f + g)).mono_measure (weightedMeasure_mono h))),
      (weighted_ae_iff M σ _).mp (MemLp.coeFn_toLp
        ((Lp.memLp f).mono_measure (weightedMeasure_mono h))),
      (weighted_ae_iff M σ _).mp (MemLp.coeFn_toLp
        ((Lp.memLp g).mono_measure (weightedMeasure_mono h))),
      (weighted_ae_iff M τ _).mp (Lp.coeFn_add f g),
      (weighted_ae_iff M σ _).mp (Lp.coeFn_add
        (((Lp.memLp f).mono_measure (weightedMeasure_mono h)).toLp f)
        (((Lp.memLp g).mono_measure (weightedMeasure_mono h)).toLp g))] with t h1 h2 h3 h4 h5
    simp only [h1, h5, Pi.add_apply, h2, h3, h4]
  map_smul' a g := by
    apply Lp.ext
    apply (weighted_ae_iff M σ _).mpr
    filter_upwards [(weighted_ae_iff M σ _).mp (MemLp.coeFn_toLp
        ((Lp.memLp (a • g)).mono_measure (weightedMeasure_mono h))),
      (weighted_ae_iff M σ _).mp (MemLp.coeFn_toLp
        ((Lp.memLp g).mono_measure (weightedMeasure_mono h))),
      (weighted_ae_iff M τ _).mp (Lp.coeFn_smul a g),
      (weighted_ae_iff M σ _).mp (Lp.coeFn_smul a
        (((Lp.memLp g).mono_measure (weightedMeasure_mono h)).toLp g))] with t h1 h2 h3 h4
    simp only [RingHom.id_apply, h1, h4, Pi.smul_apply, h2, h3]

theorem sourceCast_coe {σ τ : ℝ} (h : σ ≤ τ) (g : M.WeakL2 τ) :
    (sourceCast h g : Time → M.Weak) =ᵐ[M.weightedMeasure σ] g :=
  MemLp.coeFn_toLp ((Lp.memLp g).mono_measure (weightedMeasure_mono h))

theorem sourceCast_bound {σ τ : ℝ} (h : σ ≤ τ) (g : M.WeakL2 τ) :
    ‖sourceCast h g‖ ≤ ‖g‖ := by
  change ‖((Lp.memLp g).mono_measure (weightedMeasure_mono h)).toLp g‖ ≤ _
  rw [Lp.norm_toLp, Lp.norm_def]
  exact ENNReal.toReal_mono (Lp.eLpNorm_ne_top g)
    (eLpNorm_mono_measure g (weightedMeasure_mono h))

theorem strongSource_mono_weight {σ τ : ℝ} (h : σ ≤ τ) {g : M.Trajectory}
    (hg : M.StrongSource τ g) : M.StrongSource σ g :=
  ⟨hg.1, hg.2.1, hg.2.2.mono_measure (weightedMeasure_mono h)⟩

theorem sourceCast_strong {σ τ : ℝ} (h : σ ≤ τ) {g : M.Trajectory}
    (hg : M.StrongSource τ g) :
    sourceCast h (M.sourceClass τ g) = M.sourceClass σ g := by
  apply Lp.ext
  apply (weighted_ae_iff M σ _).mpr
  filter_upwards [(weighted_ae_iff M σ _).mp (sourceCast_coe h (M.sourceClass τ g)),
    (weighted_ae_iff M τ _).mp (sourceClass_coe hg),
    (weighted_ae_iff M σ _).mp (sourceClass_coe (strongSource_mono_weight h hg))] with t h1 h2 h3
  exact h1.trans (h2.trans h3.symm)

theorem Kweak_cast (hP : ProofInputs M B [.L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {σ τ : ℝ} (hσ : 0 < σ)
    (hτ : 0 < τ) (hσd : σ < D01lambda L) (hτd : τ < D01lambda L) (h : σ ≤ τ)
    (d : Option (D05Mesh L κ)) (g : M.WeakL2 τ) :
    M.Kweak σ d (sourceCast h g) = M.Kweak τ d g := by
  funext t
  let P : M.WeakL2 τ →L[ℂ] M.H :=
    (((evaluationLinear t).comp (M.Kweak σ d)).comp (sourceCast h)).mkContinuous
      (D14ell B σ) (fun v =>
        (energy_point hσ.le (Kweak_bound (hP.restrict) hσ hσd d (sourceCast h v)).1.1 t).trans
        (((Kweak_bound (hP.restrict) hσ hσd d (sourceCast h v)).2).trans
          (mul_le_mul_of_nonneg_left (sourceCast_bound h v) (ell_pos B σ).le)))
  let R : M.WeakL2 τ →L[ℂ] M.H :=
    ((evaluationLinear t).comp (M.Kweak τ d)).mkContinuous
      (D14ell B τ) (fun v =>
        (energy_point hτ.le (Kweak_bound (hP.restrict) hτ hτd d v).1.1 t).trans
          (Kweak_bound (hP.restrict) hτ hτd d v).2)
  have he : (P : M.WeakL2 τ → M.H) = R :=
    (sourceLinear_dense (hP.restrict) hτ).equalizer P.continuous R.continuous (by
      funext v
      change M.Kweak σ d (sourceCast h (M.sourceClass τ v)) t =
        M.Kweak τ d (M.sourceClass τ v) t
      rw [sourceCast_strong h v.property,
        (Kweak_spec (hP.restrict) hσ hσd d).2 v (strongSource_mono_weight h v.property),
        (Kweak_spec (hP.restrict) hτ hτd d).2 v v.property])
  exact congrFun he g

theorem sourceCast_toLp {σ τ : ℝ} (h : σ ≤ τ) {g : Time → M.Weak}
    (hs : MemLp g 2 (M.weightedMeasure σ)) (ht : MemLp g 2 (M.weightedMeasure τ)) :
    sourceCast h (ht.toLp g) = hs.toLp g := by
  apply Lp.ext
  apply (weighted_ae_iff M σ _).mpr
  filter_upwards [(weighted_ae_iff M σ _).mp (sourceCast_coe h (ht.toLp g)),
    (weighted_ae_iff M τ _).mp ht.coeFn_toLp,
    (weighted_ae_iff M σ _).mp hs.coeFn_toLp] with t h1 h2 h3
  exact h1.trans (h2.trans h3.symm)

theorem Kweak_cross_weight (hP : ProofInputs M B [.L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {σ τ : ℝ} (hσ : 0 < σ)
    (hτ : 0 < τ) (hσd : σ < D01lambda L) (hτd : τ < D01lambda L)
    {g : Time → M.Weak} (hs : MemLp g 2 (M.weightedMeasure σ))
    (ht : MemLp g 2 (M.weightedMeasure τ)) (d : Option (D05Mesh L κ)) :
    M.Kweak σ d (hs.toLp g) = M.Kweak τ d (ht.toLp g) := by
  rcases le_total σ τ with h | h
  · rw [← sourceCast_toLp h hs ht]
    exact Kweak_cast (hP.restrict) hσ hτ hσd hτd h d (ht.toLp g)
  · symm
    rw [← sourceCast_toLp h ht hs]
    exact Kweak_cast (hP.restrict) hτ hσ hτd hσd h d (hs.toLp g)

end MergedKdV.T1
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace ZeroAtInfty
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ}

theorem continuousLift_mem {S : D03Subspace M.H} {w : M.Trajectory}
    (hw : M.ContinuousLift S w) (t : Time) : w t ∈ S.carrier := by
  obtain ⟨z, _, he⟩ := hw
  rw [← he t]
  exact (z t).property

theorem continuousLift_ofH {S : D03Subspace M.H} {w : M.Trajectory}
    (hw : M.ContinuousLift S w) : Continuous (fun t => S.ofH (w t)) := by
  obtain ⟨z, hc, he⟩ := hw
  have h : (fun t => S.ofH (w t)) = z := by funext t; rw [← he t, ofH_val]
  rwa [h]

def strongPart {σ : ℝ} {S : D03Subspace M.H} {w : M.Trajectory}
    (hw : M.Czero σ S w) : ZeroAtInftyContinuousMap Time S.Space where
  toFun t := (Real.exp (σ * t) : ℂ) • S.ofH (w t)
  continuous_toFun := (by fun_prop : Continuous (fun t : Time => (Real.exp (σ * t) : ℂ))).smul
    (continuousLift_ofH hw.1.1)
  zero_at_infty' := by
    apply tendsto_zero_iff_norm_tendsto_zero.mpr
    simpa only [weight_norm, D03Subspace.size] using hw.2.mono_left cocompact_le_atTop

theorem strongPart_val {σ : ℝ} {S : D03Subspace M.H} {w : M.Trajectory}
    (hw : M.Czero σ S w) (t : Time) :
    S.val (strongPart hw t) = (Real.exp (σ * t) : ℂ) • w t := by
  change S.val ((Real.exp (σ * t) : ℂ) • S.ofH (w t)) = _
  rw [map_smul, val_ofH S (continuousLift_mem hw.1.1 t)]

theorem strongPart_norm {σ θ : ℝ} {w : M.Trajectory} (hw : M.Czero σ (M.V θ) w) :
    ‖strongPart hw‖ = M.ynorm σ θ w := by
  rw [← ZeroAtInftyContinuousMap.norm_toBCF_eq_norm, BoundedContinuousFunction.norm_eq_iSup_norm]
  change (⨆ t : Time, ‖(Real.exp (σ * t) : ℂ) • (M.V θ).ofH (w t)‖) = _
  simp only [weight_norm]
  rfl

theorem czero_of_weighted {σ : ℝ} {S : D03Subspace M.H} {w : M.Trajectory}
    (c : ZeroAtInftyContinuousMap Time S.Space)
    (he : ∀ t : Time, S.val (c t) = (Real.exp (σ * t) : ℂ) • w t) :
    M.Czero σ S w := by
  let z : Time → S.Space := fun t => (Real.exp (-σ * t) : ℂ) • c t
  have hz : ∀ t, S.val (z t) = w t := by
    intro t
    simp only [z, map_smul, he t, smul_smul, cancel_weights, one_smul]
  have hn : ∀ t : Time, Real.exp (σ * t) * S.size (w t) = ‖c t‖ := by
    intro t
    rw [← hz t, size_val, ← weight_norm]
    change ‖(Real.exp (σ * t) : ℂ) • ((Real.exp (-σ * t) : ℂ) • c t)‖ = _
    rw [smul_smul, mul_comm, cancel_weights, one_smul]
  refine ⟨⟨⟨z, ?_, hz⟩, ‖c‖, ?_⟩, ?_⟩
  · exact (by fun_prop : Continuous (fun t : Time => (Real.exp (-σ * t) : ℂ))).smul c.continuous
  · intro t
    rw [hn]
    exact c.toBCF.norm_coe_le_norm t
  · simp only [hn]
    simpa only [norm_zero] using (zero_at_infty c).norm.mono_left atTop_le_cocompact

theorem strongPart_unique {σ : ℝ} {S : D03Subspace M.H} {w : M.Trajectory}
    (c d : ZeroAtInftyContinuousMap Time S.Space)
    (hc : ∀ t, S.val (c t) = (Real.exp (σ * t) : ℂ) • w t)
    (hd : ∀ t, S.val (d t) = (Real.exp (σ * t) : ℂ) • w t) : c = d := by
  ext t
  exact val_injective S ((hc t).trans (hd t).symm)

theorem czero_zero (σ : ℝ) (S : D03Subspace M.H) : M.Czero σ S 0 := by
  apply czero_of_weighted (0 : ZeroAtInftyContinuousMap Time S.Space)
  intro t
  simp

theorem czero_add {σ : ℝ} {S : D03Subspace M.H} {w z : M.Trajectory}
    (hw : M.Czero σ S w) (hz : M.Czero σ S z) : M.Czero σ S (w + z) := by
  apply czero_of_weighted (strongPart hw + strongPart hz)
  intro t
  simp only [ZeroAtInftyContinuousMap.add_apply, map_add, strongPart_val, Pi.add_apply, smul_add]

theorem czero_smul {σ : ℝ} {S : D03Subspace M.H} {w : M.Trajectory}
    (hw : M.Czero σ S w) (a : ℂ) : M.Czero σ S (a • w) := by
  apply czero_of_weighted (a • strongPart hw)
  intro t
  simp only [ZeroAtInftyContinuousMap.smul_apply, map_smul, strongPart_val, Pi.smul_apply]
  exact smul_comm _ _ _

theorem czero_sub {σ : ℝ} {S : D03Subspace M.H} {w z : M.Trajectory}
    (hw : M.Czero σ S w) (hz : M.Czero σ S z) : M.Czero σ S (w - z) := by
  simpa only [neg_one_smul, sub_eq_add_neg] using czero_add hw (czero_smul hz (-1))

theorem strongPart_smul {σ : ℝ} {S : D03Subspace M.H} {w : M.Trajectory}
    (hw : M.Czero σ S w) (a : ℂ) :
    strongPart (czero_smul hw a) = a • strongPart hw := by
  apply strongPart_unique _ _ (strongPart_val _)
  intro t
  simp only [ZeroAtInftyContinuousMap.smul_apply, map_smul, strongPart_val, Pi.smul_apply]
  exact smul_comm _ _ _

end MergedKdV.T1
end
end

section
set_option maxHeartbeats 1000000
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace ZeroAtInfty
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

abbrev StrongPair (M : Model.{u} L κ) (θ : ℝ) :=
  WithLp 1 (energyGraph M × ZeroAtInftyContinuousMap Time (M.V θ).Space)

def strongGraph (M : Model.{u} L κ) (θ : ℝ) : Submodule ℂ (StrongPair M θ) where
  carrier := {p | ∀ t, (M.V θ).val (p.snd t) = p.fst.val.fst t}
  zero_mem' := by intro t; simp
  add_mem' := by
    intro p q hp hq t
    simpa only [WithLp.add_snd, ZeroAtInftyContinuousMap.add_apply, map_add,
      WithLp.add_fst, Submodule.coe_add] using congrArg₂ (· + ·) (hp t) (hq t)
  smul_mem' := by
    intro a p hp t
    simpa only [WithLp.smul_snd, ZeroAtInftyContinuousMap.smul_apply, map_smul,
      WithLp.smul_fst, Submodule.coe_smul] using congrArg (a • ·) (hp t)

theorem strongGraph_closed (hP : ProofInputs M B [.Q01a]) {θ : ℝ} (h0 : 0 ≤ θ) (h3 : θ ≤ 3) :
    IsClosed (strongGraph M θ : Set (StrongPair M θ)) := by
  change IsClosed {p : StrongPair M θ | ∀ t, (M.V θ).val (p.snd t) = p.fst.val.fst t}
  simp only [setOf_forall]
  apply isClosed_iInter
  intro t
  apply isClosed_eq
  · apply ((hP.get .Q01a (by decide)).2.2.2.2.1 θ h0 h3).comp
    exact ((BoundedContinuousFunction.evalCLM ℂ t).continuous.comp
      ZeroAtInftyContinuousMap.isometry_toBCF.continuous).comp
      (show Continuous (fun p : StrongPair M θ => p.snd) by fun_prop)
  · exact ((BoundedContinuousFunction.evalCLM ℂ t).continuous.comp
      ZeroAtInftyContinuousMap.isometry_toBCF.continuous).comp
      (show Continuous (fun p : StrongPair M θ => p.fst.val.fst) by fun_prop)

theorem strongGraph_complete (hP : ProofInputs M B [.L01a, .L02a, .Q01a]) {θ : ℝ} (h0 : 0 ≤ θ) (h3 : θ ≤ 3) :
    CompleteSpace (strongGraph M θ) := by
  letI := energyGraph_complete (hP.restrict)
  letI := (hP.get .Q01a (by decide)).2.2.1 θ h0 h3
  exact (strongGraph_closed (hP.restrict) h0 h3).completeSpace_coe

def strongTrajectory (σ θ : ℝ) (p : strongGraph M θ) : M.Trajectory :=
  graphTrajectory σ p.val.fst

theorem strongTrajectory_czero (σ θ : ℝ) (p : strongGraph M θ) :
    M.Czero σ (M.V θ) (strongTrajectory σ θ p) := by
  apply czero_of_weighted p.val.snd
  intro t
  rw [p.property t]
  exact (graphTrajectory_weight σ p.val.fst t).symm

theorem strongTrajectory_member (σ θ : ℝ) (p : strongGraph M θ) :
    M.Xtheta σ θ (strongTrajectory σ θ p) :=
  ⟨graphTrajectory_X0 σ p.val.fst, strongTrajectory_czero σ θ p⟩

theorem strongTrajectory_norm {σ θ : ℝ} (hθ : θ ≠ 0) (p : strongGraph M θ) :
    M.trajectoryNorm σ θ (strongTrajectory σ θ p) = ‖p‖ := by
  rw [Model.trajectoryNorm, if_neg hθ]
  change M.energy σ (graphTrajectory σ p.val.fst) +
    M.ynorm σ θ (strongTrajectory σ θ p) = ‖p‖
  rw [graphTrajectory_norm, ← strongPart_norm (strongTrajectory_czero σ θ p)]
  have he : strongPart (strongTrajectory_czero σ θ p) = p.val.snd := by
    apply strongPart_unique _ _ (strongPart_val _)
    intro t
    rw [p.property t]
    exact (graphTrajectory_weight σ p.val.fst t).symm
  rw [he]
  change ‖p.val.fst‖ + ‖p.val.snd‖ = ‖p.val‖
  rw [WithLp.prod_norm_eq_add (by norm_num : 0 < (1 : ℝ≥0∞).toReal)]
  simp

def strongTrajectoryLinear (σ θ : ℝ) : strongGraph M θ →ₗ[ℂ] M.Trajectory where
  toFun := strongTrajectory σ θ
  map_add' p q := graphTrajectory_add σ p.val.fst q.val.fst
  map_smul' a p := graphTrajectory_smul σ a p.val.fst

theorem strongTrajectory_add (σ θ : ℝ) (p q : strongGraph M θ) :
    strongTrajectory σ θ (p + q) = strongTrajectory σ θ p + strongTrajectory σ θ q :=
  (strongTrajectoryLinear σ θ).map_add p q

theorem strongTrajectory_sub (σ θ : ℝ) (p q : strongGraph M θ) :
    strongTrajectory σ θ (p - q) = strongTrajectory σ θ p - strongTrajectory σ θ q :=
  (strongTrajectoryLinear σ θ).map_sub p q

theorem strongTrajectory_injective (σ θ : ℝ) :
    Function.Injective (strongTrajectory (M := M) σ θ) := by
  intro p q hpq
  have h1 : p.val.fst = q.val.fst := graphTrajectory_injective σ hpq
  have h2 : p.val.snd = q.val.snd := by
    ext t
    apply val_injective (M.V θ)
    rw [p.property t, q.property t, h1]
  apply Subtype.ext
  exact (WithLp.equiv 1 _).injective (Prod.ext h1 h2)

theorem strongTrajectory_surjective {σ θ : ℝ} {w : M.Trajectory}
    (hw : M.Xtheta σ θ w) : ∃ p : strongGraph M θ, strongTrajectory σ θ p = w := by
  let p := energyRep σ w hw.1
  let c := strongPart hw.2
  have he : ∀ t, (M.V θ).val (c t) = p.val.fst t := by
    intro t
    rw [strongPart_val, ← graphTrajectory_weight σ p t, energyRep_spec]
  refine ⟨⟨WithLp.toLp 1 (p, c), he⟩, ?_⟩
  exact energyRep_spec hw.1

def strongRep (σ θ : ℝ) (w : M.Trajectory) (hw : M.Xtheta σ θ w) : strongGraph M θ :=
  Classical.choose (strongTrajectory_surjective hw)

theorem strongRep_spec {σ θ : ℝ} {w : M.Trajectory} (hw : M.Xtheta σ θ w) :
    strongTrajectory σ θ (strongRep σ θ w hw) = w :=
  Classical.choose_spec (strongTrajectory_surjective hw)

theorem strongMember_zero (σ θ : ℝ) : M.Xtheta σ θ 0 :=
  ⟨energy_zero_X0 σ, czero_zero σ (M.V θ)⟩

theorem strongMember_add {σ θ : ℝ} {w z : M.Trajectory}
    (hw : M.Xtheta σ θ w) (hz : M.Xtheta σ θ z) : M.Xtheta σ θ (w + z) :=
  ⟨X0_add hw.1 hz.1, czero_add hw.2 hz.2⟩

theorem strongMember_smul {σ θ : ℝ} {w : M.Trajectory}
    (hw : M.Xtheta σ θ w) (a : ℂ) : M.Xtheta σ θ (a • w) :=
  ⟨X0_smul hw.1 a, czero_smul hw.2 a⟩

theorem strongMember_sub {σ θ : ℝ} {w z : M.Trajectory}
    (hw : M.Xtheta σ θ w) (hz : M.Xtheta σ θ z) : M.Xtheta σ θ (w - z) :=
  ⟨X0_sub hw.1 hz.1, czero_sub hw.2 hz.2⟩

theorem trajectoryNormLaws_strong (σ : ℝ) {θ : ℝ} (hθ : θ ≠ 0) :
    M.TrajectoryNormLaws σ θ := by
  have hz : strongTrajectory σ θ (0 : strongGraph M θ) = 0 :=
    (strongTrajectoryLinear σ θ).map_zero
  simp only [Model.TrajectoryNormLaws, Model.TrajectoryMember, if_neg hθ]
  refine ⟨strongMember_zero σ θ, ?_, ?_, ?_, ?_⟩
  · rw [← hz, strongTrajectory_norm hθ]
    exact norm_zero
  · intro w hw
    obtain ⟨p, rfl⟩ := strongTrajectory_surjective hw
    rw [strongTrajectory_norm hθ]
    refine ⟨norm_nonneg _, ?_⟩
    constructor
    · intro hp
      rw [norm_eq_zero.mp hp, hz]
    · intro hp
      rw [(strongTrajectory_injective σ θ) (hp.trans hz.symm)]
      exact norm_zero
  · intro w z hw hz
    refine ⟨strongMember_add hw hz, ?_⟩
    obtain ⟨p, rfl⟩ := strongTrajectory_surjective hw
    obtain ⟨q, rfl⟩ := strongTrajectory_surjective hz
    rw [← strongTrajectory_add]
    simp only [strongTrajectory_norm hθ]
    exact norm_add_le p q
  · intro a w hw
    refine ⟨strongMember_smul hw a, ?_⟩
    simp only [Model.trajectoryNorm, ite_eq_right hθ, energy_smul hw.1 a]
    rw [← strongPart_norm (czero_smul hw.2 a), strongPart_smul hw.2 a,
      norm_smul, strongPart_norm hw.2]
    ring

theorem trajectoryComplete_strong (hP : ProofInputs M B [.L01a, .L02a, .Q01a]) (σ : ℝ)
    {θ : ℝ} (hθ : θ ≠ 0) (h0 : 0 ≤ θ) (h3 : θ ≤ 3) :
    M.TrajectoryComplete σ θ := by
  letI := strongGraph_complete (hP.restrict) h0 h3
  simp only [Model.TrajectoryComplete, Model.TrajectoryMember, if_neg hθ]
  intro w hw hc
  let p : ℕ → strongGraph M θ := fun n => strongRep σ θ (w n) (hw n)
  have hps : ∀ n, strongTrajectory σ θ (p n) = w n := fun n => strongRep_spec (hw n)
  have hdiff : ∀ n m, M.trajectoryNorm σ θ (w n - w m) = ‖p n - p m‖ := by
    intro n m
    rw [← hps n, ← hps m, ← strongTrajectory_sub]
    exact strongTrajectory_norm hθ (p n - p m)
  have hpc : CauchySeq p := by
    apply Metric.cauchySeq_iff.mpr
    intro ε hε
    obtain ⟨N, hN⟩ := hc ε hε
    refine ⟨N, ?_⟩
    intro n hn m hm
    rw [dist_eq_norm]
    exact (hdiff n m) ▸ (hN n hn m hm).2
  obtain ⟨q, hq⟩ := cauchySeq_tendsto_of_complete hpc
  refine ⟨strongTrajectory σ θ q, strongTrajectory_member σ θ q,
    fun n => strongMember_sub (hw n) (strongTrajectory_member σ θ q), ?_⟩
  have hn : Tendsto (fun n => ‖p n - q‖) atTop (nhds 0) := by
    have hh := tendsto_iff_dist_tendsto_zero.mp hq
    convert hh using 1
    funext n
    exact (dist_eq_norm (p n) q).symm
  convert hn using 1
  funext n
  rw [← hps n, ← strongTrajectory_sub]
  exact strongTrajectory_norm hθ (p n - q)

end MergedKdV.T1
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

theorem Q_cross_weight (hP : ProofInputs M B [.L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {σ τ : ℝ} (hσ : 0 < σ)
    (hτ : 0 < τ) (hσd : σ < D01lambda L) (hτd : τ < D01lambda L)
    {w z : M.Trajectory} (hs : M.ProductSource σ w z) (ht : M.ProductSource τ w z)
    (d : Option (D05Mesh L κ)) : M.Q σ d w z = M.Q τ d w z := by
  classical
  unfold Model.Q Model.productClass
  rw [dite_eq_left hs, dite_eq_left ht]
  exact Kweak_cross_weight (hP.restrict) hσ hτ hσd hτd hs ht d

theorem common_radius_bound (B : D01Budget) (rates : Finset ℝ) (hn : rates.Nonempty)
    {σ τ : ℝ} (hs : σ ∈ rates) (ht : τ ∈ rates) {x : ℝ}
    (hx : 0 ≤ x) (hr : x ≤ D14commonRadius B rates hn) :
    2 * D14ell B τ * x ≤ D14R B σ := by
  have hm : D14ell B τ ≤ rates.sup' hn (D14ell B) := Finset.le_sup' _ ht
  have hp : 0 < rates.sup' hn (D14ell B) := (ell_pos B τ).trans_le hm
  have hR : rates.inf' hn (D14R B) ≤ D14R B σ := Finset.inf'_le _ hs
  have hh : 2 * rates.sup' hn (D14ell B) * x ≤ rates.inf' hn (D14R B) := by
    have hh := (le_div_iff₀ (mul_pos (by norm_num) hp)).mp hr
    nlinarith
  exact (mul_le_mul_of_nonneg_right
    (mul_le_mul_of_nonneg_left hm (by norm_num)) hx).trans (hh.trans hR)

theorem common_radius_le_data (B : D01Budget) (rates : Finset ℝ) (hn : rates.Nonempty)
    {σ : ℝ} (hs : σ ∈ rates) {f : M.H} (hf : ‖f‖ ≤ D14commonRadius B rates hn) :
    ‖f‖ ≤ D14r B σ := by
  apply (le_div_iff₀ (mul_pos (by norm_num) (ell_pos B σ))).mpr
  have h := common_radius_bound B rates hn hs hs (norm_nonneg f) hf
  nlinarith

theorem common_solutions (hP : ProofInputs M B [.C01a, .C01c, .L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) (rates : Finset ℝ) (hn : rates.Nonempty)
    (hr : ∀ σ ∈ rates, 0 < σ ∧ σ < D01lambda L)
    {f : M.H} (hf : ‖f‖ ≤ D14commonRadius B rates hn) :
    (∀ σ ∈ rates, M.SolutionsDefined B σ f) ∧
    ∀ σ ∈ rates, ∀ τ ∈ rates, ∀ d,
      M.solution B σ d f = M.solution B τ d f := by
  have hsmall (σ : ℝ) (hs : σ ∈ rates) (d : Option (D05Mesh L κ)) :
      M.SmallSolution B σ d f (M.solution B σ d f) :=
    solution_spec (hP.restrict) (hr σ hs).1 (hr σ hs).2 d (common_radius_le_data B rates hn hs hf)
  have heq {σ τ : ℝ} (hs : σ ∈ rates) (ht : τ ∈ rates) (hst : σ ≤ τ)
      (d : Option (D05Mesh L κ)) :
      M.solution B σ d f = M.solution B τ d f := by
    have htS := hsmall τ ht d
    have hX := X0_mono_weight hst htS.2.1
    have hProd := productSource_valid (hP.restrict) (hr σ hs).1.le hX hX
    have hbound := solution_energy_bound (hP.restrict) (hr τ ht).1 (hr τ ht).2 d
      (common_radius_le_data B rates hn ht hf)
    have hsS : M.SmallSolution B σ d f (M.solution B τ d f) := by
      refine ⟨extensions (hP.restrict) (hr σ hs).1 (hr σ hs).2, hX, hProd, ?_, ?_⟩
      · exact ((energy_mono_weight hst htS.2.1.1).2.trans hbound.2).trans
          (common_radius_bound B rates hn hs ht (norm_nonneg f) hf)
      · rw [Q_cross_weight (hP.restrict) (hr σ hs).1 (hr τ ht).1 (hr σ hs).2 (hr τ ht).2
          hProd htS.2.2.1 d]
        exact htS.2.2.2.2
    exact (smallSolution_existsUnique (hP.restrict) (hr σ hs).1 (hr σ hs).2 d
      (common_radius_le_data B rates hn hs hf)).unique (hsmall σ hs d) hsS
  refine ⟨fun σ hs d => smallSolution_existsUnique (hP.restrict) (hr σ hs).1 (hr σ hs).2 d
    (common_radius_le_data B rates hn hs hf), ?_⟩
  intro σ hs τ ht d
  rcases le_total σ τ with h | h
  · exact heq hs ht h d
  · exact (heq ht hs h d).symm

theorem prove_Consistency (hP : ProofInputs M B [.C01a, .C01c, .L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) : Consistency M B := by
  refine ⟨?_, ?_, common_solutions (hP.restrict)⟩
  · intro σ hσ hd
    refine ⟨extensions (hP.restrict) hσ hd, extensionIdentities (hP.restrict) hσ hd, fixedPointBall (hP.restrict) hσ hd,
      ?_, ?_, ?_⟩
    · intro θ hθ
      rcases hθ with rfl | rfl | rfl | rfl
      · exact ⟨trajectoryNormLaws_zero σ, trajectoryComplete_zero (hP.restrict) σ⟩
      · exact ⟨trajectoryNormLaws_strong σ (by norm_num),
          trajectoryComplete_strong (hP.restrict) σ (by norm_num) (by norm_num) (by norm_num)⟩
      · exact ⟨trajectoryNormLaws_strong σ (by norm_num),
          trajectoryComplete_strong (hP.restrict) σ (by norm_num) (by norm_num) (by norm_num)⟩
      · exact ⟨trajectoryNormLaws_strong σ (by norm_num),
          trajectoryComplete_strong (hP.restrict) σ (by norm_num) (by norm_num) (by norm_num)⟩
    · intro d w z hw hz
      exact ⟨productSource_valid (hP.restrict) hσ.le hw hz, Q_bound (hP.restrict) hσ hd d hw hz⟩
    · intro d f hf
      exact ⟨smallSolution_existsUnique (hP.restrict) hσ hd d hf, solution_energy_bound (hP.restrict) hσ hd d hf⟩
  · intro σ τ hσ hdσ hτ hdτ g hs ht d
    exact Kweak_cross_weight (hP.restrict) hσ hτ hdσ hdτ hs ht d

end MergedKdV.T1
end
end

section
set_option maxHeartbeats 1000000
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

def zeroRadius (B : D01Budget) (σ : ℝ) : ℝ := D14r B σ / 2

def zeroConstant (B : D01Budget) (σ : ℝ) : ℝ :=
  2 * D14ell B σ + 4 * D14b B σ * D14ell B σ ^ 2 +
    4 * zeroRadius B σ * D14ell B σ + 1

theorem zeroRadius_pos (B : D01Budget) (σ : ℝ) : 0 < zeroRadius B σ :=
  half_pos (r_pos B σ)

theorem zeroConstant_pos (B : D01Budget) (σ : ℝ) : 0 < zeroConstant B σ := by
  have := ell_pos B σ
  have := b_pos B σ
  have := zeroRadius_pos B σ
  unfold zeroConstant
  positivity

end MergedKdV.T1
end
end

section
set_option maxHeartbeats 1000000
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

theorem zeroConstant_bounds (B : D01Budget) (σ : ℝ) :
    2 * D14ell B σ ≤ zeroConstant B σ ∧
    4 * D14b B σ * D14ell B σ ^ 2 ≤ zeroConstant B σ ∧
    4 * zeroRadius B σ * D14ell B σ ≤ zeroConstant B σ := by
  have hl := ell_pos B σ
  have hb := b_pos B σ
  have hr := zeroRadius_pos B σ
  unfold zeroConstant
  have h1 : 0 ≤ 4 * D14b B σ * D14ell B σ ^ 2 := by positivity
  have h2 : 0 ≤ 4 * zeroRadius B σ * D14ell B σ := by positivity
  constructor
  · linarith
  constructor <;> linarith

end MergedKdV.T1
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

theorem solution_share_eq (hP : ProofInputs M B [.C01a, .C01c, .L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) (d : Option (D05Mesh L κ)) {f : M.H}
    (hf : ‖f‖ ≤ D14r B σ) :
    M.share B σ d f = M.Q σ d (M.solution B σ d f) (M.solution B σ d f) := by
  have h := (solution_spec (hP.restrict) hσ hd d hf).2.2.2.2
  unfold Model.share
  exact (eq_sub_iff_add_eq.mpr (by simpa only [add_comm] using h.symm)).symm

theorem solution_share_energy (hP : ProofInputs M B [.C01a, .C01c, .L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) (d : Option (D05Mesh L κ)) {f : M.H}
    (hf : ‖f‖ ≤ D14r B σ) :
    M.X0 σ (M.share B σ d f) ∧
      M.energy σ (M.share B σ d f) ≤ 4 * D14b B σ * D14ell B σ ^ 2 * ‖f‖ ^ 2 := by
  have hs := solution_spec (hP.restrict) hσ hd d hf
  have hb := (solution_energy_bound (hP.restrict) hσ hd d hf).2
  rw [solution_share_eq (hP.restrict) hσ hd d hf]
  have hq := Q_bound (hP.restrict) hσ hd d hs.2.1 hs.2.1
  have hn := energy_nonneg hs.2.1
  have hp := (b_pos B σ).le
  have hl := (ell_pos B σ).le
  refine ⟨hq.1, hq.2.trans ?_⟩
  calc
    _ ≤ D14b B σ * (2 * D14ell B σ * ‖f‖) * (2 * D14ell B σ * ‖f‖) := by
      gcongr
    _ = _ := by ring

theorem solution_share_bound_zero (hP : ProofInputs M B [.C01a, .C01c, .L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) (d : Option (D05Mesh L κ)) {f : M.H}
    (hf : ‖f‖ ≤ D14r B σ) (t : Time) :
    (M.V 0).Bound (M.share B σ d f t)
      (zeroConstant B σ * Real.exp (-σ * t) * ‖f‖ ^ 2) := by
  have hs := solution_share_energy (hP.restrict) hσ hd d hf
  refine ⟨mem_zero (hP.restrict) _, ?_⟩
  change M.vnorm 0 _ ≤ _
  rw [vnorm_zero (hP.restrict)]
  have hp := (energy_weighted_point hs.1.1 t).trans hs.2
  have hh := mul_le_mul_of_nonneg_left hp (Real.exp_pos (-σ * t)).le
  have he : Real.exp (-σ * t) * Real.exp (σ * t) = 1 := by
    rw [← Real.exp_add]
    simp
  rw [← mul_assoc, he, one_mul] at hh
  calc
    _ ≤ Real.exp (-σ * t) * (4 * D14b B σ * D14ell B σ ^ 2 * ‖f‖ ^ 2) := hh
    _ ≤ Real.exp (-σ * t) * (zeroConstant B σ * ‖f‖ ^ 2) := by
      gcongr
      exact (zeroConstant_bounds B σ).2.1
    _ = _ := by ring

end MergedKdV.T1
end
end


==> anc/lean/MergedKdV/Proofs/EnergySpace.lean <==
import MergedKdV.Proofs.EnergyProtocol
import MergedKdV.Proofs.SourceDensity
import MergedKdV.Proofs.QuadraticSeries
import MergedKdV.Proofs.LinearTools
import Mathlib.Analysis.Analytic.ChangeOrigin
import Mathlib.Analysis.Analytic.Linear
import Mathlib.Analysis.Analytic.Uniqueness
import Mathlib.Analysis.Calculus.ContDiff.Defs
import Mathlib.Analysis.Calculus.Deriv.Basic
import Mathlib.Analysis.Complex.CauchyIntegral
import Mathlib.Analysis.Convolution
import Mathlib.Analysis.InnerProductSpace.Dual
import Mathlib.Analysis.InnerProductSpace.Projection.Submodule
import Mathlib.Analysis.Normed.Lp.ProdLp
import Mathlib.Analysis.Normed.Lp.SmoothApprox
import Mathlib.Analysis.Normed.Module.FiniteDimension
import Mathlib.Analysis.Normed.Module.Multilinear.Curry
import Mathlib.Analysis.Normed.Operator.Extend
import Mathlib.Analysis.Normed.Ring.InfiniteSum
import Mathlib.Analysis.ODE.ExistUnique
import Mathlib.Analysis.SpecialFunctions.ImproperIntegrals
import Mathlib.Analysis.SpecialFunctions.Log.Deriv
import Mathlib.Analysis.SpecialFunctions.Pow.Continuity
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Combinatorics.Enumerative.Catalan.Basic
import Mathlib.MeasureTheory.Constructions.Polish.Basic
import Mathlib.MeasureTheory.Function.ConvergenceInMeasure
import Mathlib.MeasureTheory.Function.L2Space
import Mathlib.MeasureTheory.Function.LpSeminorm.CompareExp
import Mathlib.MeasureTheory.Function.LpSeminorm.LpNorm
import Mathlib.MeasureTheory.Function.LpSeminorm.TriangleInequality
import Mathlib.MeasureTheory.Function.LpSpace.Basic
import Mathlib.MeasureTheory.Function.LpSpace.Complete
import Mathlib.MeasureTheory.Function.SimpleFuncDenseLp
import Mathlib.MeasureTheory.Integral.Bochner.Basic
import Mathlib.MeasureTheory.Integral.Bochner.ContinuousLinearMap
import Mathlib.MeasureTheory.Integral.Bochner.Set
import Mathlib.MeasureTheory.Integral.DominatedConvergence
import Mathlib.MeasureTheory.Integral.IntegrableOn
import Mathlib.MeasureTheory.Integral.IntervalIntegral.AbsolutelyContinuousFun
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.MeasureTheory.Measure.Lebesgue.Basic
import Mathlib.MeasureTheory.Measure.WithDensity
import Mathlib.Tactic.Abel
import Mathlib.Tactic.FunProp
import Mathlib.Tactic.GCongr
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring
import Mathlib.Topology.Algebra.InfiniteSum.NatInt
import Mathlib.Topology.Algebra.InfiniteSum.Ring
import Mathlib.Topology.ContinuousMap.Bounded.Normed
import Mathlib.Topology.ContinuousMap.ZeroAtInfty
import Mathlib.Topology.MetricSpace.Contracting
import Mathlib.Topology.Order.Compact
import Mathlib.Topology.Sequences
import Mathlib.Topology.UniformSpace.Equiv

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T1
universe u
attribute [local instance] Classical.propDecidable
section Subspaces
variable {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
variable (S : D03Subspace H)

theorem ofH_add {x y : H} (hx : x ∈ S.carrier) (hy : y ∈ S.carrier) :
    S.ofH (x + y) = S.ofH x + S.ofH y := by
  apply val_injective S
  rw [val_ofH S (S.carrier.add_mem hx hy), map_add, val_ofH S hx, val_ofH S hy]

theorem size_nonneg (x : H) : 0 ≤ S.size x := norm_nonneg _

theorem inclusion_eq_val
    (h : ∃ C : ℝ, ∀ x : S.Space, ‖S.val x‖ ≤ C * ‖x‖) (x : S.Space) :
    S.inclusion x = S.val x := by
  simp only [D03Subspace.inclusion, dite_eq_left h, LinearMap.mkContinuousOfExistsBound_apply]

end Subspaces
end MergedKdV.T1
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

theorem nest (hP : ProofInputs M B [.Q01a]) {r s : ℝ} (hr : 0 ≤ r) (hrs : r ≤ s)
    (hs : s ≤ 3) {f : M.H} (hf : f ∈ (M.V s).carrier) :
    f ∈ (M.V r).carrier :=
  (hP.get .Q01a (by decide)).2.2.2.2.2.2.1 r s hr hrs hs hf

theorem d1_le_vnorm (hP : ProofInputs M B [.L02a]) {f : M.H} (hf : f ∈ (M.V 1).carrier) :
    M.d1 f ≤ (B.bound "L02_d" * B.bound "L02_eq") * M.vnorm 1 f := by
  have h1 := ((hP.get .L02a (by decide)).2.1 f hf).2
  have h2 := ((hP.get .L02a (by decide)).1 1 (by norm_num) (by norm_num) f (by simpa only [Nat.cast_one] using hf)).2
  simp only [Nat.cast_one] at h2
  have hD := budget_pos B "L02_d" 0 0 0
  calc
    M.d1 f ≤ B.bound "L02_d" * M.nj 1 f := h1
    _ ≤ B.bound "L02_d" * (B.bound "L02_eq" * M.vnorm 1 f) :=
      mul_le_mul_of_nonneg_left h2 hD.le
    _ = _ := by ring

theorem vnorm_le_d1 (hP : ProofInputs M B [.L02a]) {f : M.H} (hf : f ∈ (M.V 1).carrier) :
    M.vnorm 1 f ≤ (B.bound "L02_d" * B.bound "L02_eq") * M.d1 f := by
  have h1 := ((hP.get .L02a (by decide)).2.1 f hf).1
  have h2 := ((hP.get .L02a (by decide)).1 1 (by norm_num) (by norm_num) f (by simpa only [Nat.cast_one] using hf)).1
  simp only [Nat.cast_one] at h2
  have hD := budget_pos B "L02_d" 0 0 0
  have hE := budget_pos B "L02_eq" 0 0 0
  have hn : M.nj 1 f ≤ B.bound "L02_d" * M.d1 f := by
    have hh := mul_le_mul_of_nonneg_left h1 hD.le
    simpa only [← mul_assoc, mul_inv_cancel₀ hD.ne', one_mul] using hh
  have hv : M.vnorm 1 f ≤ B.bound "L02_eq" * M.nj 1 f := by
    have hh := mul_le_mul_of_nonneg_left h2 hE.le
    simpa only [← mul_assoc, mul_inv_cancel₀ hE.ne', one_mul] using hh
  calc
    M.vnorm 1 f ≤ B.bound "L02_eq" * M.nj 1 f := hv
    _ ≤ B.bound "L02_eq" * (B.bound "L02_d" * M.d1 f) :=
      mul_le_mul_of_nonneg_left hn hE.le
    _ = _ := by ring

/-- The underlying identity changes only the Hilbert norm. -/
def energyLinearEquiv (M : Model.{u} L κ) :
    M.energySpace.Space ≃ₗ[ℂ] (M.V 1).Space :=
  LinearEquiv.refl ℂ (M.V 1).Space

theorem energyLinearEquiv_bound (hP : ProofInputs M B [.L02a]) (x : M.energySpace.Space) :
    ‖energyLinearEquiv M x‖ ≤ (B.bound "L02_d" * B.bound "L02_eq") * ‖x‖ := by
  have h := vnorm_le_d1 (hP.restrict) (f := M.energySpace.val x) x.property
  change (M.V 1).size ((M.V 1).val (energyLinearEquiv M x)) ≤
    _ * M.energySpace.size (M.energySpace.val x) at h
  simpa only [size_val] using h

theorem energyLinearEquiv_symm_bound (hP : ProofInputs M B [.L02a]) (x : (M.V 1).Space) :
    ‖(energyLinearEquiv M).symm x‖ ≤
      (B.bound "L02_d" * B.bound "L02_eq") * ‖x‖ := by
  have h := d1_le_vnorm (hP.restrict) (f := (M.V 1).val x) x.property
  change M.energySpace.size (M.energySpace.val ((energyLinearEquiv M).symm x)) ≤
    _ * (M.V 1).size ((M.V 1).val x) at h
  simpa only [size_val] using h

def energyEquiv (hP : ProofInputs M B [.L02a]) : M.energySpace.Space ≃L[ℂ] (M.V 1).Space :=
  (energyLinearEquiv M).toContinuousLinearEquivOfBounds
    (B.bound "L02_d" * B.bound "L02_eq") (B.bound "L02_d" * B.bound "L02_eq")
    (energyLinearEquiv_bound (hP.restrict)) (energyLinearEquiv_symm_bound (hP.restrict))

theorem energy_complete (hP : ProofInputs M B [.L02a, .Q01a]) : CompleteSpace M.energySpace.Space := by
  let e := energyEquiv (hP.restrict)
  let u : M.energySpace.Space ≃ᵤ (M.V 1).Space :=
    { e.toEquiv with
      uniformContinuous_toFun := e.toContinuousLinearMap.uniformContinuous
      uniformContinuous_invFun := e.symm.toContinuousLinearMap.uniformContinuous }
  exact u.completeSpace_iff.mpr ((hP.get .Q01a (by decide)).2.2.1 1 (by norm_num) (by norm_num))

theorem energy_inclusion_bound (hP : ProofInputs M B [.L01a]) (x : M.energySpace.Space) :
    ‖M.energySpace.val x‖ ≤ D01p L * ‖x‖ := by
  simpa only [Model.d1, size_val] using (hP.get .L01a (by decide)).1 (M.energySpace.val x) x.property

theorem energy_inclusion_correct (hP : ProofInputs M B [.L01a]) (x : M.energySpace.Space) :
    M.energySpace.inclusion x = M.energySpace.val x :=
  inclusion_eq_val _ ⟨D01p L, energy_inclusion_bound (hP.restrict)⟩ x

theorem energy_val_continuous (hP : ProofInputs M B [.L01a]) : Continuous M.energySpace.val := by
  have he : (fun x => M.energySpace.inclusion x) = M.energySpace.val :=
    funext (energy_inclusion_correct (hP.restrict))
  rw [← he]
  exact M.energySpace.inclusion.continuous

end MergedKdV.T1
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace ZeroAtInfty
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

theorem energyGraph_closed (hP : ProofInputs M B [.L01a]) : IsClosed (energyGraph M : Set (EnergyPair M)) := by
  apply isSeqClosed_iff_isClosed.mp
  intro p q hp hpq
  have hs : Tendsto (fun n => (p n).snd) atTop (nhds q.snd) :=
    ((show Continuous (fun x : EnergyPair M => x.snd) by fun_prop).tendsto q).comp hpq
  obtain ⟨k, hk, hkae⟩ := (tendstoInMeasure_of_tendsto_Lp hs).exists_seq_tendsto_ae
  have hfae : ∀ᵐ t ∂timeMeasure, ∀ n, M.energySpace.val ((p n).snd t) = (p n).fst t :=
    ae_all_iff.mpr hp
  have hf : Tendsto (fun n => (p n).fst) atTop (nhds q.fst) :=
    ((show Continuous (fun x : EnergyPair M => x.fst) by fun_prop).tendsto q).comp hpq
  filter_upwards [hkae, hfae] with t ht hft
  have hv : Tendsto (fun n => M.energySpace.val ((p (k n)).snd t)) atTop
      (nhds (M.energySpace.val (q.snd t))) :=
    (energy_val_continuous (hP.restrict)).continuousAt.tendsto.comp ht
  have hc : Tendsto (fun n => (p (k n)).fst t) atTop (nhds (q.fst t)) :=
    ((ZeroAtInftyContinuousMap.tendsto_iff_tendstoUniformly.mp hf).tendsto_at t).comp
      hk.tendsto_atTop
  have he : (fun n => M.energySpace.val ((p (k n)).snd t)) =
      (fun n => (p (k n)).fst t) := funext (fun n => hft (k n))
  rw [he] at hv
  exact tendsto_nhds_unique hv hc

theorem energyGraph_complete (hP : ProofInputs M B [.L01a, .L02a, .Q01a]) : CompleteSpace (energyGraph M) := by
  letI := energy_complete (hP.restrict)
  exact (energyGraph_closed (hP.restrict)).completeSpace_coe

end MergedKdV.T1
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace ZeroAtInfty
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

theorem graphTrajectory_sub (σ : ℝ) (p q : energyGraph M) :
    graphTrajectory σ (p - q) = graphTrajectory σ p - graphTrajectory σ q :=
  (graphTrajectoryLinear σ).map_sub p q

def energyRep (σ : ℝ) (w : M.Trajectory) (hw : M.X0 σ w) : energyGraph M :=
  Classical.choose (graphTrajectory_surjective hw)

theorem energyRep_spec {σ : ℝ} {w : M.Trajectory} (hw : M.X0 σ w) :
    graphTrajectory σ (energyRep σ w hw) = w :=
  Classical.choose_spec (graphTrajectory_surjective hw)

theorem X0_sub {σ : ℝ} {w v : M.Trajectory} (hw : M.X0 σ w) (hv : M.X0 σ v) :
    M.X0 σ (w - v) := by
  simpa only [neg_one_smul, sub_eq_add_neg] using X0_add hw (X0_smul hv (-1))

theorem trajectoryComplete_zero (hP : ProofInputs M B [.L01a, .L02a, .Q01a]) (σ : ℝ) : M.TrajectoryComplete σ 0 := by
  letI := energyGraph_complete (hP.restrict)
  simp only [Model.TrajectoryComplete, Model.TrajectoryMember, Model.trajectoryNorm, ite_true]
  intro w hw hc
  let p : ℕ → energyGraph M := fun n => energyRep σ (w n) (hw n)
  have hps : ∀ n, graphTrajectory σ (p n) = w n := fun n => energyRep_spec (hw n)
  have hdiff : ∀ n m, M.energy σ (w n - w m) = ‖p n - p m‖ := by
    intro n m
    rw [← hps n, ← hps m, ← graphTrajectory_sub σ]
    exact graphTrajectory_norm σ (p n - p m)
  have hpc : CauchySeq p := by
    apply Metric.cauchySeq_iff.mpr
    intro ε hε
    obtain ⟨N, hN⟩ := hc ε hε
    refine ⟨N, ?_⟩
    intro n hn m hm
    rw [dist_eq_norm, ← hdiff]
    exact (hN n hn m hm).2
  obtain ⟨q, hq⟩ := cauchySeq_tendsto_of_complete hpc
  refine ⟨graphTrajectory σ q, graphTrajectory_X0 σ q,
    fun n => X0_sub (hw n) (graphTrajectory_X0 σ q), ?_⟩
  have hn : Tendsto (fun n => ‖p n - q‖) atTop (nhds 0) := by
    simpa only [sub_self, norm_zero] using (hq.sub (tendsto_const_nhds (x := q))).norm
  convert hn using 1
  funext n
  rw [← hps n, ← graphTrajectory_sub σ]
  exact graphTrajectory_norm σ (p n - q)

end MergedKdV.T1
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] MergedKdV.T1.energyNormedSpace
attribute [local instance] MergedKdV.T1.weakNormedGroup
attribute [local instance] MergedKdV.T1.weakNormedSpace

theorem product_val (f g : (M.V 1).Space) :
    M.product ((M.V 1).val f) ((M.V 1).val g) = M.F f g := by
  simp only [Model.product, ofH_val]

theorem weak_strong_bound (hP : ProofInputs M B [.C01a, .C01c])
    (f : (M.V 1).Space) (g : M.energySpace.Space) :
    ‖M.iota (M.F f (energyLinearEquiv M g))‖ ≤
      (B.bound "C01_c" * ‖(M.V 1).val f‖) * ‖g‖ := by
  have h := ((hP.get .C01c (by decide)) (M.energySpace.val g) ((M.V 1).val f) g.property f.property).2
  have he : M.product (M.energySpace.val g) ((M.V 1).val f) =
      M.F (energyLinearEquiv M g) f :=
    product_val (energyLinearEquiv M g) f
  rw [he, (hP.get .C01a (by decide)), Model.d1, size_val] at h
  convert h using 1 <;> ring

/-- Strong-domain realization before extension in the first variable. -/
def weakOnV1 (hP : ProofInputs M B [.C01a, .C01c]) :
    (M.V 1).Space →ₗ[ℂ] M.energySpace.Space →L[ℂ] M.Weak where
  toFun f := ((iotaLinear M).comp ((M.F f).comp (energyLinearEquiv M).toLinearMap)).mkContinuous
    (B.bound "C01_c" * ‖(M.V 1).val f‖) (weak_strong_bound (hP.restrict) f)
  map_add' f g := by
    ext x y
    simp [iotaLinear, Model.iota]
  map_smul' a f := by
    ext x y
    simp [iotaLinear, Model.iota]

theorem weakOnV1_apply (hP : ProofInputs M B [.C01a, .C01c]) (f : (M.V 1).Space)
    (g : M.energySpace.Space) :
    weakOnV1 (hP.restrict) f g = M.iota (M.F f (energyLinearEquiv M g)) := rfl

theorem weakOnV1_bound (hP : ProofInputs M B [.C01a, .C01c]) (f : (M.V 1).Space) :
    ‖weakOnV1 (hP.restrict) f‖ ≤ B.bound "C01_c" * ‖(M.V 1).val f‖ := by
  apply ContinuousLinearMap.opNorm_le_bound
  · exact mul_nonneg (budget_pos B "C01_c" 0 0 0).le (norm_nonneg _)
  · exact weak_strong_bound (hP.restrict) f

theorem V1_dense (hP : ProofInputs M B [.Q01a, .Q01c]) : DenseRange (M.V 1).val := by
  apply (hP.get .Q01c (by decide)).2.1.mono
  intro x hx
  have hx1 := nest (hP.restrict) (r := 1) (s := 3) (by norm_num) (by norm_num) le_rfl hx
  exact ⟨(M.V 1).ofH x, val_ofH _ hx1⟩

/-- The bounded extension into the complete space of continuous linear maps. -/
def constructedWeak (hP : ProofInputs M B [.C01a, .C01c]) :
    M.H →L[ℂ] M.energySpace.Space →L[ℂ] M.Weak :=
  (weakOnV1 (hP.restrict)).extendOfNorm (M.V 1).val

theorem constructedWeak_onV1 (hP : ProofInputs M B [.C01a, .C01c, .Q01a, .Q01c]) (f : (M.V 1).Space) :
    constructedWeak (hP.restrict) ((M.V 1).val f) = weakOnV1 (hP.restrict) f :=
  LinearMap.extendOfNorm_eq (V1_dense (hP.restrict)) ⟨B.bound "C01_c", weakOnV1_bound (hP.restrict)⟩ f

theorem constructedWeak_spec (hP : ProofInputs M B [.C01a, .C01c, .Q01a, .Q01c]) : M.FWeakSpec (constructedWeak (hP.restrict)) := by
  intro f g
  rw [constructedWeak_onV1 hP.restrict, weakOnV1_apply hP.restrict]
  have he : energyLinearEquiv M (M.energySpace.ofH ((M.V 1).val g)) = g := by
    apply val_injective (M.V 1)
    exact val_ofH M.energySpace g.property
  rw [he]

theorem constructedWeak_bound (hP : ProofInputs M B [.C01a, .C01c, .Q01a, .Q01c]) (f : M.H) (g : M.energySpace.Space) :
    ‖constructedWeak (hP.restrict) f g‖ ≤ B.bound "C01_c" * ‖f‖ * ‖g‖ := by
  apply ((constructedWeak (hP.restrict) f).le_opNorm g).trans
  exact mul_le_mul_of_nonneg_right
    (LinearMap.norm_extendOfNorm_apply_le (V1_dense (hP.restrict)) (B.bound "C01_c")
      (weakOnV1_bound (hP.restrict)) f) (norm_nonneg _)

theorem weak_extension_unique (hP : ProofInputs M B [.C01a, .C01c, .Q01a, .Q01c]) :
    ∃! G, M.FWeakSpec G := by
  refine ⟨constructedWeak (hP.restrict), constructedWeak_spec (hP.restrict), ?_⟩
  intro G hG
  apply DFunLike.coe_injective
  apply (V1_dense (hP.restrict)).equalizer G.continuous (constructedWeak (hP.restrict)).continuous
  funext f
  change G ((M.V 1).val f) = constructedWeak (hP.restrict) ((M.V 1).val f)
  rw [constructedWeak_onV1 hP.restrict]
  apply ContinuousLinearMap.ext
  intro g
  have hh := hG f (energyLinearEquiv M g)
  have he : M.energySpace.ofH ((M.V 1).val (energyLinearEquiv M g)) = g :=
    ofH_val M.energySpace g
  rw [he] at hh
  exact hh

theorem FWeak_eq_constructed (hP : ProofInputs M B [.C01a, .C01c, .Q01a, .Q01c]) : M.FWeak = constructedWeak hP.restrict := by
  classical
  unfold Model.FWeak
  rw [dite_eq_left (weak_extension_unique (hP.restrict))]
  exact (weak_extension_unique (hP.restrict)).unique
    (Classical.choose_spec (weak_extension_unique (hP.restrict)).exists) (constructedWeak_spec (hP.restrict))

theorem FWeak_spec (hP : ProofInputs M B [.C01a, .C01c, .Q01a, .Q01c]) : M.FWeakSpec M.FWeak := by
  rw [FWeak_eq_constructed (hP.restrict)]
  exact constructedWeak_spec (hP.restrict)

theorem weakProduct_bound (hP : ProofInputs M B [.C01a, .C01c, .Q01a, .Q01c]) (f : M.H) {g : M.H}
    (_hg : g ∈ (M.V 1).carrier) :
    ‖M.weakProduct f g‖ ≤ B.bound "C01_c" * ‖f‖ * M.d1 g := by
  unfold Model.weakProduct
  rw [FWeak_eq_constructed (hP.restrict)]
  exact constructedWeak_bound (hP.restrict) f (M.energySpace.ofH g)

end MergedKdV.T1
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

theorem lambda_nonneg (L : ℝ) : 0 ≤ D01lambda L := by
  unfold D01lambda D01a
  positivity

theorem continuous_flow_bound (hP : ProofInputs M B [.L01c]) (t : Time) (x : M.H) :
    ‖M.T t x‖ ≤ ‖x‖ := by
  apply ((M.T t).le_opNorm x).trans
  have he : Real.exp (-D01lambda L * t) ≤ 1 := by
    apply Real.exp_le_one_iff.mpr
    exact mul_nonpos_of_nonpos_of_nonneg (neg_nonpos.mpr (lambda_nonneg L)) t.2
  exact mul_le_of_le_one_left (norm_nonneg x) (((hP.get .L01c (by decide)).1 t).trans he)

theorem continuous_flow_joint (hP : ProofInputs M B [.L01b, .L01c]) :
    Continuous (fun p : Time × M.H => M.T p.1 p.2) := by
  apply continuous_prod_of_continuous_lipschitzWith' _ 1
  · intro t
    apply (M.T t).lipschitzWith.weaken
    have hb : ‖M.T t‖ ≤ 1 := by
      apply (M.T t).opNorm_le_bound zero_le_one
      intro x
      simpa only [one_mul] using continuous_flow_bound (hP.restrict) t x
    exact_mod_cast hb
  · intro x
    exact (hP.get .L01b (by decide)).2.2.1.2.2 x

theorem kernel_integrable (hP : ProofInputs M B [.L01b, .L01c]) {σ : ℝ} {g : M.Trajectory}
    (hg : M.StrongSource σ g) (t : Time) :
    IntegrableOn (fun s => M.T (t - s) (g s)) (Iic t) timeMeasure := by
  have hm : AEStronglyMeasurable (fun s : Time => M.T (t - s) (g s)) timeMeasure :=
    (continuous_flow_joint (hP.restrict)).comp_aestronglyMeasurable
      ((by fun_prop : Continuous (fun s : Time => t - s)).aestronglyMeasurable.prodMk hg.1)
  exact (hg.2.1 t).norm.mono' hm.restrict
    (ae_of_all _ (fun s => continuous_flow_bound (hP.restrict) (t - s) (g s)))

theorem Kstrong_add (hP : ProofInputs M B [.L01b, .L01c]) {σ : ℝ} {f g : M.Trajectory}
    (hf : M.StrongSource σ f) (hg : M.StrongSource σ g) :
    M.Kstrong (f + g) = M.Kstrong f + M.Kstrong g := by
  funext t
  simp only [Model.Kstrong, Pi.add_apply, map_add]
  exact integral_add (kernel_integrable (hP.restrict) hf t) (kernel_integrable (hP.restrict) hg t)

theorem Kstrong_smul (a : ℂ) (g : M.Trajectory) :
    M.Kstrong (a • g) = a • M.Kstrong g := by
  funext t
  simp only [Model.Kstrong, Pi.smul_apply, map_smul]
  exact integral_smul a _

theorem pivot_dense (hP : ProofInputs M B [.L01a, .L02a, .Q01a, .Q01c]) : DenseRange M.iota :=
  (ClassicalProofs.C10_a_holds M) (energy_complete (hP.restrict)) (energy_val_continuous (hP.restrict)) (V1_dense (hP.restrict))

theorem sourceLinear_dense (hP : ProofInputs M B [.L01a, .L02a, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 < σ) :
    DenseRange (sourceLinear (M := M) σ) := by
  have hd : DenseRange (M.V 3).val := by
    apply (hP.get .Q01c (by decide)).2.1.mono
    intro x hx
    exact ⟨(M.V 3).ofH x, val_ofH _ hx⟩
  apply ((ClassicalProofs.C10_b_holds M) hd (pivot_dense (hP.restrict)) σ hσ).mono
  intro g hg
  obtain ⟨f, hf, rfl⟩ := hg
  exact ⟨⟨f, hf.1⟩, rfl⟩

end MergedKdV.T1
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

theorem energy_weighted_point {σ : ℝ} {w : M.Trajectory}
    (hw : M.Energy σ w) (t : Time) :
    Real.exp (σ * t) * ‖w t‖ ≤ M.energy σ w := by
  have hb : BddAbove (Set.range (fun s : Time => Real.exp (σ * s) * ‖w s‖)) := by
    obtain ⟨C, hC⟩ := hw.2.1
    exact ⟨C, by rintro _ ⟨s, rfl⟩; exact hC s⟩
  unfold Model.energy
  exact (le_csSup hb (Set.mem_range_self t)).trans
    (le_add_of_nonneg_right (Real.sqrt_nonneg _))

theorem energy_point {σ : ℝ} (hσ : 0 ≤ σ) {w : M.Trajectory}
    (hw : M.Energy σ w) (t : Time) : ‖w t‖ ≤ M.energy σ w := by
  have he : 1 ≤ Real.exp (σ * t) := Real.one_le_exp (mul_nonneg hσ t.2)
  exact (le_mul_of_one_le_left (norm_nonneg _) he).trans (energy_weighted_point hw t)

theorem Kstrong_X0 (hP : ProofInputs M B [.L03c]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) {g : M.Trajectory} (hg : M.StrongSource σ g) :
    M.X0 σ (M.Kstrong g) ∧
      M.energy σ (M.Kstrong g) ≤ B.bound "L03_c" σ * ‖M.sourceClass σ g‖ := by
  have h := (hP.get .L03c (by decide)) σ hσ hdecay 0 g hg
  have he : M.linearFlow none 0 + M.Kstrong g = M.Kstrong g := by
    funext t
    change M.T t 0 + M.Kstrong g t = M.Kstrong g t
    rw [map_zero, zero_add]
  dsimp only at h
  rw [he] at h
  simpa only [norm_zero, zero_add] using h

def strongDuhamel (hP : ProofInputs M B [.L01b, .L01c, .L03c]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) : strongSourceSpace (M := M) σ →ₗ[ℂ] energyGraph M where
  toFun g := energyRep σ (M.Kstrong g) (Kstrong_X0 (hP.restrict) hσ hdecay g.property).1
  map_add' f g := by
    apply graphTrajectory_injective σ
    rw [graphTrajectory_add, energyRep_spec, energyRep_spec, energyRep_spec]
    exact Kstrong_add (hP.restrict) f.property g.property
  map_smul' a g := by
    apply graphTrajectory_injective σ
    simp only [RingHom.id_apply]
    rw [graphTrajectory_smul, energyRep_spec, energyRep_spec]
    exact Kstrong_smul (M := M) a g.val

theorem strongDuhamel_spec (hP : ProofInputs M B [.L01b, .L01c, .L03c]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (g : strongSourceSpace (M := M) σ) :
    graphTrajectory σ (strongDuhamel (hP.restrict) hσ hdecay g) = M.Kstrong g :=
  energyRep_spec (Kstrong_X0 (hP.restrict) hσ hdecay g.property).1

theorem strongDuhamel_bound (hP : ProofInputs M B [.L01b, .L01c, .L03c]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (g : strongSourceSpace (M := M) σ) :
    ‖strongDuhamel (hP.restrict) hσ hdecay g‖ ≤ B.bound "L03_c" σ * ‖sourceLinear σ g‖ := by
  rw [← graphTrajectory_norm σ, strongDuhamel_spec hP.restrict hσ hdecay]
  exact (Kstrong_X0 (hP.restrict) hσ hdecay g.property).2

def continuousKGraph (hP : ProofInputs M B [.L01a, .L01b, .L01c, .L02a, .L03c, .Q01a]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) : M.WeakL2 σ →L[ℂ] energyGraph M := by
  letI := energyGraph_complete (hP.restrict)
  exact (strongDuhamel (hP.restrict) hσ hdecay).extendOfNorm (sourceLinear σ)

def continuousK (hP : ProofInputs M B [.L01a, .L01b, .L01c, .L02a, .L03c, .Q01a]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) : M.WeakL2 σ →ₗ[ℂ] M.Trajectory :=
  (graphTrajectoryLinear σ).comp (continuousKGraph (hP.restrict) hσ hdecay).toLinearMap

theorem continuousKGraph_bound (hP : ProofInputs M B [.L01a, .L01b, .L01c, .L02a, .L03c, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (g : M.WeakL2 σ) :
    ‖continuousKGraph (hP.restrict) hσ hdecay g‖ ≤ B.bound "L03_c" σ * ‖g‖ := by
  letI := energyGraph_complete (hP.restrict)
  exact LinearMap.norm_extendOfNorm_apply_le (sourceLinear_dense (hP.restrict) hσ)
    (B.bound "L03_c" σ) (strongDuhamel_bound (hP.restrict) hσ hdecay) g

theorem continuousK_strong (hP : ProofInputs M B [.L01a, .L01b, .L01c, .L02a, .L03c, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) {g : M.Trajectory} (hg : M.StrongSource σ g) :
    continuousK (hP.restrict) hσ hdecay (M.sourceClass σ g) = M.Kstrong g := by
  letI := energyGraph_complete (hP.restrict)
  have he := LinearMap.extendOfNorm_eq (sourceLinear_dense (hP.restrict) hσ)
    ⟨B.bound "L03_c" σ, strongDuhamel_bound (hP.restrict) hσ hdecay⟩
    (⟨g, hg⟩ : strongSourceSpace (M := M) σ)
  change continuousKGraph (hP.restrict) hσ hdecay (M.sourceClass σ g) =
    strongDuhamel (hP.restrict) hσ hdecay ⟨g, hg⟩ at he
  change graphTrajectory σ (continuousKGraph (hP.restrict) hσ hdecay (M.sourceClass σ g)) = _
  rw [he]
  exact strongDuhamel_spec (hP.restrict) hσ hdecay ⟨g, hg⟩

theorem continuousK_spec (hP : ProofInputs M B [.L01a, .L01b, .L01c, .L02a, .L03c, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) : M.KSpec σ none (continuousK (hP.restrict) hσ hdecay) := by
  refine ⟨⟨B.bound "L03_c" σ, (budget_pos B "L03_c" σ 0 0).le, ?_⟩, ?_⟩
  · intro g
    refine ⟨graphTrajectory_X0 σ _, ?_⟩
    change M.energy σ (graphTrajectory σ (continuousKGraph (hP.restrict) hσ hdecay g)) ≤ _
    rw [graphTrajectory_norm]
    exact continuousKGraph_bound (hP.restrict) hσ hdecay g
  · intro g hg
    exact continuousK_strong (hP.restrict) hσ hdecay hg

def evaluationLinear (t : Time) : M.Trajectory →ₗ[ℂ] M.H where
  toFun w := w t
  map_add' _ _ := rfl
  map_smul' _ _ := rfl

theorem KSpec_unique (hP : ProofInputs M B [.L01a, .L02a, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 < σ)
    {d : Option (D05Mesh L κ)} {K J : M.WeakL2 σ →ₗ[ℂ] M.Trajectory}
    (hK : M.KSpec σ d K) (hJ : M.KSpec σ d J) : K = J := by
  obtain ⟨CK, hCK, hKb⟩ := hK.1
  obtain ⟨CJ, hCJ, hJb⟩ := hJ.1
  apply LinearMap.ext
  intro g
  funext t
  let P : M.WeakL2 σ →L[ℂ] M.H := ((evaluationLinear t).comp K).mkContinuous CK
    (fun v => (energy_point hσ.le (hKb v).1.1 t).trans (hKb v).2)
  let R : M.WeakL2 σ →L[ℂ] M.H := ((evaluationLinear t).comp J).mkContinuous CJ
    (fun v => (energy_point hσ.le (hJb v).1.1 t).trans (hJb v).2)
  have he : (P : M.WeakL2 σ → M.H) = R :=
    (sourceLinear_dense (hP.restrict) hσ).equalizer P.continuous R.continuous (by
      funext v
      exact congrFun ((hK.2 v v.property).trans (hJ.2 v v.property).symm) t)
  exact congrFun he g

theorem continuousK_existsUnique (hP : ProofInputs M B [.L01a, .L01b, .L01c, .L02a, .L03c, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) : ∃! K, M.KSpec σ none K :=
  ⟨continuousK (hP.restrict) hσ hdecay, continuousK_spec (hP.restrict) hσ hdecay,
    fun _ hK => KSpec_unique (hP.restrict) hσ hK (continuousK_spec (hP.restrict) hσ hdecay)⟩

theorem Kweak_none_eq (hP : ProofInputs M B [.L01a, .L01b, .L01c, .L02a, .L03c, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) : M.Kweak σ none = continuousK (hP.restrict) hσ hdecay := by
  classical
  unfold Model.Kweak
  rw [dite_eq_left (continuousK_existsUnique (hP.restrict) hσ hdecay)]
  exact KSpec_unique (hP.restrict) hσ
    (Classical.choose_spec (continuousK_existsUnique (hP.restrict) hσ hdecay).exists)
    (continuousK_spec (hP.restrict) hσ hdecay)

theorem Kweak_none_bound (hP : ProofInputs M B [.L01a, .L01b, .L01c, .L02a, .L03c, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (g : M.WeakL2 σ) :
    M.X0 σ (M.Kweak σ none g) ∧
      M.energy σ (M.Kweak σ none g) ≤ B.bound "L03_c" σ * ‖g‖ := by
  rw [Kweak_none_eq (hP.restrict) hσ hdecay]
  refine ⟨graphTrajectory_X0 σ _, ?_⟩
  change M.energy σ (graphTrajectory σ (continuousKGraph (hP.restrict) hσ hdecay g)) ≤ _
  rw [graphTrajectory_norm]
  exact continuousKGraph_bound (hP.restrict) hσ hdecay g

end MergedKdV.T1
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

theorem discrete_mem_V1 (hP : ProofInputs M B [.Q01a]) {m : D05Mesh L κ} (x : M.X m) :
    (x : M.H) ∈ (M.V 1).carrier := by
  exact nest (hP.restrict) (by norm_num) (by norm_num : (1 : ℝ) ≤ 2) (by norm_num)
    ((hP.get .Q01a (by decide)).2.2.2.2.2.2.2.2.2.2 m x.property)

/-- Inclusion of the discrete space into the fixed energy space. -/
def discreteEnergyLinear (hP : ProofInputs M B [.Q01a]) (m : D05Mesh L κ) :
    M.X m →ₗ[ℂ] M.energySpace.Space where
  toFun x := M.energySpace.ofH x
  map_add' x y := ofH_add _ (discrete_mem_V1 (hP.restrict) x) (discrete_mem_V1 (hP.restrict) y)
  map_smul' a x := ofH_smul _ a (discrete_mem_V1 (hP.restrict) x)

def discreteEnergyMap (hP : ProofInputs M B [.Q01a]) (m : D05Mesh L κ) :
    M.X m →L[ℂ] M.energySpace.Space := by
  letI : FiniteDimensional ℂ (M.X m) := (hP.get .Q01a (by decide)).2.2.2.2.2.2.2.2.2.1 m
  exact { discreteEnergyLinear (hP.restrict) m with
    cont := (discreteEnergyLinear (hP.restrict) m).continuous_of_finiteDimensional }

theorem discrete_riesz_exists (hP : ProofInputs M B [.Q01a]) (m : D05Mesh L κ) (g : M.Weak) :
    ∃! r, M.RieszSpec m g r := by
  letI : FiniteDimensional ℂ (M.X m) := (hP.get .Q01a (by decide)).2.2.2.2.2.2.2.2.2.1 m
  exact C10_antiRiesz (g.comp (discreteEnergyMap (hP.restrict) m))

theorem PiMinus_spec (hP : ProofInputs M B [.Q01a]) (m : D05Mesh L κ) (g : M.Weak) :
    M.RieszSpec m g (M.PiMinus m g) := by
  classical
  unfold Model.PiMinus
  rw [dite_eq_left (discrete_riesz_exists (hP.restrict) m g)]
  exact Classical.choose_spec (discrete_riesz_exists (hP.restrict) m g).exists

theorem PiMinus_iota (hP : ProofInputs M B [.L01a, .L04a, .Q01a]) (m : D05Mesh L κ) (f : M.H) :
    M.PiMinus m (M.iota f) = M.Pi m f := by
  apply (discrete_riesz_exists (hP.restrict) m (M.iota f)).unique (PiMinus_spec (hP.restrict) m (M.iota f))
  intro x
  have ho := (hP.get .L04a (by decide)).1 m f x
  rw [inner_sub_right, sub_eq_zero] at ho
  unfold Model.iota
  simp only [ContinuousLinearMap.comp_apply, innerSLFlip_apply_apply]
  rw [energy_inclusion_correct (hP.restrict), val_ofH M.energySpace (discrete_mem_V1 (hP.restrict) x)]
  exact ho.symm

theorem d1_discrete_pos (hP : ProofInputs M B [.Q01a]) {m : D05Mesh L κ}
    {x : M.X m} (hx : x ≠ 0) : 0 < M.d1 x := by
  apply norm_pos_iff.mpr
  intro hz
  have hv := congrArg M.energySpace.val hz
  rw [val_ofH M.energySpace (discrete_mem_V1 (hP.restrict) x), map_zero] at hv
  exact hx (Subtype.ext hv)

theorem PiMinus_minusNorm_le (hP : ProofInputs M B [.Q01a]) (m : D05Mesh L κ) (g : M.Weak) :
    M.minusNorm m (M.PiMinus m g) ≤ ‖g‖ := by
  classical
  unfold Model.minusNorm
  by_cases hn : ∃ x : M.X m, x ≠ 0
  · apply csSup_le
    · obtain ⟨x, hx⟩ := hn
      exact ⟨_, x, hx, rfl⟩
    · intro q hq
      obtain ⟨x, hx, rfl⟩ := hq
      apply (div_le_iff₀ (d1_discrete_pos (hP.restrict) hx)).mpr
      rw [PiMinus_spec (hP.restrict)]
      exact g.le_opNorm (M.energySpace.ofH x)
  · have he : {q : ℝ | ∃ x : M.X m, x ≠ 0 ∧
        q = ‖inner ℂ (x : M.H) (M.PiMinus m g : M.H)‖ / M.d1 x} = ∅ := by
      ext q
      simp only [Set.mem_ofPred_eq, Set.mem_empty_iff_false, iff_false]
      rintro ⟨x, hx, -⟩
      exact hn ⟨x, hx⟩
    rw [he, Real.sSup_empty]
    exact norm_nonneg g

end MergedKdV.T1
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

theorem PiMinus_add (hP : ProofInputs M B [.Q01a]) (m : D05Mesh L κ) (g v : M.Weak) :
    M.PiMinus m (g + v) = M.PiMinus m g + M.PiMinus m v := by
  apply (discrete_riesz_exists (hP.restrict) m (g + v)).unique (PiMinus_spec (hP.restrict) m (g + v))
  intro x
  simp only [Submodule.coe_add, inner_add_right, add_apply]
  rw [PiMinus_spec (hP.restrict) m g x, PiMinus_spec (hP.restrict) m v x]

theorem PiMinus_smul (hP : ProofInputs M B [.Q01a]) (m : D05Mesh L κ) (a : ℂ) (g : M.Weak) :
    M.PiMinus m (a • g) = a • M.PiMinus m g := by
  apply (discrete_riesz_exists (hP.restrict) m (a • g)).unique (PiMinus_spec (hP.restrict) m (a • g))
  intro x
  simp only [Submodule.coe_smul, inner_smul_right, smul_apply, smul_eq_mul]
  rw [PiMinus_spec (hP.restrict) m g x]

def PiMinusLinear (hP : ProofInputs M B [.Q01a]) (m : D05Mesh L κ) : M.Weak →ₗ[ℂ] M.X m where
  toFun := M.PiMinus m
  map_add' := PiMinus_add (hP.restrict) m
  map_smul' := PiMinus_smul (hP.restrict) m

theorem PiMinus_norm_le (hP : ProofInputs M B [.Q01a]) (m : D05Mesh L κ) (g : M.Weak) :
    ‖M.PiMinus m g‖ ≤ ‖discreteEnergyMap (hP.restrict) m‖ * ‖g‖ := by
  let r := M.PiMinus m g
  have h1 := g.le_opNorm (M.energySpace.ofH r)
  rw [← PiMinus_spec (hP.restrict) m g r] at h1
  change ‖inner ℂ (r : M.H) (r : M.H)‖ ≤ ‖g‖ * ‖M.energySpace.ofH r‖ at h1
  rw [← inner_self_re_eq_norm, inner_self_eq_norm_sq] at h1
  have h2 := (discreteEnergyMap (hP.restrict) m).le_opNorm r
  change ‖M.energySpace.ofH r‖ ≤ ‖discreteEnergyMap (hP.restrict) m‖ * ‖r‖ at h2
  change ‖r‖ ^ 2 ≤ ‖g‖ * ‖M.energySpace.ofH r‖ at h1
  have h3 := mul_le_mul_of_nonneg_left h2 (norm_nonneg g)
  change ‖r‖ ≤ _
  by_cases hz : ‖r‖ = 0
  · rw [hz]
    positivity
  · have hp : 0 < ‖r‖ := (norm_nonneg r).lt_of_ne' hz
    nlinarith

def PiMinusCLM (hP : ProofInputs M B [.Q01a]) (m : D05Mesh L κ) : M.Weak →L[ℂ] M.X m :=
  (PiMinusLinear (hP.restrict) m).mkContinuous ‖discreteEnergyMap (hP.restrict) m‖ (PiMinus_norm_le (hP.restrict) m)

theorem dual_ratio_bound (hP : ProofInputs M B [.L01a, .Q01a]) {m : D05Mesh L κ}
    (r x : M.X m) (hx : x ≠ 0) :
    ‖inner ℂ (x : M.H) (r : M.H)‖ / M.d1 x ≤ |D01p L| * ‖r‖ := by
  apply (div_le_iff₀ (d1_discrete_pos (hP.restrict) hx)).mpr
  have hp := (hP.get .L01a (by decide)).1 (x : M.H) (discrete_mem_V1 (hP.restrict) x)
  have hd := size_nonneg M.energySpace (x : M.H)
  calc
    ‖inner ℂ (x : M.H) (r : M.H)‖ ≤ ‖(x : M.H)‖ * ‖(r : M.H)‖ :=
      norm_inner_le_norm _ _
    _ ≤ (D01p L * M.d1 x) * ‖r‖ := mul_le_mul_of_nonneg_right hp (norm_nonneg r)
    _ ≤ (|D01p L| * M.d1 x) * ‖r‖ := by
      gcongr
      exact le_abs_self _
    _ = _ := by ring

theorem minusNorm_le_of_ratio (hP : ProofInputs M B []) {m : D05Mesh L κ} (r : M.X m)
    {C : ℝ} (hC : 0 ≤ C)
    (h : ∀ x : M.X m, x ≠ 0 → ‖inner ℂ (x : M.H) (r : M.H)‖ / M.d1 x ≤ C) :
    M.minusNorm m r ≤ C := by
  classical
  unfold Model.minusNorm
  by_cases hn : ∃ x : M.X m, x ≠ 0
  · apply csSup_le
    · obtain ⟨x, hx⟩ := hn
      exact ⟨_, x, hx, rfl⟩
    · rintro _ ⟨x, hx, rfl⟩
      exact h x hx
  · have he : {q : ℝ | ∃ x : M.X m, x ≠ 0 ∧
        q = ‖inner ℂ (x : M.H) (r : M.H)‖ / M.d1 x} = ∅ := by
      ext q
      simp only [Set.mem_ofPred_eq, Set.mem_empty_iff_false, iff_false]
      rintro ⟨x, hx, -⟩
      exact hn ⟨x, hx⟩
    rw [he, Real.sSup_empty]
    exact hC

theorem dual_ratio_le (hP : ProofInputs M B [.L01a, .Q01a]) {m : D05Mesh L κ}
    (r x : M.X m) (hx : x ≠ 0) :
    ‖inner ℂ (x : M.H) (r : M.H)‖ / M.d1 x ≤ M.minusNorm m r := by
  apply le_csSup
  · refine ⟨|D01p L| * ‖r‖, ?_⟩
    rintro _ ⟨y, hy, rfl⟩
    exact dual_ratio_bound (hP.restrict) r y hy
  · exact ⟨x, hx, rfl⟩

theorem minusNorm_nonneg (hP : ProofInputs M B [.L01a, .Q01a]) {m : D05Mesh L κ} (r : M.X m) :
    0 ≤ M.minusNorm m r := by
  classical
  by_cases hn : ∃ x : M.X m, x ≠ 0
  · obtain ⟨x, hx⟩ := hn
    exact (div_nonneg (norm_nonneg _) (d1_discrete_pos (hP.restrict) hx).le).trans (dual_ratio_le (hP.restrict) r x hx)
  · have hr : r = 0 := by by_contra h; exact hn ⟨r, h⟩
    subst r
    unfold Model.minusNorm
    have he : {q : ℝ | ∃ x : M.X m, x ≠ 0 ∧
        q = ‖inner ℂ (x : M.H) ((0 : M.X m) : M.H)‖ / M.d1 x} = ∅ := by
      ext q
      simp only [Set.mem_ofPred_eq, Set.mem_empty_iff_false, iff_false]
      rintro ⟨x, hx, -⟩
      exact hn ⟨x, hx⟩
    rw [he, Real.sSup_empty]

theorem minusNorm_shift (hP : ProofInputs M B [.L01a, .Q01a]) {m : D05Mesh L κ} (r s : M.X m) :
    M.minusNorm m r ≤ M.minusNorm m s + |D01p L| * ‖r - s‖ := by
  apply minusNorm_le_of_ratio (hP.restrict) r
    (add_nonneg (minusNorm_nonneg (hP.restrict) s) (mul_nonneg (abs_nonneg _) (norm_nonneg _)))
  intro x hx
  have he : inner ℂ (x : M.H) (r : M.H) =
      inner ℂ (x : M.H) (s : M.H) + inner ℂ (x : M.H) ((r - s : M.X m) : M.H) := by
    rw [Submodule.coe_sub, inner_sub_right]
    abel
  calc
    _ ≤ (‖inner ℂ (x : M.H) (s : M.H)‖ +
        ‖inner ℂ (x : M.H) ((r - s : M.X m) : M.H)‖) / M.d1 x := by
      rw [he]
      exact div_le_div_of_nonneg_right (norm_add_le _ _) (d1_discrete_pos (hP.restrict) hx).le
    _ = ‖inner ℂ (x : M.H) (s : M.H)‖ / M.d1 x +
        ‖inner ℂ (x : M.H) ((r - s : M.X m) : M.H)‖ / M.d1 x := add_div _ _ _
    _ ≤ _ := add_le_add (dual_ratio_le (hP.restrict) s x hx) (dual_ratio_bound (hP.restrict) (r - s) x hx)

theorem minusNorm_lipschitz (hP : ProofInputs M B [.L01a, .Q01a]) (m : D05Mesh L κ) :
    LipschitzWith ⟨|D01p L|, abs_nonneg _⟩ (M.minusNorm m) := by
  apply LipschitzWith.of_dist_le_mul
  intro r s
  rw [Real.dist_eq, dist_eq_norm]
  change |M.minusNorm m r - M.minusNorm m s| ≤ |D01p L| * ‖r - s‖
  apply abs_le.mpr
  have h1 := minusNorm_shift (hP.restrict) r s
  have h2 := minusNorm_shift (hP.restrict) s r
  rw [norm_sub_rev s r] at h2
  constructor <;> linarith

theorem minusNorm_continuous (hP : ProofInputs M B [.L01a, .Q01a]) (m : D05Mesh L κ) :
    Continuous (M.minusNorm m) := (minusNorm_lipschitz (hP.restrict) m).continuous

end MergedKdV.T1
end
end


==> anc/lean/MergedKdV/Proofs/Inputs.lean <==
import MergedKdV.Statements
import Mathlib.Tactic

namespace MergedKdV
universe u

/-- Individual hypotheses of the merged specification. -/
inductive Clause where
  | Q01a
  | Q01c
  | L01a
  | L01b
  | L01c
  | L02a
  | L03c
  | L04a
  | L04c
  | L04d
  | L05a
  | L05c
  | L05d
  | L06b
  | L06c
  | L07b
  | L07c
  | L12d
  | L13a
  | L13b
  | C01a
  | C01b
  | C01c
  | C01d
  | C01e
  | C01f
  | C12
  | C13
deriving DecidableEq, Repr

def Clause.statement {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) : Clause → Prop
  | .Q01a => Q01_a M
  | .Q01c => Q01_c M
  | .L01a => L01_a M
  | .L01b => L01_b M
  | .L01c => L01_c M
  | .L02a => L02_a M B
  | .L03c => L03_c M B
  | .L04a => L04_a M B
  | .L04c => L04_c M B
  | .L04d => L04_d M B
  | .L05a => L05_a M
  | .L05c => L05_c M
  | .L05d => L05_d M B
  | .L06b => L06_b M B
  | .L06c => L06_c M B
  | .L07b => L07_b M B
  | .L07c => L07_c M B
  | .L12d => L12_d M B
  | .L13a => L13_a M
  | .L13b => L13_b M B
  | .C01a => C01_a M
  | .C01b => C01_b M B
  | .C01c => C01_c M B
  | .C01d => C01_d M B
  | .C01e => C01_e M B
  | .C01f => C01_f M B
  | .C12 => MergedKdV.C12 M B
  | .C13 => MergedKdV.C13 M B

/-- Exactly the listed clauses, with no assumptions for unlisted indices. -/
structure ProofInputs {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (used : List Clause) : Prop where
  get (c : Clause) : c ∈ used → c.statement M B

variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget} {small large : List Clause}

/-- Extract just the clauses required by a particular proof. -/
theorem Head.inputs (H : Head M B) {used : List Clause} : ProofInputs M B used where
  get c _ := by
    cases c with
    | Q01a => exact H.Q01.a
    | Q01c => exact H.Q01.c
    | L01a => exact H.L01.a
    | L01b => exact H.L01.b
    | L01c => exact H.L01.c
    | L02a => exact H.L02.a
    | L03c => exact H.L03.c
    | L04a => exact H.L04.a
    | L04c => exact H.L04.c
    | L04d => exact H.L04.d
    | L05a => exact H.L05.a
    | L05c => exact H.L05.c
    | L05d => exact H.L05.d
    | L06b => exact H.L06.b
    | L06c => exact H.L06.c
    | L07b => exact H.L07.b
    | L07c => exact H.L07.c
    | L12d => exact H.L12.d
    | L13a => exact H.L13.a
    | L13b => exact H.L13.b
    | C01a => exact H.C01.a
    | C01b => exact H.C01.b
    | C01c => exact H.C01.c
    | C01d => exact H.C01.d
    | C01e => exact H.C01.e
    | C01f => exact H.C01.f
    | C12 => exact H.C12
    | C13 => exact H.C13

theorem ProofInputs.restrict (h : ProofInputs M B large)
    (ok : (small.all fun c => decide (c ∈ large)) = true := by decide) : ProofInputs M B small where
  get c hc := h.get c (of_decide_eq_true ((List.all_eq_true.mp ok) c hc))

end MergedKdV


==> anc/lean/MergedKdV/Proofs/IntegratedE4.lean <==
import MergedKdV.Model

noncomputable section
open MeasureTheory
namespace MergedKdV.Model
universe u
variable {L κ : ℝ} (M : Model.{u} L κ)

/-- Step 3, (4.33): true E4 lifting and weighted fourth-norm integrability. -/
def IntegratedE4 (ν : ℝ) (w : M.Trajectory) : Prop :=
  M.AELift M.E4 w ∧
  Integrable (fun t : Time => Real.exp (2 * ν * t) * M.nj 4 (w t) ^ 2) timeMeasure
/-- Step 3, (4.33): the actual weighted fourth-norm time integral. -/
def normE4 (ν : ℝ) (w : M.Trajectory) : ℝ :=
  Real.sqrt (∫ t : Time, Real.exp (2 * ν * t) * M.nj 4 (w t) ^ 2 ∂timeMeasure)
end MergedKdV.Model

open Set Filter
namespace MergedKdV.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ)

/-- Nonnegativity of the actual supremum component, under its finiteness qualification. -/
theorem energy_sup_nonneg (ν : ℝ) (w : M.Trajectory) (hw : M.Energy ν w) :
    0 ≤ sSup (Set.range (fun t : Time => Real.exp (ν * t) * ‖w t‖)) := by
  have hb : BddAbove (Set.range (fun t : Time => Real.exp (ν * t) * ‖w t‖)) :=
    ⟨Classical.choose hw.2.1, by rintro _ ⟨t, rfl⟩; exact Classical.choose_spec hw.2.1 t⟩
  have h := le_csSup hb (Set.mem_range_self (f := fun t : Time => Real.exp (ν * t) * ‖w t‖) 0)
  simpa using (norm_nonneg (w 0)).trans (by simpa using h)

/-- A qualified energy norm bounds every weighted ambient point value. -/
theorem energy_pointwise (ν : ℝ) (w : M.Trajectory) (hw : M.Energy ν w) (t : Time) :
    Real.exp (ν * t) * ‖w t‖ ≤ M.energy ν w := by
  have hb : BddAbove (Set.range (fun t : Time => Real.exp (ν * t) * ‖w t‖)) :=
    ⟨Classical.choose hw.2.1, by rintro _ ⟨s, rfl⟩; exact Classical.choose_spec hw.2.1 s⟩
  exact (le_csSup hb (Set.mem_range_self t)).trans
    (le_add_of_nonneg_right (Real.sqrt_nonneg _))

/-- The square-integral component is bounded by the same qualified energy norm. -/
theorem energy_gradient_le (ν : ℝ) (w : M.Trajectory) (hw : M.Energy ν w) :
    Real.sqrt (∫ t : Time, Real.exp (2 * ν * t) * M.d1 (w t) ^ 2 ∂timeMeasure) ≤
      M.energy ν w :=
  le_add_of_nonneg_left (energy_sup_nonneg M ν w hw)


/-- Weighted square domination, including integrability before the integral is used. -/
theorem weighted_square_domination (ν c : ℝ) (hc : 0 ≤ c) (f g : Time → ℝ)
    (hm : AEStronglyMeasurable (fun t : Time => Real.exp (2 * ν * t) * f t ^ 2) timeMeasure)
    (hg : Integrable (fun t : Time => Real.exp (2 * ν * t) * g t ^ 2) timeMeasure)
    (hfg : ∀ᵐ (t : Time) ∂timeMeasure, |f t| ≤ c * |g t|) :
    Integrable (fun t : Time => Real.exp (2 * ν * t) * f t ^ 2) timeMeasure ∧
      Real.sqrt (∫ t : Time, Real.exp (2 * ν * t) * f t ^ 2 ∂timeMeasure) ≤
        c * Real.sqrt (∫ t : Time, Real.exp (2 * ν * t) * g t ^ 2 ∂timeMeasure) := by
  have hd : ∀ᵐ (t : Time) ∂timeMeasure, Real.exp (2 * ν * t) * f t ^ 2 ≤
      c ^ 2 * (Real.exp (2 * ν * t) * g t ^ 2) := by
    filter_upwards [hfg] with t ht
    have hh := pow_le_pow_left₀ (abs_nonneg (f t)) ht 2
    rw [sq_abs, mul_pow, sq_abs] at hh
    calc
      _ ≤ Real.exp (2 * ν * t) * (c ^ 2 * g t ^ 2) :=
        mul_le_mul_of_nonneg_left hh (Real.exp_pos _).le
      _ = _ := by ring
  have hi : Integrable (fun t : Time => Real.exp (2 * ν * t) * f t ^ 2) timeMeasure := by
    refine Integrable.mono' (hg.const_mul (c ^ 2)) hm ?_
    filter_upwards [hd] with t ht
    simpa only [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (Real.exp_pos _).le (sq_nonneg _))] using ht
  refine ⟨hi, ?_⟩
  have hh := Real.sqrt_le_sqrt (integral_mono_ae hi (hg.const_mul (c ^ 2)) hd)
  rw [integral_const_mul, Real.sqrt_mul (sq_nonneg c), Real.sqrt_sq hc] at hh
  exact hh

end MergedKdV.T3


==> anc/lean/MergedKdV/Proofs/Linear42.lean <==
import MergedKdV.Proofs.LinearPoint

namespace MergedKdV.LowOrder

variable {L κ : ℝ} {M : Model L κ} {B : D01Budget} {ν r C : ℝ}

theorem linear42
    (p : ProofInputs M B [.L01c, .L04a, .L05c, .L07b, .L07c, .Q01a])
    (hν : 0 < ν) (hνL : ν < D01lambda L) (hC : T1.linearConstant B ν .zero ≤ C) :
    M.Linear42 ν r C .zero := by
  intro f _ m t ht
  refine ⟨T1.mem_zero p.restrict _, ?_⟩
  change M.vnorm 0 _ ≤ C * Real.exp (-ν * t) * D17a .zero m.h t * ‖f‖
  rw [T1.vnorm_zero p.restrict]
  have ht0 : 0 ≤ D01tw t := le_min t.coe_nonneg zero_le_one
  have ha : 0 ≤ D17a .zero m.h t :=
    le_min zero_le_one (mul_nonneg (NNReal.coe_nonneg _) (Real.rpow_nonneg ht0 _))
  apply (T1.linear_zero_bound p hν hνL m f t ht).trans
  gcongr

end MergedKdV.LowOrder


==> anc/lean/MergedKdV/Proofs/LinearPoint.lean <==
import MergedKdV.Proofs.Inputs
import Mathlib.Analysis.Analytic.ChangeOrigin
import Mathlib.Analysis.Analytic.Linear
import Mathlib.Analysis.Analytic.Uniqueness
import Mathlib.Analysis.Calculus.ContDiff.Defs
import Mathlib.Analysis.Calculus.Deriv.Basic
import Mathlib.Analysis.Complex.CauchyIntegral
import Mathlib.Analysis.Convolution
import Mathlib.Analysis.InnerProductSpace.Dual
import Mathlib.Analysis.Normed.Lp.ProdLp
import Mathlib.Analysis.Normed.Module.FiniteDimension
import Mathlib.Analysis.Normed.Module.Multilinear.Curry
import Mathlib.Analysis.Normed.Operator.Extend
import Mathlib.Analysis.Normed.Ring.InfiniteSum
import Mathlib.Analysis.ODE.ExistUnique
import Mathlib.Analysis.SpecialFunctions.ImproperIntegrals
import Mathlib.Analysis.SpecialFunctions.Integrability.Basic
import Mathlib.Analysis.SpecialFunctions.Integrals.Basic
import Mathlib.Analysis.SpecialFunctions.Pow.Continuity
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Combinatorics.Enumerative.Catalan.Basic
import Mathlib.MeasureTheory.Function.ConvergenceInMeasure
import Mathlib.MeasureTheory.Function.L2Space
import Mathlib.MeasureTheory.Function.LpSeminorm.CompareExp
import Mathlib.MeasureTheory.Function.LpSeminorm.LpNorm
import Mathlib.MeasureTheory.Function.LpSeminorm.TriangleInequality
import Mathlib.MeasureTheory.Function.LpSpace.Basic
import Mathlib.MeasureTheory.Function.LpSpace.Complete
import Mathlib.MeasureTheory.Integral.Bochner.Basic
import Mathlib.MeasureTheory.Integral.Bochner.ContinuousLinearMap
import Mathlib.MeasureTheory.Integral.Bochner.Set
import Mathlib.MeasureTheory.Integral.DominatedConvergence
import Mathlib.MeasureTheory.Integral.IntegrableOn
import Mathlib.MeasureTheory.Integral.IntervalIntegral.AbsolutelyContinuousFun
import Mathlib.MeasureTheory.Integral.IntervalIntegral.Basic
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.MeasureTheory.Measure.Lebesgue.Basic
import Mathlib.MeasureTheory.Measure.WithDensity
import Mathlib.Tactic.Abel
import Mathlib.Tactic.FunProp
import Mathlib.Tactic.GCongr
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring
import Mathlib.Topology.Algebra.InfiniteSum.NatInt
import Mathlib.Topology.Algebra.InfiniteSum.Ring
import Mathlib.Topology.ContinuousMap.Bounded.Normed
import Mathlib.Topology.ContinuousMap.ZeroAtInfty
import Mathlib.Topology.MetricSpace.Contracting
import Mathlib.Topology.Order.Compact
import Mathlib.Topology.Sequences
import Mathlib.Topology.UniformSpace.Equiv

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T1
universe u
attribute [local instance] Classical.propDecidable

theorem budget_one_le (B : D01Budget) (tag : String) (σ s r : ℝ) :
    1 ≤ B.bound tag σ s r := by
  unfold D01Budget.bound
  linarith [abs_nonneg (B.raw tag σ s r)]

theorem budget_pos (B : D01Budget) (tag : String) (σ s r : ℝ) :
    0 < B.bound tag σ s r := lt_of_lt_of_le zero_lt_one (budget_one_le B tag σ s r)

end MergedKdV.T1
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T1.Kernel
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
section Premise
variable (hP : ProofInputs M B [.L05c])
include hP

theorem Th_norm_le (m : D05Mesh L κ) (t : Time) (x : M.X m) :
    ‖M.Th m t x‖ ≤ Real.exp (-D01lambda L * t) * ‖x‖ :=
  ((M.Th m t).le_opNorm x).trans
    (mul_le_mul_of_nonneg_right (((hP.get .L05c (by decide)) m).1 t) (norm_nonneg _))

end Premise
end MergedKdV.T1.Kernel
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T1.Kernel
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
section Premise
variable (hP : ProofInputs M B [.L01c])
include hP

theorem T_norm_le (t : Time) (x : M.H) :
    ‖M.T t x‖ ≤ Real.exp (-D01lambda L * t) * ‖x‖ :=
  ((M.T t).le_opNorm x).trans (mul_le_mul_of_nonneg_right ((hP.get .L01c (by decide)).1 t) (norm_nonneg _))

end Premise
end MergedKdV.T1.Kernel
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

theorem vnorm_zero (hP : ProofInputs M B [.Q01a]) (f : M.H) : M.vnorm 0 f = ‖f‖ :=
  (hP.get .Q01a (by decide)).2.1 f

theorem mem_zero (hP : ProofInputs M B [.Q01a]) (f : M.H) : f ∈ (M.V 0).carrier := by
  rw [(hP.get .Q01a (by decide)).1]
  trivial

end MergedKdV.T1
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

theorem Pi_norm_le (hP : ProofInputs M B [.L04a]) (m : D05Mesh L κ) (f : M.H) :
    ‖M.Pi m f‖ ≤ ‖f‖ := by
  have ho := (hP.get .L04a (by decide)).1 m f (M.Pi m f)
  have he : f = M.project m f + (f - M.project m f) := by abel
  have hp := norm_add_sq_eq_norm_sq_add_norm_sq_of_inner_eq_zero
    (M.project m f) (f - M.project m f) ho
  rw [← he] at hp
  have hsq : ‖M.project m f‖ ^ 2 ≤ ‖f‖ ^ 2 := by
    nlinarith [sq_nonneg ‖f - M.project m f‖]
  exact (sq_le_sq₀ (norm_nonneg _) (norm_nonneg _)).mp hsq

end MergedKdV.T1
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

theorem min_two_bounds {a c d x y z : ℝ} (hc : 0 ≤ c) (hd : 0 ≤ d)
    (hx : 0 ≤ x) (hy : 0 ≤ y) (hz : 0 ≤ z)
    (h1 : a ≤ c * x * z) (h2 : a ≤ d * y * z) : a ≤ (c + d) * min x y * z := by
  rcases le_total x y with h | h
  · rw [min_eq_left h]
    exact h1.trans (by gcongr; linarith)
  · rw [min_eq_right h]
    exact h2.trans (by gcongr; linarith)

def linearConstant (B : D01Budget) (σ : ℝ) (i : D17Index) : ℝ :=
  match i with
  | .zero => 2 + (B.bound "L07_b" + B.bound "L07_c" σ)
  | .one => B.bound "L02_eq" * B.bound "L12_b" σ + B.bound "L10_b" σ 1
  | .two => B.bound "L02_eq" * B.bound "L12_c" σ + B.bound "L10_c" σ 2

theorem linearConstant_pos (B : D01Budget) (σ : ℝ) (i : D17Index) :
    0 < linearConstant B σ i := by
  cases i <;> simp only [linearConstant] <;>
    have h := budget_pos B "L02_eq" 0 0 0
  · have := budget_pos B "L07_b" 0 0 0
    have := budget_pos B "L07_c" σ 0 0
    positivity
  · have := budget_pos B "L12_b" σ 0 0
    have := budget_pos B "L10_b" σ 1 0
    positivity
  · have := budget_pos B "L12_c" σ 0 0
    have := budget_pos B "L10_c" σ 2 0
    positivity

theorem linear_zero_bound (hP : ProofInputs M B [.L01c, .L04a, .L05c, .L07b, .L07c, .Q01a]) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) (m : D05Mesh L κ) (f : M.H) (t : Time) (ht : 0 < t) :
    ‖M.linearError m f t‖ ≤ linearConstant B σ .zero * Real.exp (-σ * t) * D17a .zero m.h t * ‖f‖ := by
  have hm : 0 ≤ m.h := NNReal.coe_nonneg _
  have hm1 : m.h ≤ 1 := m.mesh_le.trans (min_le_left _ _)
  have hh3 : m.h ^ 3 ≤ m.h := by
    have hsq : m.h ^ 2 ≤ 1 := by nlinarith
    have hh := mul_le_mul_of_nonneg_left hsq hm
    nlinarith
  have he : Real.exp (-D01lambda L * t) ≤ Real.exp (-σ * t) :=
    Real.exp_le_exp.mpr (by nlinarith [t.coe_nonneg])
  have ht0 : 0 ≤ D01tw t := le_min t.coe_nonneg zero_le_one
  have hp := (hP.get .L07b (by decide)) m 0 (by norm_num) (by norm_num) f (mem_zero (hP.restrict) f) t ht
  have hk := (hP.get .L07c (by decide)) σ hσ hd m 0 (by norm_num) (by norm_num) f (mem_zero (hP.restrict) f) t ht
  rw [vnorm_zero (hP.restrict)] at hp hk
  norm_num only [sub_zero] at hp hk
  rw [show (-(3 / 2) : ℝ) = -3 / 2 by ring] at hp hk
  have hcb := (budget_pos B "L07_b" 0 0 0).le
  have hp' : ‖M.T t f - M.project m (M.T t f)‖ ≤
      B.bound "L07_b" * m.h * D01tw t ^ (-3 / 2 : ℝ) * Real.exp (-σ * t) * ‖f‖ := by
    apply hp.trans
    gcongr
  have herr : M.linearError m f t =
      (M.flowh m f t - M.project m (M.T t f)) - (M.T t f - M.project m (M.T t f)) := by
    change M.flowh m f t - M.T t f = _
    abel
  have hsharp : ‖M.linearError m f t‖ ≤ (B.bound "L07_b" + B.bound "L07_c" σ) *
      (m.h * D01tw t ^ (-3 / 2 : ℝ)) * (Real.exp (-σ * t) * ‖f‖) := by
    have hh := norm_sub_le (M.flowh m f t - M.project m (M.T t f)) (M.T t f - M.project m (M.T t f))
    rw [← herr] at hh
    nlinarith [hp', hk]
  have hrough : ‖M.linearError m f t‖ ≤ 2 * 1 * (Real.exp (-σ * t) * ‖f‖) := by
    have hc := (Kernel.T_norm_le (hP.restrict) t f).trans (mul_le_mul_of_nonneg_right he (norm_nonneg f))
    have hh := Kernel.Th_norm_le (hP.restrict) m t (M.Pi m f)
    have hp0 := Pi_norm_le (hP.restrict) m f
    have hh' : ‖M.flowh m f t‖ ≤ Real.exp (-σ * t) * ‖f‖ := by
      apply hh.trans
      gcongr
    have hsub := norm_sub_le (M.flowh m f t) (M.T t f)
    change ‖M.linearError m f t‖ ≤ _ at hsub
    linarith
  have hb := min_two_bounds (by norm_num) (add_nonneg (budget_pos B "L07_b" 0 0 0).le
    (budget_pos B "L07_c" σ 0 0).le) zero_le_one
    (mul_nonneg hm (Real.rpow_nonneg ht0 _)) (by positivity) hrough hsharp
  convert hb using 1 <;> dsimp [linearConstant, D17a] <;> ring

end MergedKdV.T1
end
end


==> anc/lean/MergedKdV/Proofs/LinearTools.lean <==
import MergedKdV.Proofs.LinearPoint
import MergedKdV.Proofs.IntegratedE4
import Mathlib.Analysis.Analytic.ChangeOrigin
import Mathlib.Analysis.Analytic.Linear
import Mathlib.Analysis.Analytic.Uniqueness
import Mathlib.Analysis.Calculus.ContDiff.Defs
import Mathlib.Analysis.Calculus.Deriv.Basic
import Mathlib.Analysis.Calculus.Deriv.Mul
import Mathlib.Analysis.Complex.CauchyIntegral
import Mathlib.Analysis.Convolution
import Mathlib.Analysis.InnerProductSpace.Dual
import Mathlib.Analysis.Normed.Lp.ProdLp
import Mathlib.Analysis.Normed.Module.FiniteDimension
import Mathlib.Analysis.Normed.Module.Multilinear.Curry
import Mathlib.Analysis.Normed.Operator.Bilinear
import Mathlib.Analysis.Normed.Operator.Extend
import Mathlib.Analysis.Normed.Ring.InfiniteSum
import Mathlib.Analysis.ODE.ExistUnique
import Mathlib.Analysis.SpecialFunctions.Exponential
import Mathlib.Analysis.SpecialFunctions.ImproperIntegrals
import Mathlib.Analysis.SpecialFunctions.Pow.Continuity
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Combinatorics.Enumerative.Catalan.Basic
import Mathlib.MeasureTheory.Function.ConvergenceInMeasure
import Mathlib.MeasureTheory.Function.L2Space
import Mathlib.MeasureTheory.Function.LpSeminorm.CompareExp
import Mathlib.MeasureTheory.Function.LpSeminorm.LpNorm
import Mathlib.MeasureTheory.Function.LpSeminorm.TriangleInequality
import Mathlib.MeasureTheory.Function.LpSpace.Basic
import Mathlib.MeasureTheory.Function.LpSpace.Complete
import Mathlib.MeasureTheory.Function.StronglyMeasurable.Lemmas
import Mathlib.MeasureTheory.Integral.Bochner.Basic
import Mathlib.MeasureTheory.Integral.Bochner.ContinuousLinearMap
import Mathlib.MeasureTheory.Integral.Bochner.Set
import Mathlib.MeasureTheory.Integral.DominatedConvergence
import Mathlib.MeasureTheory.Integral.IntervalIntegral.AbsolutelyContinuousFun
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.MeasureTheory.Measure.Lebesgue.Basic
import Mathlib.MeasureTheory.Measure.WithDensity
import Mathlib.Tactic
import Mathlib.Tactic.Abel
import Mathlib.Tactic.FunProp
import Mathlib.Tactic.GCongr
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring
import Mathlib.Topology.Algebra.InfiniteSum.NatInt
import Mathlib.Topology.Algebra.InfiniteSum.Ring
import Mathlib.Topology.ContinuousMap.Bounded.Normed
import Mathlib.Topology.ContinuousMap.ZeroAtInfty
import Mathlib.Topology.DenseEmbedding
import Mathlib.Topology.MetricSpace.Cauchy
import Mathlib.Topology.MetricSpace.Contracting
import Mathlib.Topology.Order.Compact
import Mathlib.Topology.Sequences
import Mathlib.Topology.UniformSpace.Equiv

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV
universe u
namespace Model
variable {L κ : ℝ} (M : Model.{u} L κ)

/-- D10: actual weighted supremum, used only with Y qualification. -/
def ynorm (ν θ : ℝ) (w : M.Trajectory) : ℝ :=
  sSup (Set.range (fun t : Time => Real.exp (ν * t) * M.vnorm θ (w t)))

/-- D11: the norm on the actual higher trajectory space. -/
def trajectoryNorm (ν θ : ℝ) (w : M.Trajectory) : ℝ :=
  if θ = 0 then M.energy ν w else M.energy ν w + M.ynorm ν θ w

/-- D11: the zeroth trajectory space does not introduce an extra strong norm. -/
def TrajectoryMember (ν θ : ℝ) (w : M.Trajectory) : Prop :=
  if θ = 0 then M.X0 ν w else M.Xtheta ν θ w

/-- D11: norm axioms for the actual formulas, to be established with the trajectory construction. -/
def TrajectoryNormLaws (ν θ : ℝ) : Prop :=
  M.TrajectoryMember ν θ 0 ∧ M.trajectoryNorm ν θ 0 = 0 ∧
  (∀ w, M.TrajectoryMember ν θ w →
    0 ≤ M.trajectoryNorm ν θ w ∧ (M.trajectoryNorm ν θ w = 0 ↔ w = 0)) ∧
  (∀ w z, M.TrajectoryMember ν θ w → M.TrajectoryMember ν θ z →
    M.TrajectoryMember ν θ (w + z) ∧
    M.trajectoryNorm ν θ (w + z) ≤ M.trajectoryNorm ν θ w + M.trajectoryNorm ν θ z) ∧
  ∀ (c : ℂ) w, M.TrajectoryMember ν θ w →
    M.TrajectoryMember ν θ (c • w) ∧
    M.trajectoryNorm ν θ (c • w) = ‖c‖ * M.trajectoryNorm ν θ w

end Model
end MergedKdV
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T1
universe u
attribute [local instance] Classical.propDecidable
section Subspaces
variable {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
variable (S : D03Subspace H)

theorem val_ofH {x : H} (hx : x ∈ S.carrier) : S.val (S.ofH x) = x := by
  change ((if h : x ∈ S.carrier then ⟨x, h⟩ else 0 : S.carrier) : H) = x
  simp only [dite_eq_left hx]

theorem ofH_val (x : S.Space) : S.ofH (S.val x) = x := by
  change (if h : (x : S.carrier).val ∈ S.carrier then ⟨(x : S.carrier).val, h⟩ else 0 : S.carrier) = x
  simp only [dite_eq_left x.property]
  rfl

theorem val_injective : Function.Injective S.val := by
  intro x y h
  exact Subtype.ext h

theorem size_val (x : S.Space) : S.size (S.val x) = ‖x‖ := by
  rw [D03Subspace.size, ofH_val]

theorem ofH_smul (a : ℂ) {x : H} (hx : x ∈ S.carrier) :
    S.ofH (a • x) = a • S.ofH x := by
  apply val_injective S
  rw [val_ofH S (S.carrier.smul_mem a hx), map_smul, val_ofH S hx]

theorem size_smul (a : ℂ) {x : H} (hx : x ∈ S.carrier) :
    S.size (a • x) = ‖a‖ * S.size x := by
  unfold D03Subspace.size
  rw [ofH_smul S a hx, norm_smul]

end Subspaces
end MergedKdV.T1
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T1
universe u

theorem L2_norm_square {α E : Type*} [MeasurableSpace α] {μ : Measure α}
    [NormedAddCommGroup E] [InnerProductSpace ℂ E] (z : Lp E 2 μ) :
    ‖z‖ ^ 2 = ∫ t, ‖z t‖ ^ 2 ∂μ := by
  letI : InnerProductSpace ℝ E := InnerProductSpace.rclikeToReal ℂ E
  rw [← real_inner_self_eq_norm_sq, L2.inner_def]
  congr 1
  funext t
  exact real_inner_self_eq_norm_sq (z t)

theorem L2_norm_sqrt {α E : Type*} [MeasurableSpace α] {μ : Measure α}
    [NormedAddCommGroup E] [InnerProductSpace ℂ E] (z : Lp E 2 μ) :
    ‖z‖ = Real.sqrt (∫ t, ‖z t‖ ^ 2 ∂μ) := by
  rw [← L2_norm_square z, Real.sqrt_sq (norm_nonneg _)]

theorem exp_weight_square (σ : ℝ) (t : Time) :
    Real.exp (σ * t) ^ 2 = Real.exp (2 * σ * t) := by
  rw [pow_two, ← Real.exp_add]
  congr 1
  ring

theorem weight_norm {E : Type*} [NormedAddCommGroup E] [NormedSpace ℂ E]
    (σ : ℝ) (t : Time) (x : E) :
    ‖(Real.exp (σ * t) : ℂ) • x‖ = Real.exp (σ * t) * ‖x‖ := by
  rw [norm_smul, Complex.norm_real, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)]

end MergedKdV.T1
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ}

abbrev EnergyL2 (M : Model.{u} L κ) := Lp M.energySpace.Space 2 timeMeasure

/-- The energy lift records precisely the weighted ambient trajectory. -/
def EnergyLiftSpec (σ : ℝ) (w : M.Trajectory) (z : EnergyL2 M) : Prop :=
  (fun t => M.energySpace.val (z t)) =ᵐ[timeMeasure]
    (fun t => (Real.exp (σ * t) : ℂ) • w t)

theorem energy_lift_exists {σ : ℝ} {w : M.Trajectory} (hw : M.Energy σ w) :
    ∃ z : EnergyL2 M, EnergyLiftSpec σ w z := by
  obtain ⟨z, hzm, hze⟩ := hw.2.2.1
  let f : Time → M.energySpace.Space := fun t => (Real.exp (σ * t) : ℂ) • z t
  have hc : Continuous (fun t : Time => (Real.exp (σ * t) : ℂ)) := by fun_prop
  have hfm : AEStronglyMeasurable f timeMeasure := hc.aestronglyMeasurable.smul hzm
  have he : (fun t => ‖f t‖ ^ 2) =ᵐ[timeMeasure]
      (fun t => Real.exp (2 * σ * t) * M.d1 (w t) ^ 2) := by
    filter_upwards [hze] with t ht
    simp only [f, weight_norm, mul_pow, exp_weight_square, ← ht, Model.d1, size_val]
  have hmem : MemLp f 2 timeMeasure :=
    (memLp_two_iff_integrable_sq_norm hfm).mpr (hw.2.2.2.congr he.symm)
  refine ⟨hmem.toLp f, ?_⟩
  filter_upwards [hmem.coeFn_toLp, hze] with t ht hzt
  simp only [ht, f, map_smul, hzt]

theorem energy_lift_unique {σ : ℝ} {w : M.Trajectory} {z q : EnergyL2 M}
    (hz : EnergyLiftSpec σ w z) (hq : EnergyLiftSpec σ w q) : z = q := by
  apply Lp.ext
  filter_upwards [hz, hq] with t hzt hqt
  exact val_injective M.energySpace (hzt.trans hqt.symm)

theorem energy_lift_square {σ : ℝ} {w : M.Trajectory} {z : EnergyL2 M}
    (hz : EnergyLiftSpec σ w z) :
    (fun t => ‖z t‖ ^ 2) =ᵐ[timeMeasure]
      (fun t : Time => Real.exp (2 * σ * t) * M.d1 (w t) ^ 2) := by
  filter_upwards [hz] with t ht
  have hw : w t ∈ M.energySpace.carrier := by
    have hs : (Real.exp (σ * t) : ℂ) • w t ∈ M.energySpace.carrier := ht ▸ (z t).property
    exact (Submodule.smul_mem_iff _ (by exact_mod_cast (Real.exp_ne_zero (σ * t)))).mp hs
  have hn := congrArg M.energySpace.size ht
  rw [size_val, size_smul _ _ hw] at hn
  rw [Complex.norm_real, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)] at hn
  rw [hn, mul_pow, exp_weight_square]
  rfl

theorem energy_lift_norm {σ : ℝ} {w : M.Trajectory} {z : EnergyL2 M}
    (hz : EnergyLiftSpec σ w z) :
    ‖z‖ = Real.sqrt (∫ t : Time, Real.exp (2 * σ * t) * M.d1 (w t) ^ 2 ∂timeMeasure) := by
  rw [L2_norm_sqrt, integral_congr_ae (energy_lift_square hz)]

theorem cancel_weights (σ : ℝ) (t : Time) :
    (Real.exp (-σ * t) : ℂ) * (Real.exp (σ * t) : ℂ) = 1 := by
  rw [← Complex.ofReal_mul, ← Real.exp_add]
  have he : -σ * (t : ℝ) + σ * t = 0 := by ring
  rw [he, Real.exp_zero, Complex.ofReal_one]

theorem energy_of_lift {σ : ℝ} {w : M.Trajectory} {z : EnergyL2 M}
    (hc : Continuous w) (hb : ∃ R : ℝ, ∀ t : Time, Real.exp (σ * t) * ‖w t‖ ≤ R)
    (hz : EnergyLiftSpec σ w z) : M.Energy σ w := by
  refine ⟨hc, hb, ?_, ?_⟩
  · refine ⟨fun t => (Real.exp (-σ * t) : ℂ) • z t, ?_, ?_⟩
    · have he : Continuous (fun t : Time => (Real.exp (-σ * t) : ℂ)) := by fun_prop
      exact he.aestronglyMeasurable.smul (Lp.aestronglyMeasurable z)
    · filter_upwards [hz] with t ht
      rw [map_smul, ht, smul_smul, cancel_weights, one_smul]
  · exact ((memLp_two_iff_integrable_sq_norm (Lp.aestronglyMeasurable z)).mp
      (Lp.memLp z)).congr (energy_lift_square hz)

/-- The first component is a bounded continuous function with its actual sup norm. -/
def boundedPart (σ : ℝ) (w : M.Trajectory) (hw : M.Energy σ w) : BoundedContinuousFunction Time M.H :=
  BoundedContinuousFunction.ofNormedAddCommGroup
    (fun t => (Real.exp (σ * t) : ℂ) • w t)
    ((by fun_prop : Continuous (fun t : Time => (Real.exp (σ * t) : ℂ))).smul hw.1)
    (Classical.choose hw.2.1) (fun t => by
      rw [weight_norm]
      exact Classical.choose_spec hw.2.1 t)

theorem boundedPart_apply {σ : ℝ} {w : M.Trajectory} (hw : M.Energy σ w) (t : Time) :
    boundedPart σ w hw t = (Real.exp (σ * t) : ℂ) • w t := rfl

theorem energy_eq_norms {σ : ℝ} {w : M.Trajectory} (hw : M.Energy σ w)
    {z : EnergyL2 M} (hz : EnergyLiftSpec σ w z) :
    M.energy σ w = ‖boundedPart σ w hw‖ + ‖z‖ := by
  rw [energy_lift_norm hz, Model.energy]
  congr 1
  rw [BoundedContinuousFunction.norm_eq_iSup_norm]
  simp only [boundedPart_apply, weight_norm]
  rfl

end MergedKdV.T1
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace ZeroAtInfty
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

abbrev EnergyPair (M : Model.{u} L κ) :=
  WithLp 1 (ZeroAtInftyContinuousMap Time M.H × EnergyL2 M)

/-- Compatibility uses the fixed inclusion, not a freely supplied evaluation map. -/
def energyGraph (M : Model.{u} L κ) : Submodule ℂ (EnergyPair M) where
  carrier := {p | (fun t => M.energySpace.val (p.snd t)) =ᵐ[timeMeasure] (fun t => p.fst t)}
  zero_mem' := by
    filter_upwards [Lp.coeFn_zero (E := M.energySpace.Space) (p := 2) (μ := timeMeasure)] with t ht
    simp only [WithLp.zero_fst, WithLp.zero_snd, ht, Pi.zero_apply, map_zero,
      ZeroAtInftyContinuousMap.zero_apply]
  add_mem' := by
    intro p q hp hq
    filter_upwards [hp, hq, Lp.coeFn_add p.snd q.snd] with t hpt hqt ht
    simp only [WithLp.add_fst, WithLp.add_snd, ht, Pi.add_apply, map_add,
      hpt, hqt, ZeroAtInftyContinuousMap.add_apply]
  smul_mem' := by
    intro a p hp
    filter_upwards [hp, Lp.coeFn_smul a p.snd] with t hpt ht
    simp only [WithLp.smul_fst, WithLp.smul_snd, ht, Pi.smul_apply, map_smul,
      hpt, ZeroAtInftyContinuousMap.smul_apply]

theorem pair_norm (p : EnergyPair M) : ‖p‖ = ‖p.fst‖ + ‖p.snd‖ := by
  rw [WithLp.prod_norm_eq_add (by norm_num : 0 < (1 : ℝ≥0∞).toReal)]
  simp

def graphTrajectory (σ : ℝ) (p : energyGraph M) : M.Trajectory :=
  fun t => (Real.exp (-σ * t) : ℂ) • p.val.fst t

theorem graphTrajectory_weight (σ : ℝ) (p : energyGraph M) (t : Time) :
    (Real.exp (σ * t) : ℂ) • graphTrajectory σ p t = p.val.fst t := by
  unfold graphTrajectory
  rw [smul_smul, mul_comm, cancel_weights, one_smul]

theorem graphTrajectory_lift (σ : ℝ) (p : energyGraph M) :
    EnergyLiftSpec σ (graphTrajectory σ p) p.val.snd := by
  unfold EnergyLiftSpec
  simp only [graphTrajectory_weight]
  exact p.property

theorem graphTrajectory_energy (σ : ℝ) (p : energyGraph M) :
    M.Energy σ (graphTrajectory σ p) := by
  apply energy_of_lift (z := p.val.snd)
  · exact ((by fun_prop : Continuous (fun t : Time => (Real.exp (-σ * t) : ℂ))).smul
      p.val.fst.continuous)
  · refine ⟨‖p.val.fst‖, fun t => ?_⟩
    rw [← weight_norm, graphTrajectory_weight]
    exact p.val.fst.toBCF.norm_coe_le_norm t
  · exact graphTrajectory_lift σ p

theorem graphTrajectory_X0 (σ : ℝ) (p : energyGraph M) :
    M.X0 σ (graphTrajectory σ p) := by
  refine ⟨graphTrajectory_energy σ p, ?_⟩
  have ht : Tendsto (fun t : Time => ‖p.val.fst t‖) atTop (nhds 0) := by
    simpa only [norm_zero] using (zero_at_infty p.val.fst).norm.mono_left atTop_le_cocompact
  simpa only [← weight_norm, graphTrajectory_weight] using ht

theorem graphTrajectory_norm (σ : ℝ) (p : energyGraph M) :
    M.energy σ (graphTrajectory σ p) = ‖p‖ := by
  rw [energy_eq_norms (graphTrajectory_energy σ p) (graphTrajectory_lift σ p)]
  have he : boundedPart σ (graphTrajectory σ p) (graphTrajectory_energy σ p) =
      p.val.fst.toBCF := by
    ext t
    exact graphTrajectory_weight σ p t
  rw [he, ZeroAtInftyContinuousMap.norm_toBCF_eq_norm]
  exact (pair_norm p.val).symm

end MergedKdV.T1
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace ZeroAtInfty
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

def graphTrajectoryLinear (σ : ℝ) : energyGraph M →ₗ[ℂ] M.Trajectory where
  toFun := graphTrajectory σ
  map_add' p q := by
    funext t
    simp [graphTrajectory, smul_add]
  map_smul' a p := by
    funext t
    simp only [graphTrajectory, Submodule.coe_smul, WithLp.smul_fst,
      ZeroAtInftyContinuousMap.smul_apply, Pi.smul_apply, RingHom.id_apply]
    exact smul_comm _ _ _

theorem graphTrajectory_add (σ : ℝ) (p q : energyGraph M) :
    graphTrajectory σ (p + q) = graphTrajectory σ p + graphTrajectory σ q :=
  (graphTrajectoryLinear σ).map_add p q

theorem graphTrajectory_smul (σ : ℝ) (a : ℂ) (p : energyGraph M) :
    graphTrajectory σ (a • p) = a • graphTrajectory σ p :=
  (graphTrajectoryLinear σ).map_smul a p

theorem graphTrajectory_injective (σ : ℝ) :
    Function.Injective (graphTrajectory (M := M) σ) := by
  intro p q hpq
  have hf : p.val.fst = q.val.fst := by
    ext t
    rw [← graphTrajectory_weight σ p t, ← graphTrajectory_weight σ q t, hpq]
  have hs : p.val.snd = q.val.snd := by
    apply energy_lift_unique (graphTrajectory_lift σ p)
    rw [hpq]
    exact graphTrajectory_lift σ q
  apply Subtype.ext
  apply (WithLp.equiv 1 _).injective
  exact Prod.ext hf hs

theorem graphTrajectory_surjective {σ : ℝ} {w : M.Trajectory} (hw : M.X0 σ w) :
    ∃ p : energyGraph M, graphTrajectory σ p = w := by
  let c : ZeroAtInftyContinuousMap Time M.H :=
    { toFun := fun t => (Real.exp (σ * t) : ℂ) • w t
      continuous_toFun := ((by fun_prop :
        Continuous (fun t : Time => (Real.exp (σ * t) : ℂ))).smul hw.1.1)
      zero_at_infty' := by
        apply tendsto_zero_iff_norm_tendsto_zero.mpr
        simpa only [weight_norm] using hw.2.mono_left cocompact_le_atTop }
  obtain ⟨z, hz⟩ := energy_lift_exists hw.1
  let p : energyGraph M := ⟨WithLp.toLp 1 (c, z), hz⟩
  refine ⟨p, ?_⟩
  funext t
  change (Real.exp (-σ * t) : ℂ) • ((Real.exp (σ * t) : ℂ) • w t) = w t
  rw [smul_smul, cancel_weights, one_smul]

theorem energy_zero_X0 (σ : ℝ) : M.X0 σ 0 := by
  have h := graphTrajectory_X0 σ (0 : energyGraph M)
  have he : graphTrajectory σ (0 : energyGraph M) = 0 :=
    (graphTrajectoryLinear σ).map_zero
  rwa [he] at h

theorem energy_zero (σ : ℝ) : M.energy σ (0 : M.Trajectory) = 0 := by
  have h := graphTrajectory_norm σ (0 : energyGraph M)
  have he : graphTrajectory σ (0 : energyGraph M) = 0 :=
    (graphTrajectoryLinear σ).map_zero
  simpa only [he, norm_zero] using h

theorem X0_add {σ : ℝ} {w v : M.Trajectory} (hw : M.X0 σ w) (hv : M.X0 σ v) :
    M.X0 σ (w + v) := by
  obtain ⟨p, rfl⟩ := graphTrajectory_surjective hw
  obtain ⟨q, rfl⟩ := graphTrajectory_surjective hv
  rw [← graphTrajectory_add σ]
  exact graphTrajectory_X0 σ (p + q)

theorem X0_smul {σ : ℝ} {w : M.Trajectory} (hw : M.X0 σ w) (a : ℂ) :
    M.X0 σ (a • w) := by
  obtain ⟨p, rfl⟩ := graphTrajectory_surjective hw
  rw [← graphTrajectory_smul σ]
  exact graphTrajectory_X0 σ (a • p)

theorem energy_nonneg {σ : ℝ} {w : M.Trajectory} (hw : M.X0 σ w) :
    0 ≤ M.energy σ w := by
  obtain ⟨p, rfl⟩ := graphTrajectory_surjective hw
  rw [graphTrajectory_norm]
  exact norm_nonneg _

theorem energy_eq_zero_iff {σ : ℝ} {w : M.Trajectory} (hw : M.X0 σ w) :
    M.energy σ w = 0 ↔ w = 0 := by
  obtain ⟨p, rfl⟩ := graphTrajectory_surjective hw
  rw [graphTrajectory_norm, norm_eq_zero]
  exact ⟨fun hp => by rw [hp]; exact (graphTrajectoryLinear σ).map_zero,
    fun hp => graphTrajectory_injective σ (hp.trans (graphTrajectoryLinear σ).map_zero.symm)⟩

theorem energy_add_le {σ : ℝ} {w v : M.Trajectory} (hw : M.X0 σ w) (hv : M.X0 σ v) :
    M.energy σ (w + v) ≤ M.energy σ w + M.energy σ v := by
  obtain ⟨p, rfl⟩ := graphTrajectory_surjective hw
  obtain ⟨q, rfl⟩ := graphTrajectory_surjective hv
  rw [← graphTrajectory_add σ]
  simp only [graphTrajectoryLinear, graphTrajectory_norm]
  exact norm_add_le p q

theorem energy_smul {σ : ℝ} {w : M.Trajectory} (hw : M.X0 σ w) (a : ℂ) :
    M.energy σ (a • w) = ‖a‖ * M.energy σ w := by
  obtain ⟨p, rfl⟩ := graphTrajectory_surjective hw
  rw [← graphTrajectory_smul σ]
  simp only [graphTrajectoryLinear, graphTrajectory_norm, norm_smul]

theorem trajectoryNormLaws_zero (σ : ℝ) : M.TrajectoryNormLaws σ 0 := by
  simp only [Model.TrajectoryNormLaws, Model.TrajectoryMember, Model.trajectoryNorm, ite_true]
  exact ⟨energy_zero_X0 σ, energy_zero σ,
    fun w hw => ⟨energy_nonneg hw, energy_eq_zero_iff hw⟩,
    fun w v hw hv => ⟨X0_add hw hv, energy_add_le hw hv⟩,
    fun a w hw => ⟨X0_smul hw a, energy_smul hw a⟩⟩

end MergedKdV.T1
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- Fix canonical instances before elaborating nested operator spaces. -/
local instance energyNormedSpace : NormedSpace ℂ M.energySpace.Space := inferInstance

local instance weakNormedGroup : NormedAddCommGroup M.Weak := inferInstance

local instance weakNormedSpace : NormedSpace ℂ M.Weak := inferInstance

/-- The canonical pivot embedding is complex linear. -/
def iotaLinear (M : Model.{u} L κ) : M.H →ₗ[ℂ] M.Weak where
  toFun := M.iota
  map_add' f g := by
    ext x
    simp [Model.iota]
  map_smul' a f := by
    ext x
    simp [Model.iota]

end MergedKdV.T1
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

theorem sourceClass_coe {σ : ℝ} {g : M.Trajectory} (hg : M.StrongSource σ g) :
    M.sourceClass σ g =ᵐ[M.weightedMeasure σ] fun t => M.iota (g t) := by
  classical
  unfold Model.sourceClass
  rw [dite_eq_left hg.2.2]
  exact hg.2.2.coeFn_toLp

theorem strongSource_zero (σ : ℝ) : M.StrongSource σ 0 := by
  refine ⟨aestronglyMeasurable_const, fun t => integrable_zero _ _ _, ?_⟩
  have he : (fun t : Time => M.iota ((0 : M.Trajectory) t)) = (0 : Time → M.Weak) :=
    funext (fun _ => (iotaLinear M).map_zero)
  rw [he]
  exact MemLp.zero

theorem strongSource_add {σ : ℝ} {f g : M.Trajectory}
    (hf : M.StrongSource σ f) (hg : M.StrongSource σ g) : M.StrongSource σ (f + g) := by
  refine ⟨hf.1.add hg.1, fun t => (hf.2.1 t).add (hg.2.1 t), ?_⟩
  convert hf.2.2.add hg.2.2 using 1
  funext t
  exact (iotaLinear M).map_add (f t) (g t)

theorem strongSource_smul {σ : ℝ} {g : M.Trajectory} (hg : M.StrongSource σ g) (a : ℂ) :
    M.StrongSource σ (a • g) := by
  refine ⟨hg.1.const_smul a, fun t => (hg.2.1 t).smul a, ?_⟩
  convert hg.2.2.const_smul a using 1
  funext t
  exact (iotaLinear M).map_smul a (g t)

def strongSourceSpace (σ : ℝ) : Submodule ℂ M.Trajectory where
  carrier := {g | M.StrongSource σ g}
  zero_mem' := strongSource_zero σ
  add_mem' := strongSource_add
  smul_mem' a _ h := strongSource_smul h a

def sourceLinear (σ : ℝ) : strongSourceSpace (M := M) σ →ₗ[ℂ] M.WeakL2 σ where
  toFun g := M.sourceClass σ g
  map_add' f g := by
    apply Lp.ext
    filter_upwards [sourceClass_coe (strongSource_add f.property g.property),
      sourceClass_coe f.property, sourceClass_coe g.property,
      Lp.coeFn_add (M.sourceClass σ f) (M.sourceClass σ g)] with t hfg hf hg ha
    simp only [Submodule.coe_add]
    rw [ha, Pi.add_apply, hf, hg, hfg]
    exact (iotaLinear M).map_add (f.val t) (g.val t)
  map_smul' a g := by
    apply Lp.ext
    filter_upwards [sourceClass_coe (strongSource_smul g.property a),
      sourceClass_coe g.property, Lp.coeFn_smul a (M.sourceClass σ g)] with t hag hg ha
    simp only [Submodule.coe_smul, RingHom.id_apply]
    rw [ha, Pi.smul_apply, hg, hag]
    exact (iotaLinear M).map_smul a (g.val t)

end MergedKdV.T1
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

theorem sourceClass_zero (σ : ℝ) : M.sourceClass σ 0 = 0 :=
  (sourceLinear σ).map_zero

theorem Kstrong_zero : M.Kstrong (0 : M.Trajectory) = 0 := by
  funext t
  simp [Model.Kstrong]

end MergedKdV.T1
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal ComplexConjugate InnerProductSpace
namespace MergedKdV.T3
universe u

/-- The canonical strong inclusion returns the original domain member. -/
theorem val_ofH {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) (x : H) (hx : x ∈ S.carrier) :
    S.val (S.ofH x) = x := by
  simp only [D03Subspace.ofH, hx, ↓reduceDIte]
  rfl

/-- The totalized lift agrees with every actual strong vector. -/
theorem ofH_val {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) (x : S.Space) : S.ofH (S.val x) = x := by
  change S.ofH (x : S.carrier).val = x
  simp only [D03Subspace.ofH, (x : S.carrier).property, ↓reduceDIte]
  rfl

/-- A qualified strong norm is the norm of the same vector. -/
theorem size_val {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) (x : S.Space) : S.size (S.val x) = ‖x‖ := by
  simp only [D03Subspace.size, ofH_val]

end MergedKdV.T3
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u

/-- Canonical linear inclusion into a qualified strong subspace. -/
def strongLift {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) (X : Submodule ℂ H) (h : X ≤ S.carrier) : X →ₗ[ℂ] S.Space where
  toFun x := ⟨x, h x.property⟩
  map_add' _ _ := rfl
  map_smul' _ _ := rfl

/-- Every discrete vector belongs to V1; only Q01 is used. -/
theorem discrete_mem_V1 {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.Q01a]) (m : D05Mesh L κ) : M.X m ≤ (M.V 1).carrier := by
  exact ((P.get .Q01a (by decide)).2.2.2.2.2.2.1 1 2 (by norm_num) (by norm_num) (by norm_num)).trans'
    ((P.get .Q01a (by decide)).2.2.2.2.2.2.2.2.2.2 m)

end MergedKdV.T3
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology InnerProductSpace
namespace MergedKdV.T3
universe u

theorem budget_pos (B : D01Budget) (tag : String) (σ s r : ℝ) :
    0 < B.bound tag σ s r := by
  unfold D01Budget.bound
  positivity

/-- Orthogonality makes the actual Pi a contraction in H. -/
theorem projection_contraction {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.L04a]) (m : D05Mesh L κ) (f : M.H) : ‖M.Pi m f‖ ≤ ‖f‖ := by
  have he := (P.get .L04a (by decide)).1 m f (M.Pi m f)
  rw [inner_sub_right, sub_eq_zero] at he
  change inner ℂ (M.project m f) f = inner ℂ (M.project m f) (M.project m f) at he
  have hn := norm_inner_le_norm (𝕜 := ℂ) (M.project m f) f
  rw [he, ← inner_self_re_eq_norm, inner_self_eq_norm_sq] at hn
  change ‖M.project m f‖ ≤ ‖f‖
  nlinarith [norm_nonneg (M.project m f), norm_nonneg f]

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u

/-- The totalized strong lift is additive on its actual domain. -/
theorem ofH_add {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) (x y : H) (hx : x ∈ S.carrier) (hy : y ∈ S.carrier) :
    S.ofH (x + y) = S.ofH x + S.ofH y := by
  simp only [D03Subspace.ofH, hx, hy, S.carrier.add_mem hx hy, ↓reduceDIte]
  rfl

/-- The totalized strong lift is homogeneous on its actual domain. -/
theorem ofH_smul {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) (c : ℂ) (x : H) (hx : x ∈ S.carrier) :
    S.ofH (c • x) = c • S.ofH x := by
  simp only [D03Subspace.ofH, hx, S.carrier.smul_mem c hx, ↓reduceDIte]
  rfl

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u

/-- A continuous half-line curve with continuous positive-time derivative satisfies FTC. -/
theorem halfLine_integral_eq_sub {E : Type u} [NormedAddCommGroup E]
    [NormedSpace ℝ E] [CompleteSpace E] (w q : Time → E)
    (hw : Continuous w) (hq : Continuous q)
    (hd : ∀ t : Time, 0 < t → HasDerivWithinAt
      (fun s : ℝ => w (Real.toNNReal s)) (q t) (Ici 0) t) (t : Time) :
    (∫ s in (0 : ℝ)..(t : ℝ), q (Real.toNNReal s)) = w t - w 0 := by
  have hwR := hw.comp continuous_real_toNNReal
  have hqR := hq.comp continuous_real_toNNReal
  have hh := intervalIntegral.integral_eq_sub_of_hasDerivAt_of_le
    (f := fun s : ℝ => w (Real.toNNReal s))
    (f' := fun s : ℝ => q (Real.toNNReal s)) t.coe_nonneg hwR.continuousOn
    (fun s hs => ?_) (hqR.intervalIntegrable 0 t)
  · simpa using hh
  · have h := hd ⟨s, hs.1.le⟩ hs.1
    have hc : Real.toNNReal s = ⟨s, hs.1.le⟩ := Real.toNNReal_of_nonneg hs.1.le
    change HasDerivWithinAt (fun a : ℝ => w (Real.toNNReal a)) (q ⟨s, hs.1.le⟩) (Ici 0) s at h
    rw [hc]
    exact h.hasDerivAt (Ici_mem_nhds hs.1)

/-- The missing endpoint derivative follows from continuity and positive-time calculus. -/
theorem halfLine_derivative_at_zero {E : Type u} [NormedAddCommGroup E]
    [NormedSpace ℝ E] [CompleteSpace E] (w q : Time → E)
    (hw : Continuous w) (hq : Continuous q)
    (hd : ∀ t : Time, 0 < t → HasDerivWithinAt
      (fun s : ℝ => w (Real.toNNReal s)) (q t) (Ici 0) t) :
    HasDerivWithinAt (fun s : ℝ => w (Real.toNNReal s)) (q 0) (Ici 0) 0 := by
  have hqR := hq.comp continuous_real_toNNReal
  have hF := (intervalIntegral.integral_hasDerivAt_right
    (hqR.intervalIntegrable 0 0) hqR.stronglyMeasurable.stronglyMeasurableAtFilter
    hqR.continuousAt).const_add (w 0)
  have he : EqOn (fun s : ℝ => w 0 + ∫ a in (0 : ℝ)..s, q (Real.toNNReal a))
      (fun s : ℝ => w (Real.toNNReal s)) (Ici 0) := by
    intro s hs
    have h := halfLine_integral_eq_sub w q hw hq hd ⟨s, hs⟩
    change (∫ a in (0 : ℝ)..s, q (Real.toNNReal a)) = w ⟨s, hs⟩ - w 0 at h
    dsimp only
    rw [h, Real.toNNReal_of_nonneg hs]
    abel
  simp only [Function.comp_apply, Real.toNNReal_zero] at hF
  apply hF.hasDerivWithinAt.congr_of_eventuallyEq
  · exact he.symm.eventuallyEq_nhdsWithin
  · exact (he (show (0 : ℝ) ∈ Ici 0 by simp)).symm

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u

/-- A bounded generator has the usual operator-exponential trajectory, by ODE uniqueness. -/
theorem bounded_flow_eq_exp {E : Type u} [NormedAddCommGroup E]
    [NormedSpace ℝ E] [CompleteSpace E] (A : E →L[ℝ] E) (w : Time → E)
    (hw : Continuous w)
    (hd : ∀ t : Time, HasDerivWithinAt (fun s : ℝ => w (Real.toNNReal s))
      (A (w t)) (Ici 0) t) (t : Time) :
    w t = NormedSpace.exp ((t : ℝ) • A) (w 0) := by
  let v : ℝ → E := fun s => NormedSpace.exp (s • A) (w 0)
  have hv (s : ℝ) : HasDerivAt v (A (v s)) s := by
    have h := (hasDerivAt_exp_smul_const' A s).clm_apply
      (hasDerivAt_const s (w 0))
    simpa [v, mul_apply_eq_comp] using h
  have hvc : Continuous v := continuous_iff_continuousAt.mpr (fun s => (hv s).continuousAt)
  have he := ODE_solution_unique (v := fun _ => A) (a := 0) (b := (t : ℝ))
    (fun _ => A.lipschitzWith) (hw.comp continuous_real_toNNReal).continuousOn
    (fun s hs => ?_) hvc.continuousOn
    (fun s _ => (hv s).hasDerivWithinAt) (by simp [v])
  · simpa [v] using he (show (t : ℝ) ∈ Icc (0 : ℝ) (t : ℝ) from ⟨t.coe_nonneg, le_rfl⟩)
  · have h := hd (Real.toNNReal s)
    rw [Real.coe_toNNReal s hs.1] at h
    exact h.mono (Ici_subset_Ici.mpr hs.1)

theorem discrete_semigroup_derivative {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.L05a, .Q01a]) (m : D05Mesh L κ) (x : M.X m) (t : Time) :
    HasDerivWithinAt (fun s : ℝ => M.Th m (Real.toNNReal s) x)
      (M.Ah m (M.Th m t x)) (Ici 0) t := by
  let := (P.get .Q01a (by decide)).2.2.2.2.2.2.2.2.2.1 m
  let A := LinearMap.toContinuousLinearMap (M.Ah m)
  have hs := ((P.get .L05a (by decide)) m).2.2.2
  by_cases ht : t = 0
  · subst t
    exact halfLine_derivative_at_zero (fun s => M.Th m s x)
      (fun s => M.Ah m (M.Th m s x)) (hs.2.2.1 x)
      (A.continuous.comp (hs.2.2.1 x)) (hs.2.2.2 x)
  · exact hs.2.2.2 x t (lt_of_le_of_ne (by positivity) (Ne.symm ht))

theorem discrete_semigroup_eq_exp {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.L05a, .Q01a]) (m : D05Mesh L κ) (x : M.X m) (t : Time) :
    letI : NormedAddCommGroup (M.X m) := inferInstance
    letI : NormedSpace ℝ (M.X m) := inferInstance
    letI := (P.get .Q01a (by decide)).2.2.2.2.2.2.2.2.2.1 m
    let A := (LinearMap.toContinuousLinearMap (M.Ah m)).restrictScalars ℝ
    M.Th m t x = NormedSpace.exp ((t : ℝ) • A) x := by
  dsimp only
  let := (P.get .Q01a (by decide)).2.2.2.2.2.2.2.2.2.1 m
  let A := (LinearMap.toContinuousLinearMap (M.Ah m)).restrictScalars ℝ
  have hs := ((P.get .L05a (by decide)) m).2.2.2
  have h := bounded_flow_eq_exp A (fun s => M.Th m s x) (hs.2.2.1 x)
    (fun s => discrete_semigroup_derivative M B (P.restrict) m x s) t
  simpa only [hs.1, ContinuousLinearMap.id_apply] using h

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u

theorem timeMeasure_map_coe :
    Measure.map (fun t : Time => (t : ℝ)) timeMeasure = volume.restrict (Ici 0) := by
  have he : MeasurableEmbedding (fun t : Time => (t : ℝ)) :=
    MeasurableEmbedding.subtype_coe measurableSet_Ici
  have hr : Set.range (fun t : Time => (t : ℝ)) = Ici (0 : ℝ) := by
    ext s
    constructor
    · rintro ⟨t, rfl⟩; exact t.coe_nonneg
    · intro hs; exact ⟨⟨s, hs⟩, rfl⟩
  unfold timeMeasure
  rw [he.map_comap, hr]
  simp

/-- Convert the actual half-line Bochner integral to an ordinary interval integral. -/
theorem timeIntegral_eq_intervalIntegral {E : Type u} [NormedAddCommGroup E]
    [NormedSpace ℝ E] (w : Time → E) (t : Time) :
    (∫ s in Iic t, w s ∂timeMeasure) =
      ∫ s in (0 : ℝ)..(t : ℝ), w (Real.toNNReal s) := by
  have he : MeasurableEmbedding (fun t : Time => (t : ℝ)) :=
    MeasurableEmbedding.subtype_coe measurableSet_Ici
  have h := he.setIntegral_map (μ := timeMeasure)
    (fun s : ℝ => w (Real.toNNReal s)) (Iic (t : ℝ))
  have hs : Iic (t : ℝ) ∩ Ici 0 = Icc (0 : ℝ) (t : ℝ) := by ext s; simp; tauto
  have hp : (fun s : Time => (s : ℝ)) ⁻¹' Iic (t : ℝ) = Iic t := rfl
  rw [hp] at h
  calc
    _ = ∫ s in Iic (t : ℝ), w (Real.toNNReal s)
        ∂Measure.map (fun t : Time => (t : ℝ)) timeMeasure := by simpa using h.symm
    _ = ∫ s in Icc (0 : ℝ) t, w (Real.toNNReal s) := by
      rw [timeMeasure_map_coe, Measure.restrict_restrict measurableSet_Iic, hs]
    _ = _ := by rw [integral_Icc_eq_integral_Ioc, intervalIntegral.integral_of_le t.coe_nonneg]

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u

/-- The exact product law needed by the integrating factor. -/
theorem operator_exp_sub {E : Type u} [NormedAddCommGroup E]
    [NormedSpace ℝ E] [CompleteSpace E] (A : E →L[ℝ] E) (s t : ℝ) :
    NormedSpace.exp (s • A) * NormedSpace.exp ((-t) • A) =
      NormedSpace.exp ((s - t) • A) := by
  let : NormedAlgebra ℚ (E →L[ℝ] E) := NormedAlgebra.restrictScalars ℚ ℝ (E →L[ℝ] E)
  rw [← NormedSpace.exp_add_of_commute (((Commute.refl A).smul_left s).smul_right (-t)),
    ← add_smul, sub_eq_add_neg]

/-- The explicit integrating-factor formula for a bounded generator. -/
def boundedDuhamel {E : Type u} [NormedAddCommGroup E]
    [NormedSpace ℝ E] [CompleteSpace E] (A : E →L[ℝ] E) (x : E)
    (g : ℝ → E) (t : ℝ) : E :=
  NormedSpace.exp (t • A) (x + ∫ s in (0 : ℝ)..t,
    NormedSpace.exp ((-s) • A) (g s))

/-- Differentiate the actual integrating-factor expression, without an assumed formula field. -/
theorem boundedDuhamel_hasDerivAt {E : Type u} [NormedAddCommGroup E]
    [NormedSpace ℝ E] [CompleteSpace E] (A : E →L[ℝ] E) (x : E)
    (g : ℝ → E) (hg : Continuous g) (t : ℝ) :
    HasDerivAt (boundedDuhamel A x g) (A (boundedDuhamel A x g t) + g t) t := by
  let : NormedAlgebra ℚ (E →L[ℝ] E) := NormedAlgebra.restrictScalars ℚ ℝ (E →L[ℝ] E)
  have hc : Continuous (fun s : ℝ => NormedSpace.exp ((-s) • A) (g s)) :=
    ((NormedSpace.exp_continuous.comp (continuous_neg.smul continuous_const)).clm_apply hg)
  have hI := (intervalIntegral.integral_hasDerivAt_right (hc.intervalIntegrable 0 t)
    hc.stronglyMeasurable.stronglyMeasurableAtFilter hc.continuousAt).const_add x
  have h := (hasDerivAt_exp_smul_const' A t).clm_apply hI
  have he : NormedSpace.exp (t • A) (NormedSpace.exp ((-t) • A) (g t)) = g t := by
    rw [← mul_apply_eq_comp, operator_exp_sub]
    simp
  unfold boundedDuhamel
  simpa only [he, mul_apply_eq_comp, add_comm] using h

/-- The integrating factor is precisely the exponential convolution. -/
theorem boundedDuhamel_eq_convolution {E : Type u} [NormedAddCommGroup E]
    [NormedSpace ℝ E] [CompleteSpace E] (A : E →L[ℝ] E) (x : E)
    (g : ℝ → E) (hg : Continuous g) (t : ℝ) :
    boundedDuhamel A x g t = NormedSpace.exp (t • A) x +
      ∫ s in (0 : ℝ)..t, NormedSpace.exp ((t - s) • A) (g s) := by
  let : NormedAlgebra ℚ (E →L[ℝ] E) := NormedAlgebra.restrictScalars ℚ ℝ (E →L[ℝ] E)
  have hc : Continuous (fun s : ℝ => NormedSpace.exp ((-s) • A) (g s)) :=
    ((NormedSpace.exp_continuous.comp (continuous_neg.smul continuous_const)).clm_apply hg)
  unfold boundedDuhamel
  rw [map_add, ← ContinuousLinearMap.intervalIntegral_comp_comm _ (hc.intervalIntegrable 0 t)]
  congr 1
  apply intervalIntegral.integral_congr
  intro s _
  dsimp only
  rw [← mul_apply_eq_comp, operator_exp_sub]

end MergedKdV.T3
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T3.EnergySpatial
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

theorem d1_le_vnorm (hP : ProofInputs M B [.L02a]) {f : M.H} (hf : f ∈ (M.V 1).carrier) :
    M.d1 f ≤ (B.bound "L02_d" * B.bound "L02_eq") * M.vnorm 1 f := by
  have h1 := ((hP.get .L02a (by decide)).2.1 f hf).2
  have h2 := ((hP.get .L02a (by decide)).1 1 (by norm_num) (by norm_num) f (by simpa only [Nat.cast_one] using hf)).2
  simp only [Nat.cast_one] at h2
  have hD := budget_pos B "L02_d" 0 0 0
  calc
    M.d1 f ≤ B.bound "L02_d" * M.nj 1 f := h1
    _ ≤ B.bound "L02_d" * (B.bound "L02_eq" * M.vnorm 1 f) :=
      mul_le_mul_of_nonneg_left h2 hD.le
    _ = _ := by ring

theorem vnorm_le_d1 (hP : ProofInputs M B [.L02a]) {f : M.H} (hf : f ∈ (M.V 1).carrier) :
    M.vnorm 1 f ≤ (B.bound "L02_d" * B.bound "L02_eq") * M.d1 f := by
  have h1 := ((hP.get .L02a (by decide)).2.1 f hf).1
  have h2 := ((hP.get .L02a (by decide)).1 1 (by norm_num) (by norm_num) f (by simpa only [Nat.cast_one] using hf)).1
  simp only [Nat.cast_one] at h2
  have hD := budget_pos B "L02_d" 0 0 0
  have hE := budget_pos B "L02_eq" 0 0 0
  have hn : M.nj 1 f ≤ B.bound "L02_d" * M.d1 f := by
    have hh := mul_le_mul_of_nonneg_left h1 hD.le
    simpa only [← mul_assoc, mul_inv_cancel₀ hD.ne', one_mul] using hh
  have hv : M.vnorm 1 f ≤ B.bound "L02_eq" * M.nj 1 f := by
    have hh := mul_le_mul_of_nonneg_left h2 hE.le
    simpa only [← mul_assoc, mul_inv_cancel₀ hE.ne', one_mul] using hh
  calc
    M.vnorm 1 f ≤ B.bound "L02_eq" * M.nj 1 f := hv
    _ ≤ B.bound "L02_eq" * (B.bound "L02_d" * M.d1 f) :=
      mul_le_mul_of_nonneg_left hn hE.le
    _ = _ := by ring

/-- The underlying identity changes only the Hilbert norm. -/
def energyLinearEquiv (M : Model.{u} L κ) :
    M.energySpace.Space ≃ₗ[ℂ] (M.V 1).Space :=
  LinearEquiv.refl ℂ (M.V 1).Space

theorem energyLinearEquiv_bound (hP : ProofInputs M B [.L02a]) (x : M.energySpace.Space) :
    ‖energyLinearEquiv M x‖ ≤ (B.bound "L02_d" * B.bound "L02_eq") * ‖x‖ := by
  have h := vnorm_le_d1 (hP.restrict) (f := M.energySpace.val x) x.property
  change (M.V 1).size ((M.V 1).val (energyLinearEquiv M x)) ≤
    _ * M.energySpace.size (M.energySpace.val x) at h
  simpa only [size_val] using h

theorem energyLinearEquiv_symm_bound (hP : ProofInputs M B [.L02a]) (x : (M.V 1).Space) :
    ‖(energyLinearEquiv M).symm x‖ ≤
      (B.bound "L02_d" * B.bound "L02_eq") * ‖x‖ := by
  have h := d1_le_vnorm (hP.restrict) (f := (M.V 1).val x) x.property
  change M.energySpace.size (M.energySpace.val ((energyLinearEquiv M).symm x)) ≤
    _ * (M.V 1).size ((M.V 1).val x) at h
  simpa only [size_val] using h

def energyEquiv (hP : ProofInputs M B [.L02a]) : M.energySpace.Space ≃L[ℂ] (M.V 1).Space :=
  (energyLinearEquiv M).toContinuousLinearEquivOfBounds
    (B.bound "L02_d" * B.bound "L02_eq") (B.bound "L02_d" * B.bound "L02_eq")
    (energyLinearEquiv_bound (hP.restrict)) (energyLinearEquiv_symm_bound (hP.restrict))

end MergedKdV.T3.EnergySpatial
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u

theorem discrete_Duhamel_classical {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.L05a, .Q01a]) (m : D05Mesh L κ) (x : M.X m)
    (g : Time → M.X m) (hg : Continuous g) :
    ∃ v : Time → M.X m, Continuous v ∧
      (∀ t, v t = M.Th m t x + ∫ s in Iic t, M.Th m (t - s) (g s) ∂timeMeasure) ∧
      v 0 = x ∧ ∀ t : Time,
        HasDerivWithinAt (fun s : ℝ => v (Real.toNNReal s))
          (M.Ah m (v t) + g t) (Ici 0) t := by
  let := (P.get .Q01a (by decide)).2.2.2.2.2.2.2.2.2.1 m
  let A := (LinearMap.toContinuousLinearMap (M.Ah m)).restrictScalars ℝ
  let gR : ℝ → M.X m := fun s => g (Real.toNNReal s)
  let vR : ℝ → M.X m := boundedDuhamel A x gR
  have hgR : Continuous gR := hg.comp continuous_real_toNNReal
  have hd (t : ℝ) : HasDerivAt vR (A (vR t) + gR t) t :=
    boundedDuhamel_hasDerivAt A x gR hgR t
  have hc : Continuous vR := continuous_iff_continuousAt.mpr (fun t => (hd t).continuousAt)
  have he (t : Time) : vR t = M.Th m t x +
      ∫ s in Iic t, M.Th m (t - s) (g s) ∂timeMeasure := by
    dsimp only [vR]
    rw [boundedDuhamel_eq_convolution A x gR hgR]
    rw [discrete_semigroup_eq_exp M B (P.restrict) m x t]
    congr 1
    rw [timeIntegral_eq_intervalIntegral]
    apply intervalIntegral.integral_congr
    intro s hs
    rw [uIcc_of_le t.coe_nonneg] at hs
    have hst : Real.toNNReal s ≤ t := by exact_mod_cast (by simpa [Real.coe_toNNReal _ hs.1] using hs.2 : (Real.toNNReal s : ℝ) ≤ t)
    dsimp only
    rw [discrete_semigroup_eq_exp M B (P.restrict) m (g (Real.toNNReal s)) (t - Real.toNNReal s),
      NNReal.coe_sub hst, Real.coe_toNNReal s hs.1]
  refine ⟨fun t => vR t, hc.comp continuous_subtype_val, he, ?_, ?_⟩
  · simp [vR, boundedDuhamel]
  · intro t
    have hh := (hd (t : ℝ)).hasDerivWithinAt (s := Ici 0)
    have heq : EqOn (fun s : ℝ => vR (Real.toNNReal s)) vR (Ici 0) := by
      intro s hs
      dsimp only
      rw [Real.coe_toNNReal s hs]
    have h := hh.congr_of_eventuallyEq heq.eventuallyEq_nhdsWithin (heq t.coe_nonneg)
    change HasDerivWithinAt (fun s : ℝ => vR (Real.toNNReal s))
      (A (vR t) + g t) (Ici 0) t
    simpa only [gR, Real.toNNReal_coe] using h

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (P : ProofInputs M B [.L01b, .L02a])

/-- The actual inverse of A, with its uniform V3 bound from L02(a). -/
def generatorInverse : M.H →L[ℂ] (M.V 3).Space := by
  let e := LinearEquiv.ofBijective M.A (P.get .L01b (by decide)).1
  apply LinearMap.mkContinuous e.symm.toLinearMap (B.bound "L02_eq" * B.bound "L02_A")
  intro y
  let x := e.symm y
  have hA : M.applyA ((M.V 3).val x) = y := by
    simp only [Model.applyA, ofH_val]
    exact e.apply_symm_apply y
  have he := ((P.get .L02a (by decide)).1 3 (by norm_num) (by norm_num) ((M.V 3).val x) x.property).1
  have ha := ((P.get .L02a (by decide)).2.2.1 ((M.V 3).val x) x.property).1
  have hE := budget_pos B "L02_eq" 0 0 0
  have hB := budget_pos B "L02_A" 0 0 0
  have hev : M.vnorm 3 ((M.V 3).val x) ≤ B.bound "L02_eq" * M.nj 3 ((M.V 3).val x) := by
    have hh := mul_le_mul_of_nonneg_left he hE.le
    simpa only [Nat.cast_ofNat, ← mul_assoc, mul_inv_cancel₀ hE.ne', one_mul] using hh
  have hav : M.nj 3 ((M.V 3).val x) ≤ B.bound "L02_A" * ‖y‖ := by
    have hh := mul_le_mul_of_nonneg_left ha hB.le
    rw [hA] at hh
    simpa only [← mul_assoc, mul_inv_cancel₀ hB.ne', one_mul] using hh
  change ‖x‖ ≤ _
  calc
    _ = M.vnorm 3 ((M.V 3).val x) := by simp only [Model.vnorm, size_val]
    _ ≤ B.bound "L02_eq" * M.nj 3 ((M.V 3).val x) := hev
    _ ≤ B.bound "L02_eq" * (B.bound "L02_A" * ‖y‖) := mul_le_mul_of_nonneg_left hav hE.le
    _ = _ := by ring

/-- The constructed inverse is an inverse on every actual domain vector. -/
theorem generatorInverse_A (x : (M.V 3).Space) : generatorInverse M B (P.restrict) (M.A x) = x := by
  exact (LinearEquiv.ofBijective M.A (P.get .L01b (by decide)).1).symm_apply_apply x

/-- The generator applied to the inverse gives the original ambient vector. -/
theorem A_generatorInverse (y : M.H) : M.A (generatorInverse M B (P.restrict) y) = y := by
  exact (LinearEquiv.ofBijective M.A (P.get .L01b (by decide)).1).apply_symm_apply y

end MergedKdV.T3
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T3.ScaleMaps
universe u

theorem val_mem {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) (x : S.Space) : S.val x ∈ S.carrier := x.property

theorem val_ofH {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) {x : H} (hx : x ∈ S.carrier) : S.val (S.ofH x) = x :=
  T3.val_ofH S x hx

theorem ofH_add {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) {x y : H} (hx : x ∈ S.carrier) (hy : y ∈ S.carrier) :
    S.ofH (x + y) = S.ofH x + S.ofH y := T3.ofH_add S x y hx hy

theorem ofH_smul {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) (a : ℂ) {x : H} (hx : x ∈ S.carrier) :
    S.ofH (a • x) = a • S.ofH x := T3.ofH_smul S a x hx

end MergedKdV.T3.ScaleMaps
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T3.ScaleMaps
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

theorem nested (hP : ProofInputs M B [.Q01a]) {r s : ℝ} (hr : 0 ≤ r) (hrs : r ≤ s) (hs : s ≤ 3) :
    (M.V s).carrier ≤ (M.V r).carrier :=
  (hP.get .Q01a (by decide)).2.2.2.2.2.2.1 r s hr hrs hs

def scaleInclusion {r s : ℝ} (h : (M.V s).carrier ≤ (M.V r).carrier) :
    (M.V s).Space →ₗ[ℂ] (M.V r).Space where
  toFun x := (M.V r).ofH ((M.V s).val x)
  map_add' x y := by
    rw [map_add, ofH_add _ (h (val_mem _ x)) (h (val_mem _ y))]
  map_smul' a x := by
    rw [map_smul, ofH_smul _ a (h (val_mem _ x))]
    rfl

theorem scaleInclusion_val {r s : ℝ} (h : (M.V s).carrier ≤ (M.V r).carrier)
    (x : (M.V s).Space) :
    (M.V r).val (scaleInclusion h x) = (M.V s).val x := val_ofH _ (h (val_mem _ x))

def scaleInclusionCLM (hP : ProofInputs M B [.L02a, .Q01a]) {r s : ℝ}
    (hr : 0 ≤ r) (hrs : r ≤ s) (hs : s ≤ 3) : (M.V s).Space →L[ℂ] (M.V r).Space :=
  (scaleInclusion (nested (hP.restrict) hr hrs hs)).mkContinuous (B.bound "L02_embed" 0 s r) (by
    intro x
    change ‖(M.V r).ofH ((M.V s).val x)‖ ≤ _
    have hb := (hP.get .L02a (by decide)).2.2.2 r s hr hrs hs ((M.V s).val x) (val_mem _ x)
    simpa only [Model.vnorm, D03Subspace.size, ofH_val] using hb)

end MergedKdV.T3.ScaleMaps
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (P : ProofInputs M B [.L01b, .L02a])

/-- Domain-correct inverse identity in ambient notation. -/
theorem applyA_inverse_val (y : M.H) :
    M.applyA ((M.V 3).val (generatorInverse M B (P.restrict) y)) = y := by
  simp only [Model.applyA, ofH_val, A_generatorInverse M B P.restrict]

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (P : ProofInputs M B [.L01b, .L02a, .L13b])

/-- L13(b) places the inverse of every V1 vector in the actual E4 space. -/
theorem inverse_E4_spec (y : (M.V 1).Space) :
    (M.V 3).val (generatorInverse M B (P.restrict) ((M.V 1).val y)) ∈ M.E4.carrier ∧
    M.nj 4 ((M.V 3).val (generatorInverse M B (P.restrict) ((M.V 1).val y))) ≤
      B.bound "L13_b" * (‖(M.V 3).val (generatorInverse M B (P.restrict) ((M.V 1).val y))‖ + ‖y‖) := by
  have hh := (P.get .L13b (by decide)) ((M.V 3).val (generatorInverse M B (P.restrict) ((M.V 1).val y)))
    (generatorInverse M B (P.restrict) ((M.V 1).val y)).property
    (by rw [applyA_inverse_val M B P.restrict]; exact y.property)
  simpa only [applyA_inverse_val M B P.restrict, Model.vnorm, size_val] using hh

/-- The E4 inverse uses only the actual inverse vector, with no selectable embedding. -/
def inverseE4Linear : (M.V 1).Space →ₗ[ℂ] M.E4.Space where
  toFun y := M.E4.ofH ((M.V 3).val (generatorInverse M B (P.restrict) ((M.V 1).val y)))
  map_add' x y := by
    rw [map_add, map_add, map_add, ofH_add _ _ _ (inverse_E4_spec M B (P.restrict) x).1 (inverse_E4_spec M B (P.restrict) y).1]
  map_smul' a x := by
    rw [map_smul, map_smul, map_smul, ofH_smul _ _ _ (inverse_E4_spec M B (P.restrict) x).1]
    rfl

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (P : ProofInputs M B [.L01b, .L02a, .L13b, .Q01a])

/-- The inverse V1-to-E4 map is continuous by the arbitrary-vector recovery estimate.
The operator norm used here only proves measurability; uniform final constants
are taken directly from L13(b), not from this construction. -/
def inverseE4 : (M.V 1).Space →L[ℂ] M.E4.Space := by
  let J3 : (M.V 3).Space →L[ℂ] M.H :=
    ⟨(M.V 3).val, (P.get .Q01a (by decide)).2.2.2.2.1 3 (by norm_num) (by norm_num)⟩
  let J1 : (M.V 1).Space →L[ℂ] M.H :=
    ⟨(M.V 1).val, (P.get .Q01a (by decide)).2.2.2.2.1 1 (by norm_num) (by norm_num)⟩
  let Ainv := generatorInverse M B (P.restrict)
  apply LinearMap.mkContinuous (inverseE4Linear M B (P.restrict))
    (B.bound "L13_b" * (‖J3‖ * ‖Ainv‖ * ‖J1‖ + 1))
  intro y
  have hh := (inverse_E4_spec M B (P.restrict) y).2
  change ‖inverseE4Linear M B (P.restrict) y‖ ≤
    B.bound "L13_b" * (‖J3 (Ainv (J1 y))‖ + ‖y‖) at hh
  have hb : ‖J3 (Ainv (J1 y))‖ ≤ ‖J3‖ * ‖Ainv‖ * ‖J1‖ * ‖y‖ := by
    calc
      _ ≤ ‖J3‖ * ‖Ainv (J1 y)‖ := J3.le_opNorm _
      _ ≤ ‖J3‖ * (‖Ainv‖ * (‖J1‖ * ‖y‖)) := by
        gcongr
        exact (Ainv.le_opNorm _).trans (mul_le_mul_of_nonneg_left (J1.le_opNorm _) (norm_nonneg _))
      _ = _ := by ring
  calc
    _ ≤ B.bound "L13_b" * (‖J3 (Ainv (J1 y))‖ + ‖y‖) := hh
    _ ≤ B.bound "L13_b" * (‖J3‖ * ‖Ainv‖ * ‖J1‖ * ‖y‖ + ‖y‖) := by
      gcongr
      exact (budget_pos B "L13_b" 0 0 0).le
    _ = _ := by ring

/-- The continuous E4 inverse is the same ambient vector as the V3 inverse. -/
theorem inverseE4_val (y : (M.V 1).Space) :
    M.E4.val (inverseE4 M B (P.restrict) y) = (M.V 3).val (generatorInverse M B (P.restrict) ((M.V 1).val y)) :=
  val_ofH _ _ (inverse_E4_spec M B (P.restrict) y).1

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (P : ProofInputs M B [.L04a])

/-- The actual orthogonal projection as a bounded linear map. -/
def projectionCLM (m : D05Mesh L κ) : M.H →L[ℂ] M.X m :=
  (M.Pi m).mkContinuous 1 (by intro f; simpa using projection_contraction M B (P.restrict) m f)

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (P : ProofInputs M B [.L04a, .Q01a])
include P

/-- A continuous V1 lift of the projection of any continuous ambient trajectory. -/
theorem projection_continuous_lift (m : D05Mesh L κ) (u : M.Trajectory) (hu : Continuous u) :
    M.ContinuousLift (M.V 1) (fun t => M.project m (u t)) := by
  let := (P.get .Q01a (by decide)).2.2.2.2.2.2.2.2.2.1 m
  let J := LinearMap.toContinuousLinearMap (strongLift (M.V 1) (M.X m) (discrete_mem_V1 M B (P.restrict) m))
  exact ⟨fun t => J (projectionCLM M B (P.restrict) m (u t)),
    J.continuous.comp ((projectionCLM M B (P.restrict) m).continuous.comp hu), fun _ => rfl⟩

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (P : ProofInputs M B [.L02a, .Q01a])
include P

/-- Restricting the continuous graph lift gives the actual continuous V1 lift. -/
theorem graph_continuous_lift_V1 (u : M.Trajectory) (hu : M.ContinuousLift (M.V 3) u) :
    M.ContinuousLift (M.V 1) u := by
  obtain ⟨v, hv, he⟩ := hu
  let J := ScaleMaps.scaleInclusionCLM (P.restrict) (r := 1) (s := 3) (by norm_num) (by norm_num) (by norm_num)
  exact ⟨fun t => J (v t), J.continuous.comp hv, fun t =>
    (ScaleMaps.scaleInclusion_val (ScaleMaps.nested (P.restrict) (by norm_num) (by norm_num) (by norm_num)) (v t)).trans (he t)⟩

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (P : ProofInputs M B [.L02a, .L04a, .Q01a])
include P

/-- The projection defect has a genuine continuous V1 lift. -/
theorem projection_error_continuous_lift (m : D05Mesh L κ) (u : M.Trajectory)
    (hu : M.ContinuousLift (M.V 3) u) (huc : Continuous u) :
    M.ContinuousLift (M.V 1) (fun t => u t - M.project m (u t)) := by
  obtain ⟨v, hv, he⟩ := graph_continuous_lift_V1 M B (P.restrict) u hu
  obtain ⟨z, hz, hzv⟩ := projection_continuous_lift M B (P.restrict) m u huc
  exact ⟨v - z, hv.sub hz, fun t => by simp only [Pi.sub_apply, map_sub, he, hzv]⟩

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (P : ProofInputs M B [.L02a])
include P
include P

/-- A continuous V1 lift gives continuous actual energy size. -/
theorem d1_continuous_of_lift (u : M.Trajectory) (hu : M.ContinuousLift (M.V 1) u) :
    Continuous (fun t => M.d1 (u t)) := by
  obtain ⟨v, hv, he⟩ := hu
  have hh : (fun t => M.d1 (u t)) = fun t => ‖(EnergySpatial.energyEquiv (P.restrict)).symm (v t)‖ := by
    funext t
    rw [← he t]
    change M.energySpace.size (M.energySpace.val ((EnergySpatial.energyEquiv (P.restrict)).symm (v t))) = _
    exact size_val _ _
  rw [hh]
  exact ((EnergySpatial.energyEquiv (P.restrict)).symm.continuous.comp hv).norm

/-- The same lift gives the actual strongly measurable energy representative. -/
theorem energy_ae_lift_of_continuous_lift (u : M.Trajectory)
    (hu : M.ContinuousLift (M.V 1) u) : M.AELift M.energySpace u := by
  obtain ⟨v, hv, he⟩ := hu
  exact ⟨fun t => (EnergySpatial.energyEquiv (P.restrict)).symm (v t),
    ((EnergySpatial.energyEquiv (P.restrict)).symm.continuous.comp hv).aestronglyMeasurable,
    Eventually.of_forall he⟩

end MergedKdV.T3
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T3.DiscreteDual
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

theorem d1_discrete_pos (hP : ProofInputs M B [.Q01a]) {m : D05Mesh L κ}
    {x : M.X m} (hx : x ≠ 0) : 0 < M.d1 x := by
  apply norm_pos_iff.mpr
  intro hz
  have hv := congrArg M.energySpace.val hz
  rw [T3.val_ofH M.energySpace (x : M.H) (T3.discrete_mem_V1 M B (hP.restrict) m x.property), map_zero] at hv
  exact hx (Subtype.ext hv)

theorem dual_ratio_bound (hP : ProofInputs M B [.L01a, .Q01a]) {m : D05Mesh L κ}
    (r x : M.X m) (hx : x ≠ 0) :
    ‖inner ℂ (x : M.H) (r : M.H)‖ / M.d1 x ≤ |D01p L| * ‖r‖ := by
  apply (div_le_iff₀ (d1_discrete_pos (hP.restrict) hx)).mpr
  have hp := (hP.get .L01a (by decide)).1 (x : M.H) (T3.discrete_mem_V1 M B (hP.restrict) m x.property)
  have hd := (show 0 ≤ M.d1 x from norm_nonneg _)
  calc
    ‖inner ℂ (x : M.H) (r : M.H)‖ ≤ ‖(x : M.H)‖ * ‖(r : M.H)‖ :=
      norm_inner_le_norm _ _
    _ ≤ (D01p L * M.d1 x) * ‖r‖ := mul_le_mul_of_nonneg_right hp (norm_nonneg r)
    _ ≤ (|D01p L| * M.d1 x) * ‖r‖ := by
      gcongr
      exact le_abs_self _
    _ = _ := by ring

theorem minusNorm_le_of_ratio (_hP : ProofInputs M B []) {m : D05Mesh L κ} (r : M.X m)
    {C : ℝ} (hC : 0 ≤ C)
    (h : ∀ x : M.X m, x ≠ 0 → ‖inner ℂ (x : M.H) (r : M.H)‖ / M.d1 x ≤ C) :
    M.minusNorm m r ≤ C := by
  classical
  unfold Model.minusNorm
  by_cases hn : ∃ x : M.X m, x ≠ 0
  · apply csSup_le
    · obtain ⟨x, hx⟩ := hn
      exact ⟨_, x, hx, rfl⟩
    · rintro _ ⟨x, hx, rfl⟩
      exact h x hx
  · have he : {q : ℝ | ∃ x : M.X m, x ≠ 0 ∧
        q = ‖inner ℂ (x : M.H) (r : M.H)‖ / M.d1 x} = ∅ := by
      ext q
      simp only [Set.mem_ofPred_eq, Set.mem_empty_iff_false, iff_false]
      rintro ⟨x, hx, -⟩
      exact hn ⟨x, hx⟩
    rw [he, Real.sSup_empty]
    exact hC

theorem dual_ratio_le (hP : ProofInputs M B [.L01a, .Q01a]) {m : D05Mesh L κ}
    (r x : M.X m) (hx : x ≠ 0) :
    ‖inner ℂ (x : M.H) (r : M.H)‖ / M.d1 x ≤ M.minusNorm m r := by
  apply le_csSup
  · refine ⟨|D01p L| * ‖r‖, ?_⟩
    rintro _ ⟨y, hy, rfl⟩
    exact dual_ratio_bound (hP.restrict) r y hy
  · exact ⟨x, hx, rfl⟩

theorem minusNorm_nonneg (hP : ProofInputs M B [.L01a, .Q01a]) {m : D05Mesh L κ} (r : M.X m) :
    0 ≤ M.minusNorm m r := by
  classical
  by_cases hn : ∃ x : M.X m, x ≠ 0
  · obtain ⟨x, hx⟩ := hn
    exact (div_nonneg (norm_nonneg _) (d1_discrete_pos (hP.restrict) hx).le).trans (dual_ratio_le (hP.restrict) r x hx)
  · have hr : r = 0 := by by_contra h; exact hn ⟨r, h⟩
    subst r
    unfold Model.minusNorm
    have he : {q : ℝ | ∃ x : M.X m, x ≠ 0 ∧
        q = ‖inner ℂ (x : M.H) ((0 : M.X m) : M.H)‖ / M.d1 x} = ∅ := by
      ext q
      simp only [Set.mem_ofPred_eq, Set.mem_empty_iff_false, iff_false]
      rintro ⟨x, hx, -⟩
      exact hn ⟨x, hx⟩
    rw [he, Real.sSup_empty]

theorem minusNorm_shift (hP : ProofInputs M B [.L01a, .Q01a]) {m : D05Mesh L κ} (r s : M.X m) :
    M.minusNorm m r ≤ M.minusNorm m s + |D01p L| * ‖r - s‖ := by
  apply minusNorm_le_of_ratio (hP.restrict) r
    (add_nonneg (minusNorm_nonneg (hP.restrict) s) (mul_nonneg (abs_nonneg _) (norm_nonneg _)))
  intro x hx
  have he : inner ℂ (x : M.H) (r : M.H) =
      inner ℂ (x : M.H) (s : M.H) + inner ℂ (x : M.H) ((r - s : M.X m) : M.H) := by
    rw [Submodule.coe_sub, inner_sub_right]
    abel
  calc
    _ ≤ (‖inner ℂ (x : M.H) (s : M.H)‖ +
        ‖inner ℂ (x : M.H) ((r - s : M.X m) : M.H)‖) / M.d1 x := by
      rw [he]
      exact div_le_div_of_nonneg_right (norm_add_le _ _) (d1_discrete_pos (hP.restrict) hx).le
    _ = ‖inner ℂ (x : M.H) (s : M.H)‖ / M.d1 x +
        ‖inner ℂ (x : M.H) ((r - s : M.X m) : M.H)‖ / M.d1 x := add_div _ _ _
    _ ≤ _ := add_le_add (dual_ratio_le (hP.restrict) s x hx) (dual_ratio_bound (hP.restrict) (r - s) x hx)

theorem minusNorm_lipschitz (hP : ProofInputs M B [.L01a, .Q01a]) (m : D05Mesh L κ) :
    LipschitzWith ⟨|D01p L|, abs_nonneg _⟩ (M.minusNorm m) := by
  apply LipschitzWith.of_dist_le_mul
  intro r s
  rw [Real.dist_eq, dist_eq_norm]
  change |M.minusNorm m r - M.minusNorm m s| ≤ |D01p L| * ‖r - s‖
  apply abs_le.mpr
  have h1 := minusNorm_shift (hP.restrict) r s
  have h2 := minusNorm_shift (hP.restrict) s r
  rw [norm_sub_rev s r] at h2
  constructor <;> linarith

theorem minusNorm_continuous (hP : ProofInputs M B [.L01a, .Q01a]) (m : D05Mesh L κ) :
    Continuous (M.minusNorm m) := (minusNorm_lipschitz (hP.restrict) m).continuous

end MergedKdV.T3.DiscreteDual
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (ν : ℝ)

/-- Addition in the actual qualified energy space. -/
theorem X0_add_bound (laws : M.TrajectoryNormLaws ν 0) (u v : M.Trajectory)
    (hu : M.X0 ν u) (hv : M.X0 ν v) :
    M.X0 ν (u + v) ∧ M.energy ν (u + v) ≤ M.energy ν u + M.energy ν v := by
  simpa only [Model.TrajectoryMember, Model.trajectoryNorm, ite_true] using
    laws.2.2.2.1 u v (by simpa only [Model.TrajectoryMember, ite_true] using hu)
      (by simpa only [Model.TrajectoryMember, ite_true] using hv)

/-- Negation in the actual qualified energy space. -/
theorem X0_neg_bound (laws : M.TrajectoryNormLaws ν 0) (u : M.Trajectory) (hu : M.X0 ν u) :
    M.X0 ν (-u) ∧ M.energy ν (-u) = M.energy ν u := by
  simpa only [Model.TrajectoryMember, Model.trajectoryNorm, ite_true, neg_one_smul,
    norm_neg, norm_one, one_mul] using
    laws.2.2.2.2 (-1 : ℂ) u (by simpa only [Model.TrajectoryMember, ite_true] using hu)

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u

/-- Uniqueness for a continuous time-dependent bounded linear equation on the half-line.
The Lipschitz constant is chosen only on the finite window under comparison. -/
theorem linear_ode_unique {E : Type u} [NormedAddCommGroup E] [NormedSpace ℂ E]
    (A : Time → E →L[ℂ] E) (hA : Continuous A) (q v : Time → E)
    (hq : Continuous q) (hv : Continuous v) (h0 : q 0 = v 0)
    (hqd : ∀ t : Time, HasDerivWithinAt (fun s : ℝ => q (Real.toNNReal s))
      (A t (q t)) (Ici 0) t)
    (hvd : ∀ t : Time, HasDerivWithinAt (fun s : ℝ => v (Real.toNNReal s))
      (A t (v t)) (Ici 0) t) : q = v := by
  funext t
  have hAR : Continuous (fun s : ℝ => A (Real.toNNReal s)) := hA.comp continuous_real_toNNReal
  obtain ⟨C, hC⟩ := isCompact_Icc.bddAbove_image hAR.norm.continuousOn
  let K : ℝ≥0 := ⟨max C 0, le_max_right _ _⟩
  have hLip (s : ℝ) (hs : s ∈ Ico (0 : ℝ) (t : ℝ)) :
      LipschitzOnWith K (A (Real.toNNReal s)) (Set.univ : Set E) := by
    apply LipschitzWith.lipschitzOnWith
    apply LipschitzWith.of_dist_le_mul
    intro x y
    rw [dist_eq_norm, ← map_sub, dist_eq_norm]
    calc
      _ ≤ ‖A (Real.toNNReal s)‖ * ‖x - y‖ := (A (Real.toNNReal s)).le_opNorm _
      _ ≤ (K : ℝ) * ‖x - y‖ := by
        apply mul_le_mul_of_nonneg_right _ (norm_nonneg _)
        exact (hC ⟨s, ⟨hs.1, hs.2.le⟩, rfl⟩).trans (le_max_left _ _)
  have hh := ODE_solution_unique_of_mem_Icc_right
    (v := fun s => A (Real.toNNReal s)) (s := fun _ => Set.univ)
    (a := 0) (b := (t : ℝ)) hLip
    (hq.comp continuous_real_toNNReal).continuousOn
    (fun s hs => ?_) (fun _ _ => Set.mem_univ _)
    (hv.comp continuous_real_toNNReal).continuousOn
    (fun s hs => ?_) (fun _ _ => Set.mem_univ _) (by simpa using h0)
  · simpa using hh (show (t : ℝ) ∈ Icc (0 : ℝ) (t : ℝ) from ⟨t.coe_nonneg, le_rfl⟩)
  · have h := hqd (Real.toNNReal s)
    rw [Real.coe_toNNReal s hs.1] at h
    exact h.mono (Ici_subset_Ici.mpr hs.1)
  · have h := hvd (Real.toNNReal s)
    rw [Real.coe_toNNReal s hs.1] at h
    exact h.mono (Ici_subset_Ici.mpr hs.1)

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u

/-- Every actual classical discrete solution agrees with the prescribed Duhamel formula. -/
theorem discrete_forced_identification {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.L05a, .Q01a]) (m : D05Mesh L κ) (w g : Time → M.X m)
    (hw : Continuous w) (hg : Continuous g) (x : M.X m) (h0 : w 0 = x)
    (hd : ∀ t : Time, HasDerivWithinAt (fun s : ℝ => w (Real.toNNReal s))
      (M.Ah m (w t) + g t) (Ici 0) t) :
    (fun t => (w t : M.H)) = M.DiscreteForced m x g := by
  let := (P.get .Q01a (by decide)).2.2.2.2.2.2.2.2.2.1 m
  obtain ⟨v, hv, hve, hv0, hvd⟩ := discrete_Duhamel_classical M B (P.restrict) m x g hg
  let A := LinearMap.toContinuousLinearMap (M.Ah m)
  have hz : w - v = (0 : Time → M.X m) := by
    apply linear_ode_unique (fun _ => A) continuous_const (w - v) 0 (hw.sub hv) continuous_const
    · simp only [Pi.sub_apply, h0, hv0, sub_self, Pi.zero_apply]
    · intro t
      have hh := (hd t).sub (hvd t)
      convert hh using 1
      simp only [Pi.sub_apply, map_sub]
      abel
    · intro t
      simpa only [map_zero, Pi.zero_apply] using
        (hasDerivWithinAt_const (x := (t : ℝ)) (s := Ici 0) (0 : M.X m))
  have hwv : w = v := sub_eq_zero.mp hz
  funext t
  rw [hwv, hve t]
  simp only [Submodule.coe_add, Model.DiscreteForced]
  congr 1
  exact ((M.X m).subtypeₗᵢ.integral_comp_comm _).symm

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u

/-- Projection defects are qualified energy trajectories, with the full cubic mesh factor. -/
theorem projection_error_energy {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.L02a, .L04a, .Q01a]) (ν : ℝ) (m : D05Mesh L κ) (u : M.Trajectory)
    (hu : M.X0 ν u) (hu3 : M.ContinuousLift (M.V 3) u)
    (hu4 : M.IntegratedE4 ν u) (K : ℝ)
    (h3 : ∀ t : Time, Real.exp (ν * t) * M.nj 3 (u t) ≤ K) :
    M.X0 ν (fun t => u t - M.project m (u t)) ∧
      M.energy ν (fun t => u t - M.project m (u t)) ≤
        B.bound "L04_a" 0 3 0 * m.h ^ 3 * K +
          (B.bound "L02_d" * B.bound "L04_a" 0 4 1) * m.h ^ 3 * M.normE4 ν u := by
  have hmh : 0 ≤ m.h := by unfold D05Mesh.h D05Partition.mesh; positivity
  let z : M.Trajectory := fun t => u t - M.project m (u t)
  have hz := projection_error_continuous_lift M B (P.restrict) m u hu3 hu.1.1
  change M.ContinuousLift (M.V 1) z at hz
  have hzc : Continuous z := hu.1.1.sub
    ((M.X m).subtypeL.continuous.comp ((projectionCLM M B (P.restrict) m).continuous.comp hu.1.1))
  have hzlift := energy_ae_lift_of_continuous_lift M B (P.restrict) z hz
  have hzd := d1_continuous_of_lift M B (P.restrict) z hz
  have hu3m (t : Time) : u t ∈ (M.V 3).carrier := by
    obtain ⟨v, _, hv⟩ := hu3
    rw [← hv t]
    exact (v t).property
  have hsup (t : Time) : Real.exp (ν * t) * ‖z t‖ ≤
      B.bound "L04_a" 0 3 0 * m.h ^ 3 * K := by
    have hb := ((P.get .L04a (by decide)).2.1 m 3 (by norm_num) (by norm_num) (u t)
      (by simpa using hu3m t) 0 (by norm_num)).2
    norm_num only [Nat.cast_ofNat, Nat.cast_zero, Nat.reduceSub] at hb
    change ‖z t‖ ≤ B.bound "L04_a" 0 3 0 * m.h ^ 3 * M.nj 3 (u t) at hb
    calc
      _ ≤ Real.exp (ν * t) * (B.bound "L04_a" 0 3 0 * m.h ^ 3 * M.nj 3 (u t)) :=
        mul_le_mul_of_nonneg_left hb (Real.exp_pos _).le
      _ = (B.bound "L04_a" 0 3 0 * m.h ^ 3) * (Real.exp (ν * t) * M.nj 3 (u t)) := by ring
      _ ≤ _ := mul_le_mul_of_nonneg_left (h3 t)
        (mul_nonneg (budget_pos B _ _ _ _).le (pow_nonneg hmh _))
  let c := (B.bound "L02_d" * B.bound "L04_a" 0 4 1) * m.h ^ 3
  have hc : 0 ≤ c := by
    dsimp only [c]
    exact mul_nonneg (mul_nonneg (budget_pos B _ _ _ _).le (budget_pos B _ _ _ _).le)
      (pow_nonneg hmh _)
  have hsq : ∀ᵐ (t : Time) ∂timeMeasure, |M.d1 (z t)| ≤ c * |M.nj 4 (u t)| := by
    obtain ⟨v, _, hv⟩ := hu4.1
    filter_upwards [hv] with t ht
    have hum : u t ∈ M.E4.carrier := by rw [← ht]; exact (v t).property
    have hp := (P.get .L04a (by decide)).2.1 m 4 (by norm_num) (by norm_num) (u t) (by simpa using hum) 1 (by norm_num)
    have hm : z t ∈ (M.V 1).carrier := by
      obtain ⟨w, _, hw⟩ := hz
      rw [← hw t]
      exact (w t).property
    have hd := ((P.get .L02a (by decide)).2.1 (z t) hm).2
    rw [abs_of_nonneg (show 0 ≤ M.d1 (z t) from norm_nonneg _),
      abs_of_nonneg (show 0 ≤ M.nj 4 (u t) from norm_nonneg _)]
    calc
      _ ≤ B.bound "L02_d" * M.nj 1 (z t) := hd
      _ ≤ B.bound "L02_d" * (B.bound "L04_a" 0 4 1 * m.h ^ 3 * M.nj 4 (u t)) :=
        mul_le_mul_of_nonneg_left (by simpa only [Nat.cast_ofNat, Nat.cast_one, Nat.reduceSub] using hp.2) (budget_pos B _ _ _ _).le
      _ = _ := by dsimp only [c]; ring
  have hmeas : AEStronglyMeasurable (fun t : Time => Real.exp (2 * ν * t) * M.d1 (z t) ^ 2) timeMeasure := by
    exact ((Real.continuous_exp.comp (continuous_const.mul NNReal.continuous_coe)).mul (hzd.pow 2)).aestronglyMeasurable
  obtain ⟨hgi, hgn⟩ := weighted_square_domination ν c hc (fun t => M.d1 (z t))
    (fun t => M.nj 4 (u t)) hmeas hu4.2 hsq
  have he : M.Energy ν z := ⟨hzc, ⟨_, hsup⟩, hzlift, hgi⟩
  have hlim : Tendsto (fun t : Time => Real.exp (ν * t) * ‖z t‖) atTop (nhds 0) := by
    have hdom (t : Time) : Real.exp (ν * t) * ‖z t‖ ≤ 2 * (Real.exp (ν * t) * ‖u t‖) := by
      have hp := projection_contraction M B (P.restrict) m (u t)
      have hh := norm_sub_le (u t) (M.project m (u t))
      have hh' : ‖z t‖ ≤ 2 * ‖u t‖ := by
        change ‖z t‖ ≤ _ at hh
        change ‖M.project m (u t)‖ ≤ _ at hp
        linarith
      exact (mul_le_mul_of_nonneg_left hh' (Real.exp_pos _).le).trans_eq (by ring)
    exact squeeze_zero (fun t => mul_nonneg (Real.exp_pos _).le (norm_nonneg _)) hdom
      (by simpa using hu.2.const_mul 2)
  refine ⟨⟨he, hlim⟩, ?_⟩
  have hsup' : sSup (Set.range (fun t : Time => Real.exp (ν * t) * ‖z t‖)) ≤
      B.bound "L04_a" 0 3 0 * m.h ^ 3 * K :=
    csSup_le (Set.range_nonempty _) (by rintro _ ⟨t, rfl⟩; exact hsup t)
  exact add_le_add hsup' hgn

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u

/-- The exact projected-generator residual is a qualified weak source, with its h^2 norm. -/
theorem residual_source_bound {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.L01a, .L04a, .L04d, .Q01a]) (ν : ℝ) (m : D05Mesh L κ) (u : M.Trajectory)
    (hu : Continuous u) (hAu : Continuous (fun t => M.applyA (u t)))
    (hu4 : M.IntegratedE4 ν u) :
    M.DiscreteWeakSource ν m (fun t => M.residual m (u t)) ∧
      M.DiscreteWeakSize ν m (fun t => M.residual m (u t)) ≤
        B.bound "L04_dweak" 0 4 * m.h ^ 2 * M.normE4 ν u := by
  let := (P.get .Q01a (by decide)).2.2.2.2.2.2.2.2.2.1 m
  let A := LinearMap.toContinuousLinearMap (M.Ah m)
  have hc : Continuous (fun t => M.residual m (u t)) :=
    ((projectionCLM M B (P.restrict) m).continuous.comp hAu).sub
      (A.continuous.comp ((projectionCLM M B (P.restrict) m).continuous.comp hu))
  have hm : AEStronglyMeasurable (fun t : Time => Real.exp (2 * ν * t) *
      M.minusNorm m (M.residual m (u t)) ^ 2) timeMeasure :=
    ((Real.continuous_exp.comp (continuous_const.mul NNReal.continuous_coe)).mul
      (((DiscreteDual.minusNorm_continuous (P.restrict) m).comp hc).pow 2)).aestronglyMeasurable
  have hcoef : 0 ≤ B.bound "L04_dweak" 0 4 * m.h ^ 2 :=
    mul_nonneg (budget_pos B _ _ _ _).le (sq_nonneg _)
  have hb : ∀ᵐ (t : Time) ∂timeMeasure,
      |M.minusNorm m (M.residual m (u t))| ≤
        (B.bound "L04_dweak" 0 4 * m.h ^ 2) * |M.nj 4 (u t)| := by
    obtain ⟨v, _, hv⟩ := hu4.1
    filter_upwards [hv] with t ht
    have hum : u t ∈ M.E4.carrier := by rw [← ht]; exact (v t).property
    rw [abs_of_nonneg (DiscreteDual.minusNorm_nonneg (P.restrict) _),
      abs_of_nonneg (show 0 ≤ M.nj 4 (u t) from norm_nonneg _)]
    exact ((P.get .L04d (by decide)) m 4 (Or.inr rfl) (u t) (by simpa using hum)).2.1
  obtain ⟨hi, hn⟩ := weighted_square_domination ν _ hcoef
    (fun t => M.minusNorm m (M.residual m (u t))) (fun t => M.nj 4 (u t)) hm hu4.2 hb
  exact ⟨⟨hc.aestronglyMeasurable, hi⟩, hn⟩

/-- The actual residual Duhamel trajectory has the uniform energy bound from L05(d). -/
theorem residual_forced_energy {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.L01a, .L04a, .L04d, .L05d, .Q01a]) (ν : ℝ) (hν : 0 < ν) (hνL : ν < D01lambda L)
    (m : D05Mesh L κ) (u : M.Trajectory) (hu : Continuous u)
    (hAu : Continuous (fun t => M.applyA (u t))) (hu4 : M.IntegratedE4 ν u) :
    M.X0 ν (M.DiscreteForced m 0 (fun t => M.residual m (u t))) ∧
      M.energy ν (M.DiscreteForced m 0 (fun t => M.residual m (u t))) ≤
        (B.bound "L05_d" ν * B.bound "L04_dweak" 0 4) * m.h ^ 2 * M.normE4 ν u := by
  have hs := residual_source_bound M B (P.restrict) ν m u hu hAu hu4
  have hh := (P.get .L05d (by decide)) ν hν hνL m 0 (fun t => M.residual m (u t)) hs.1
  refine ⟨hh.1, hh.2.trans ?_⟩
  simp only [norm_zero, zero_add]
  calc
    _ ≤ B.bound "L05_d" ν * (B.bound "L04_dweak" 0 4 * m.h ^ 2 * M.normE4 ν u) :=
      mul_le_mul_of_nonneg_left hs.2 (budget_pos B _ _ _ _).le
    _ = _ := by ring

end MergedKdV.T3
end
end


==> anc/lean/MergedKdV/Proofs/LowOrder.lean <==
import MergedKdV.Proofs.Linear42
import MergedKdV.Proofs.Shares
import MergedKdV.Proofs.OrderingEstimates

noncomputable section
namespace MergedKdV.LowOrder

variable {L κ : ℝ} {M : Model L κ} {B : D01Budget} {ν r C : ℝ}

/-- A single model-independent constant for the low-regularity conclusions. -/
def bound (L : ℝ) (B : D01Budget) (ν : ℝ) : ℝ :=
  max (max (T1.linearConstant B ν .zero) (T1.zeroConstant B ν))
    (max (T2.orderingPointConstant B ν)
      (max (T2.refinedCubicConstant L B ν) (T2.quadraticCoefficientConstant L B ν)))

theorem bound_pos (L : ℝ) (B : D01Budget) (ν : ℝ) : 0 < bound L B ν :=
  (T1.linearConstant_pos B ν .zero).trans_le ((le_max_left _ _).trans (le_max_left _ _))

/-- The low-regularity point, share, and coefficient conclusions with a common radius and constant. -/
theorem estimates
    (p : ProofInputs M B [.C01a, .C01c, .C01d, .C01e, .L01a, .L01b, .L01c, .L02a,
      .L03c, .L04a, .L05a, .L05c, .L05d, .L06b, .L06c, .L07b, .L07c, .L12d, .Q01a, .Q01c])
    (hν : 0 < ν) (hνL : ν < D01lambda L)
    (hr : r ≤ T2.errorRadius L B ν) (hC : bound L B ν ≤ C) :
    (M.Linear42 ν r C .zero ∧ M.Nonlinear42 B ν r C .zero ∧ Shares M B ν r C) ∧
    (M.Ordering43 B ν r C .zero ∧ M.Coefficients43 B ν r C .zero) := by
  obtain ⟨h1, h2⟩ := max_le_iff.mp hC
  obtain ⟨hlin, hshare⟩ := max_le_iff.mp h1
  obtain ⟨hord, h34⟩ := max_le_iff.mp h2
  obtain ⟨hcubic, hcoeff⟩ := max_le_iff.mp h34
  have hball := hr.trans (T2.errorRadius_bounds L B ν).1
  have hcons := T1.prove_Consistency p.restrict
  have hl : M.Linear42 ν r C .zero := linear42 p.restrict hν hνL hlin
  have hs : Shares M B ν r C := shares p.restrict hν hνL hball hshare
  have weighted (m : D05Mesh L κ) {f : M.H} (hf : ‖f‖ ≤ r) (t : Time) :
      Real.exp (ν * t) * ‖M.orderingError B ν m f t‖ ≤ C * m.h ^ (1 / 6 : ℝ) * ‖f‖ ^ 2 := by
    have hm : 0 ≤ m.h := NNReal.coe_nonneg _
    apply (T2.ordering_point_bound p.restrict hcons hν hνL m (hf.trans hr) t).trans
    gcongr
  have point (m : D05Mesh L κ) {f : M.H} (hf : ‖f‖ ≤ r) (t : Time) :
      ‖M.orderingError B ν m f t‖ ≤ C * Real.exp (-ν * t) * D17b .zero m.h t * ‖f‖ ^ 2 := by
    apply (T2.weighted_norm_to_decay ν t _ (weighted m hf t)).trans_eq
    dsimp [D17b]
    ring
  refine ⟨⟨hl, ?_, hs⟩, ?_, ?_⟩
  · intro f hf
    refine ⟨(hs f hf.1 hf.2.2).1, ?_⟩
    intro m t ht
    refine ⟨T1.mem_zero p.restrict _, ?_⟩
    change M.vnorm 0 _ ≤ C * Real.exp (-ν * t) *
      (D17a .zero m.h t * ‖f‖ + D17b .zero m.h t * ‖f‖ ^ 2)
    rw [T1.vnorm_zero p.restrict]
    have hb := (hl f hf m t ht).2
    change M.vnorm 0 _ ≤ C * Real.exp (-ν * t) * D17a .zero m.h t * ‖f‖ at hb
    rw [T1.vnorm_zero p.restrict] at hb
    have hid := congrFun (T2.ordering_identity M B ν m f) t
    change M.orderingError B ν m f t = M.error B ν m f t + M.linearError m f t at hid
    have he : M.error B ν m f t = M.orderingError B ν m f t - M.linearError m f t := by
      rw [hid]; abel
    rw [he]
    apply (norm_sub_le _ _).trans
    apply (add_le_add (point m hf.2.2 t) hb).trans_eq
    ring
  · intro f hf m
    refine ⟨T2.orderingError_at_zero p.restrict hcons hν hνL m (hf.2.2.trans hball), ?_, ?_⟩
    · intro t _
      refine ⟨T1.mem_zero p.restrict _, ?_⟩
      change M.vnorm 0 _ ≤ C * Real.exp (-ν * t) * D17b .zero m.h t * ‖f‖ ^ 2
      rw [T1.vnorm_zero p.restrict]
      exact point m hf.2.2 t
    · intro _ t
      exact weighted m hf.2.2 t
  · intro f hf m
    have hm : 0 ≤ m.h := NNReal.coe_nonneg _
    constructor
    · intro t
      apply (T2.ordering_refined_cubic_bound p.restrict hcons hν hνL m (hf.2.2.trans hr) t).trans
      gcongr
    · intro t ht
      have ht0 : 0 ≤ D01tw t := le_min t.coe_nonneg zero_le_one
      apply (T2.Dcoeff_point_bound p.restrict hcons hν hνL m f ht).trans
      gcongr

end MergedKdV.LowOrder


==> anc/lean/MergedKdV/Proofs/OrderingEstimates.lean <==
import MergedKdV.Proofs.OrderingKernels
import MergedKdV.Proofs.OrderingFeedback
import MergedKdV.Proofs.EnergyProtocol
import MergedKdV.Proofs.TimeTransport
import Mathlib.Analysis.Analytic.Uniqueness
import Mathlib.Analysis.Calculus.ContDiff.Defs
import Mathlib.Analysis.Calculus.Deriv.Basic
import Mathlib.Analysis.Complex.CauchyIntegral
import Mathlib.Analysis.Convolution
import Mathlib.Analysis.InnerProductSpace.Dual
import Mathlib.Analysis.LConvolution
import Mathlib.Analysis.Normed.Module.FiniteDimension
import Mathlib.Analysis.Normed.Operator.Bilinear
import Mathlib.Analysis.ODE.ExistUnique
import Mathlib.Analysis.SpecialFunctions.ImproperIntegrals
import Mathlib.Analysis.SpecialFunctions.Integrals.Basic
import Mathlib.Analysis.SpecialFunctions.Pow.Continuity
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.MeasureTheory.Function.L2Space
import Mathlib.MeasureTheory.Function.LpSeminorm.CompareExp
import Mathlib.MeasureTheory.Function.LpSeminorm.Indicator
import Mathlib.MeasureTheory.Function.LpSeminorm.LpNorm
import Mathlib.MeasureTheory.Function.LpSeminorm.TriangleInequality
import Mathlib.MeasureTheory.Function.LpSpace.Basic
import Mathlib.MeasureTheory.Function.StronglyMeasurable.Lemmas
import Mathlib.MeasureTheory.Integral.Bochner.Basic
import Mathlib.MeasureTheory.Integral.Bochner.Set
import Mathlib.MeasureTheory.Integral.DominatedConvergence
import Mathlib.MeasureTheory.Integral.IntervalIntegral.AbsolutelyContinuousFun
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.MeasureTheory.Measure.Lebesgue.Basic
import Mathlib.MeasureTheory.Measure.WithDensity
import Mathlib.Tactic
import Mathlib.Tactic.FunProp
import Mathlib.Tactic.GCongr
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring
import Mathlib.Topology.MetricSpace.Contracting

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The guarded lift is zero on the actual zero vector. -/
theorem ofH_zero {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) : S.ofH 0 = 0 := by
  have h := ofH_val S 0
  simpa only [map_zero] using h

/-- Subtraction respects the guarded lift on the fixed subspace. -/
theorem ofH_sub {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) {f g : H} (hf : f ∈ S.carrier) (hg : g ∈ S.carrier) :
    S.ofH (f - g) = S.ofH f - S.ofH g := by
  apply val_injective S
  rw [val_ofH S (S.carrier.sub_mem hf hg), map_sub, val_ofH S hf, val_ofH S hg]

/-- The actual strong product is zero when its first argument is zero. -/
theorem product_zero_left (M : Model.{u} L κ) (g : M.H) : M.product 0 g = 0 := by
  simp only [Model.product, ofH_zero, map_zero, LinearMap.zero_apply]

/-- The actual strong product is zero when its second argument is zero. -/
theorem product_zero_right (M : Model.{u} L κ) (f : M.H) : M.product f 0 = 0 := by
  simp only [Model.product, ofH_zero, map_zero]

/-- Strong product homogeneity on the actual first spatial domain. -/
theorem product_smul_left (M : Model.{u} L κ) (c : ℂ) {f g : M.H}
    (hf : f ∈ (M.V 1).carrier) : M.product (c • f) g = c • M.product f g := by
  simp only [Model.product, ofH_smul _ c hf, map_smul, LinearMap.smul_apply]

/-- Strong product homogeneity on the actual second spatial domain. -/
theorem product_smul_right (M : Model.{u} L κ) (c : ℂ) {f g : M.H}
    (hg : g ∈ (M.V 1).carrier) : M.product f (c • g) = c • M.product f g := by
  simp only [Model.product, ofH_smul _ c hg, map_smul]

/-- Polarization of the actual symmetric strong nonlinearity, without extending its domain. -/
theorem product_polarization (hP : ProofInputs M B [.C01a]) {f g : M.H}
    (hf : f ∈ (M.V 1).carrier) (hg : g ∈ (M.V 1).carrier) :
    M.product f g = (1 / 4 : ℂ) • (M.nonlinear (f + g) - M.nonlinear (f - g)) := by
  unfold Model.nonlinear Model.product
  rw [ofH_add _ hf hg, ofH_sub _ hf hg]
  simp only [map_add, map_sub, LinearMap.add_apply, LinearMap.sub_apply,
    (hP.get .C01a (by decide)) ((M.V 1).ofH g) ((M.V 1).ofH f)]
  module

/-- Polarization holds almost everywhere for the genuine energy lifts. -/
theorem product_trajectory_polarization (hP : ProofInputs M B [.C01a]) {ν : ℝ}
    {w z : M.Trajectory} (hw : M.X0 ν w) (hz : M.X0 ν z) :
    (fun t => M.product (w t) (z t)) =ᵐ[timeMeasure]
      (1 / 4 : ℂ) • ((fun t => M.nonlinear ((w + z) t)) -
        (fun t => M.nonlinear ((w - z) t))) := by
  filter_upwards [ae_member_of_lift hw.1.2.2.1, ae_member_of_lift hz.1.2.2.1] with t ht hs
  exact product_polarization (hP.restrict) ht hs

/-- Mixed strong products of two energy trajectories are genuine weighted L^(4/3) sources. -/
theorem mixed_Source43Valid (hP : ProofInputs M B [.C01a, .C01c, .C01e]) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    {w z : M.Trajectory} (hw : M.X0 ν w) (hz : M.X0 ν z) :
    M.Source43Valid ν (fun t => M.product (w t) (z t)) := by
  have hp := energy_Source43Valid (hP.restrict) hν.le (X0_add hCons hν hνL hw hz).1
  have hm := energy_Source43Valid (hP.restrict) hν.le (X0_sub hCons hν hνL hw hz).1
  exact Source43Valid_congr (Source43Valid_smul (Source43Valid_sub hp hm) (1 / 4))
    (product_trajectory_polarization (hP.restrict) hw hz).symm

/-- A preliminary polarization bound; homogeneous balancing will give the bilinear bound. -/
theorem mixed_Source43_sum_bound (hP : ProofInputs M B [.C01a, .C01c, .C01e]) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    {w z : M.Trajectory} (hw : M.X0 ν w) (hz : M.X0 ν z) :
    M.Source43Size ν (fun t => M.product (w t) (z t)) ≤
      B.bound "C01_e" * (M.energy ν w + M.energy ν z) ^ 2 := by
  have hwz := X0_add hCons hν hνL hw hz
  have hwz' := X0_sub hCons hν hνL hw hz
  obtain ⟨hp, hpb⟩ := energy_Source43_bound (hP.restrict) hν.le hwz.1
  obtain ⟨hm, hmb⟩ := energy_Source43_bound (hP.restrict) hν.le hwz'.1
  rw [Source43Size_congr ν (product_trajectory_polarization (hP.restrict) hw hz),
    Source43Size_smul (Source43Valid_sub hp hm)]
  have hquarter : ‖(1 / 4 : ℂ)‖ = (1 / 4 : ℝ) := by norm_num
  rw [hquarter]
  have hb := (Source43Size_sub_le hp hm).trans (add_le_add hpb hmb)
  have hplus := energy_add_le hCons hν hνL hw hz
  have hminus := energy_sub_le hCons hν hνL hw hz
  have hnplus := energy_nonnegative hwz.1
  have hnminus := energy_nonnegative hwz'.1
  have hC : 0 ≤ B.bound "C01_e" := by unfold D01Budget.bound; positivity
  calc
    _ ≤ (1 / 4 : ℝ) * (2 * B.bound "C01_e" * M.energy ν (w + z) ^ 2 +
        2 * B.bound "C01_e" * M.energy ν (w - z) ^ 2) :=
      mul_le_mul_of_nonneg_left hb (by norm_num)
    _ ≤ (1 / 4 : ℝ) * (2 * B.bound "C01_e" * (M.energy ν w + M.energy ν z) ^ 2 +
        2 * B.bound "C01_e" * (M.energy ν w + M.energy ν z) ^ 2) := by gcongr
    _ = _ := by ring

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- Homogeneous balancing of polarization gives the genuine bilinear strong-source estimate. -/
theorem mixed_Source43_bound (hP : ProofInputs M B [.C01a, .C01c, .C01e]) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    {w z : M.Trajectory} (hw : M.X0 ν w) (hz : M.X0 ν z) :
    M.Source43Valid ν (fun t => M.product (w t) (z t)) ∧
    M.Source43Size ν (fun t => M.product (w t) (z t)) ≤
      4 * B.bound "C01_e" * M.energy ν w * M.energy ν z := by
  refine ⟨mixed_Source43Valid (hP.restrict) hCons hν hνL hw hz, ?_⟩
  by_cases hw0 : M.energy ν w = 0
  · have he : w = 0 := ((energy_laws hCons hν hνL).2.2.1 w hw).2.mp hw0
    rw [hw0, mul_zero, zero_mul]
    subst w
    simpa [Model.Source43Size, product_zero_left]
  by_cases hz0 : M.energy ν z = 0
  · have he : z = 0 := ((energy_laws hCons hν hνL).2.2.1 z hz).2.mp hz0
    rw [hz0, mul_zero]
    subst z
    simpa [Model.Source43Size, product_zero_right]
  have hew : 0 < M.energy ν w := (energy_nonnegative hw.1).lt_of_ne' hw0
  have hez : 0 < M.energy ν z := (energy_nonnegative hz.1).lt_of_ne' hz0
  let a : ℂ := (M.energy ν w : ℂ)
  let b : ℂ := (M.energy ν z : ℂ)
  let w' : M.Trajectory := a⁻¹ • w
  let z' : M.Trajectory := b⁻¹ • z
  have ha : a ≠ 0 := by
    dsimp only [a]
    exact_mod_cast hw0
  have hb : b ≠ 0 := by
    dsimp only [b]
    exact_mod_cast hz0
  have hw' : M.X0 ν w' := X0_smul hCons hν hνL hw a⁻¹
  have hz' : M.X0 ν z' := X0_smul hCons hν hνL hz b⁻¹
  have hwa : M.energy ν w' = 1 := by
    rw [energy_smul hCons hν hνL hw]
    simp only [a, norm_inv, Complex.norm_real, Real.norm_of_nonneg hew.le, inv_mul_cancel₀ hw0]
  have hzb : M.energy ν z' = 1 := by
    rw [energy_smul hCons hν hνL hz]
    simp only [b, norm_inv, Complex.norm_real, Real.norm_of_nonneg hez.le, inv_mul_cancel₀ hz0]
  have hprod := mixed_Source43Valid (hP.restrict) hCons hν hνL hw' hz'
  have hbound := mixed_Source43_sum_bound (hP.restrict) hCons hν hνL hw' hz'
  rw [hwa, hzb] at hbound
  have heq : (fun t => M.product (w t) (z t)) =ᵐ[timeMeasure]
      (a * b) • (fun t => M.product (w' t) (z' t)) := by
    filter_upwards [ae_member_of_lift hw.1.2.2.1,
      ae_member_of_lift hz.1.2.2.1] with t ht hs
    dsimp only [w', z', Pi.smul_apply]
    rw [product_smul_left M a⁻¹ ht, product_smul_right M b⁻¹ hs,
      smul_smul, smul_smul]
    have hc : a * b * a⁻¹ * b⁻¹ = 1 := by field_simp
    rw [hc, one_smul]
  rw [Source43Size_congr ν heq, Source43Size_smul hprod]
  have hn : ‖a * b‖ = M.energy ν w * M.energy ν z := by
    rw [norm_mul]
    simp only [a, b, Complex.norm_real, Real.norm_of_nonneg hew.le, Real.norm_of_nonneg hez.le]
  rw [hn]
  have hh := mul_le_mul_of_nonneg_left hbound (mul_nonneg hew.le hez.le)
  convert hh using 1 <;> ring

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- Qualified subtraction in the actual strong error convolution. -/
theorem Lconvolution_sub (hP : ProofInputs M B [.L01b, .L01c, .L04a, .L05a, .L05c]) {g k : M.Trajectory}
    (hg : Integrable g timeMeasure) (hk : Integrable k timeMeasure) (m : D05Mesh L κ) :
    M.Lconvolution m (g - k) = M.Lconvolution m g - M.Lconvolution m k := by
  funext t
  unfold Model.Lconvolution
  simp_rw [← Lmap_apply (hP.restrict), Pi.sub_apply, map_sub]
  exact integral_sub (L_kernel_integrable (hP.restrict) hg m t).integrableOn
    (L_kernel_integrable (hP.restrict) hk m t).integrableOn

/-- The actual strong nonlinear difference has its symmetric product formula. -/
theorem nonlinear_sub (hP : ProofInputs M B [.C01a]) {f g : M.H}
    (hf : f ∈ (M.V 1).carrier) (hg : g ∈ (M.V 1).carrier) :
    M.nonlinear f - M.nonlinear g = M.product (f - g) (f + g) := by
  unfold Model.nonlinear Model.product
  rw [ofH_sub _ hf hg, ofH_add _ hf hg]
  simp only [map_add, map_sub, LinearMap.add_apply, LinearMap.sub_apply,
    (hP.get .C01a (by decide)) ((M.V 1).ofH g) ((M.V 1).ofH f)]
  abel

/-- The difference formula holds on the actual energy representatives almost everywhere. -/
theorem nonlinear_sub_ae (hP : ProofInputs M B [.C01a]) {ν : ℝ} {w z : M.Trajectory}
    (hw : M.X0 ν w) (hz : M.X0 ν z) :
    ((fun t => M.nonlinear (w t)) - (fun t => M.nonlinear (z t))) =ᵐ[timeMeasure]
      (fun t => M.product ((w - z) t) ((w + z) t)) := by
  filter_upwards [ae_member_of_lift hw.1.2.2.1, ae_member_of_lift hz.1.2.2.1] with t ht hs
  exact nonlinear_sub (hP.restrict) ht hs

/-- The strong nonlinear remainder source is cubic in the data on the same complex ball. -/
theorem cubic_source_bound (hP : ProofInputs M B [.C01a, .C01c, .C01e, .L01a, .L03c, .L04a, .L05d, .Q01a]) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    {f : M.H} (hf : ‖f‖ ≤ D14r B ν) :
    M.Source43Valid ν ((fun t => M.nonlinear (M.solution B ν none f t)) -
      (fun t => M.nonlinear (M.linearFlow none f t))) ∧
    M.Source43Size ν ((fun t => M.nonlinear (M.solution B ν none f t)) -
      (fun t => M.nonlinear (M.linearFlow none f t))) ≤
        48 * B.bound "C01_e" * D14b B ν * D14ell B ν ^ 3 * ‖f‖ ^ 3 := by
  have hu := selected_solution_X0 hCons hν hνL none hf
  obtain ⟨hl, hlb⟩ := linearFlow_energy_bound (hP.restrict) hν hνL none f
  have hs := X0_add hCons hν hνL hu hl
  obtain ⟨hz, hzb⟩ := share_energy_bound hCons hν hνL none hf
  have heq := nonlinear_sub_ae (hP.restrict) hu hl
  obtain ⟨hp, hpb⟩ := mixed_Source43_bound (hP.restrict) hCons hν hνL hz hs
  refine ⟨Source43Valid_congr hp heq.symm, ?_⟩
  rw [Source43Size_congr ν heq]
  have hsum : M.energy ν (M.solution B ν none f + M.linearFlow none f) ≤
      3 * D14ell B ν * ‖f‖ := by
    have hh := (energy_add_le hCons hν hνL hu hl).trans
      (add_le_add (selected_solution_bound hCons hν hνL none hf) hlb)
    convert hh using 1 <;> ring
  apply hpb.trans
  have hC : 0 ≤ B.bound "C01_e" := by unfold D01Budget.bound; positivity
  have he := (ell_positive B ν).le
  have hb := (b_positive B ν).le
  have hzn := energy_nonnegative hz.1
  have hsn := energy_nonnegative hs.1
  calc
    _ ≤ 4 * B.bound "C01_e" * (4 * D14b B ν * D14ell B ν ^ 2 * ‖f‖ ^ 2) *
        (3 * D14ell B ν * ‖f‖) := by gcongr
    _ = _ := by ring

/-- The actual linear error belongs to the common energy space. -/
theorem linearError_X0 (hP : ProofInputs M B [.L01a, .L03c, .L04a, .L05d, .Q01a]) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ) (f : M.H) :
    M.X0 ν (M.linearError m f) :=
  X0_sub hCons hν hνL (linearFlow_energy_bound (hP.restrict) hν hνL (some m) f).1
    (linearFlow_energy_bound (hP.restrict) hν hνL none f).1

/-- Subtracting the actual quadratic coefficient leaves a strong cubic source and two mixed terms. -/
theorem ordering_cubic_equation (hP : ProofInputs M B [.C01a, .C01c, .C01d, .C01e, .L01a, .L01b, .L01c, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a]) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    (m : D05Mesh L κ) {f : M.H} (hf : ‖f‖ ≤ D14r B ν) :
    M.orderingError B ν m f - M.Dcoeff ν m f =
      -M.Lconvolution m ((fun t => M.nonlinear (M.solution B ν none f t)) -
        (fun t => M.nonlinear (M.linearFlow none f t))) +
      (M.Q ν (some m) (M.orderingError B ν m f)
        (M.solution B ν none f + M.solution B ν (some m) f) +
      M.Q ν (some m) (-M.linearError m f)
        (M.share B ν none f + M.share B ν (some m) f)) := by
  have hu := selected_solution_X0 hCons hν hνL none hf
  have huh := selected_solution_X0 hCons hν hνL (some m) hf
  have hl := (linearFlow_energy_bound (hP.restrict) hν hνL none f).1
  have hlh := (linearFlow_energy_bound (hP.restrict) hν hνL (some m) f).1
  have he := X0_sub hCons hν hνL hu huh
  have hd := X0_neg hCons hν hνL (linearError_X0 (hP.restrict) hCons hν hνL m f)
  have hU := X0_add hCons hν hνL hu huh
  have hV := X0_add hCons hν hνL hl hlh
  have h1 := Q_sub_left (hP.restrict) hCons hν hνL (some m) he hd hU
  have h2 := Q_sub_right (hP.restrict) hCons hν hνL (some m) hd hU hV
  have hid : M.error B ν m f - (-M.linearError m f) = M.orderingError B ν m f := by
    rw [ordering_identity]
    abel
  have hsum : (M.solution B ν none f + M.solution B ν (some m) f) -
      (M.linearFlow none f + M.linearFlow (some m) f) =
      M.share B ν none f + M.share B ν (some m) f := by
    unfold Model.share
    abel
  change M.Q ν (some m) (M.error B ν m f - (-M.linearError m f)) _ = _ at h1
  rw [hid] at h1
  rw [hsum] at h2
  have hg := source_integrable hν (energy_Source43Valid (hP.restrict) hν.le hu.1)
  have hgl := source_integrable hν (energy_Source43Valid (hP.restrict) hν.le hl.1)
  rw [Lconvolution_sub (hP.restrict) hg hgl m, h1, h2,
    orderingError_equation (hP.restrict) hCons hν hνL m hf, Dcoeff_equation (hP.restrict) hCons hν hνL m f]
  unfold Model.error
  abel

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
variable (hP : ProofInputs M B [.C01d, .L01a, .L05d, .Q01a]) (hCons : Consistency M B)
variable {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
include hP hCons hν hνL

/-- The actual discrete feedback has a qualified mixed time norm. -/
theorem feedback_Z_bound (m : D05Mesh L κ) {f w : M.Trajectory}
    (hf : M.ZValid ν f) (hw : M.X0 ν w) :
    M.ZValid ν (M.Q ν (some m) f w) ∧
    M.Z ν (M.Q ν (some m) f w) ≤
      (1 + |D01p L|) * (B.bound "L05_d" ν * B.bound "C01_d") *
        M.Z ν f * M.energy ν w := by
  obtain ⟨hq, hb⟩ := discrete_feedback_bound (hP.restrict) hCons hν hνL m hf hw
  obtain ⟨hz, hzb⟩ := energy_Z_bound (hP.restrict) hq.1
  refine ⟨hz, hzb.trans ?_⟩
  convert mul_le_mul_of_nonneg_left hb (by positivity : 0 ≤ 1 + |D01p L|) using 1 <;> ring

/-- The feedback energy estimate also bounds every actual time point. -/
theorem feedback_point_bound (m : D05Mesh L κ) {f w : M.Trajectory}
    (hf : M.ZValid ν f) (hw : M.X0 ν w) (t : Time) :
    Real.exp (ν * t) * ‖M.Q ν (some m) f w t‖ ≤
      (B.bound "L05_d" ν * B.bound "C01_d") * M.Z ν f * M.energy ν w := by
  obtain ⟨hq, hb⟩ := discrete_feedback_bound (hP.restrict) hCons hν hνL m hf hw
  exact (weighted_point_le_energy hq.1 t).trans hb

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
variable (hP : ProofInputs M B []) (hCons : Consistency M B)
variable {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
include hP hCons hν hνL
omit hP in

/-- The full error is qualified before its norm is used in the absorption inequality. -/
theorem error_X0 (m : D05Mesh L κ) {f : M.H} (hf : ‖f‖ ≤ D14r B ν) :
    M.X0 ν (M.error B ν m f) :=
  X0_sub hCons hν hνL (selected_solution_X0 hCons hν hνL none hf)
    (selected_solution_X0 hCons hν hνL (some m) hf)

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
variable (hP : ProofInputs M B []) (hCons : Consistency M B)
variable {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
include hP hCons hν hνL
omit hP in

/-- Uniform energy bound for the sum of the same two complex solutions. -/
theorem solution_sum_energy (m : D05Mesh L κ) {f : M.H} (hf : ‖f‖ ≤ D14r B ν) :
    M.energy ν (M.solution B ν none f + M.solution B ν (some m) f) ≤
      4 * D14ell B ν * ‖f‖ := by
  have hc := selected_solution_X0 hCons hν hνL none hf
  have hd := selected_solution_X0 hCons hν hνL (some m) hf
  apply (energy_add_le hCons hν hνL hc hd).trans
  have hh := add_le_add (selected_solution_bound hCons hν hνL none hf)
    (selected_solution_bound hCons hν hνL (some m) hf)
  convert hh using 1 <;> ring

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
variable (hP : ProofInputs M B [.C01c, .C01e]) (hCons : Consistency M B)
variable {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
include hP hCons hν hνL

/-- The strong nonlinear source of the selected solution is uniformly quadratic. -/
theorem solution_source_bound {f : M.H} (hf : ‖f‖ ≤ D14r B ν) :
    M.Source43Size ν (fun t => M.nonlinear (M.solution B ν none f t)) ≤
      8 * B.bound "C01_e" * D14ell B ν ^ 2 * ‖f‖ ^ 2 := by
  have hw := selected_solution_X0 hCons hν hνL none hf
  have hb := (energy_Source43_bound (hP.restrict) hν.le hw.1)
  have he := selected_solution_bound hCons hν hνL none hf
  have hn := energy_nonnegative hw.1
  have hl := (ell_positive B ν).le
  have hC : 0 ≤ B.bound "C01_e" := by unfold D01Budget.bound; positivity
  apply hb.2.trans
  calc
    2 * B.bound "C01_e" * M.energy ν (M.solution B ν none f) ^ 2 ≤
        2 * B.bound "C01_e" * (2 * D14ell B ν * ‖f‖) ^ 2 := by gcongr
    _ = _ := by ring

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
variable (hP : ProofInputs M B []) (hCons : Consistency M B)
variable {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
include hP hCons hν hνL
omit hP hCons hν hνL in

/-- The mesh power in the convolution estimate is stronger than the target mixed norm power. -/
theorem mesh_third_le_sixth (m : D05Mesh L κ) :
    m.h ^ (1 / 3 : ℝ) ≤ m.h ^ (1 / 6 : ℝ) := by
  apply Real.rpow_le_rpow_of_exponent_ge' (mesh_nonnegative m)
    (m.mesh_le.trans (min_le_left _ _)) (by norm_num)
  norm_num

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
variable (hP : ProofInputs M B [.C01a, .C01c, .C01d, .C01e, .L01a, .L01b, .L01c, .L04a, .L05a, .L05c, .L05d, .L12d, .Q01a]) (hCons : Consistency M B)
variable {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
include hP hCons hν hνL

/-- Qualified absorption inequality for the actual full error on the complex energy ball. -/
theorem error_Z_absorption (m : D05Mesh L κ) {f : M.H} (hf : ‖f‖ ≤ D14r B ν) :
    M.ZValid ν (M.error B ν m f) ∧
    M.Z ν (M.error B ν m f) ≤
      B.bound "L12_d" ν 4 * m.h ^ (1 / 6 : ℝ) * ‖f‖ +
      convolutionConstant B ν * m.h ^ (1 / 3 : ℝ) *
        (8 * B.bound "C01_e" * D14ell B ν ^ 2 * ‖f‖ ^ 2) +
      ((1 + |D01p L|) * (B.bound "L05_d" ν * B.bound "C01_d") *
        (4 * D14ell B ν * ‖f‖)) * M.Z ν (M.error B ν m f) := by
  have hc := selected_solution_X0 hCons hν hνL none hf
  have hd := selected_solution_X0 hCons hν hνL (some m) hf
  have hs := X0_add hCons hν hνL hc hd
  have he := (energy_Z_bound (hP.restrict) (error_X0 hCons hν hνL m hf).1).1
  obtain ⟨hl, hlb⟩ := linearError_Z_bound (hP.restrict) hν hνL m f
  have hg := energy_Source43Valid (hP.restrict) hν.le hc.1
  obtain ⟨hk, hkb⟩ := Lconvolution_Z_bound (hP.restrict) hν hνL m hg
  obtain ⟨hq, hqb⟩ := feedback_Z_bound (hP.restrict) hCons hν hνL m he hs
  have hz := (Z_add_le (ZValid_neg hl) (ZValid_add (ZValid_neg hk) hq)).trans
    (add_le_add (le_refl _) (Z_add_le (ZValid_neg hk) hq))
  rw [Z_neg, Z_neg] at hz
  rw [← error_equation (hP.restrict) hCons hν hνL m hf] at hz
  refine ⟨he, hz.trans ?_⟩
  have hzn : 0 ≤ M.Z ν (M.error B ν m f) := by unfold Model.Z; positivity
  have hh := mesh_nonnegative m
  have hb : 0 ≤ convolutionConstant B ν := by unfold convolutionConstant D01Budget.bound; positivity
  have hdC : 0 ≤ B.bound "L05_d" ν * B.bound "C01_d" := by unfold D01Budget.bound; positivity
  have hb1 := mul_le_mul_of_nonneg_left (solution_source_bound (hP.restrict) hCons hν hνL hf)
    (show 0 ≤ convolutionConstant B ν * m.h ^ (1 / 3 : ℝ) by positivity)
  have hb2 := mul_le_mul_of_nonneg_left (solution_sum_energy hCons hν hνL m hf)
    (show 0 ≤ (1 + |D01p L|) * (B.bound "L05_d" ν * B.bound "C01_d") *
      M.Z ν (M.error B ν m f) by positivity)
  have hall := add_le_add hlb (add_le_add (hkb.trans hb1) (hqb.trans hb2))
  convert hall using 1 <;> ring

end MergedKdV.T2
end
end

section
noncomputable section
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- Constants are fixed from the budget before choosing the model. -/
def feedbackConstant (B : D01Budget) (ν : ℝ) : ℝ :=
  B.bound "L05_d" ν * B.bound "C01_d"

def sourceConstant (B : D01Budget) (ν : ℝ) : ℝ :=
  8 * B.bound "C01_e" * D14ell B ν ^ 2

def absorptionConstant (L : ℝ) (B : D01Budget) (ν : ℝ) : ℝ :=
  (1 + |D01p L|) * feedbackConstant B ν * (4 * D14ell B ν)

def errorConstant (B : D01Budget) (ν : ℝ) : ℝ :=
  2 * (B.bound "L12_d" ν 4 + convolutionConstant B ν * sourceConstant B ν)

def errorRadius (L : ℝ) (B : D01Budget) (ν : ℝ) : ℝ :=
  min (D14r B ν) (min 1 (1 / (2 * (absorptionConstant L B ν + 1))))

def orderingZConstant (L : ℝ) (B : D01Budget) (ν : ℝ) : ℝ :=
  convolutionConstant B ν * sourceConstant B ν +
    absorptionConstant L B ν * errorConstant B ν

def orderingPointConstant (B : D01Budget) (ν : ℝ) : ℝ :=
  B.bound "L12_d" ν 4 * sourceConstant B ν +
    feedbackConstant B ν * (4 * D14ell B ν) * errorConstant B ν

theorem calibration_nonnegative (L : ℝ) (B : D01Budget) (ν : ℝ) :
    0 ≤ feedbackConstant B ν ∧ 0 ≤ sourceConstant B ν ∧
    0 ≤ absorptionConstant L B ν ∧ 0 ≤ errorConstant B ν ∧
    0 ≤ orderingZConstant L B ν ∧ 0 ≤ orderingPointConstant B ν := by
  have hl := (ell_positive B ν).le
  simp only [feedbackConstant, sourceConstant, absorptionConstant, errorConstant,
    orderingZConstant, orderingPointConstant, convolutionConstant, D01Budget.bound]
  refine ⟨?_, ?_, ?_, ?_, ?_, ?_⟩ <;> positivity

theorem errorRadius_positive (L : ℝ) (B : D01Budget) (ν : ℝ) :
    0 < errorRadius L B ν := by
  have hl := ell_positive B ν
  have hb := b_positive B ν
  have hq := (calibration_nonnegative L B ν).2.2.1
  unfold errorRadius D14r D14R
  positivity

theorem errorRadius_bounds (L : ℝ) (B : D01Budget) (ν : ℝ) :
    errorRadius L B ν ≤ D14r B ν ∧ errorRadius L B ν ≤ 1 ∧
    absorptionConstant L B ν * errorRadius L B ν ≤ 1 / 2 := by
  have hq := (calibration_nonnegative L B ν).2.2.1
  refine ⟨min_le_left _ _, (min_le_right _ _).trans (min_le_left _ _), ?_⟩
  have hr : errorRadius L B ν ≤ 1 / (2 * (absorptionConstant L B ν + 1)) :=
    (min_le_right _ _).trans (min_le_right _ _)
  have hh := (le_div_iff₀ (by positivity : 0 < 2 * (absorptionConstant L B ν + 1))).mp hr
  have hp := (errorRadius_positive L B ν).le
  nlinarith

/-- The qualified actual error satisfies the uniform h^(1/6) estimate on a calibrated complex ball. -/
theorem error_Z_bound (hP : ProofInputs M B [.C01a, .C01c, .C01d, .C01e, .L01a, .L01b, .L01c, .L04a, .L05a, .L05c, .L05d, .L12d, .Q01a]) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    (m : D05Mesh L κ) {f : M.H} (hf : ‖f‖ ≤ errorRadius L B ν) :
    M.ZValid ν (M.error B ν m f) ∧
    M.Z ν (M.error B ν m f) ≤ errorConstant B ν * m.h ^ (1 / 6 : ℝ) * ‖f‖ := by
  have hr := errorRadius_bounds L B ν
  have hfD := hf.trans hr.1
  obtain ⟨hz, hb⟩ := error_Z_absorption (hP.restrict) hCons hν hνL m hfD
  have hn : 0 ≤ M.Z ν (M.error B ν m f) := by unfold Model.Z; positivity
  have hh := mesh_nonnegative m
  have hc : 0 ≤ convolutionConstant B ν := by unfold convolutionConstant D01Budget.bound; positivity
  have hcal := calibration_nonnegative L B ν
  have hsc := hcal.2.1
  have hε := norm_nonneg f
  have hε1 := hf.trans hr.2.1
  have hε2 : ‖f‖ ^ 2 ≤ ‖f‖ := by nlinarith
  have hm := mesh_third_le_sixth m
  have hsmall : absorptionConstant L B ν * ‖f‖ ≤ 1 / 2 :=
    (mul_le_mul_of_nonneg_left hf hcal.2.2.1).trans hr.2.2
  have hsource : convolutionConstant B ν * m.h ^ (1 / 3 : ℝ) *
      (sourceConstant B ν * ‖f‖ ^ 2) ≤
      convolutionConstant B ν * m.h ^ (1 / 6 : ℝ) * (sourceConstant B ν * ‖f‖) := by
    gcongr
  have hfeedback := mul_le_mul_of_nonneg_right hsmall hn
  refine ⟨hz, ?_⟩
  unfold absorptionConstant feedbackConstant at hfeedback
  unfold sourceConstant at hsource
  unfold errorConstant sourceConstant
  nlinarith only [hb, hsource, hfeedback]

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
variable (hP : ProofInputs M B [.C01a, .C01c, .C01d, .C01e, .L01a, .L01b, .L01c, .L04a, .L05a, .L05c, .L05d, .L12d, .Q01a]) (hCons : Consistency M B)
variable {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
include hP hCons hν hνL

/-- The actual ordering error has a qualified quadratic mixed norm with the mesh gain. -/
theorem ordering_Z_bound (m : D05Mesh L κ) {f : M.H}
    (hf : ‖f‖ ≤ errorRadius L B ν) :
    M.ZValid ν (M.orderingError B ν m f) ∧
    M.Z ν (M.orderingError B ν m f) ≤
      orderingZConstant L B ν * m.h ^ (1 / 6 : ℝ) * ‖f‖ ^ 2 := by
  have hfD := hf.trans (errorRadius_bounds L B ν).1
  have hu := selected_solution_X0 hCons hν hνL none hfD
  have huh := selected_solution_X0 hCons hν hνL (some m) hfD
  have hs := X0_add hCons hν hνL hu huh
  obtain ⟨he, heb⟩ := error_Z_bound (hP.restrict) hCons hν hνL m hf
  obtain ⟨hk, hkb⟩ := Lconvolution_Z_bound (hP.restrict) hν hνL m
    (energy_Source43Valid (hP.restrict) hν.le hu.1)
  obtain ⟨hq, hqb⟩ := feedback_Z_bound (hP.restrict) hCons hν hνL m he hs
  have hvalid := ZValid_add (ZValid_neg hk) hq
  have hz := Z_add_le (ZValid_neg hk) hq
  rw [Z_neg] at hz
  rw [← orderingError_equation (hP.restrict) hCons hν hνL m hfD] at hvalid hz
  refine ⟨hvalid, hz.trans ?_⟩
  have hh := mesh_nonnegative m
  have hc : 0 ≤ convolutionConstant B ν := by unfold convolutionConstant D01Budget.bound; positivity
  have hcal := calibration_nonnegative L B ν
  have hsc := hcal.2.1
  have hec := hcal.2.2.2.1
  have hfc := hcal.1
  have hen : 0 ≤ M.Z ν (M.error B ν m f) := by unfold Model.Z; positivity
  have hsn := energy_nonnegative hs.1
  have hl := (ell_positive B ν).le
  have hsource := solution_source_bound (hP.restrict) hCons hν hνL hfD
  have hsourceN : 0 ≤ M.Source43Size ν (fun t => M.nonlinear (M.solution B ν none f t)) := by
    unfold Model.Source43Size; positivity
  change M.Source43Size ν (fun t => M.nonlinear (M.solution B ν none f t)) ≤
    sourceConstant B ν * ‖f‖ ^ 2 at hsource
  have hsum := solution_sum_energy hCons hν hνL m hfD
  have hb1 : M.Z ν (M.Lconvolution m (fun t => M.nonlinear (M.solution B ν none f t))) ≤
      convolutionConstant B ν * m.h ^ (1 / 6 : ℝ) * (sourceConstant B ν * ‖f‖ ^ 2) := by
    exact hkb.trans (mul_le_mul
      (mul_le_mul_of_nonneg_left (mesh_third_le_sixth m) hc) hsource hsourceN
      (mul_nonneg hc (Real.rpow_nonneg hh _)))
  have hb2 : M.Z ν (M.Q ν (some m) (M.error B ν m f)
        (M.solution B ν none f + M.solution B ν (some m) f)) ≤
      (1 + |D01p L|) * feedbackConstant B ν *
        (errorConstant B ν * m.h ^ (1 / 6 : ℝ) * ‖f‖) * (4 * D14ell B ν * ‖f‖) := by
    apply hqb.trans
    change (1 + |D01p L|) * feedbackConstant B ν * _ * _ ≤ _
    gcongr
  convert add_le_add hb1 hb2 using 1 <;>
    simp only [orderingZConstant, absorptionConstant] <;> ring

/-- Every actual time point satisfies the quadratic ordering estimate with h^(1/6). -/
theorem ordering_point_bound (m : D05Mesh L κ) {f : M.H}
    (hf : ‖f‖ ≤ errorRadius L B ν) (t : Time) :
    Real.exp (ν * t) * ‖M.orderingError B ν m f t‖ ≤
      orderingPointConstant B ν * m.h ^ (1 / 6 : ℝ) * ‖f‖ ^ 2 := by
  have hfD := hf.trans (errorRadius_bounds L B ν).1
  have hu := selected_solution_X0 hCons hν hνL none hfD
  have huh := selected_solution_X0 hCons hν hνL (some m) hfD
  have hs := X0_add hCons hν hνL hu huh
  obtain ⟨he, heb⟩ := error_Z_bound (hP.restrict) hCons hν hνL m hf
  have hkb := Lconvolution_point_bound (hP.restrict) hν hνL m (energy_Source43Valid (hP.restrict) hν.le hu.1) t
  have hqb := feedback_point_bound (hP.restrict) hCons hν hνL m he hs t
  have heq := congrFun (orderingError_equation (hP.restrict) hCons hν hνL m hfD) t
  have hz : Real.exp (ν * t) * ‖M.orderingError B ν m f t‖ ≤
      Real.exp (ν * t) * ‖M.Lconvolution m (fun t => M.nonlinear (M.solution B ν none f t)) t‖ +
      Real.exp (ν * t) * ‖M.Q ν (some m) (M.error B ν m f)
        (M.solution B ν none f + M.solution B ν (some m) f) t‖ := by
    rw [heq]
    simpa only [Pi.add_apply, Pi.neg_apply, norm_neg, mul_add] using
      mul_le_mul_of_nonneg_left
        (norm_add_le (-M.Lconvolution m (fun s => M.nonlinear (M.solution B ν none f s)) t)
          (M.Q ν (some m) (M.error B ν m f)
            (M.solution B ν none f + M.solution B ν (some m) f) t))
        (Real.exp_pos (ν * (t : ℝ))).le
  apply hz.trans
  have hh := mesh_nonnegative m
  have hC : 0 ≤ B.bound "L12_d" ν 4 := by unfold D01Budget.bound; positivity
  have hcal := calibration_nonnegative L B ν
  have hfc := hcal.1
  have hec := hcal.2.2.2.1
  have hen : 0 ≤ M.Z ν (M.error B ν m f) := by unfold Model.Z; positivity
  have hsn := energy_nonnegative hs.1
  have hl := (ell_positive B ν).le
  have hsource := solution_source_bound (hP.restrict) hCons hν hνL hfD
  have hsum := solution_sum_energy hCons hν hνL m hfD
  have hb1 := hkb.trans (mul_le_mul_of_nonneg_left hsource
    (show 0 ≤ B.bound "L12_d" ν 4 * m.h ^ (1 / 6 : ℝ) by positivity))
  have hb2 : Real.exp (ν * t) * ‖M.Q ν (some m) (M.error B ν m f)
        (M.solution B ν none f + M.solution B ν (some m) f) t‖ ≤
      feedbackConstant B ν * (errorConstant B ν * m.h ^ (1 / 6 : ℝ) * ‖f‖) *
        (4 * D14ell B ν * ‖f‖) := by
    apply hqb.trans
    change feedbackConstant B ν * _ * _ ≤ _
    gcongr
  convert add_le_add hb1 hb2 using 1 <;>
    simp only [orderingPointConstant, sourceConstant] <;> ring

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- A uniform budget for the actual cubic ordering remainder with its mesh gain. -/
def refinedCubicConstant (L : ℝ) (B : D01Budget) (ν : ℝ) : ℝ :=
  B.bound "L12_d" ν 4 * (48 * B.bound "C01_e" * D14b B ν * D14ell B ν ^ 3) +
  feedbackConstant B ν * orderingZConstant L B ν * (4 * D14ell B ν) +
  feedbackConstant B ν * B.bound "L12_d" ν 4 * (8 * D14b B ν * D14ell B ν ^ 2)

theorem refinedCubicConstant_nonneg (L : ℝ) (B : D01Budget) (ν : ℝ) :
    0 ≤ refinedCubicConstant L B ν := by
  have hc := (calibration_nonnegative L B ν).1
  have hz := (calibration_nonnegative L B ν).2.2.2.2.1
  have he := (ell_positive B ν).le
  have hb := (b_positive B ν).le
  unfold refinedCubicConstant D01Budget.bound
  positivity

/-- Weighted triangle inequality for the three terms of the actual remainder formula. -/
theorem weighted_three_norm (ν : ℝ) (t : Time) (x y z : M.H) :
    Real.exp (ν * t) * ‖-x + (y + z)‖ ≤
      Real.exp (ν * t) * ‖x‖ + Real.exp (ν * t) * ‖y‖ + Real.exp (ν * t) * ‖z‖ := by
  have hh := (norm_add_le (-x) (y + z)).trans (add_le_add (le_refl _) (norm_add_le y z))
  rw [norm_neg] at hh
  exact (mul_le_mul_of_nonneg_left hh (Real.exp_pos _).le).trans_eq (by ring)

theorem ordering_refined_cubic_bound (hP : ProofInputs M B [.C01a, .C01c, .C01d, .C01e, .L01a, .L01b, .L01c, .L03c, .L04a, .L05a, .L05c, .L05d, .L12d, .Q01a]) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    (m : D05Mesh L κ) {f : M.H} (hf : ‖f‖ ≤ errorRadius L B ν) (t : Time) :
    Real.exp (ν * t) * ‖M.orderingError B ν m f t - M.Dcoeff ν m f t‖ ≤
      refinedCubicConstant L B ν * m.h ^ (1 / 6 : ℝ) * ‖f‖ ^ 3 := by
  have hfD := hf.trans (errorRadius_bounds L B ν).1
  have hu := selected_solution_X0 hCons hν hνL none hfD
  have huh := selected_solution_X0 hCons hν hνL (some m) hfD
  have hU := X0_add hCons hν hνL hu huh
  obtain ⟨hz, hzb⟩ := share_energy_bound hCons hν hνL none hfD
  obtain ⟨hzh, hzhb⟩ := share_energy_bound hCons hν hνL (some m) hfD
  have hZ := X0_add hCons hν hνL hz hzh
  have hZb : M.energy ν (M.share B ν none f + M.share B ν (some m) f) ≤
      8 * D14b B ν * D14ell B ν ^ 2 * ‖f‖ ^ 2 := by
    have hh := (energy_add_le hCons hν hνL hz hzh).trans (add_le_add hzb hzhb)
    convert hh using 1 <;> ring
  have hUb := solution_sum_energy hCons hν hνL m hfD
  obtain ⟨hη, hηb⟩ := ordering_Z_bound (hP.restrict) hCons hν hνL m hf
  obtain ⟨hd, hdb⟩ := linearError_Z_bound (hP.restrict) hν hνL m f
  obtain ⟨hg, hgb⟩ := cubic_source_bound (hP.restrict) hCons hν hνL hfD
  have hk := Lconvolution_point_bound (hP.restrict) hν hνL m hg t
  have hq1 := feedback_point_bound (hP.restrict) hCons hν hνL m hη hU t
  have hq2 := feedback_point_bound (hP.restrict) hCons hν hνL m (ZValid_neg hd) hZ t
  rw [Z_neg] at hq2
  have hh := mesh_nonnegative m
  have hC : 0 ≤ B.bound "L12_d" ν 4 := by unfold D01Budget.bound; positivity
  have hF := (calibration_nonnegative L B ν).1
  have hO := (calibration_nonnegative L B ν).2.2.2.2.1
  have hel := (ell_positive B ν).le
  have hb := (b_positive B ν).le
  have hηn : 0 ≤ M.Z ν (M.orderingError B ν m f) := by unfold Model.Z; positivity
  have hdn : 0 ≤ M.Z ν (M.linearError m f) := by unfold Model.Z; positivity
  have hUn := energy_nonnegative hU.1
  have hZn := energy_nonnegative hZ.1
  have hk' := hk.trans (mul_le_mul_of_nonneg_left hgb
    (show 0 ≤ B.bound "L12_d" ν 4 * m.h ^ (1 / 6 : ℝ) by positivity))
  have hq1' : Real.exp (ν * t) * ‖M.Q ν (some m) (M.orderingError B ν m f)
      (M.solution B ν none f + M.solution B ν (some m) f) t‖ ≤
      feedbackConstant B ν * (orderingZConstant L B ν * m.h ^ (1 / 6 : ℝ) * ‖f‖ ^ 2) *
        (4 * D14ell B ν * ‖f‖) := by
    apply hq1.trans
    change feedbackConstant B ν * _ * _ ≤ _
    gcongr
  have hq2' : Real.exp (ν * t) * ‖M.Q ν (some m) (-M.linearError m f)
      (M.share B ν none f + M.share B ν (some m) f) t‖ ≤
      feedbackConstant B ν * (B.bound "L12_d" ν 4 * m.h ^ (1 / 6 : ℝ) * ‖f‖) *
        (8 * D14b B ν * D14ell B ν ^ 2 * ‖f‖ ^ 2) := by
    apply hq2.trans
    change feedbackConstant B ν * _ * _ ≤ _
    gcongr
  have htriangle := weighted_three_norm ν t
    (M.Lconvolution m ((fun t => M.nonlinear (M.solution B ν none f t)) -
      (fun t => M.nonlinear (M.linearFlow none f t))) t)
    (M.Q ν (some m) (M.orderingError B ν m f)
      (M.solution B ν none f + M.solution B ν (some m) f) t)
    (M.Q ν (some m) (-M.linearError m f)
      (M.share B ν none f + M.share B ν (some m) f) t)
  have heq := congrFun (ordering_cubic_equation (hP.restrict) hCons hν hνL m hfD) t
  change M.orderingError B ν m f t - M.Dcoeff ν m f t = _ at heq
  rw [heq]
  apply htriangle.trans
  convert add_le_add (add_le_add hk' hq1') hq2' using 1 <;>
    simp only [refinedCubicConstant] <;> ring

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- No initial impulse is hidden in the strong Duhamel formula. -/
theorem Q_diagonal_at_zero (hP : ProofInputs M B [.C01c, .C01d, .C01e, .L01a]) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    (d : Option (D05Mesh L κ)) {w : M.Trajectory} (hw : M.X0 ν w) :
    M.Q ν d w w 0 = 0 := by
  have he := congrFun (Q_diagonal_formula (hP.restrict) hCons hν hνL d hw) 0
  have hi : Iic (0 : Time) = {0} := by
    ext s
    simp only [mem_Iic, mem_singleton_iff]
    exact ⟨fun h => le_antisymm h zero_le, fun h => h.le⟩
  cases d with
  | none => simpa [Model.Kstrong, hi] using he
  | some m => simpa [Model.Khstrong, hi] using he

/-- The actual ordering error vanishes at the initial time. -/
theorem orderingError_at_zero (hP : ProofInputs M B [.C01c, .C01d, .C01e, .L01a]) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    (m : D05Mesh L κ) {f : M.H} (hf : ‖f‖ ≤ D14r B ν) :
    M.orderingError B ν m f 0 = 0 := by
  unfold Model.orderingError
  rw [share_eq_Q hCons hν hνL none hf, share_eq_Q hCons hν hνL (some m) hf]
  simp only [Pi.sub_apply,
    Q_diagonal_at_zero (hP.restrict) hCons hν hνL none (selected_solution_X0 hCons hν hνL none hf),
    Q_diagonal_at_zero (hP.restrict) hCons hν hνL (some m) (selected_solution_X0 hCons hν hνL (some m) hf),
    sub_self]

/-- Removing a positive exponential weight preserves the exact point value. -/
theorem weighted_norm_to_decay (ν : ℝ) (t : Time) (x : M.H) {A : ℝ}
    (hx : Real.exp (ν * t) * ‖x‖ ≤ A) : ‖x‖ ≤ Real.exp (-ν * t) * A := by
  have hc : Real.exp (-ν * (t : ℝ)) * Real.exp (ν * t) = 1 := by
    rw [← Real.exp_add]
    ring_nf
    exact Real.exp_zero
  have hh := mul_le_mul_of_nonneg_left hx (Real.exp_pos (-ν * (t : ℝ))).le
  simpa only [← mul_assoc, hc, one_mul] using hh

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The two pointwise linear budgets used in the quadratic decomposition. -/
def quadraticLinearConstant (B : D01Budget) (ν : ℝ) : ℝ :=
  B.bound "L07_b" 0 0 + B.bound "L07_c" ν 0

def quadraticGradientConstant (B : D01Budget) : ℝ :=
  B.bound "L06_b_cont" + B.bound "L06_b"

theorem linearFlow_decay (hP : ProofInputs M B [.L01c, .L04a, .L05c]) (d : Option (D05Mesh L κ))
    (f : M.H) (t : Time) : ‖M.linearFlow d f t‖ ≤ Real.exp (-D01lambda L * t) * ‖f‖ := by
  cases d with
  | none =>
    exact ((M.T t).le_opNorm f).trans
      (mul_le_mul_of_nonneg_right ((hP.get .L01c (by decide)).1 t) (norm_nonneg f))
  | some m =>
    change ‖M.Th m t (M.Pi m f)‖ ≤ _
    exact ((M.Th m t).le_opNorm _).trans
      (mul_le_mul (((hP.get .L05c (by decide)) m).1 t) (projection_contract (hP.restrict) m f)
        (norm_nonneg _) (Real.exp_pos _).le)

/-- Positive-time membership is explicit for both actual linear flows. -/
theorem linearFlow_member (hP : ProofInputs M B [.L06b, .Q01a]) (d : Option (D05Mesh L κ))
    (f : M.H) {t : Time} (ht : 0 < t) : M.linearFlow d f t ∈ (M.V 1).carrier := by
  cases d with
  | none => exact ((hP.get .L06b (by decide)).2 t ht f).1
  | some m =>
    exact (hP.get .Q01a (by decide)).2.2.2.2.2.2.1 1 2 (by norm_num) (by norm_num) (by norm_num)
      ((hP.get .Q01a (by decide)).2.2.2.2.2.2.2.2.2.2 m (M.Th m t (M.Pi m f)).property)

/-- The gradient budgets remain uniform in the selected mesh. -/
theorem linearFlow_gradient (hP : ProofInputs M B [.L04a, .L06b]) (d : Option (D05Mesh L κ))
    (f : M.H) {t : Time} (ht : 0 < t) :
    M.d1 (M.linearFlow d f t) ≤ quadraticGradientConstant B *
      D01tw t ^ (-3 / 4 : ℝ) * Real.exp (-D01lambda L * t) * ‖f‖ := by
  have ht0 : 0 ≤ D01tw t := le_min t.coe_nonneg zero_le_one
  have hc : 0 ≤ B.bound "L06_b_cont" := by unfold D01Budget.bound; positivity
  have hd : 0 ≤ B.bound "L06_b" := by unfold D01Budget.bound; positivity
  cases d with
  | none =>
    apply ((hP.get .L06b (by decide)).2 t ht f).2.trans
    unfold quadraticGradientConstant
    gcongr
    linarith
  | some m =>
    apply ((hP.get .L06b (by decide)).1 m t ht (M.Pi m f)).trans
    have hpi := projection_contract (hP.restrict) m f
    unfold quadraticGradientConstant
    gcongr
    linarith

/-- The early strong error action follows directly from L07 and h<=1. -/
theorem linearError_singular (hP : ProofInputs M B [.L07b, .L07c, .Q01a]) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    (f : M.H) {t : Time} (ht : 0 < t) :
    ‖M.linearError m f t‖ ≤ quadraticLinearConstant B ν * m.h *
      D01tw t ^ (-3 / 2 : ℝ) * Real.exp (-ν * t) * ‖f‖ := by
  have h1 := (hP.get .L07b (by decide)) m 0 (by norm_num) (by norm_num) f (zero_member (hP.restrict) f) t ht
  have h2 := (hP.get .L07c (by decide)) ν hν hνL m 0 (by norm_num) (by norm_num) f (zero_member (hP.restrict) f) t ht
  simp only [sub_zero, Model.vnorm, zero_size (hP.restrict)] at h1 h2
  have htri : ‖M.linearError m f t‖ ≤
      ‖M.T t f - M.project m (M.T t f)‖ +
        ‖M.flowh m f t - M.project m (M.T t f)‖ := by
    have hid : M.linearError m f t =
        (M.flowh m f t - M.project m (M.T t f)) - (M.T t f - M.project m (M.T t f)) := by
      unfold Model.linearError Model.linearFlow
      simp only [Pi.sub_apply]
      abel
    rw [hid]
    exact (norm_sub_le _ _).trans_eq (add_comm _ _)
  have hh := mesh_nonnegative m
  have hh1 : m.h ≤ 1 := m.mesh_le.trans (min_le_left _ _)
  have hp : m.h ^ 3 ≤ m.h := by
    nlinarith [mul_nonneg hh (sub_nonneg.mpr hh1),
      mul_nonneg (sq_nonneg m.h) (sub_nonneg.mpr hh1)]
  have he : Real.exp (-D01lambda L * (t : ℝ)) ≤ Real.exp (-ν * t) :=
    Real.exp_le_exp.mpr (mul_le_mul_of_nonneg_right (by linarith) t.coe_nonneg)
  have ht0 : 0 ≤ D01tw t := le_min t.coe_nonneg zero_le_one
  have hC : 0 ≤ B.bound "L07_b" 0 0 := by unfold D01Budget.bound; positivity
  have h1' : ‖M.T t f - M.project m (M.T t f)‖ ≤
      B.bound "L07_b" 0 0 * m.h * D01tw t ^ (-3 / 2 : ℝ) * Real.exp (-ν * t) * ‖f‖ := by
    apply h1.trans
    gcongr
  apply (htri.trans (add_le_add h1' h2)).trans_eq
  unfold quadraticLinearConstant
  ring

/-- Norms in the actual energy space give a measurable weighted gradient. -/
theorem weightedGradient_measurable {ν : ℝ} {w : M.Trajectory} (hw : M.Energy ν w) :
    AEStronglyMeasurable (fun t : Time => Real.exp (ν * t) * M.d1 (w t)) timeMeasure := by
  have hh := (measurable_lift hw.2.2.1).norm
  exact (show Continuous (fun t : Time => Real.exp (ν * t)) by fun_prop).aestronglyMeasurable.mul hh

/-- The square of the weighted gradient is the integral already qualified in Energy. -/
theorem weightedGradient_integrable_sq {ν : ℝ} {w : M.Trajectory} (hw : M.Energy ν w) :
    Integrable (fun t : Time => (Real.exp (ν * t) * M.d1 (w t)) ^ 2) timeMeasure := by
  convert hw.2.2.2 using 1
  funext t
  rw [show Real.exp (2 * ν * (t : ℝ)) = Real.exp (ν * t) ^ 2 by
    simpa using exp_weight_pow ν t 2]
  ring

/-- Weighted source L1 control uses C01(c) and the actual energy integral. -/
theorem nonlinear_weighted_L1_bound (hP : ProofInputs M B [.C01c]) {ν : ℝ} (hν : 0 ≤ ν)
    {w : M.Trajectory} (hw : M.Energy ν w) :
    Integrable (fun t : Time => Real.exp (ν * t) * ‖M.nonlinear (w t)‖) timeMeasure ∧
    (∫ t : Time, Real.exp (ν * t) * ‖M.nonlinear (w t)‖ ∂timeMeasure) ≤
      B.bound "C01_c" * M.energy ν w ^ 2 := by
  have hm := (show Continuous (fun t : Time => Real.exp (ν * t)) by fun_prop).aestronglyMeasurable.mul
    (nonlinear_measurable (hP.restrict) hw).norm
  have hC : 0 ≤ B.bound "C01_c" := by unfold D01Budget.bound; positivity
  have hdom : ∀ᵐ t : Time ∂timeMeasure, Real.exp (ν * t) * ‖M.nonlinear (w t)‖ ≤
      B.bound "C01_c" * (Real.exp (2 * ν * t) * M.d1 (w t) ^ 2) := by
    filter_upwards [ae_member_of_lift hw.2.2.1] with t ht
    have hb := ((hP.get .C01c (by decide)) (w t) (w t) ht ht).1
    have hd : 0 ≤ M.d1 (w t) := norm_nonneg _
    have he : Real.exp (ν * (t : ℝ)) ≤ Real.exp (2 * ν * t) :=
      Real.exp_le_exp.mpr (by nlinarith [t.coe_nonneg])
    calc
      _ ≤ Real.exp (ν * (t : ℝ)) * (B.bound "C01_c" * M.d1 (w t) * M.d1 (w t)) :=
        mul_le_mul_of_nonneg_left hb (Real.exp_pos _).le
      _ ≤ Real.exp (2 * ν * (t : ℝ)) * (B.bound "C01_c" * M.d1 (w t) * M.d1 (w t)) := by
        gcongr
      _ = _ := by ring
  have hi : Integrable (fun t : Time => Real.exp (ν * t) * ‖M.nonlinear (w t)‖) timeMeasure := by
    apply (hw.2.2.2.const_mul (B.bound "C01_c")).mono' hm
    filter_upwards [hdom] with t ht
    simpa only [Pi.mul_apply, Real.norm_of_nonneg (by positivity : 0 ≤ Real.exp (ν * (t : ℝ)) * ‖M.nonlinear (w t)‖)] using ht
  refine ⟨hi, ?_⟩
  have hb := integral_mono_ae hi (hw.2.2.2.const_mul (B.bound "C01_c")) hdom
  rw [integral_const_mul] at hb
  exact hb.trans (mul_le_mul_of_nonneg_left (slopeIntegral_le_energy_sq hw) hC)

end MergedKdV.T2
end
end

section
open Set MeasureTheory Real
open scoped ENNReal Interval
namespace MergedKdV.T2

/-- The truncated positive time used in Proposition 4.11, arXiv v1. -/
noncomputable def quadraticTime (t : ℝ) : ℝ := min t 1

/-- An integrable singular kernel after extracting the target exponential. -/
noncomputable def quadraticTimeKernel (a d t : ℝ) : ℝ :=
  quadraticTime t ^ (-a) * exp (-d * t)

/-- Explicit integral constant for a singularity with exponent a<1. -/
noncomputable def quadraticTimeConstant (a d : ℝ) : ℝ := 1 / (1 - a) + 1 / d

/-- A scalar majorant only; no measurability of operator norms is used. -/
noncomputable def quadraticTimeMajorant (a d t : ℝ) : ℝ :=
  (Ioc (0 : ℝ) 1).indicator (fun x => x ^ (-a)) t +
    (Ioi (0 : ℝ)).indicator (fun x => exp (-d * x)) t

lemma quadraticTime_pos {t : ℝ} (ht : 0 < t) : 0 < quadraticTime t := lt_min ht (by norm_num)

lemma quadraticTime_le_one (t : ℝ) : quadraticTime t ≤ 1 := min_le_right _ _

lemma quadraticTime_half_le {t s : ℝ} (hs : t / 2 ≤ s) :
    quadraticTime t / 2 ≤ quadraticTime s := by
  apply le_min
  · have := min_le_left t (1 : ℝ); dsimp [quadraticTime] at *; linarith
  · have := quadraticTime_le_one t; linarith

lemma quadraticTime_power_half {t s b : ℝ} (ht : 0 < t) (hs : t / 2 ≤ s) (hb : 0 ≤ b) :
    quadraticTime s ^ (-b) ≤ (2 : ℝ) ^ b * quadraticTime t ^ (-b) := by
  have hp := quadraticTime_pos ht
  have hh := Real.rpow_le_rpow_of_nonpos (by positivity : 0 < quadraticTime t / 2)
    (quadraticTime_half_le hs) (neg_nonpos.mpr hb)
  apply hh.trans_eq
  rw [Real.div_rpow hp.le (by norm_num), Real.rpow_neg (by norm_num : (0 : ℝ) ≤ 2)]
  simp only [div_inv_eq_mul]
  ring

lemma quadraticTimeMajorant_nonneg {a d : ℝ} (t : ℝ) :
    0 ≤ quadraticTimeMajorant a d t := by
  unfold quadraticTimeMajorant
  apply add_nonneg
  · exact Set.indicator_nonneg (fun x hx => Real.rpow_nonneg hx.1.le _) t
  · exact Set.indicator_nonneg (fun _ _ => (exp_pos _).le) t

lemma quadraticTimeMajorant_integrable {a d : ℝ} (ha : a < 1) (hd : 0 < d) :
    Integrable (quadraticTimeMajorant a d) := by
  have hp := (intervalIntegrable_iff_integrableOn_Ioc_of_le (by norm_num : (0 : ℝ) ≤ 1)).mp
    (intervalIntegral.intervalIntegrable_rpow' (by linarith : -1 < -a))
  exact (hp.integrable_indicator measurableSet_Ioc).add
    ((integrableOn_exp_mul_Ioi (by linarith : -d < 0) 0).integrable_indicator measurableSet_Ioi)

lemma quadraticTimeMajorant_integral {a d : ℝ} (ha : a < 1) (hd : 0 < d) :
    (∫ t, quadraticTimeMajorant a d t) = quadraticTimeConstant a d := by
  have hp := (intervalIntegrable_iff_integrableOn_Ioc_of_le (by norm_num : (0 : ℝ) ≤ 1)).mp
    (intervalIntegral.intervalIntegrable_rpow' (by linarith : -1 < -a))
  have he := integrableOn_exp_mul_Ioi (by linarith : -d < 0) 0
  unfold quadraticTimeMajorant
  rw [integral_add (hp.integrable_indicator measurableSet_Ioc) (he.integrable_indicator measurableSet_Ioi),
    integral_indicator measurableSet_Ioc, integral_indicator measurableSet_Ioi,
    ← intervalIntegral.integral_of_le (by norm_num : (0 : ℝ) ≤ 1),
    integral_rpow (Or.inl (by linarith : -1 < -a)),
    integral_exp_mul_Ioi (by linarith : -d < 0)]
  simp only [one_rpow, zero_rpow (by linarith : -a + 1 ≠ 0), sub_zero, mul_zero, exp_zero]
  unfold quadraticTimeConstant
  ring

lemma quadraticTimeKernel_le_majorant {a d t : ℝ} (hd : 0 < d) (ht : 0 < t) :
    quadraticTimeKernel a d t ≤ quadraticTimeMajorant a d t := by
  have he : exp (-d * t) ≤ 1 := exp_le_one_iff.mpr (by nlinarith)
  by_cases ht1 : t ≤ 1
  · simp only [quadraticTimeMajorant, indicator_of_mem (show t ∈ Ioc (0 : ℝ) 1 from ⟨ht, ht1⟩),
      indicator_of_mem (show t ∈ Ioi (0 : ℝ) from ht), quadraticTimeKernel, quadraticTime, min_eq_left ht1]
    nlinarith [Real.rpow_nonneg ht.le (-a), exp_pos (-d * t)]
  · simp only [quadraticTimeMajorant, indicator_of_notMem (show t ∉ Ioc (0 : ℝ) 1 from fun h => ht1 h.2),
      indicator_of_mem (show t ∈ Ioi (0 : ℝ) from ht), quadraticTimeKernel, quadraticTime,
      min_eq_right (le_of_not_ge ht1), one_rpow, one_mul, zero_add, le_refl]

end MergedKdV.T2
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u

/-- Truncated physical time is positive at every strictly positive time. -/
theorem tw_positive {t : Time} (ht : 0 < t) : 0 < D01tw t :=
  lt_min (by exact_mod_cast ht) zero_lt_one

/-- Any time in the late half controls the common truncated time. -/
theorem tw_power_half {t s : Time} {a : ℝ} (ht : 0 < t) (hs : t / 2 ≤ s) (ha : 0 ≤ a) :
    D01tw s ^ (-a) ≤ (2 : ℝ) ^ a * D01tw t ^ (-a) := by
  apply quadraticTime_power_half (by exact_mod_cast ht) _ ha
  exact_mod_cast hs

/-- A causal reflection cannot increase a nonnegative integral over the positive half-line. -/
theorem time_reflect_lintegral_le (k : Time → ℝ≥0∞) (t : Time)
    {S : Set Time} (hS : MeasurableSet S) (hSt : S ⊆ Iic t) :
    (∫⁻ s in S, k (t - s) ∂timeMeasure) ≤ ∫⁻ s, k s ∂timeMeasure := by
  rw [← lintegral_indicator hS, ← zeroExtension_lintegral]
  calc
    _ ≤ ∫⁻ r : ℝ, zeroExtension k ((t : ℝ) - r) := by
      apply lintegral_mono
      intro r
      by_cases hr : 0 ≤ r
      · lift r to ℝ≥0 using hr with s
        rw [zeroExtension_coe]
        by_cases hs : s ∈ S
        · rw [indicator_of_mem hs,
            show (t : ℝ) - (s : ℝ) = ((t - s : Time) : ℝ) from (NNReal.coe_sub (hSt hs)).symm,
            zeroExtension_coe]
        · rw [indicator_of_notMem hs]
          exact zero_le
      · rw [zeroExtension_neg _ (lt_of_not_ge hr)]
        exact zero_le
    _ = ∫⁻ r : ℝ, zeroExtension k r := lintegral_sub_left_eq_self (zeroExtension k) t
    _ = _ := zeroExtension_lintegral k

theorem time_singular_lintegral_bound {a d : ℝ} (ha0 : 0 < a) (ha : a < 1) (hd : 0 < d) :
    (∫⁻ t : Time, ENNReal.ofReal (D01tw t ^ (-a) * Real.exp (-d * t)) ∂timeMeasure) ≤
      ENNReal.ofReal (quadraticTimeConstant a d) := by
  rw [← zeroExtension_lintegral]
  calc
    _ ≤ ∫⁻ r : ℝ, ENNReal.ofReal (quadraticTimeMajorant a d r) := by
      apply lintegral_mono
      intro r
      by_cases hr : 0 < r
      · lift r to ℝ≥0 using hr.le with t
        rw [zeroExtension_coe]
        exact ENNReal.ofReal_le_ofReal (quadraticTimeKernel_le_majorant hd hr)
      · by_cases hz : r = 0
        · subst r
          simp [zeroExtension, D01tw, Real.zero_rpow (ne_of_lt (neg_neg_of_pos ha0))]
        · rw [zeroExtension_neg _ (lt_of_le_of_ne (le_of_not_gt hr) hz)]
          exact zero_le
    _ = ENNReal.ofReal (∫ r : ℝ, quadraticTimeMajorant a d r) :=
      (ofReal_integral_eq_lintegral_ofReal (quadraticTimeMajorant_integrable ha hd)
        (Filter.Eventually.of_forall quadraticTimeMajorant_nonneg)).symm
    _ = _ := by rw [quadraticTimeMajorant_integral ha hd]

/-- Splitting an actual Bochner integral at half the physical time preserves both integrals. -/
theorem integral_half_split {E : Type u} [NormedAddCommGroup E] [NormedSpace ℝ E]
    {f : Time → E} (hf : Integrable f timeMeasure) (t : Time) :
    (∫ s in Iic t, f s ∂timeMeasure) =
      (∫ s in Iic (t / 2), f s ∂timeMeasure) +
      ∫ s in Ioc (t / 2) t, f s ∂timeMeasure := by
  rw [← Iic_union_Ioc_eq_Iic (show t / 2 ≤ t by exact div_le_self zero_le (by norm_num))]
  exact setIntegral_union (Iic_disjoint_Ioc le_rfl) measurableSet_Ioc
    hf.integrableOn hf.integrableOn

/-- Weighted Bochner norm domination on any measurable time block. -/
theorem weighted_setIntegral_bound {E : Type u} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (f : Time → E) (ν : ℝ) (t : Time) (S : Set Time) :
    ENNReal.ofReal (Real.exp (ν * t) * ‖∫ s in S, f s ∂timeMeasure‖) ≤
      ∫⁻ s in S, ENNReal.ofReal (Real.exp (ν * t) * ‖f s‖) ∂timeMeasure := by
  simp only [ENNReal.ofReal_mul (Real.exp_pos (ν * (t : ℝ))).le, ofReal_norm]
  rw [lintegral_const_mul' _ _ ENNReal.ofReal_ne_top]
  exact mul_le_mul' le_rfl (enorm_integral_le_lintegral_enorm _)

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The first actual integrand in the quadratic coefficient difference. -/
def quadraticI1 (M : Model.{u} L κ) (m : D05Mesh L κ) (f : M.H) (t s : Time) : M.H :=
  -M.linearError m (M.nonlinear (M.linearFlow none f s)) (t - s)

/-- The second actual integrand, before its weak-source representation is used. -/
def quadraticI2 (M : Model.{u} L κ) (m : D05Mesh L κ) (f : M.H) (t s : Time) : M.H :=
  M.flowh m (M.nonlinear (M.linearFlow none f s) - M.nonlinear (M.linearFlow (some m) f s)) (t - s)

/-- Both integrands are genuinely Bochner integrable, independently of their pointwise majorants. -/
theorem quadratic_integrands_integrable (hP : ProofInputs M B [.C01c, .C01e, .L01a, .L01b, .L01c, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a]) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ) (f : M.H) (t : Time) :
    Integrable (quadraticI1 M m f t) timeMeasure ∧ Integrable (quadraticI2 M m f t) timeMeasure := by
  have hc := source_integrable hν (energy_Source43Valid (hP.restrict) hν.le
    (linearFlow_energy_bound (hP.restrict) hν hνL none f).1.1)
  have hd := source_integrable hν (energy_Source43Valid (hP.restrict) hν.le
    (linearFlow_energy_bound (hP.restrict) hν hνL (some m) f).1.1)
  refine ⟨?_, flowh_kernel_integrable (hP.restrict) (hc.sub hd) m t⟩
  convert (L_kernel_integrable (hP.restrict) hc m t).neg using 1
  funext s
  simp only [quadraticI1, Pi.neg_apply, Lmap_apply (hP.restrict)]

/-- The same defined quadratic coefficient is the sum of the two actual integrals. -/
theorem Dcoeff_eq_two_integrals (hP : ProofInputs M B [.C01c, .C01d, .C01e, .L01a, .L01b, .L01c, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a]) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    (m : D05Mesh L κ) (f : M.H) (t : Time) :
    M.Dcoeff ν m f t = (∫ s in Iic t, quadraticI1 M m f t s ∂timeMeasure) +
      ∫ s in Iic t, quadraticI2 M m f t s ∂timeMeasure := by
  have hxc := (linearFlow_energy_bound (hP.restrict) hν hνL none f).1
  have hxd := (linearFlow_energy_bound (hP.restrict) hν hνL (some m) f).1
  have hc := source_integrable hν (energy_Source43Valid (hP.restrict) hν.le hxc.1)
  have hd := source_integrable hν (energy_Source43Valid (hP.restrict) hν.le hxd.1)
  obtain ⟨hi1, hi2⟩ := quadratic_integrands_integrable (hP.restrict) hν hνL m f t
  unfold Model.Dcoeff Model.P2
  rw [Q_diagonal_formula (hP.restrict) hCons hν hνL none hxc,
    Q_diagonal_formula (hP.restrict) hCons hν hνL (some m) hxd]
  change (∫ s in Iic t, M.T (t - s) (M.nonlinear (M.linearFlow none f s)) ∂timeMeasure) -
    (∫ s in Iic t, M.flowh m (M.nonlinear (M.linearFlow (some m) f s)) (t - s) ∂timeMeasure) = _
  rw [← integral_sub (T_kernel_integrable (hP.restrict) hc t).integrableOn
    (flowh_kernel_integrable (hP.restrict) hd m t).integrableOn,
    ← integral_add hi1.integrableOn hi2.integrableOn]
  apply integral_congr_ae
  filter_upwards [] with s
  simp only [quadraticI1, quadraticI2, Model.linearError, Model.linearFlow,
    Pi.sub_apply, Model.flowh, map_sub, Submodule.coe_sub]
  abel

/-- The four time blocks are an identity of actual integrals, not a representation premise. -/
theorem Dcoeff_eq_four_integrals (hP : ProofInputs M B [.C01c, .C01d, .C01e, .L01a, .L01b, .L01c, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a]) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    (m : D05Mesh L κ) (f : M.H) (t : Time) :
    M.Dcoeff ν m f t =
      ((∫ s in Iic (t / 2), quadraticI1 M m f t s ∂timeMeasure) +
        ∫ s in Ioc (t / 2) t, quadraticI1 M m f t s ∂timeMeasure) +
      ((∫ s in Iic (t / 2), quadraticI2 M m f t s ∂timeMeasure) +
        ∫ s in Ioc (t / 2) t, quadraticI2 M m f t s ∂timeMeasure) := by
  obtain ⟨hi1, hi2⟩ := quadratic_integrands_integrable (hP.restrict) hν hνL m f t
  rw [Dcoeff_eq_two_integrals (hP.restrict) hCons hν hνL m f t,
    integral_half_split hi1, integral_half_split hi2]

/-- The second integrand is the actual weak discrete action at every positive source time. -/
theorem quadraticI2_weak (hP : ProofInputs M B [.C01a, .L06b, .Q01a]) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    (m : D05Mesh L κ) (f : M.H) (t : Time) {s : Time} (hs : 0 < s) :
    quadraticI2 M m f t s =
      (M.Th m (t - s) (M.PiMinus m (M.weakProduct
        (M.linearFlow none f s - M.linearFlow (some m) f s)
        (M.linearFlow none f s + M.linearFlow (some m) f s))) : M.H) := by
  have hc := linearFlow_member (hP.restrict) none f hs
  have hd := linearFlow_member (hP.restrict) (some m) f hs
  rw [weakProduct_strong hCons hν hνL ((M.V 1).carrier.sub_mem hc hd)
    ((M.V 1).carrier.add_mem hc hd), (hCons.1 ν hν hνL).2.1.2.1 m]
  unfold quadraticI2 Model.flowh
  rw [nonlinear_sub (hP.restrict) hc hd]

/-- The ordinary weak product bound is available with the difference in its H argument. -/
theorem weakProduct_c_bound (hP : ProofInputs M B [.C01a, .C01c]) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    {f g : M.H} (hf : f ∈ (M.V 1).carrier) (hg : g ∈ (M.V 1).carrier) :
    ‖M.weakProduct f g‖ ≤ B.bound "C01_c" * ‖f‖ * M.d1 g := by
  rw [weakProduct_strong hCons hν hνL hf hg]
  have hs : M.product f g = M.product g f := (hP.get .C01a (by decide)) _ _
  rw [hs]
  exact ((hP.get .C01c (by decide)) g f hg hf).2.trans_eq (by ring)

/-- The Agmon weak product estimate refers to the actual product on its prescribed domain. -/
theorem weakProduct_d_bound (hP : ProofInputs M B [.C01d]) {f g : M.H}
    (hg : g ∈ (M.V 1).carrier) :
    ‖M.weakProduct f g‖ ≤ B.bound "C01_d" * ‖f‖ * ‖g‖ ^ (1 / 2 : ℝ) * M.d1 g ^ (1 / 2 : ℝ) := by
  simpa only [val_ofH _ hg] using (hP.get .C01d (by decide)) f ((M.V 1).ofH g)

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- A pointwise exponentially decaying bound has precisely the corresponding weighted bound. -/
theorem weight_of_decay (ν : ℝ) (t : Time) (x : M.H) {A : ℝ}
    (hx : ‖x‖ ≤ Real.exp (-ν * t) * A) : Real.exp (ν * t) * ‖x‖ ≤ A := by
  have hc : Real.exp (ν * (t : ℝ)) * Real.exp (-ν * t) = 1 := by
    rw [← Real.exp_add]
    ring_nf
    exact Real.exp_zero
  have hh := mul_le_mul_of_nonneg_left hx (Real.exp_pos (ν * (t : ℝ))).le
  simpa only [← mul_assoc, hc, one_mul] using hh

theorem exp_decay_weight_le {ν σ : ℝ} (hν : ν ≤ σ) (t : Time) :
    Real.exp (ν * t) * Real.exp (-σ * t) ≤ 1 := by
  rw [← Real.exp_add]
  apply Real.exp_le_one_iff.mpr
  nlinarith [t.coe_nonneg]

/-- Weighted continuous and discrete linear decay on the same ambient Hilbert space. -/
theorem linearFlow_weighted_decay (hP : ProofInputs M B [.L01c, .L04a, .L05c]) {ν : ℝ} (hνL : ν ≤ D01lambda L)
    (d : Option (D05Mesh L κ)) (f : M.H) (t : Time) :
    Real.exp (ν * t) * ‖M.linearFlow d f t‖ ≤ ‖f‖ := by
  have hh := mul_le_mul_of_nonneg_left (linearFlow_decay (hP.restrict) d f t) (Real.exp_pos (ν * (t : ℝ))).le
  rw [← mul_assoc] at hh
  exact hh.trans (by simpa only [one_mul] using
    mul_le_mul_of_nonneg_right (exp_decay_weight_le hνL t) (norm_nonneg f))

/-- Weighted gradient smoothing, with no hidden change of time representative. -/
theorem linearFlow_weighted_gradient (hP : ProofInputs M B [.L04a, .L06b]) {ν : ℝ} (hνL : ν ≤ D01lambda L)
    (d : Option (D05Mesh L κ)) (f : M.H) {t : Time} (ht : 0 < t) :
    Real.exp (ν * t) * M.d1 (M.linearFlow d f t) ≤
      quadraticGradientConstant B * D01tw t ^ (-3 / 4 : ℝ) * ‖f‖ := by
  have hh := mul_le_mul_of_nonneg_left (linearFlow_gradient (hP.restrict) d f ht) (Real.exp_pos (ν * (t : ℝ))).le
  have hC : 0 ≤ quadraticGradientConstant B := by unfold quadraticGradientConstant D01Budget.bound; positivity
  have htw := (tw_positive ht).le
  calc
    _ ≤ _ := hh
    _ = (quadraticGradientConstant B * D01tw t ^ (-3 / 4 : ℝ) * ‖f‖) *
        (Real.exp (ν * (t : ℝ)) * Real.exp (-D01lambda L * t)) := by ring
    _ ≤ _ := by
      have hm := mul_le_mul_of_nonneg_left (exp_decay_weight_le hνL t)
        (show 0 ≤ quadraticGradientConstant B * D01tw t ^ (-3 / 4 : ℝ) * ‖f‖ by positivity)
      simpa only [mul_one] using hm

/-- The singular linear error estimate in weighted form. -/
theorem linearError_weighted_singular (hP : ProofInputs M B [.L07b, .L07c, .Q01a]) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    (f : M.H) {t : Time} (ht : 0 < t) :
    Real.exp (ν * t) * ‖M.linearError m f t‖ ≤
      quadraticLinearConstant B ν * m.h * D01tw t ^ (-3 / 2 : ℝ) * ‖f‖ := by
  apply weight_of_decay ν t _
  exact (linearError_singular (hP.restrict) hν hνL m f ht).trans_eq (by ring)

/-- The sum of both actual linear flows has the uniform ambient bound. -/
theorem linearSum_norm (hP : ProofInputs M B [.L01c, .L04a, .L05c]) (m : D05Mesh L κ) (f : M.H) (t : Time) :
    ‖M.linearFlow none f t + M.linearFlow (some m) f t‖ ≤ 2 * ‖f‖ := by
  have hc := linearFlow_weighted_decay (hP.restrict) (lambda_nonnegative L) none f t
  have hd := linearFlow_weighted_decay (hP.restrict) (lambda_nonnegative L) (some m) f t
  simp only [zero_mul, Real.exp_zero, one_mul] at hc hd
  exact ((norm_add_le _ _).trans (add_le_add hc hd)).trans_eq (by ring)

/-- The sum gradient is controlled by the actual two smoothing estimates. -/
theorem linearSum_gradient (hP : ProofInputs M B [.L04a, .L06b, .Q01a]) (m : D05Mesh L κ) (f : M.H) {t : Time} (ht : 0 < t) :
    M.d1 (M.linearFlow none f t + M.linearFlow (some m) f t) ≤
      2 * quadraticGradientConstant B * D01tw t ^ (-3 / 4 : ℝ) * ‖f‖ := by
  have hc := linearFlow_weighted_gradient (hP.restrict) (lambda_nonnegative L) none f ht
  have hd := linearFlow_weighted_gradient (hP.restrict) (lambda_nonnegative L) (some m) f ht
  simp only [zero_mul, Real.exp_zero, one_mul] at hc hd
  have hh := (size_add_le M.energySpace (linearFlow_member (hP.restrict) none f ht)
    (linearFlow_member (hP.restrict) (some m) f ht)).trans (add_le_add hc hd)
  exact hh.trans_eq (by ring)

/-- The strong quadratic linear source has a simple positive-time majorant. -/
theorem linear_nonlinear_weighted_bound (hP : ProofInputs M B [.C01c, .L04a, .L06b, .Q01a]) {ν : ℝ}
    (hν : 0 ≤ ν) (hνL : ν ≤ D01lambda L) (f : M.H) {t : Time} (ht : 0 < t) :
    Real.exp (ν * t) * ‖M.nonlinear (M.linearFlow none f t)‖ ≤
      B.bound "C01_c" * quadraticGradientConstant B ^ 2 * D01tw t ^ (-3 / 2 : ℝ) * ‖f‖ ^ 2 := by
  have hx := linearFlow_member (hP.restrict) none f ht
  have hb := ((hP.get .C01c (by decide)) _ _ hx hx).1
  have hg := linearFlow_weighted_gradient (hP.restrict) hνL none f ht
  have hd : 0 ≤ M.d1 (M.linearFlow none f t) := norm_nonneg _
  have hC : 0 ≤ B.bound "C01_c" := by unfold D01Budget.bound; positivity
  have hG : 0 ≤ quadraticGradientConstant B := by unfold quadraticGradientConstant D01Budget.bound; positivity
  have he : 1 ≤ Real.exp (ν * (t : ℝ)) := Real.one_le_exp (by positivity)
  have hep : Real.exp (ν * (t : ℝ)) ≤ Real.exp (ν * t) ^ 2 := by nlinarith
  have htw := (tw_positive ht).le
  have hp : (D01tw t ^ (-3 / 4 : ℝ)) ^ 2 = D01tw t ^ (-3 / 2 : ℝ) := by
    rw [← Real.rpow_natCast _ 2, ← Real.rpow_mul htw]
    norm_num
  calc
    _ ≤ Real.exp (ν * (t : ℝ)) * (B.bound "C01_c" * M.d1 (M.linearFlow none f t) *
        M.d1 (M.linearFlow none f t)) := mul_le_mul_of_nonneg_left hb (Real.exp_pos _).le
    _ ≤ Real.exp (ν * (t : ℝ)) ^ 2 * (B.bound "C01_c" * M.d1 (M.linearFlow none f t) *
        M.d1 (M.linearFlow none f t)) := by gcongr
    _ = B.bound "C01_c" * (Real.exp (ν * (t : ℝ)) * M.d1 (M.linearFlow none f t)) ^ 2 := by ring
    _ ≤ B.bound "C01_c" * (quadraticGradientConstant B * D01tw t ^ (-3 / 4 : ℝ) * ‖f‖) ^ 2 := by gcongr
    _ = _ := by rw [mul_pow, mul_pow, hp]; ring

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u

/-- Two applications of Cauchy--Schwarz give the L1/L2 kernel interpolation needed
for the early quadratic difference. No operator-valued measurability is involved. -/
theorem kernel_half_holder {α : Type u} [MeasurableSpace α] {μ : Measure α}
    {k b : α → ℝ≥0∞} (hk : AEMeasurable k μ) (hb : AEMeasurable b μ) :
    (∫⁻ s, k s * b s ^ (1 / 2 : ℝ) ∂μ) ≤
      (∫⁻ s, k s ∂μ) ^ (1 / 2 : ℝ) *
      (∫⁻ s, k s ^ (2 : ℝ) ∂μ) ^ (1 / 4 : ℝ) *
      (∫⁻ s, b s ^ (2 : ℝ) ∂μ) ^ (1 / 4 : ℝ) := by
  have h1 := ENNReal.lintegral_mul_norm_pow_le hk (hk.mul hb)
    (by norm_num : (0 : ℝ) ≤ 1 / 2) (by norm_num : (0 : ℝ) ≤ 1 / 2)
    (by norm_num : (1 / 2 : ℝ) + 1 / 2 = 1)
  have he : (fun s => k s ^ (1 / 2 : ℝ) * (k s * b s) ^ (1 / 2 : ℝ)) =
      (fun s => k s * b s ^ (1 / 2 : ℝ)) := by
    funext s
    rw [ENNReal.mul_rpow_of_nonneg _ _ (by norm_num : (0 : ℝ) ≤ 1 / 2),
      ← mul_assoc, ← ENNReal.rpow_add_of_nonneg (1 / 2) (1 / 2) (by norm_num : (0 : ℝ) ≤ 1 / 2)
        (by norm_num : (0 : ℝ) ≤ 1 / 2)]
    norm_num
  simp only [Pi.mul_apply] at h1
  rw [he] at h1
  have h2 := ENNReal.lintegral_mul_le_Lp_mul_Lq μ
    (show Real.HolderConjugate 2 2 from Real.holderConjugate_iff.mpr ⟨by norm_num, by norm_num⟩) hk hb
  have h3 := ENNReal.rpow_le_rpow h2 (by norm_num : (0 : ℝ) ≤ 1 / 2)
  have h4 := h1.trans (mul_le_mul' le_rfl h3)
  simpa only [ENNReal.mul_rpow_of_nonneg _ _ (by norm_num : (0 : ℝ) ≤ 1 / 2),
    ← ENNReal.rpow_mul, show (1 / 2 : ℝ) * (1 / 2) = 1 / 4 by norm_num,
    mul_assoc] using h4

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The actual scalar kernel moments retain their qualification and exact powers in ENNReal. -/
theorem kernel_root_moment (hP : ProofInputs M B [.L12d]) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    {p : ℝ} (hp : p = 1 ∨ p = 2 ∨ p = 4) :
    (∫⁻ s : Time, ENNReal.ofReal (M.Lambda ν m s) ^ p ∂timeMeasure) ^ (1 / p) ≤
      ENNReal.ofReal (B.bound "L12_d" ν p * m.h ^ (2 / (3 * p))) := by
  have hp0 : 0 < p := by rcases hp with rfl | rfl | rfl <;> norm_num
  obtain ⟨hi, hb⟩ := ((hP.get .L12d (by decide)) ν hν hνL m).2 p hp
  have he : (fun s : Time => ENNReal.ofReal (M.Lambda ν m s) ^ p) =
      (fun s => ENNReal.ofReal (M.Lambda ν m s ^ p)) := by
    funext s
    exact ENNReal.ofReal_rpow_of_nonneg (by unfold Model.Lambda; positivity) hp0.le
  rw [he, ← ofReal_integral_eq_lintegral_ofReal hi
    (Filter.Eventually.of_forall (fun s => Real.rpow_nonneg (by unfold Model.Lambda; positivity) p)),
    ENNReal.ofReal_rpow_of_nonneg (integral_nonneg (fun s => Real.rpow_nonneg
      (by unfold Model.Lambda; positivity) p)) (by positivity)]
  exact ENNReal.ofReal_le_ofReal hb

/-- The genuine energy integral bounds the weighted gradient moment in the positive integral. -/
theorem weightedGradient_moment {ν : ℝ} {w : M.Trajectory} (hw : M.Energy ν w) :
    (∫⁻ s : Time, ENNReal.ofReal (Real.exp (ν * s) * M.d1 (w s)) ^ (2 : ℝ) ∂timeMeasure) ≤
      ENNReal.ofReal (M.energy ν w) ^ (2 : ℝ) := by
  have he : (fun s : Time => ENNReal.ofReal (Real.exp (ν * s) * M.d1 (w s)) ^ (2 : ℝ)) =
      (fun s : Time => ENNReal.ofReal ((Real.exp (ν * s) * M.d1 (w s)) ^ 2)) := by
    funext s
    rw [ENNReal.ofReal_rpow_of_nonneg (by have hd : 0 ≤ M.d1 (w s) := norm_nonneg _; positivity)
      (by norm_num : (0 : ℝ) ≤ 2)]
    norm_num
  rw [he, ← ofReal_integral_eq_lintegral_ofReal (weightedGradient_integrable_sq hw)
    (Filter.Eventually.of_forall (fun _ => sq_nonneg _)),
    ENNReal.ofReal_rpow_of_nonneg (energy_nonnegative hw) (by norm_num : (0 : ℝ) ≤ 2)]
  norm_num only [Real.rpow_two]
  apply ENNReal.ofReal_le_ofReal
  convert slopeIntegral_le_energy_sq hw using 1
  unfold slopeIntegral
  congr 1
  funext s
  rw [show Real.exp (2 * ν * (s : ℝ)) = Real.exp (ν * s) ^ 2 by simpa using exp_weight_pow ν s 2]
  ring

/-- The kernel interpolation exponents combine to precisely one half of the mesh power. -/
theorem quadratic_moment_factor (A D H E : ℝ≥0∞) :
    (A * H ^ (2 / 3 : ℝ)) ^ (1 / 2 : ℝ) *
      (D * H ^ (1 / 3 : ℝ)) ^ (1 / 2 : ℝ) *
      (E ^ (2 : ℝ)) ^ (1 / 4 : ℝ) =
    A ^ (1 / 2 : ℝ) * D ^ (1 / 2 : ℝ) * H ^ (1 / 2 : ℝ) * E ^ (1 / 2 : ℝ) := by
  simp only [ENNReal.mul_rpow_of_nonneg _ _ (by norm_num : (0 : ℝ) ≤ 1 / 2),
    ← ENNReal.rpow_mul]
  norm_num
  calc
    _ = A ^ (1 / 2 : ℝ) * D ^ (1 / 2 : ℝ) *
        (H ^ (1 / 3 : ℝ) * H ^ (1 / 6 : ℝ)) * E ^ (1 / 2 : ℝ) := by ac_rfl
    _ = _ := by
      rw [← ENNReal.rpow_add_of_nonneg _ _ (by norm_num) (by norm_num)]
      norm_num

def quadraticMomentConstant (B : D01Budget) (ν : ℝ) : ℝ :=
  B.bound "L12_d" ν 1 ^ (1 / 2 : ℝ) * B.bound "L12_d" ν 2 ^ (1 / 2 : ℝ)

/-- The early mixed source has the half-power mesh gain from actual kernel and energy moments. -/
theorem kernel_half_energy_bound (hP : ProofInputs M B [.L12d]) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    {w : M.Trajectory} (hw : M.Energy ν w) :
    (∫⁻ s : Time, ENNReal.ofReal (M.Lambda ν m s) *
      ENNReal.ofReal (Real.exp (ν * s) * M.d1 (w s)) ^ (1 / 2 : ℝ) ∂timeMeasure) ≤
      ENNReal.ofReal (quadraticMomentConstant B ν * m.h ^ (1 / 2 : ℝ) *
        M.energy ν w ^ (1 / 2 : ℝ)) := by
  have hk : AEMeasurable (fun s => ENNReal.ofReal (M.Lambda ν m s)) timeMeasure :=
    ((hP.get .L12d (by decide)) ν hν hνL m).1.ennreal_ofReal.aemeasurable
  have hb := ENNReal.continuous_ofReal.comp_aestronglyMeasurable (weightedGradient_measurable hw)
  have hh := kernel_half_holder hk hb.aemeasurable
  have h1 := kernel_root_moment (hP.restrict) hν hνL m (p := 1) (by simp)
  have h2 := kernel_root_moment (hP.restrict) hν hνL m (p := 2) (by simp)
  norm_num only [one_div_one, ENNReal.rpow_one, show (2 / (3 * 1) : ℝ) = 2 / 3 by norm_num,
    show (2 / (3 * 2) : ℝ) = 1 / 3 by norm_num] at h1 h2
  have h2' := ENNReal.rpow_le_rpow h2 (by norm_num : (0 : ℝ) ≤ 1 / 2)
  simp only [← ENNReal.rpow_mul, show (1 / (2 : ℝ)) * (1 / 2) = 1 / 4 by norm_num] at h2'
  have hmain := hh.trans (mul_le_mul' (mul_le_mul'
    (ENNReal.rpow_le_rpow h1 (by norm_num : (0 : ℝ) ≤ 1 / 2)) h2')
    (ENNReal.rpow_le_rpow (weightedGradient_moment hw) (by norm_num : (0 : ℝ) ≤ 1 / 4)))
  have ha : 0 ≤ B.bound "L12_d" ν 1 := by unfold D01Budget.bound; positivity
  have hd : 0 ≤ B.bound "L12_d" ν 2 := by unfold D01Budget.bound; positivity
  have hm := mesh_nonnegative m
  rw [ENNReal.ofReal_mul ha, ENNReal.ofReal_mul hd,
    ← ENNReal.ofReal_rpow_of_nonneg hm (by norm_num : (0 : ℝ) ≤ 2 / 3),
    ← ENNReal.ofReal_rpow_of_nonneg hm (by norm_num : (0 : ℝ) ≤ 1 / 3),
    quadratic_moment_factor] at hmain
  convert hmain using 1
  unfold quadraticMomentConstant
  rw [ENNReal.ofReal_mul (by positivity), ENNReal.ofReal_mul (by positivity),
    ENNReal.ofReal_mul (by positivity),
    ENNReal.ofReal_rpow_of_nonneg ha (by norm_num),
    ENNReal.ofReal_rpow_of_nonneg hd (by norm_num),
    ENNReal.ofReal_rpow_of_nonneg hm (by norm_num),
    ENNReal.ofReal_rpow_of_nonneg (energy_nonnegative hw) (by norm_num)]

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The delay in the early half is positive and at least half the target time. -/
theorem early_delay {t s : Time} (ht : 0 < t) (hs : s ≤ t / 2) :
    s ≤ t ∧ 0 < t - s ∧ t / 2 ≤ t - s := by
  have hhalf : t / 2 < t := div_lt_self ht (by norm_num)
  have hst := hs.trans hhalf.le
  refine ⟨hst, tsub_pos_iff_lt.mpr (hs.trans_lt hhalf), ?_⟩
  apply NNReal.coe_le_coe.mp
  rw [NNReal.coe_sub hst]
  have hs' : (s : ℝ) ≤ (t : ℝ) / 2 := by exact_mod_cast hs
  norm_num only [NNReal.coe_div, NNReal.coe_ofNat]
  linarith

/-- Early I1 uses the pointwise error map and the globally integrable strong source. -/
theorem first_early_point (hP : ProofInputs M B [.L07b, .L07c, .Q01a]) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    (f : M.H) {t s : Time} (ht : 0 < t) (hs : s ≤ t / 2) :
    Real.exp (ν * t) * ‖quadraticI1 M m f t s‖ ≤
      (quadraticLinearConstant B ν * m.h * (2 : ℝ) ^ (3 / 2 : ℝ) * D01tw t ^ (-3 / 2 : ℝ)) *
        (Real.exp (ν * s) * ‖M.nonlinear (M.linearFlow none f s)‖) := by
  obtain ⟨hst, hr, hhalf⟩ := early_delay ht hs
  have hb := linearError_weighted_singular (hP.restrict) hν hνL m
    (M.nonlinear (M.linearFlow none f s)) hr
  have hp := tw_power_half ht hhalf (by norm_num : (0 : ℝ) ≤ 3 / 2)
  have hC : 0 ≤ quadraticLinearConstant B ν := by unfold quadraticLinearConstant D01Budget.bound; positivity
  have hh := mesh_nonnegative m
  simp only [quadraticI1, norm_neg]
  rw [weight_split ν hst]
  calc
    _ = Real.exp (ν * (s : ℝ)) *
        (Real.exp (ν * (t - s : Time)) * ‖M.linearError m (M.nonlinear (M.linearFlow none f s)) (t - s)‖) := by ring
    _ ≤ Real.exp (ν * (s : ℝ)) * (quadraticLinearConstant B ν * m.h *
        D01tw (t - s) ^ (-3 / 2 : ℝ) * ‖M.nonlinear (M.linearFlow none f s)‖) :=
      mul_le_mul_of_nonneg_left hb (Real.exp_pos _).le
    _ ≤ Real.exp (ν * (s : ℝ)) * (quadraticLinearConstant B ν * m.h *
        ((2 : ℝ) ^ (3 / 2 : ℝ) * D01tw t ^ (-3 / 2 : ℝ)) * ‖M.nonlinear (M.linearFlow none f s)‖) := by
      gcongr
      convert hp using 1 <;> norm_num
    _ = _ := by ring

/-- Late I1 uses the actual scalar L1 kernel and a positive-time quadratic source bound. -/
theorem first_late_point (hP : ProofInputs M B [.C01c, .L04a, .L06b, .Q01a]) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    (f : M.H) {t s : Time} (ht : 0 < t) (hs : t / 2 < s) (hst : s ≤ t) :
    Real.exp (ν * t) * ‖quadraticI1 M m f t s‖ ≤
      (B.bound "C01_c" * quadraticGradientConstant B ^ 2 * (2 : ℝ) ^ (3 / 2 : ℝ) *
        D01tw t ^ (-3 / 2 : ℝ) * ‖f‖ ^ 2) * M.Lambda ν m (t - s) := by
  have hs0 : 0 < s := (show 0 ≤ t / 2 from zero_le).trans_lt hs
  have hb := linear_nonlinear_weighted_bound (hP.restrict) hν.le hνL.le f hs0
  have hp := tw_power_half ht hs.le (by norm_num : (0 : ℝ) ≤ 3 / 2)
  have hC : 0 ≤ B.bound "C01_c" := by unfold D01Budget.bound; positivity
  have hK : 0 ≤ M.Lambda ν m (t - s) := by unfold Model.Lambda; positivity
  have hg := causal_weighted_bound (M := M) ν m
    (fun s => M.nonlinear (M.linearFlow none f s)) hst
  rw [Lmap_apply (hP.restrict)] at hg
  simp only [quadraticI1, norm_neg]
  apply hg.trans
  change M.Lambda ν m (t - s) * (Real.exp (ν * s) * ‖M.nonlinear (M.linearFlow none f s)‖) ≤ _
  calc
    _ ≤ M.Lambda ν m (t - s) * (B.bound "C01_c" * quadraticGradientConstant B ^ 2 *
        D01tw s ^ (-3 / 2 : ℝ) * ‖f‖ ^ 2) := mul_le_mul_of_nonneg_left hb hK
    _ ≤ M.Lambda ν m (t - s) * (B.bound "C01_c" * quadraticGradientConstant B ^ 2 *
        ((2 : ℝ) ^ (3 / 2 : ℝ) * D01tw t ^ (-3 / 2 : ℝ)) * ‖f‖ ^ 2) := by
      gcongr
      convert hp using 1 <;> norm_num
    _ = _ := by ring

/-- The continuous linear quadratic source is qualified in weighted L1 with a uniform budget. -/
theorem linear_source_L1 (hP : ProofInputs M B [.C01c, .L01a, .L03c, .L04a, .L05d, .Q01a]) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (f : M.H) :
    Integrable (fun s : Time => Real.exp (ν * s) * ‖M.nonlinear (M.linearFlow none f s)‖) timeMeasure ∧
    (∫ s : Time, Real.exp (ν * s) * ‖M.nonlinear (M.linearFlow none f s)‖ ∂timeMeasure) ≤
      B.bound "C01_c" * D14ell B ν ^ 2 * ‖f‖ ^ 2 := by
  obtain ⟨he, heb⟩ := linearFlow_energy_bound (hP.restrict) hν hνL none f
  obtain ⟨hi, hb⟩ := nonlinear_weighted_L1_bound (hP.restrict) hν.le he.1
  refine ⟨hi, hb.trans ?_⟩
  have hC : 0 ≤ B.bound "C01_c" := by unfold D01Budget.bound; positivity
  have hn := energy_nonnegative he.1
  calc
    _ ≤ B.bound "C01_c" * (D14ell B ν * ‖f‖) ^ 2 := by gcongr
    _ = _ := by ring

def firstEarlyConstant (B : D01Budget) (ν : ℝ) : ℝ :=
  quadraticLinearConstant B ν * (2 : ℝ) ^ (3 / 2 : ℝ) * B.bound "C01_c" * D14ell B ν ^ 2

def firstLateConstant (B : D01Budget) (ν : ℝ) : ℝ :=
  B.bound "C01_c" * quadraticGradientConstant B ^ 2 * (2 : ℝ) ^ (3 / 2 : ℝ) * B.bound "L12_d" ν 1

/-- The first early actual integral is O(h t_wedge^(-3/2)). -/
theorem first_early_bound (hP : ProofInputs M B [.C01c, .L01a, .L03c, .L04a, .L05d, .L07b, .L07c, .Q01a]) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    (f : M.H) {t : Time} (ht : 0 < t) :
    ENNReal.ofReal (Real.exp (ν * t) * ‖∫ s in Iic (t / 2), quadraticI1 M m f t s ∂timeMeasure‖) ≤
      ENNReal.ofReal (firstEarlyConstant B ν * m.h * D01tw t ^ (-3 / 2 : ℝ) * ‖f‖ ^ 2) := by
  obtain ⟨hi, hb⟩ := linear_source_L1 (hP.restrict) hν hνL f
  let A := quadraticLinearConstant B ν * m.h * (2 : ℝ) ^ (3 / 2 : ℝ) * D01tw t ^ (-3 / 2 : ℝ)
  have hh := mesh_nonnegative m
  have htw := (tw_positive ht).le
  have hA : 0 ≤ A := by unfold A quadraticLinearConstant D01Budget.bound; positivity
  have hmono := (weighted_setIntegral_bound (quadraticI1 M m f t) ν t (Iic (t / 2))).trans
    (lintegral_mono_ae (show ∀ᵐ s ∂timeMeasure.restrict (Iic (t / 2)),
      ENNReal.ofReal (Real.exp (ν * t) * ‖quadraticI1 M m f t s‖) ≤
      ENNReal.ofReal A * ENNReal.ofReal (Real.exp (ν * s) * ‖M.nonlinear (M.linearFlow none f s)‖) from by
        filter_upwards [self_mem_ae_restrict measurableSet_Iic] with s hs
        rw [← ENNReal.ofReal_mul hA]
        exact ENNReal.ofReal_le_ofReal (first_early_point (hP.restrict) hν hνL m f ht hs)))
  rw [lintegral_const_mul' _ _ ENNReal.ofReal_ne_top] at hmono
  have hglobal : (∫⁻ s in Iic (t / 2), ENNReal.ofReal (Real.exp (ν * s) *
      ‖M.nonlinear (M.linearFlow none f s)‖) ∂timeMeasure) ≤
      ENNReal.ofReal (B.bound "C01_c" * D14ell B ν ^ 2 * ‖f‖ ^ 2) := by
    apply (lintegral_mono' Measure.restrict_le_self le_rfl).trans
    rw [← ofReal_integral_eq_lintegral_ofReal hi (Filter.Eventually.of_forall (fun _ => by positivity))]
    exact ENNReal.ofReal_le_ofReal hb
  apply (hmono.trans (mul_le_mul' le_rfl hglobal)).trans_eq
  rw [← ENNReal.ofReal_mul hA]
  congr 1
  unfold A firstEarlyConstant
  ring

/-- The first late actual integral is O(h^(2/3) t_wedge^(-3/2)). -/
theorem first_late_bound (hP : ProofInputs M B [.C01c, .L04a, .L06b, .L12d, .Q01a]) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    (f : M.H) {t : Time} (ht : 0 < t) :
    ENNReal.ofReal (Real.exp (ν * t) * ‖∫ s in Ioc (t / 2) t, quadraticI1 M m f t s ∂timeMeasure‖) ≤
      ENNReal.ofReal (firstLateConstant B ν * m.h ^ (2 / 3 : ℝ) * D01tw t ^ (-3 / 2 : ℝ) * ‖f‖ ^ 2) := by
  let A := B.bound "C01_c" * quadraticGradientConstant B ^ 2 * (2 : ℝ) ^ (3 / 2 : ℝ) *
    D01tw t ^ (-3 / 2 : ℝ) * ‖f‖ ^ 2
  have htw := (tw_positive ht).le
  have hA : 0 ≤ A := by unfold A D01Budget.bound; positivity
  have hmono := (weighted_setIntegral_bound (quadraticI1 M m f t) ν t (Ioc (t / 2) t)).trans
    (lintegral_mono_ae (show ∀ᵐ s ∂timeMeasure.restrict (Ioc (t / 2) t),
      ENNReal.ofReal (Real.exp (ν * t) * ‖quadraticI1 M m f t s‖) ≤
      ENNReal.ofReal A * ENNReal.ofReal (M.Lambda ν m (t - s)) from by
        filter_upwards [self_mem_ae_restrict measurableSet_Ioc] with s hs
        rw [← ENNReal.ofReal_mul hA]
        exact ENNReal.ofReal_le_ofReal (first_late_point (hP.restrict) hν hνL m f ht hs.1 hs.2)))
  rw [lintegral_const_mul' _ _ ENNReal.ofReal_ne_top] at hmono
  have hreflect := time_reflect_lintegral_le (fun s => ENNReal.ofReal (M.Lambda ν m s)) t
    (S := Ioc (t / 2) t) measurableSet_Ioc (fun _ hs => hs.2)
  have hkernel := kernel_root_moment (hP.restrict) hν hνL m (p := 1) (by simp)
  norm_num only [one_div_one, ENNReal.rpow_one, show (2 / (3 * 1) : ℝ) = 2 / 3 by norm_num] at hkernel
  apply (hmono.trans (mul_le_mul' le_rfl (hreflect.trans hkernel))).trans_eq
  rw [← ENNReal.ofReal_mul hA]
  congr 1
  unfold A firstLateConstant
  ring

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The sum energy is qualified and controlled by the same two actual linear flows. -/
theorem linearSum_energy (hP : ProofInputs M B [.L01a, .L03c, .L04a, .L05d, .Q01a]) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ) (f : M.H) :
    M.X0 ν (M.linearFlow none f + M.linearFlow (some m) f) ∧
    M.energy ν (M.linearFlow none f + M.linearFlow (some m) f) ≤ 2 * D14ell B ν * ‖f‖ := by
  obtain ⟨hc, hcb⟩ := linearFlow_energy_bound (hP.restrict) hν hνL none f
  obtain ⟨hd, hdb⟩ := linearFlow_energy_bound (hP.restrict) hν hνL (some m) f
  refine ⟨X0_add hCons hν hνL hc hd, (energy_add_le hCons hν hνL hc hd).trans ?_⟩
  exact (add_le_add hcb hdb).trans_eq (by ring)

/-- The sign convention for the linear difference does not affect its norm. -/
theorem linearDifference_norm (m : D05Mesh L κ) (f : M.H) (s : Time) :
    ‖M.linearFlow none f s - M.linearFlow (some m) f s‖ = ‖M.linearError m f s‖ :=
  norm_sub_rev _ _

/-- Early weak source: the measurable kernel is paired with the square root of a true energy gradient. -/
theorem quadratic_weak_source_early (hP : ProofInputs M B [.C01d, .L01c, .L04a, .L05c, .L06b, .Q01a]) {ν : ℝ} (hν : 0 ≤ ν)
    (m : D05Mesh L κ) (f : M.H) {s : Time} (hs : 0 < s) :
    Real.exp (ν * s) * ‖M.weakProduct
      (M.linearFlow none f s - M.linearFlow (some m) f s)
      (M.linearFlow none f s + M.linearFlow (some m) f s)‖ ≤
    (B.bound "C01_d" * ‖f‖ * (2 * ‖f‖) ^ (1 / 2 : ℝ)) * M.Lambda ν m s *
      (Real.exp (ν * s) * M.d1 ((M.linearFlow none f + M.linearFlow (some m) f) s)) ^ (1 / 2 : ℝ) := by
  have hc := linearFlow_member (hP.restrict) none f hs
  have hd := linearFlow_member (hP.restrict) (some m) f hs
  have hm := (M.V 1).carrier.add_mem hc hd
  have hb := weakProduct_d_bound (hP.restrict) (f := M.linearFlow none f s - M.linearFlow (some m) f s) hm
  have hl := linearError_kernel_bound (hP.restrict) ν m f s
  have hsum := linearSum_norm (hP.restrict) m f s
  have hΛ : 0 ≤ M.Lambda ν m s := by unfold Model.Lambda; positivity
  have hC : 0 ≤ B.bound "C01_d" := by unfold D01Budget.bound; positivity
  have hd1 : 0 ≤ M.d1 (M.linearFlow none f s + M.linearFlow (some m) f s) := norm_nonneg _
  have he : 1 ≤ Real.exp (ν * (s : ℝ)) := Real.one_le_exp (by positivity)
  have hgrad : M.d1 (M.linearFlow none f s + M.linearFlow (some m) f s) ≤
      Real.exp (ν * s) * M.d1 (M.linearFlow none f s + M.linearFlow (some m) f s) := by nlinarith
  rw [linearDifference_norm] at hb
  calc
    _ ≤ Real.exp (ν * (s : ℝ)) * (B.bound "C01_d" * ‖M.linearError m f s‖ *
        ‖M.linearFlow none f s + M.linearFlow (some m) f s‖ ^ (1 / 2 : ℝ) *
        M.d1 (M.linearFlow none f s + M.linearFlow (some m) f s) ^ (1 / 2 : ℝ)) :=
      mul_le_mul_of_nonneg_left hb (Real.exp_pos _).le
    _ = B.bound "C01_d" * (Real.exp (ν * (s : ℝ)) * ‖M.linearError m f s‖) *
        ‖M.linearFlow none f s + M.linearFlow (some m) f s‖ ^ (1 / 2 : ℝ) *
        M.d1 (M.linearFlow none f s + M.linearFlow (some m) f s) ^ (1 / 2 : ℝ) := by ring
    _ ≤ B.bound "C01_d" * (M.Lambda ν m s * ‖f‖) * (2 * ‖f‖) ^ (1 / 2 : ℝ) *
        (Real.exp (ν * s) * M.d1 (M.linearFlow none f s + M.linearFlow (some m) f s)) ^ (1 / 2 : ℝ) := by gcongr
    _ = _ := by simp only [Pi.add_apply]; ring

/-- Late weak source: the ordinary product inequality suffices with two pointwise linear estimates. -/
theorem quadratic_weak_source_late (hP : ProofInputs M B [.C01a, .C01c, .L04a, .L06b, .L07b, .L07c, .Q01a]) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    (m : D05Mesh L κ) (f : M.H) {s : Time} (hs : 0 < s) :
    Real.exp (ν * s) * ‖M.weakProduct
      (M.linearFlow none f s - M.linearFlow (some m) f s)
      (M.linearFlow none f s + M.linearFlow (some m) f s)‖ ≤
      (2 * B.bound "C01_c" * quadraticLinearConstant B ν * quadraticGradientConstant B) *
        m.h * D01tw s ^ (-9 / 4 : ℝ) * ‖f‖ ^ 2 := by
  have hc := linearFlow_member (hP.restrict) none f hs
  have hd := linearFlow_member (hP.restrict) (some m) f hs
  have hb := weakProduct_c_bound (hP.restrict) hCons hν hνL ((M.V 1).carrier.sub_mem hc hd)
    ((M.V 1).carrier.add_mem hc hd)
  rw [linearDifference_norm] at hb
  have he := linearError_weighted_singular (hP.restrict) hν hνL m f hs
  have hg := linearSum_gradient (hP.restrict) m f hs
  have hC : 0 ≤ B.bound "C01_c" := by unfold D01Budget.bound; positivity
  have hK : 0 ≤ quadraticLinearConstant B ν := by unfold quadraticLinearConstant D01Budget.bound; positivity
  have hG : 0 ≤ quadraticGradientConstant B := by unfold quadraticGradientConstant D01Budget.bound; positivity
  have hh := mesh_nonnegative m
  have htw := (tw_positive hs).le
  have hd1 : 0 ≤ M.d1 (M.linearFlow none f s + M.linearFlow (some m) f s) := norm_nonneg _
  have hp : D01tw s ^ (-3 / 2 : ℝ) * D01tw s ^ (-3 / 4 : ℝ) = D01tw s ^ (-9 / 4 : ℝ) := by
    rw [← Real.rpow_add (tw_positive hs)]
    norm_num
  calc
    _ ≤ Real.exp (ν * (s : ℝ)) * (B.bound "C01_c" * ‖M.linearError m f s‖ *
        M.d1 (M.linearFlow none f s + M.linearFlow (some m) f s)) :=
      mul_le_mul_of_nonneg_left hb (Real.exp_pos _).le
    _ = B.bound "C01_c" * (Real.exp (ν * (s : ℝ)) * ‖M.linearError m f s‖) *
        M.d1 (M.linearFlow none f s + M.linearFlow (some m) f s) := by ring
    _ ≤ B.bound "C01_c" * (quadraticLinearConstant B ν * m.h * D01tw s ^ (-3 / 2 : ℝ) * ‖f‖) *
        (2 * quadraticGradientConstant B * D01tw s ^ (-3 / 4 : ℝ) * ‖f‖) := by gcongr
    _ = (2 * B.bound "C01_c" * quadraticLinearConstant B ν * quadraticGradientConstant B) *
        m.h * (D01tw s ^ (-3 / 2 : ℝ) * D01tw s ^ (-3 / 4 : ℝ)) * ‖f‖ ^ 2 := by ring
    _ = _ := by rw [hp]

/-- The actual weak evolution contributes only its prescribed integrable smoothing kernel. -/
theorem quadraticI2_weighted_smoothing (hP : ProofInputs M B [.C01a, .L06b, .L06c, .Q01a]) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    (m : D05Mesh L κ) (f : M.H) {t s : Time} (hs : 0 < s) (hst : s < t) :
    Real.exp (ν * t) * ‖quadraticI2 M m f t s‖ ≤
      (B.bound "L06_c" * D01tw (t - s) ^ (-3 / 4 : ℝ) *
        Real.exp (-(D01lambda L - ν) * (t - s : Time))) *
      (Real.exp (ν * s) * ‖M.weakProduct
        (M.linearFlow none f s - M.linearFlow (some m) f s)
        (M.linearFlow none f s + M.linearFlow (some m) f s)‖) := by
  rw [quadraticI2_weak (hP.restrict) hCons hν hνL m f t hs]
  have hb := (hP.get .L06c (by decide)).1 m (t - s) (tsub_pos_iff_lt.mpr hst)
    (M.weakProduct (M.linearFlow none f s - M.linearFlow (some m) f s)
      (M.linearFlow none f s + M.linearFlow (some m) f s))
  have hh := mul_le_mul_of_nonneg_left hb (Real.exp_pos (ν * (t : ℝ))).le
  apply hh.trans_eq
  rw [weight_split ν hst.le]
  have he : Real.exp (ν * ((t - s : Time) : ℝ)) * Real.exp (-D01lambda L * (t - s : Time)) =
      Real.exp (-(D01lambda L - ν) * (t - s : Time)) := by
    rw [← Real.exp_add]
    congr 1
    ring
  calc
    _ = (B.bound "L06_c" * D01tw (t - s) ^ (-3 / 4 : ℝ)) *
      (Real.exp (ν * ((t - s : Time) : ℝ)) * Real.exp (-D01lambda L * (t - s : Time))) *
      (Real.exp (ν * s) * ‖M.weakProduct
        (M.linearFlow none f s - M.linearFlow (some m) f s)
        (M.linearFlow none f s + M.linearFlow (some m) f s)‖) := by ring
    _ = _ := by rw [he]

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The early second integrand is dominated by the genuine kernel-energy product. -/
theorem second_early_point (hP : ProofInputs M B [.C01a, .C01d, .L01c, .L04a, .L05c, .L06b, .L06c, .Q01a]) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    (f : M.H) {t s : Time} (ht : 0 < t) (hs0 : 0 < s) (hs : s ≤ t / 2) :
    Real.exp (ν * t) * ‖quadraticI2 M m f t s‖ ≤
      (B.bound "L06_c" * (2 : ℝ) ^ (3 / 4 : ℝ) * D01tw t ^ (-3 / 4 : ℝ) *
        B.bound "C01_d" * ‖f‖ * (2 * ‖f‖) ^ (1 / 2 : ℝ)) *
      (M.Lambda ν m s * (Real.exp (ν * s) *
        M.d1 ((M.linearFlow none f + M.linearFlow (some m) f) s)) ^ (1 / 2 : ℝ)) := by
  obtain ⟨hst, hr, hhalf⟩ := early_delay ht hs
  have hst' : s < t := hs.trans_lt (div_lt_self ht (by norm_num))
  have hb := quadraticI2_weighted_smoothing (hP.restrict) hCons hν hνL m f hs0 hst'
  have hsrc := quadratic_weak_source_early (hP.restrict) hν.le m f hs0
  have htw := (tw_positive ht).le
  have htr := (tw_positive hr).le
  have hC : 0 ≤ B.bound "L06_c" := by unfold D01Budget.bound; positivity
  have hp : D01tw (t - s) ^ (-3 / 4 : ℝ) ≤ (2 : ℝ) ^ (3 / 4 : ℝ) * D01tw t ^ (-3 / 4 : ℝ) := by
    convert tw_power_half ht hhalf (by norm_num : (0 : ℝ) ≤ 3 / 4) using 1 <;> norm_num
  have he : Real.exp (-(D01lambda L - ν) * ((t - s : Time) : ℝ)) ≤ 1 :=
    Real.exp_le_one_iff.mpr (mul_nonpos_of_nonpos_of_nonneg (by linarith) (t - s).coe_nonneg)
  have hker : B.bound "L06_c" * D01tw (t - s) ^ (-3 / 4 : ℝ) *
      Real.exp (-(D01lambda L - ν) * (t - s : Time)) ≤
      B.bound "L06_c" * (2 : ℝ) ^ (3 / 4 : ℝ) * D01tw t ^ (-3 / 4 : ℝ) := by
    calc
      _ ≤ B.bound "L06_c" * ((2 : ℝ) ^ (3 / 4 : ℝ) * D01tw t ^ (-3 / 4 : ℝ)) * 1 := by gcongr
      _ = _ := by ring
  have hh := mul_le_mul hker hsrc (by positivity)
    (show 0 ≤ B.bound "L06_c" * (2 : ℝ) ^ (3 / 4 : ℝ) * D01tw t ^ (-3 / 4 : ℝ) by positivity)
  exact (hb.trans hh).trans_eq (by ring)

/-- The late second integrand is dominated by an explicit integrable weak smoothing kernel. -/
theorem second_late_point (hP : ProofInputs M B [.C01a, .C01c, .L04a, .L06b, .L06c, .L07b, .L07c, .Q01a]) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    (f : M.H) {t s : Time} (ht : 0 < t) (hs : t / 2 < s) (hst : s < t) :
    Real.exp (ν * t) * ‖quadraticI2 M m f t s‖ ≤
      (B.bound "L06_c" * (2 * B.bound "C01_c" * quadraticLinearConstant B ν * quadraticGradientConstant B) *
        (2 : ℝ) ^ (9 / 4 : ℝ) * D01tw t ^ (-9 / 4 : ℝ) * m.h * ‖f‖ ^ 2) *
      (D01tw (t - s) ^ (-3 / 4 : ℝ) * Real.exp (-(D01lambda L - ν) * (t - s : Time))) := by
  have hs0 : 0 < s := (show 0 ≤ t / 2 from zero_le).trans_lt hs
  have hr := tsub_pos_iff_lt.mpr hst
  have hb := quadraticI2_weighted_smoothing (hP.restrict) hCons hν hνL m f hs0 hst
  have hsrc := quadratic_weak_source_late (hP.restrict) hCons hν hνL m f hs0
  have htw := (tw_positive ht).le
  have htr := (tw_positive hr).le
  have hh := mesh_nonnegative m
  have hC : 0 ≤ B.bound "L06_c" := by unfold D01Budget.bound; positivity
  have hCs : 0 ≤ 2 * B.bound "C01_c" * quadraticLinearConstant B ν * quadraticGradientConstant B := by
    unfold quadraticLinearConstant quadraticGradientConstant D01Budget.bound; positivity
  have hp : D01tw s ^ (-9 / 4 : ℝ) ≤ (2 : ℝ) ^ (9 / 4 : ℝ) * D01tw t ^ (-9 / 4 : ℝ) := by
    convert tw_power_half ht hs.le (by norm_num : (0 : ℝ) ≤ 9 / 4) using 1 <;> norm_num
  have hsrc' : Real.exp (ν * s) * ‖M.weakProduct
      (M.linearFlow none f s - M.linearFlow (some m) f s)
      (M.linearFlow none f s + M.linearFlow (some m) f s)‖ ≤
      (2 * B.bound "C01_c" * quadraticLinearConstant B ν * quadraticGradientConstant B) *
        m.h * ((2 : ℝ) ^ (9 / 4 : ℝ) * D01tw t ^ (-9 / 4 : ℝ)) * ‖f‖ ^ 2 := by
    apply hsrc.trans
    gcongr
  have hh' := mul_le_mul_of_nonneg_left hsrc'
    (show 0 ≤ B.bound "L06_c" * D01tw (t - s) ^ (-3 / 4 : ℝ) *
      Real.exp (-(D01lambda L - ν) * (t - s : Time)) by positivity)
  exact (hb.trans hh').trans_eq (by ring)

def secondEarlyConstant (B : D01Budget) (ν : ℝ) : ℝ :=
  B.bound "L06_c" * (2 : ℝ) ^ (3 / 4 : ℝ) * B.bound "C01_d" *
    (2 : ℝ) ^ (1 / 2 : ℝ) * quadraticMomentConstant B ν * (2 * D14ell B ν) ^ (1 / 2 : ℝ)

def secondLateConstant (L : ℝ) (B : D01Budget) (ν : ℝ) : ℝ :=
  B.bound "L06_c" * (2 * B.bound "C01_c" * quadraticLinearConstant B ν * quadraticGradientConstant B) *
    (2 : ℝ) ^ (9 / 4 : ℝ) * quadraticTimeConstant (3 / 4) (D01lambda L - ν)

/-- The data powers in the early Holder estimate are exactly quadratic, including at zero data. -/
theorem quadratic_half_data_factor {a e : ℝ} (ha : 0 ≤ a) (he : 0 ≤ e) :
    e * (2 * e) ^ (1 / 2 : ℝ) * (a * e) ^ (1 / 2 : ℝ) =
      (2 : ℝ) ^ (1 / 2 : ℝ) * a ^ (1 / 2 : ℝ) * e ^ 2 := by
  rw [Real.mul_rpow (by norm_num : (0 : ℝ) ≤ 2) he, Real.mul_rpow ha he]
  have hp : e ^ (1 / 2 : ℝ) * e ^ (1 / 2 : ℝ) = e := by
    rw [← Real.rpow_add_of_nonneg he (by norm_num : (0 : ℝ) ≤ 1 / 2)
      (by norm_num : (0 : ℝ) ≤ 1 / 2)]
    norm_num
  calc
    _ = (2 : ℝ) ^ (1 / 2 : ℝ) * a ^ (1 / 2 : ℝ) * e *
        (e ^ (1 / 2 : ℝ) * e ^ (1 / 2 : ℝ)) := by ring
    _ = _ := by rw [hp]; ring

/-- The early second actual integral has the half-power mesh gain from true L1/L2 kernel moments. -/
theorem second_early_bound (hP : ProofInputs M B [.C01a, .C01d, .L01a, .L01c, .L03c, .L04a, .L05c, .L05d, .L06b, .L06c, .L12d, .Q01a]) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    (f : M.H) {t : Time} (ht : 0 < t) :
    ENNReal.ofReal (Real.exp (ν * t) * ‖∫ s in Iic (t / 2), quadraticI2 M m f t s ∂timeMeasure‖) ≤
      ENNReal.ofReal (secondEarlyConstant B ν * m.h ^ (1 / 2 : ℝ) * D01tw t ^ (-3 / 4 : ℝ) * ‖f‖ ^ 2) := by
  let A := B.bound "L06_c" * (2 : ℝ) ^ (3 / 4 : ℝ) * D01tw t ^ (-3 / 4 : ℝ) *
    B.bound "C01_d" * ‖f‖ * (2 * ‖f‖) ^ (1 / 2 : ℝ)
  let w := M.linearFlow none f + M.linearFlow (some m) f
  obtain ⟨hw, hwb⟩ := linearSum_energy (hP.restrict) hCons hν hνL m f
  have htw := (tw_positive ht).le
  have hh := mesh_nonnegative m
  have hell := (ell_positive B ν).le
  have hA : 0 ≤ A := by unfold A D01Budget.bound; positivity
  have hMC : 0 ≤ quadraticMomentConstant B ν := by unfold quadraticMomentConstant D01Budget.bound; positivity
  have hmono := (weighted_setIntegral_bound (quadraticI2 M m f t) ν t (Iic (t / 2))).trans
    (lintegral_mono_ae (show ∀ᵐ s ∂timeMeasure.restrict (Iic (t / 2)),
      ENNReal.ofReal (Real.exp (ν * t) * ‖quadraticI2 M m f t s‖) ≤
      ENNReal.ofReal A * (ENNReal.ofReal (M.Lambda ν m s) *
        ENNReal.ofReal (Real.exp (ν * s) * M.d1 (w s)) ^ (1 / 2 : ℝ)) from by
        filter_upwards [self_mem_ae_restrict measurableSet_Iic,
          ae_restrict_of_ae (timeMeasure.ae_ne 0)] with s hs hs0
        have hd : 0 ≤ M.d1 (w s) := norm_nonneg _
        have hK : 0 ≤ M.Lambda ν m s := by unfold Model.Lambda; positivity
        rw [ENNReal.ofReal_rpow_of_nonneg (by positivity) (by norm_num : (0 : ℝ) ≤ 1 / 2),
          ← ENNReal.ofReal_mul hK, ← ENNReal.ofReal_mul hA]
        exact ENNReal.ofReal_le_ofReal (second_early_point (hP.restrict) hCons hν hνL m f ht (pos_iff_ne_zero.mpr hs0) hs)))
  rw [lintegral_const_mul' _ _ ENNReal.ofReal_ne_top] at hmono
  have hglobal := (lintegral_mono' (μ := timeMeasure.restrict (Iic (t / 2)))
    (ν := timeMeasure) Measure.restrict_le_self (le_refl (fun s => ENNReal.ofReal (M.Lambda ν m s) *
      ENNReal.ofReal (Real.exp (ν * s) * M.d1 (w s)) ^ (1 / 2 : ℝ)))).trans
    (kernel_half_energy_bound (hP.restrict) hν hνL m hw.1)
  have hE : ENNReal.ofReal (quadraticMomentConstant B ν * m.h ^ (1 / 2 : ℝ) * M.energy ν w ^ (1 / 2 : ℝ)) ≤
      ENNReal.ofReal (quadraticMomentConstant B ν * m.h ^ (1 / 2 : ℝ) * (2 * D14ell B ν * ‖f‖) ^ (1 / 2 : ℝ)) := by
    apply ENNReal.ofReal_le_ofReal
    gcongr
    · exact energy_nonnegative hw.1
  apply (hmono.trans (mul_le_mul' le_rfl (hglobal.trans hE))).trans_eq
  rw [← ENNReal.ofReal_mul hA]
  congr 1
  unfold A secondEarlyConstant
  calc
    _ = (B.bound "L06_c" * (2 : ℝ) ^ (3 / 4 : ℝ) * B.bound "C01_d" * quadraticMomentConstant B ν *
        m.h ^ (1 / 2 : ℝ) * D01tw t ^ (-3 / 4 : ℝ)) *
        (‖f‖ * (2 * ‖f‖) ^ (1 / 2 : ℝ) * (2 * D14ell B ν * ‖f‖) ^ (1 / 2 : ℝ)) := by ring
    _ = _ := by rw [quadratic_half_data_factor (by positivity) (norm_nonneg f)]; ring

/-- The late second actual integral is O(h t_wedge^(-9/4)), using only an integrable scalar weak kernel. -/
theorem second_late_bound (hP : ProofInputs M B [.C01a, .C01c, .L04a, .L06b, .L06c, .L07b, .L07c, .Q01a]) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    (f : M.H) {t : Time} (ht : 0 < t) :
    ENNReal.ofReal (Real.exp (ν * t) * ‖∫ s in Ioc (t / 2) t, quadraticI2 M m f t s ∂timeMeasure‖) ≤
      ENNReal.ofReal (secondLateConstant L B ν * m.h * D01tw t ^ (-9 / 4 : ℝ) * ‖f‖ ^ 2) := by
  let A := B.bound "L06_c" * (2 * B.bound "C01_c" * quadraticLinearConstant B ν * quadraticGradientConstant B) *
    (2 : ℝ) ^ (9 / 4 : ℝ) * D01tw t ^ (-9 / 4 : ℝ) * m.h * ‖f‖ ^ 2
  let k : Time → ℝ≥0∞ := fun r => ENNReal.ofReal
    (D01tw r ^ (-3 / 4 : ℝ) * Real.exp (-(D01lambda L - ν) * r))
  have htw := (tw_positive ht).le
  have hh := mesh_nonnegative m
  have hA : 0 ≤ A := by unfold A quadraticLinearConstant quadraticGradientConstant D01Budget.bound; positivity
  have hmono := (weighted_setIntegral_bound (quadraticI2 M m f t) ν t (Ioc (t / 2) t)).trans
    (lintegral_mono_ae (show ∀ᵐ s ∂timeMeasure.restrict (Ioc (t / 2) t),
      ENNReal.ofReal (Real.exp (ν * t) * ‖quadraticI2 M m f t s‖) ≤ ENNReal.ofReal A * k (t - s) from by
        filter_upwards [self_mem_ae_restrict measurableSet_Ioc,
          ae_restrict_of_ae (timeMeasure.ae_ne t)] with s hs hst
        dsimp only [k]
        rw [← ENNReal.ofReal_mul hA]
        exact ENNReal.ofReal_le_ofReal (second_late_point (hP.restrict) hCons hν hνL m f ht hs.1 (lt_of_le_of_ne hs.2 hst))))
  rw [lintegral_const_mul' _ _ ENNReal.ofReal_ne_top] at hmono
  have hreflect := time_reflect_lintegral_le k t (S := Ioc (t / 2) t) measurableSet_Ioc (fun _ hs => hs.2)
  have hkernel : (∫⁻ r, k r ∂timeMeasure) ≤ ENNReal.ofReal (quadraticTimeConstant (3 / 4) (D01lambda L - ν)) := by
    simpa only [k, neg_div] using time_singular_lintegral_bound (by norm_num : (0 : ℝ) < 3 / 4)
      (by norm_num : (3 / 4 : ℝ) < 1) (sub_pos.mpr hνL)
  apply (hmono.trans (mul_le_mul' le_rfl (hreflect.trans hkernel))).trans_eq
  rw [← ENNReal.ofReal_mul hA]
  congr 1
  unfold A secondLateConstant
  ring

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- A single uniform budget for the four actual quadratic integrals. -/
def quadraticCoefficientConstant (L : ℝ) (B : D01Budget) (ν : ℝ) : ℝ :=
  1 + firstEarlyConstant B ν + firstLateConstant B ν + secondEarlyConstant B ν + secondLateConstant L B ν

theorem quadratic_block_constants_nonneg {ν : ℝ} (hνL : ν < D01lambda L) :
    0 ≤ firstEarlyConstant B ν ∧ 0 ≤ firstLateConstant B ν ∧
    0 ≤ secondEarlyConstant B ν ∧ 0 ≤ secondLateConstant L B ν := by
  have he := (ell_positive B ν).le
  have hg := sub_pos.mpr hνL
  simp only [firstEarlyConstant, firstLateConstant, secondEarlyConstant, secondLateConstant,
    quadraticLinearConstant, quadraticGradientConstant, quadraticMomentConstant,
    quadraticTimeConstant, D01Budget.bound]
  refine ⟨?_, ?_, ?_, ?_⟩ <;> positivity

theorem quadraticCoefficientConstant_positive {ν : ℝ} (hνL : ν < D01lambda L) :
    0 < quadraticCoefficientConstant L B ν := by
  obtain ⟨h1, h2, h3, h4⟩ := quadratic_block_constants_nonneg (B := B) hνL
  unfold quadraticCoefficientConstant
  linarith

/-- Returning to real inequalities only after the positive integral has a finite bound. -/
theorem real_bound_of_ofReal {a b : ℝ} (ha : 0 ≤ a) (hb : 0 ≤ b)
    (h : ENNReal.ofReal a ≤ ENNReal.ofReal b) : a ≤ b := by
  simpa only [ENNReal.toReal_ofReal ha, ENNReal.toReal_ofReal hb] using
    ENNReal.toReal_mono ENNReal.ofReal_ne_top h

/-- All four intermediate mesh/time powers are bounded by the prescribed common rate. -/
theorem quadratic_scale_upgrade {C p q : ℝ} (hC : 0 ≤ C) (m : D05Mesh L κ)
    {t : Time} (ht : 0 < t) (hp : 1 / 2 ≤ p) (hq : -5 / 2 ≤ q) (x : ℝ) :
    C * m.h ^ p * D01tw t ^ q * x ^ 2 ≤
      C * m.h ^ (1 / 2 : ℝ) * D01tw t ^ (-5 / 2 : ℝ) * x ^ 2 := by
  have hh := mesh_nonnegative m
  have hh1 : m.h ≤ 1 := m.mesh_le.trans (min_le_left _ _)
  have hm := Real.rpow_le_rpow_of_exponent_ge' hh hh1 (by norm_num : (0 : ℝ) ≤ 1 / 2) hp
  have ht' := Real.rpow_le_rpow_of_exponent_ge (tw_positive ht) (min_le_right (t : ℝ) 1) hq
  exact mul_le_mul_of_nonneg_right
    (mul_le_mul (mul_le_mul_of_nonneg_left hm hC) ht'
      (Real.rpow_nonneg (tw_positive ht).le q) (mul_nonneg hC (Real.rpow_nonneg hh _))) (sq_nonneg x)

/-- The weighted norm of four actual block integrals obeys the ordinary triangle inequality. -/
theorem weighted_four_norm (ν : ℝ) (t : Time) (a b c d : M.H) :
    Real.exp (ν * t) * ‖(a + b) + (c + d)‖ ≤
      (Real.exp (ν * t) * ‖a‖ + Real.exp (ν * t) * ‖b‖) +
      (Real.exp (ν * t) * ‖c‖ + Real.exp (ν * t) * ‖d‖) := by
  have hh := (norm_add_le (a + b) (c + d)).trans (add_le_add (norm_add_le a b) (norm_add_le c d))
  exact (mul_le_mul_of_nonneg_left hh (Real.exp_pos _).le).trans_eq (by ring)

theorem Dcoeff_weighted_point_bound (hP : ProofInputs M B [.C01a, .C01c, .C01d, .C01e, .L01a, .L01b, .L01c, .L03c, .L04a, .L05a, .L05c, .L05d, .L06b, .L06c, .L07b, .L07c, .L12d, .Q01a]) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    (m : D05Mesh L κ) (f : M.H) {t : Time} (ht : 0 < t) :
    Real.exp (ν * t) * ‖M.Dcoeff ν m f t‖ ≤
      quadraticCoefficientConstant L B ν * m.h ^ (1 / 2 : ℝ) * D01tw t ^ (-5 / 2 : ℝ) * ‖f‖ ^ 2 := by
  obtain ⟨hC1, hC2, hC3, hC4⟩ := quadratic_block_constants_nonneg (B := B) hνL
  have hh := mesh_nonnegative m
  have htw := (tw_positive ht).le
  have h1 := real_bound_of_ofReal (by positivity) (by positivity) (first_early_bound (hP.restrict) hν hνL m f ht)
  have h2 := real_bound_of_ofReal (by positivity) (by positivity) (first_late_bound (hP.restrict) hν hνL m f ht)
  have h3 := real_bound_of_ofReal (by positivity) (by positivity) (second_early_bound (hP.restrict) hCons hν hνL m f ht)
  have h4 := real_bound_of_ofReal (by positivity) (by positivity) (second_late_bound (hP.restrict) hCons hν hνL m f ht)
  have hu1 : firstEarlyConstant B ν * m.h * D01tw t ^ (-3 / 2 : ℝ) * ‖f‖ ^ 2 ≤
      firstEarlyConstant B ν * m.h ^ (1 / 2 : ℝ) * D01tw t ^ (-5 / 2 : ℝ) * ‖f‖ ^ 2 := by
    simpa only [Real.rpow_one] using quadratic_scale_upgrade hC1 m ht
      (p := 1) (q := -3 / 2) (by norm_num) (by norm_num) ‖f‖
  have hu2 := quadratic_scale_upgrade hC2 m ht (p := 2 / 3) (q := -3 / 2) (by norm_num) (by norm_num) ‖f‖
  have hu3 := quadratic_scale_upgrade hC3 m ht (p := 1 / 2) (q := -3 / 4) (by norm_num) (by norm_num) ‖f‖
  have hu4 : secondLateConstant L B ν * m.h * D01tw t ^ (-9 / 4 : ℝ) * ‖f‖ ^ 2 ≤
      secondLateConstant L B ν * m.h ^ (1 / 2 : ℝ) * D01tw t ^ (-5 / 2 : ℝ) * ‖f‖ ^ 2 := by
    simpa only [Real.rpow_one] using quadratic_scale_upgrade hC4 m ht
      (p := 1) (q := -9 / 4) (by norm_num) (by norm_num) ‖f‖
  have htriangle := weighted_four_norm ν t
    (∫ s in Iic (t / 2), quadraticI1 M m f t s ∂timeMeasure)
    (∫ s in Ioc (t / 2) t, quadraticI1 M m f t s ∂timeMeasure)
    (∫ s in Iic (t / 2), quadraticI2 M m f t s ∂timeMeasure)
    (∫ s in Ioc (t / 2) t, quadraticI2 M m f t s ∂timeMeasure)
  rw [← Dcoeff_eq_four_integrals (hP.restrict) hCons hν hνL m f t] at htriangle
  apply (htriangle.trans (add_le_add (add_le_add (h1.trans hu1) (h2.trans hu2))
    (add_le_add (h3.trans hu3) (h4.trans hu4)))).trans
  calc
    _ = (firstEarlyConstant B ν + firstLateConstant B ν + secondEarlyConstant B ν + secondLateConstant L B ν) *
      m.h ^ (1 / 2 : ℝ) * D01tw t ^ (-5 / 2 : ℝ) * ‖f‖ ^ 2 := by ring
    _ ≤ _ := by gcongr; unfold quadraticCoefficientConstant; linarith

/-- Removing the exponential weight gives precisely Proposition 4.12's quadratic coefficient rate. -/
theorem Dcoeff_point_bound (hP : ProofInputs M B [.C01a, .C01c, .C01d, .C01e, .L01a, .L01b, .L01c, .L03c, .L04a, .L05a, .L05c, .L05d, .L06b, .L06c, .L07b, .L07c, .L12d, .Q01a]) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    (m : D05Mesh L κ) (f : M.H) {t : Time} (ht : 0 < t) :
    ‖M.Dcoeff ν m f t‖ ≤ quadraticCoefficientConstant L B ν * m.h ^ (1 / 2 : ℝ) *
      D01tw t ^ (-5 / 2 : ℝ) * Real.exp (-ν * t) * ‖f‖ ^ 2 := by
  exact (weighted_norm_to_decay ν t _ (Dcoeff_weighted_point_bound (hP.restrict) hCons hν hνL m f ht)).trans_eq (by ring)

end MergedKdV.T2
end
end


==> anc/lean/MergedKdV/Proofs/OrderingFeedback.lean <==
import MergedKdV.Proofs.OrderingKernels
import MergedKdV.Proofs.EnergyProtocol
import MergedKdV.Proofs.TimeTransport
import Mathlib.Analysis.Analytic.Uniqueness
import Mathlib.Analysis.Calculus.ContDiff.Defs
import Mathlib.Analysis.Calculus.Deriv.Basic
import Mathlib.Analysis.Complex.CauchyIntegral
import Mathlib.Analysis.Convolution
import Mathlib.Analysis.InnerProductSpace.Dual
import Mathlib.Analysis.LConvolution
import Mathlib.Analysis.Normed.Module.FiniteDimension
import Mathlib.Analysis.Normed.Operator.Bilinear
import Mathlib.Analysis.ODE.ExistUnique
import Mathlib.Analysis.SpecialFunctions.ImproperIntegrals
import Mathlib.Analysis.SpecialFunctions.Integrals.Basic
import Mathlib.Analysis.SpecialFunctions.Pow.Continuity
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.MeasureTheory.Function.L2Space
import Mathlib.MeasureTheory.Function.LpSeminorm.CompareExp
import Mathlib.MeasureTheory.Function.LpSeminorm.Indicator
import Mathlib.MeasureTheory.Function.LpSeminorm.LpNorm
import Mathlib.MeasureTheory.Function.LpSeminorm.TriangleInequality
import Mathlib.MeasureTheory.Function.LpSpace.Basic
import Mathlib.MeasureTheory.Function.StronglyMeasurable.Lemmas
import Mathlib.MeasureTheory.Integral.Bochner.Basic
import Mathlib.MeasureTheory.Integral.Bochner.Set
import Mathlib.MeasureTheory.Integral.DominatedConvergence
import Mathlib.MeasureTheory.Integral.IntervalIntegral.AbsolutelyContinuousFun
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.MeasureTheory.Measure.Lebesgue.Basic
import Mathlib.MeasureTheory.Measure.WithDensity
import Mathlib.Tactic
import Mathlib.Tactic.FunProp
import Mathlib.Tactic.GCongr
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring
import Mathlib.Topology.MetricSpace.Contracting

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T2
universe u
section
variable {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
variable (S : D03Subspace H)

theorem val_injective : Function.Injective S.val := by
  intro x y h
  exact Subtype.ext h

theorem ofH_add {x y : H} (hx : x ∈ S.carrier) (hy : y ∈ S.carrier) :
    S.ofH (x + y) = S.ofH x + S.ofH y := by
  apply val_injective S
  rw [val_ofH S (S.carrier.add_mem hx hy), map_add, val_ofH S hx, val_ofH S hy]

theorem ofH_smul (a : ℂ) {x : H} (hx : x ∈ S.carrier) :
    S.ofH (a • x) = a • S.ofH x := by
  apply val_injective S
  rw [val_ofH S (S.carrier.smul_mem a hx), map_smul, val_ofH S hx]

theorem size_add_le {x y : H} (hx : x ∈ S.carrier) (hy : y ∈ S.carrier) :
    S.size (x + y) ≤ S.size x + S.size y := by
  unfold D03Subspace.size
  rw [ofH_add S hx hy]
  exact norm_add_le _ _

theorem size_nonneg (x : H) : 0 ≤ S.size x := norm_nonneg _

end
end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

theorem discrete_mem_V1 (hP : ProofInputs M B [.Q01a]) {m : D05Mesh L κ} (x : M.X m) :
    (x : M.H) ∈ (M.V 1).carrier := by
  exact (hP.get .Q01a (by decide)).2.2.2.2.2.2.1 1 2 (by norm_num) (by norm_num) (by norm_num)
    ((hP.get .Q01a (by decide)).2.2.2.2.2.2.2.2.2.2 m x.property)

/-- Inclusion of the discrete space into the fixed energy space. -/
def discreteEnergyLinear (hP : ProofInputs M B [.Q01a]) (m : D05Mesh L κ) :
    M.X m →ₗ[ℂ] M.energySpace.Space where
  toFun x := M.energySpace.ofH x
  map_add' x y := ofH_add _ (discrete_mem_V1 (hP.restrict) x) (discrete_mem_V1 (hP.restrict) y)
  map_smul' a x := ofH_smul _ a (discrete_mem_V1 (hP.restrict) x)

def discreteEnergyMap (hP : ProofInputs M B [.Q01a]) (m : D05Mesh L κ) :
    M.X m →L[ℂ] M.energySpace.Space := by
  letI : FiniteDimensional ℂ (M.X m) := (hP.get .Q01a (by decide)).2.2.2.2.2.2.2.2.2.1 m
  exact { discreteEnergyLinear (hP.restrict) m with
    cont := (discreteEnergyLinear (hP.restrict) m).continuous_of_finiteDimensional }

theorem discrete_riesz_exists (hP : ProofInputs M B [.Q01a]) (m : D05Mesh L κ) (g : M.Weak) :
    ∃! r, M.RieszSpec m g r := by
  letI : FiniteDimensional ℂ (M.X m) := (hP.get .Q01a (by decide)).2.2.2.2.2.2.2.2.2.1 m
  exact C10_antiRiesz (g.comp (discreteEnergyMap (hP.restrict) m))

theorem PiMinus_spec (hP : ProofInputs M B [.Q01a]) (m : D05Mesh L κ) (g : M.Weak) :
    M.RieszSpec m g (M.PiMinus m g) := by
  classical
  unfold Model.PiMinus
  rw [dite_eq_left (discrete_riesz_exists (hP.restrict) m g)]
  exact Classical.choose_spec (discrete_riesz_exists (hP.restrict) m g).exists

theorem d1_discrete_pos (hP : ProofInputs M B [.Q01a]) {m : D05Mesh L κ}
    {x : M.X m} (hx : x ≠ 0) : 0 < M.d1 x := by
  apply norm_pos_iff.mpr
  intro hz
  have hv := congrArg M.energySpace.val hz
  rw [val_ofH M.energySpace (discrete_mem_V1 (hP.restrict) x), map_zero] at hv
  exact hx (Subtype.ext hv)

theorem PiMinus_minusNorm_le (hP : ProofInputs M B [.Q01a]) (m : D05Mesh L κ) (g : M.Weak) :
    M.minusNorm m (M.PiMinus m g) ≤ ‖g‖ := by
  classical
  unfold Model.minusNorm
  by_cases hn : ∃ x : M.X m, x ≠ 0
  · apply csSup_le
    · obtain ⟨x, hx⟩ := hn
      exact ⟨_, x, hx, rfl⟩
    · intro q hq
      obtain ⟨x, hx, rfl⟩ := hq
      apply (div_le_iff₀ (d1_discrete_pos (hP.restrict) hx)).mpr
      rw [PiMinus_spec (hP.restrict)]
      exact g.le_opNorm (M.energySpace.ofH x)
  · have he : {q : ℝ | ∃ x : M.X m, x ≠ 0 ∧
        q = ‖inner ℂ (x : M.H) (M.PiMinus m g : M.H)‖ / M.d1 x} = ∅ := by
      ext q
      simp only [Set.mem_ofPred_eq, Set.mem_empty_iff_false, iff_false]
      rintro ⟨x, hx, -⟩
      exact hn ⟨x, hx⟩
    rw [he, Real.sSup_empty]
    exact norm_nonneg g

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

theorem PiMinus_add (hP : ProofInputs M B [.Q01a]) (m : D05Mesh L κ) (g v : M.Weak) :
    M.PiMinus m (g + v) = M.PiMinus m g + M.PiMinus m v := by
  apply (discrete_riesz_exists (hP.restrict) m (g + v)).unique (PiMinus_spec (hP.restrict) m (g + v))
  intro x
  simp only [Submodule.coe_add, inner_add_right, add_apply]
  rw [PiMinus_spec (hP.restrict) m g x, PiMinus_spec (hP.restrict) m v x]

theorem PiMinus_smul (hP : ProofInputs M B [.Q01a]) (m : D05Mesh L κ) (a : ℂ) (g : M.Weak) :
    M.PiMinus m (a • g) = a • M.PiMinus m g := by
  apply (discrete_riesz_exists (hP.restrict) m (a • g)).unique (PiMinus_spec (hP.restrict) m (a • g))
  intro x
  simp only [Submodule.coe_smul, inner_smul_right, smul_apply, smul_eq_mul]
  rw [PiMinus_spec (hP.restrict) m g x]

def PiMinusLinear (hP : ProofInputs M B [.Q01a]) (m : D05Mesh L κ) : M.Weak →ₗ[ℂ] M.X m where
  toFun := M.PiMinus m
  map_add' := PiMinus_add (hP.restrict) m
  map_smul' := PiMinus_smul (hP.restrict) m

theorem PiMinus_norm_le (hP : ProofInputs M B [.Q01a]) (m : D05Mesh L κ) (g : M.Weak) :
    ‖M.PiMinus m g‖ ≤ ‖discreteEnergyMap (hP.restrict) m‖ * ‖g‖ := by
  let r := M.PiMinus m g
  have h1 := g.le_opNorm (M.energySpace.ofH r)
  rw [← PiMinus_spec (hP.restrict) m g r] at h1
  change ‖inner ℂ (r : M.H) (r : M.H)‖ ≤ ‖g‖ * ‖M.energySpace.ofH r‖ at h1
  rw [← inner_self_re_eq_norm, inner_self_eq_norm_sq] at h1
  have h2 := (discreteEnergyMap (hP.restrict) m).le_opNorm r
  change ‖M.energySpace.ofH r‖ ≤ ‖discreteEnergyMap (hP.restrict) m‖ * ‖r‖ at h2
  change ‖r‖ ^ 2 ≤ ‖g‖ * ‖M.energySpace.ofH r‖ at h1
  have h3 := mul_le_mul_of_nonneg_left h2 (norm_nonneg g)
  change ‖r‖ ≤ _
  by_cases hz : ‖r‖ = 0
  · rw [hz]
    positivity
  · have hp : 0 < ‖r‖ := (norm_nonneg r).lt_of_ne' hz
    nlinarith

def PiMinusCLM (hP : ProofInputs M B [.Q01a]) (m : D05Mesh L κ) : M.Weak →L[ℂ] M.X m :=
  LinearMap.mkContinuous (E := M.Weak) (F := M.X m) (PiMinusLinear (hP.restrict) m)
    ‖discreteEnergyMap (hP.restrict) m‖ (PiMinus_norm_le (hP.restrict) m)

theorem dual_ratio_bound (hP : ProofInputs M B [.L01a, .Q01a]) {m : D05Mesh L κ}
    (r x : M.X m) (hx : x ≠ 0) :
    ‖inner ℂ (x : M.H) (r : M.H)‖ / M.d1 x ≤ |D01p L| * ‖r‖ := by
  apply (div_le_iff₀ (d1_discrete_pos (hP.restrict) hx)).mpr
  have hp := (hP.get .L01a (by decide)).1 (x : M.H) (discrete_mem_V1 (hP.restrict) x)
  have hd := size_nonneg M.energySpace (x : M.H)
  calc
    ‖inner ℂ (x : M.H) (r : M.H)‖ ≤ ‖(x : M.H)‖ * ‖(r : M.H)‖ :=
      norm_inner_le_norm _ _
    _ ≤ (D01p L * M.d1 x) * ‖r‖ := mul_le_mul_of_nonneg_right hp (norm_nonneg r)
    _ ≤ (|D01p L| * M.d1 x) * ‖r‖ := by
      gcongr
      exact le_abs_self _
    _ = _ := by ring

theorem minusNorm_le_of_ratio (hP : ProofInputs M B []) {m : D05Mesh L κ} (r : M.X m)
    {C : ℝ} (hC : 0 ≤ C)
    (h : ∀ x : M.X m, x ≠ 0 → ‖inner ℂ (x : M.H) (r : M.H)‖ / M.d1 x ≤ C) :
    M.minusNorm m r ≤ C := by
  classical
  unfold Model.minusNorm
  by_cases hn : ∃ x : M.X m, x ≠ 0
  · apply csSup_le
    · obtain ⟨x, hx⟩ := hn
      exact ⟨_, x, hx, rfl⟩
    · rintro _ ⟨x, hx, rfl⟩
      exact h x hx
  · have he : {q : ℝ | ∃ x : M.X m, x ≠ 0 ∧
        q = ‖inner ℂ (x : M.H) (r : M.H)‖ / M.d1 x} = ∅ := by
      ext q
      simp only [Set.mem_ofPred_eq, Set.mem_empty_iff_false, iff_false]
      rintro ⟨x, hx, -⟩
      exact hn ⟨x, hx⟩
    rw [he, Real.sSup_empty]
    exact hC

theorem minusNorm_le_pnorm (hP : ProofInputs M B [.L01a, .Q01a]) {m : D05Mesh L κ} (r : M.X m) :
    M.minusNorm m r ≤ |D01p L| * ‖r‖ :=
  minusNorm_le_of_ratio (hP.restrict) r (mul_nonneg (abs_nonneg _) (norm_nonneg _))
    (fun x hx => dual_ratio_bound (hP.restrict) r x hx)

theorem dual_ratio_le (hP : ProofInputs M B [.L01a, .Q01a]) {m : D05Mesh L κ}
    (r x : M.X m) (hx : x ≠ 0) :
    ‖inner ℂ (x : M.H) (r : M.H)‖ / M.d1 x ≤ M.minusNorm m r := by
  apply le_csSup
  · refine ⟨|D01p L| * ‖r‖, ?_⟩
    rintro _ ⟨y, hy, rfl⟩
    exact dual_ratio_bound (hP.restrict) r y hy
  · exact ⟨x, hx, rfl⟩

theorem minusNorm_nonneg (hP : ProofInputs M B [.L01a, .Q01a]) {m : D05Mesh L κ} (r : M.X m) :
    0 ≤ M.minusNorm m r := by
  classical
  by_cases hn : ∃ x : M.X m, x ≠ 0
  · obtain ⟨x, hx⟩ := hn
    exact (div_nonneg (norm_nonneg _) (d1_discrete_pos (hP.restrict) hx).le).trans (dual_ratio_le (hP.restrict) r x hx)
  · have hr : r = 0 := by by_contra h; exact hn ⟨r, h⟩
    subst r
    unfold Model.minusNorm
    have he : {q : ℝ | ∃ x : M.X m, x ≠ 0 ∧
        q = ‖inner ℂ (x : M.H) ((0 : M.X m) : M.H)‖ / M.d1 x} = ∅ := by
      ext q
      simp only [Set.mem_ofPred_eq, Set.mem_empty_iff_false, iff_false]
      rintro ⟨x, hx, -⟩
      exact hn ⟨x, hx⟩
    rw [he, Real.sSup_empty]

theorem minusNorm_shift (hP : ProofInputs M B [.L01a, .Q01a]) {m : D05Mesh L κ} (r s : M.X m) :
    M.minusNorm m r ≤ M.minusNorm m s + |D01p L| * ‖r - s‖ := by
  apply minusNorm_le_of_ratio (hP.restrict) r
    (add_nonneg (minusNorm_nonneg (hP.restrict) s) (mul_nonneg (abs_nonneg _) (norm_nonneg _)))
  intro x hx
  have he : inner ℂ (x : M.H) (r : M.H) =
      inner ℂ (x : M.H) (s : M.H) + inner ℂ (x : M.H) ((r - s : M.X m) : M.H) := by
    rw [Submodule.coe_sub, inner_sub_right]
    abel
  calc
    _ ≤ (‖inner ℂ (x : M.H) (s : M.H)‖ +
        ‖inner ℂ (x : M.H) ((r - s : M.X m) : M.H)‖) / M.d1 x := by
      rw [he]
      exact div_le_div_of_nonneg_right (norm_add_le _ _) (d1_discrete_pos (hP.restrict) hx).le
    _ = ‖inner ℂ (x : M.H) (s : M.H)‖ / M.d1 x +
        ‖inner ℂ (x : M.H) ((r - s : M.X m) : M.H)‖ / M.d1 x := add_div _ _ _
    _ ≤ _ := add_le_add (dual_ratio_le (hP.restrict) s x hx) (dual_ratio_bound (hP.restrict) (r - s) x hx)

theorem minusNorm_lipschitz (hP : ProofInputs M B [.L01a, .Q01a]) (m : D05Mesh L κ) :
    LipschitzWith ⟨|D01p L|, abs_nonneg _⟩ (M.minusNorm m) := by
  apply LipschitzWith.of_dist_le_mul
  intro r s
  rw [Real.dist_eq, dist_eq_norm]
  change |M.minusNorm m r - M.minusNorm m s| ≤ |D01p L| * ‖r - s‖
  apply abs_le.mpr
  have h1 := minusNorm_shift (hP.restrict) r s
  have h2 := minusNorm_shift (hP.restrict) s r
  rw [norm_sub_rev s r] at h2
  constructor <;> linarith

theorem minusNorm_continuous (hP : ProofInputs M B [.L01a, .Q01a]) (m : D05Mesh L κ) :
    Continuous (M.minusNorm m) := (minusNorm_lipschitz (hP.restrict) m).continuous

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The square of the weighted ambient norm. -/
def weightedSquare (ν : ℝ) (f : M.Trajectory) (t : Time) : ℝ :=
  Real.exp (2 * ν * t) * ‖f t‖ ^ 2

/-- The squared Agmon factor, with both factors weighted. -/
def energyCross (ν : ℝ) (w : M.Trajectory) (t : Time) : ℝ :=
  Real.exp (2 * ν * t) * ‖w t‖ * M.d1 (w t)

/-- The canonical gradient norm is strongly measurable for an energy trajectory. -/
theorem gradient_measurable {ν : ℝ} {w : M.Trajectory} (hw : M.Energy ν w) :
    AEStronglyMeasurable (fun t => M.d1 (w t)) timeMeasure :=
  (measurable_lift hw.2.2.1).norm

/-- The squared Agmon factor is strongly measurable. -/
theorem energyCross_measurable {ν : ℝ} {w : M.Trajectory} (hw : M.Energy ν w) :
    AEStronglyMeasurable (energyCross ν w) timeMeasure :=
  (((Real.continuous_exp.comp (continuous_const.mul NNReal.continuous_coe)).aestronglyMeasurable).mul
    hw.1.norm.aestronglyMeasurable).mul (gradient_measurable hw)

/-- The square of the Agmon factor has a qualified gradient majorant. -/
theorem energyCross_majorant {ν : ℝ} {w : M.Trajectory} (hw : M.Energy ν w) (t : Time) :
    energyCross ν w t ^ 2 ≤
      mass M ν w ^ 2 * (Real.exp (2 * ν * t) * M.d1 (w t) ^ 2) := by
  have hm : Real.exp (ν * t) * ‖w t‖ ≤ mass M ν w :=
    le_csSup (energy_range_bdd hw) (Set.mem_range_self t)
  have hs := pow_le_pow_left₀ (by positivity) hm 2
  have hb := mul_le_mul_of_nonneg_right hs
    (show 0 ≤ (Real.exp (ν * t) * M.d1 (w t)) ^ 2 from sq_nonneg _)
  dsimp only [energyCross]
  rw [show Real.exp (2 * ν * (t : ℝ)) = Real.exp (ν * t) ^ 2 from exp_weight_pow ν t 2]
  convert hb using 1 <;> ring

/-- The Agmon factor belongs to the actual L2 space. -/
theorem energyCross_memLp {ν : ℝ} {w : M.Trajectory} (hw : M.Energy ν w) :
    MemLp (energyCross ν w) 2 timeMeasure := by
  apply (memLp_two_iff_integrable_sq (energyCross_measurable hw)).2
  apply (hw.2.2.2.const_mul (mass M ν w ^ 2)).mono'
    ((energyCross_measurable hw).pow 2)
  exact Filter.Eventually.of_forall (fun t => by
    simpa only [Pi.pow_apply, Real.norm_eq_abs, abs_of_nonneg (sq_nonneg (energyCross ν w t))] using energyCross_majorant hw t)

/-- The second moment of the squared Agmon factor is bounded by energy to the fourth power. -/
theorem energyCross_integral {ν : ℝ} {w : M.Trajectory} (hw : M.Energy ν w) :
    (∫ t, energyCross ν w t ^ 2 ∂timeMeasure) ≤ M.energy ν w ^ 4 := by
  have h := integral_mono_ae (energyCross_memLp hw).integrable_sq
    (hw.2.2.2.const_mul (mass M ν w ^ 2))
    (Filter.Eventually.of_forall (energyCross_majorant hw))
  rw [integral_const_mul] at h
  change (∫ t, energyCross ν w t ^ 2 ∂timeMeasure) ≤
    mass M ν w ^ 2 * slopeIntegral M ν w at h
  have hm := mass_nonnegative hw
  have hi := slopeIntegral_nonnegative (M := M) ν w
  calc
    _ ≤ _ := h
    _ ≤ M.energy ν w ^ 2 * M.energy ν w ^ 2 := by
      gcongr
      · exact (energy_components hw).1
      · exact slopeIntegral_le_energy_sq hw
    _ = _ := by ring

/-- The Z qualification gives L2 qualification of the squared weighted norm. -/
theorem weightedSquare_memLp {ν : ℝ} {f : M.Trajectory} (hf : M.ZValid ν f) :
    MemLp (weightedSquare ν f) 2 timeMeasure := by
  have he : Continuous (fun t : Time => Real.exp (2 * ν * t)) :=
    Real.continuous_exp.comp (continuous_const.mul NNReal.continuous_coe)
  apply (memLp_two_iff_integrable_sq (he.aestronglyMeasurable.mul (hf.1.norm.pow 2))).2
  convert hf.2 using 1
  ext t
  change (Real.exp (2 * ν * (t : ℝ)) * ‖f t‖ ^ 2) ^ 2 = _
  rw [show Real.exp (4 * ν * (t : ℝ)) = Real.exp (ν * t) ^ 4 from exp_weight_pow ν t 4,
    show Real.exp (2 * ν * (t : ℝ)) = Real.exp (ν * t) ^ 2 from exp_weight_pow ν t 2]
  ring

/-- The square root of this L2 moment is exactly Z squared. -/
theorem weightedSquare_integral_root (ν : ℝ) (f : M.Trajectory) :
    (∫ t, weightedSquare ν f t ^ 2 ∂timeMeasure) ^ (1 / 2 : ℝ) = M.Z ν f ^ 2 := by
  have heq : (∫ t, weightedSquare ν f t ^ 2 ∂timeMeasure) =
      ∫ t : Time, Real.exp (4 * ν * t) * ‖f t‖ ^ 4 ∂timeMeasure := by
    apply integral_congr_ae
    exact Filter.Eventually.of_forall (fun t => by
      dsimp only [weightedSquare]
      rw [show Real.exp (4 * ν * (t : ℝ)) = Real.exp (ν * t) ^ 4 from exp_weight_pow ν t 4,
        show Real.exp (2 * ν * (t : ℝ)) = Real.exp (ν * t) ^ 2 from exp_weight_pow ν t 2]
      ring)
  rw [heq, Model.Z, ← Real.rpow_natCast _ 2, ← Real.rpow_mul (integral_nonneg (fun _ => by positivity))]
  norm_num

/-- The weak source is strongly measurable using only the actual bounded bilinear extension. -/
theorem feedback_measurable {ν : ℝ} {f w : M.Trajectory}
    (hf : M.ZValid ν f) (hw : M.Energy ν w) :
    AEStronglyMeasurable (fun t => M.weakProduct (f t) (w t)) timeMeasure := by
  change AEStronglyMeasurable (fun t => M.FWeak (f t) (M.energySpace.ofH (w t))) timeMeasure
  exact ContinuousLinearMap.aestronglyMeasurable_comp₂
    (𝕜 := ℂ) (E := M.H) (F := M.energySpace.Space) (G := M.Weak)
    M.FWeak hf.1 (measurable_lift hw.2.2.1)

/-- The pointwise squared weak source is dominated by the two L2 factors. -/
theorem feedback_majorant (hP : ProofInputs M B [.C01d]) {ν : ℝ} (hν : 0 ≤ ν)
    (f : M.Trajectory) {w : M.Trajectory} (hw : M.Energy ν w) :
    ∀ᵐ t : Time ∂timeMeasure,
      Real.exp (2 * ν * t) * ‖M.weakProduct (f t) (w t)‖ ^ 2 ≤
        B.bound "C01_d" ^ 2 * (weightedSquare ν f t * energyCross ν w t) := by
  filter_upwards [ae_member_of_lift hw.2.2.1] with t ht
  have h := (hP.get .C01d (by decide)) (f t) ((M.V 1).ofH (w t))
  rw [val_ofH (M.V 1) ht] at h
  have hs := pow_le_pow_left₀ (norm_nonneg (M.weakProduct (f t) (w t))) h 2
  have hx : (‖w t‖ ^ (1 / 2 : ℝ)) ^ 2 = ‖w t‖ := by
    rw [← Real.rpow_natCast _ 2, ← Real.rpow_mul (norm_nonneg _)]; norm_num
  have hd : (M.d1 (w t) ^ (1 / 2 : ℝ)) ^ 2 = M.d1 (w t) := by
    rw [← Real.rpow_natCast _ 2, ← Real.rpow_mul (show 0 ≤ M.d1 (w t) from norm_nonneg _)]; norm_num
  simp only [mul_pow, hx, hd] at hs
  have hwgt : 1 ≤ Real.exp (2 * ν * t) := Real.one_le_exp (by positivity)
  have hg : ‖w t‖ * M.d1 (w t) ≤ energyCross ν w t := by
    dsimp only [energyCross]
    nlinarith [mul_nonneg (norm_nonneg (w t)) (show 0 ≤ M.d1 (w t) from norm_nonneg _)]
  calc
    _ ≤ Real.exp (2 * ν * t) *
        (B.bound "C01_d" ^ 2 * ‖f t‖ ^ 2 * ‖w t‖ * M.d1 (w t)) :=
      mul_le_mul_of_nonneg_left hs (Real.exp_pos _).le
    _ = B.bound "C01_d" ^ 2 * weightedSquare ν f t * (‖w t‖ * M.d1 (w t)) := by
      dsimp only [weightedSquare]; ring
    _ ≤ _ := by
      simpa only [mul_assoc] using mul_le_mul_of_nonneg_left hg
        (show 0 ≤ B.bound "C01_d" ^ 2 * weightedSquare ν f t by unfold weightedSquare; positivity)

/-- Qualification for the product source is obtained before forming its Lp class. -/
theorem feedback_ProductSource (hP : ProofInputs M B [.C01d]) {ν : ℝ} (hν : 0 ≤ ν)
    {f w : M.Trajectory} (hf : M.ZValid ν f) (hw : M.Energy ν w) :
    M.ProductSource ν f w := by
  unfold Model.ProductSource
  apply weighted_memLp_two (M := M) (E := M.Weak) (ν := ν) (feedback_measurable hf hw)
  have hi := (weightedSquare_memLp hf).integrable_mul (energyCross_memLp hw)
  apply (hi.const_mul (B.bound "C01_d" ^ 2)).mono' _
  · filter_upwards [feedback_majorant (hP.restrict) hν f hw] with t ht
    simpa only [Pi.mul_apply, Real.norm_eq_abs, abs_of_nonneg (by positivity : 0 ≤
      Real.exp (2 * ν * (t : ℝ)) * ‖M.weakProduct (f t) (w t)‖ ^ 2)] using ht
  · exact ((Real.continuous_exp.comp
      (continuous_const.mul NNReal.continuous_coe)).aestronglyMeasurable).mul
        ((feedback_measurable hf hw).norm.pow 2)

/-- The guarded product class is the class of the actual source. -/
theorem productClass_eq {ν : ℝ} {f w : M.Trajectory} (h : MemLp (fun t => M.weakProduct (f t) (w t)) 2 (M.weightedMeasure ν)) :
    M.productClass ν f w = h.toLp (fun t => M.weakProduct (f t) (w t)) := by
  have hh : M.ProductSource ν f w := h
  simp only [Model.productClass, hh, dite_true]

theorem feedback_bound (hP : ProofInputs M B [.C01d]) {ν : ℝ} (hν : 0 ≤ ν)
    {f w : M.Trajectory} (hf : M.ZValid ν f) (hw : M.Energy ν w) :
    M.ProductSource ν f w ∧
    ‖M.productClass ν f w‖ ≤ B.bound "C01_d" * M.Z ν f * M.energy ν w := by
  have hprod : MemLp (fun t => M.weakProduct (f t) (w t)) 2 (M.weightedMeasure ν) :=
    feedback_ProductSource (hP.restrict) hν hf hw
  refine ⟨hprod, ?_⟩
  have ha := weightedSquare_memLp hf
  have hb := energyCross_memLp hw
  have hi := integral_mono_ae
    ((weighted_square_integrable (M := M) (E := M.Weak) ν _).1
      ((memLp_two_iff_integrable_sq_norm (F := M.Weak) hprod.aestronglyMeasurable).1 hprod))
    ((ha.integrable_mul hb).const_mul (B.bound "C01_d" ^ 2))
    (feedback_majorant (hP.restrict) hν f hw)
  rw [← weighted_toLp_norm_sq (E := M.Weak) hprod, ← productClass_eq hprod, integral_const_mul] at hi
  have hholder := integral_mul_le_Lp_mul_Lq_of_nonneg
    (f := weightedSquare ν f) (g := energyCross ν w)
    (show Real.HolderConjugate 2 2 by constructor <;> norm_num)
    (Filter.Eventually.of_forall (fun t : Time => by unfold weightedSquare; positivity))
    (Filter.Eventually.of_forall (fun t : Time => by unfold energyCross Model.d1 D03Subspace.size; positivity))
    (by simpa using ha) (by simpa using hb)
  norm_num only [Real.rpow_two] at hholder
  rw [weightedSquare_integral_root] at hholder
  have hbroot : (∫ t, energyCross ν w t ^ 2 ∂timeMeasure) ^ (1 / 2 : ℝ) ≤
      M.energy ν w ^ 2 := by
    have h := Real.rpow_le_rpow (integral_nonneg (fun _ => sq_nonneg _))
      (energyCross_integral hw) (by norm_num : (0 : ℝ) ≤ 1 / 2)
    have he := energy_nonnegative hw
    have hid : (M.energy ν w ^ 4) ^ (1 / 2 : ℝ) = M.energy ν w ^ 2 := by
      rw [← Real.rpow_natCast _ 4, ← Real.rpow_mul he]; norm_num
    exact h.trans_eq hid
  have hsq : ‖M.productClass ν f w‖ ^ 2 ≤
      (B.bound "C01_d" * M.Z ν f * M.energy ν w) ^ 2 := by
    calc
      _ ≤ _ := hi
      _ ≤ B.bound "C01_d" ^ 2 * (M.Z ν f ^ 2 *
          (∫ t, energyCross ν w t ^ 2 ∂timeMeasure) ^ (1 / 2 : ℝ)) :=
        mul_le_mul_of_nonneg_left hholder (sq_nonneg _)
      _ ≤ B.bound "C01_d" ^ 2 * (M.Z ν f ^ 2 * M.energy ν w ^ 2) := by gcongr
      _ = _ := by ring
  have hz : 0 ≤ M.Z ν f := by unfold Model.Z; positivity
  have hc : 0 ≤ B.bound "C01_d" := by unfold D01Budget.bound; positivity
  have he := energy_nonnegative hw
  nlinarith [norm_nonneg (M.productClass ν f w), mul_nonneg (mul_nonneg hc hz) he]

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T2
universe u v
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The positive finite density has the same null sets as physical time. -/
theorem weighted_ae_iff (ν : ℝ) (P : Time → Prop) :
    (∀ᵐ t ∂M.weightedMeasure ν, P t) ↔ ∀ᵐ t ∂timeMeasure, P t := by
  rw [Model.weightedMeasure, ae_withDensity_iff (density_measurable ν)]
  simp only [ne_eq, ENNReal.ofReal_eq_zero, not_le, Real.exp_pos, true_implies]

/-- Removing a strictly positive density preserves strong measurability. -/
theorem weighted_measurable_base {E : Type v} [NormedAddCommGroup E]
    {ν : ℝ} {g : Time → E} (hg : AEStronglyMeasurable g (M.weightedMeasure ν)) :
    AEStronglyMeasurable g timeMeasure := by
  apply hg.mono_ac
  apply withDensity_absolutelyContinuous' (density_measurable ν).aemeasurable
  filter_upwards [] with t
  exact ne_of_gt (ENNReal.ofReal_pos.mpr (Real.exp_pos _))

/-- Weighted L2 membership qualifies the defining square integral. -/
theorem weighted_sq_integrable {E : Type v} [NormedAddCommGroup E]
    {ν : ℝ} {g : Time → E} (hg : MemLp g 2 (M.weightedMeasure ν)) :
    Integrable (fun t : Time => Real.exp (2 * ν * t) * ‖g t‖ ^ 2) timeMeasure :=
  (weighted_square_integrable (M := M) ν g).1
    ((memLp_two_iff_integrable_sq_norm hg.aestronglyMeasurable).1 hg)

/-- The canonical restricted weak source is qualified for L05(d). -/
theorem weak_projected_valid (hP : ProofInputs M B [.L01a, .Q01a]) {ν : ℝ}
    {g : Time → M.Weak} (hg : MemLp g 2 (M.weightedMeasure ν)) (m : D05Mesh L κ) :
    M.DiscreteWeakSource ν m (fun t => M.PiMinus m (g t)) := by
  have hgm := weighted_measurable_base (M := M) (E := M.Weak) hg.aestronglyMeasurable
  have hm := (PiMinusCLM (hP.restrict) m).continuous.comp_aestronglyMeasurable hgm
  refine ⟨hm, ?_⟩
  have hn := (minusNorm_continuous (hP.restrict) m).comp_aestronglyMeasurable hm
  have he : Continuous (fun t : Time => Real.exp (2 * ν * t)) := by fun_prop
  apply (weighted_sq_integrable (M := M) (E := M.Weak) hg).mono'
    (he.aestronglyMeasurable.mul (hn.pow 2))
  filter_upwards [] with t
  dsimp only [Pi.mul_apply, Pi.pow_apply]
  rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (Real.exp_pos _).le (sq_nonneg _))]
  exact mul_le_mul_of_nonneg_left
    (pow_le_pow_left₀ (minusNorm_nonneg (hP.restrict) _) (PiMinus_minusNorm_le (hP.restrict) m (g t)) 2)
    (Real.exp_pos _).le

/-- Restriction to the finite-dimensional energy subspace cannot increase the weak norm. -/
theorem weak_projected_size (hP : ProofInputs M B [.L01a, .Q01a]) {ν : ℝ}
    {g : Time → M.Weak} (hg : MemLp g 2 (M.weightedMeasure ν)) (m : D05Mesh L κ) :
    M.DiscreteWeakSize ν m (fun t => M.PiMinus m (g t)) ≤ ‖hg.toLp g‖ := by
  have hi := integral_mono_ae (weak_projected_valid (hP.restrict) hg m).2
    (weighted_sq_integrable (M := M) (E := M.Weak) hg)
    (Filter.Eventually.of_forall (fun t => mul_le_mul_of_nonneg_left
      (pow_le_pow_left₀ (minusNorm_nonneg (hP.restrict) _) (PiMinus_minusNorm_le (hP.restrict) m (g t)) 2)
      (Real.exp_pos _).le))
  rw [← weighted_toLp_norm_sq (M := M) (E := M.Weak) hg] at hi
  simpa only [Model.DiscreteWeakSize, Real.sqrt_sq (norm_nonneg _)] using Real.sqrt_le_sqrt hi

theorem discrete_weak_bound (hP : ProofInputs M B [.L01a, .L05d, .Q01a]) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    {g : Time → M.Weak} (hg : MemLp g 2 (M.weightedMeasure ν)) (m : D05Mesh L κ) :
    M.X0 ν (M.Kweak ν (some m) (hg.toLp g)) ∧
    M.energy ν (M.Kweak ν (some m) (hg.toLp g)) ≤ B.bound "L05_d" ν * ‖hg.toLp g‖ := by
  have hext := (hCons.1 ν hν hνL).2.1
  have he : M.DiscreteForced m 0 (fun t => M.PiMinus m (g t)) =
      M.Kweak ν (some m) (hg.toLp g) := by
    funext t
    rw [hext.2.2.2.2.2 g hg m t]
    simp only [Model.DiscreteForced, map_zero, Submodule.coe_zero, zero_add]
  have hb := (hP.get .L05d (by decide)) ν hν hνL m 0 _ (weak_projected_valid (hP.restrict) hg m)
  rw [he] at hb
  refine ⟨hb.1, hb.2.trans ?_⟩
  simpa only [norm_zero, zero_add] using
    mul_le_mul_of_nonneg_left (weak_projected_size (hP.restrict) hg m)
      (show 0 ≤ B.bound "L05_d" ν by unfold D01Budget.bound; positivity)

theorem discrete_feedback_bound (hP : ProofInputs M B [.C01d, .L01a, .L05d, .Q01a]) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    {f w : M.Trajectory} (hf : M.ZValid ν f) (hw : M.X0 ν w) :
    M.X0 ν (M.Q ν (some m) f w) ∧
    M.energy ν (M.Q ν (some m) f w) ≤
      (B.bound "L05_d" ν * B.bound "C01_d") * M.Z ν f * M.energy ν w := by
  obtain ⟨hp, hb⟩ := feedback_bound (hP.restrict) hν.le hf hw.1
  have hk := discrete_weak_bound (hP.restrict) hCons hν hνL hp m
  rw [← productClass_eq hp] at hk
  refine ⟨hk.1, hk.2.trans ?_⟩
  convert mul_le_mul_of_nonneg_left hb
    (show 0 ≤ B.bound "L05_d" ν by unfold D01Budget.bound; positivity) using 1 <;> ring

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The energy algebra extracted from the fixed Consistency interface. -/
theorem energy_laws (hCons : Consistency M B) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) :
    M.X0 ν 0 ∧ M.energy ν 0 = 0 ∧
    (∀ w, M.X0 ν w → 0 ≤ M.energy ν w ∧ (M.energy ν w = 0 ↔ w = 0)) ∧
    (∀ w z, M.X0 ν w → M.X0 ν z →
      M.X0 ν (w + z) ∧ M.energy ν (w + z) ≤ M.energy ν w + M.energy ν z) ∧
    ∀ (c : ℂ) w, M.X0 ν w →
      M.X0 ν (c • w) ∧ M.energy ν (c • w) = ‖c‖ * M.energy ν w := by
  have h := ((hCons.1 ν hν hνL).2.2.2.1 0 (Or.inl rfl)).1
  simpa [Model.TrajectoryNormLaws, Model.TrajectoryMember, Model.trajectoryNorm] using h

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
variable (hCons : Consistency M B) {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
include hCons hν hνL

/-- Addition preserves the qualified energy space. -/
theorem X0_add {w z : M.Trajectory} (hw : M.X0 ν w) (hz : M.X0 ν z) :
    M.X0 ν (w + z) := (energy_laws hCons hν hνL).2.2.2.1 w z hw hz |>.1

/-- The triangle inequality is applied only to qualified trajectories. -/
theorem energy_add_le {w z : M.Trajectory} (hw : M.X0 ν w) (hz : M.X0 ν z) :
    M.energy ν (w + z) ≤ M.energy ν w + M.energy ν z :=
  (energy_laws hCons hν hνL).2.2.2.1 w z hw hz |>.2

/-- Scalar multiplication preserves the qualified energy space. -/
theorem X0_smul {w : M.Trajectory} (hw : M.X0 ν w) (a : ℂ) :
    M.X0 ν (a • w) := (energy_laws hCons hν hνL).2.2.2.2 a w hw |>.1

/-- Exact scalar homogeneity of the actual energy formula. -/
theorem energy_smul {w : M.Trajectory} (hw : M.X0 ν w) (a : ℂ) :
    M.energy ν (a • w) = ‖a‖ * M.energy ν w :=
  (energy_laws hCons hν hνL).2.2.2.2 a w hw |>.2

/-- Negation preserves the actual energy trajectory. -/
theorem X0_neg {w : M.Trajectory} (hw : M.X0 ν w) : M.X0 ν (-w) := by
  simpa only [neg_one_smul] using X0_smul hCons hν hνL hw (-1)

/-- The actual energy norm is invariant under negation. -/
theorem energy_neg {w : M.Trajectory} (hw : M.X0 ν w) :
    M.energy ν (-w) = M.energy ν w := by
  simpa only [neg_one_smul, norm_neg, norm_one, one_mul] using energy_smul hCons hν hνL hw (-1)

/-- Subtraction preserves the actual energy trajectory. -/
theorem X0_sub {w z : M.Trajectory} (hw : M.X0 ν w) (hz : M.X0 ν z) :
    M.X0 ν (w - z) := by
  simpa only [sub_eq_add_neg] using X0_add hCons hν hνL hw (X0_neg hCons hν hνL hz)

/-- The difference bound follows from the qualified triangle inequality. -/
theorem energy_sub_le {w z : M.Trajectory} (hw : M.X0 ν w) (hz : M.X0 ν z) :
    M.energy ν (w - z) ≤ M.energy ν w + M.energy ν z := by
  simpa only [← sub_eq_add_neg, energy_neg hCons hν hνL hz] using
    energy_add_le hCons hν hνL hw (X0_neg hCons hν hνL hz)

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

local instance energyNormedSpace : NormedSpace ℂ M.energySpace.Space := inferInstance

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] MergedKdV.T2.energyNormedSpace

local instance weakNormedGroup : NormedAddCommGroup M.Weak := inferInstance

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] MergedKdV.T2.energyNormedSpace
attribute [local instance] MergedKdV.T2.weakNormedGroup

local instance weakNormedSpace : NormedSpace ℂ M.Weak := inferInstance

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] MergedKdV.T2.energyNormedSpace
attribute [local instance] MergedKdV.T2.weakNormedGroup
attribute [local instance] MergedKdV.T2.weakNormedSpace

/-- Two energy trajectories give a qualified weak product by Lemma 4.13. -/
theorem productSource_valid (hP : ProofInputs M B [.C01d, .L01a]) {ν : ℝ} (hν : 0 ≤ ν)
    {w z : M.Trajectory} (hw : M.X0 ν w) (hz : M.X0 ν z) : M.ProductSource ν w z :=
  (feedback_bound (hP.restrict) hν (energy_ZValid (hP.restrict) hw.1) hz.1).1

/-- The guarded product class has its specified almost-everywhere representative. -/
theorem productClass_coe {ν : ℝ} {w z : M.Trajectory} (h : M.ProductSource ν w z) :
    (M.productClass ν w z : Time → M.Weak) =ᵐ[M.weightedMeasure ν]
      (fun t => M.weakProduct (w t) (z t)) := by
  rw [productClass_eq h]
  have hh : MemLp (fun t => M.weakProduct (w t) (z t)) 2 (M.weightedMeasure ν) := h
  exact hh.coeFn_toLp

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
variable (hP : ProofInputs M B []) (hCons : Consistency M B)
variable {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
include hCons hν hνL
attribute [local instance] MergedKdV.T2.energyNormedSpace
attribute [local instance] MergedKdV.T2.weakNormedGroup
attribute [local instance] MergedKdV.T2.weakNormedSpace

/-- The weak and strong products agree on their fixed spatial domains. -/
theorem weakProduct_strong {f g : M.H}
    (hf : f ∈ (M.V 1).carrier) (hg : g ∈ (M.V 1).carrier) :
    M.weakProduct f g = M.iota (M.product f g) := by
  have h := (hCons.1 ν hν hνL).2.1.2.2.1 ((M.V 1).ofH f) ((M.V 1).ofH g)
  simpa only [val_ofH _ hf, val_ofH _ hg, Model.weakProduct, Model.product] using h

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
variable (hP : ProofInputs M B [.C01a]) (hCons : Consistency M B)
variable {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
include hCons hν hνL
include hP
attribute [local instance] MergedKdV.T2.energyNormedSpace
attribute [local instance] MergedKdV.T2.weakNormedGroup
attribute [local instance] MergedKdV.T2.weakNormedSpace

/-- Symmetry is inherited from C01(a) on actual V1 members. -/
theorem weakProduct_symm {f g : M.H}
    (hf : f ∈ (M.V 1).carrier) (hg : g ∈ (M.V 1).carrier) :
    M.weakProduct f g = M.weakProduct g f := by
  rw [weakProduct_strong hCons hν hνL hf hg, weakProduct_strong hCons hν hνL hg hf]
  exact congrArg M.iota ((hP.get .C01a (by decide)) _ _)

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
variable (hP : ProofInputs M B [.C01a, .C01d, .L01a]) (hCons : Consistency M B)
variable {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
include hCons hν hνL
include hP
attribute [local instance] MergedKdV.T2.energyNormedSpace
attribute [local instance] MergedKdV.T2.weakNormedGroup
attribute [local instance] MergedKdV.T2.weakNormedSpace

/-- Symmetry of the qualified Lp product classes. -/
theorem productClass_symm {w z : M.Trajectory} (hw : M.X0 ν w) (hz : M.X0 ν z) :
    M.productClass ν w z = M.productClass ν z w := by
  apply Lp.ext
  apply (weighted_ae_iff (M := M) ν _).mpr
  filter_upwards [(weighted_ae_iff (M := M) ν _).mp
    (productClass_coe (productSource_valid (hP.restrict) hν.le hw hz)),
    (weighted_ae_iff (M := M) ν _).mp
    (productClass_coe (productSource_valid (hP.restrict) hν.le hz hw)),
    ae_member_of_lift hw.1.2.2.1, ae_member_of_lift hz.1.2.2.1] with t h1 h2 h3 h4
  rw [h1, h2, weakProduct_symm (hP.restrict) hCons hν hνL h3 h4]

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
variable (hP : ProofInputs M B [.C01d, .L01a]) (hCons : Consistency M B)
variable {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
include hCons hν hνL
include hP
attribute [local instance] MergedKdV.T2.energyNormedSpace
attribute [local instance] MergedKdV.T2.weakNormedGroup
attribute [local instance] MergedKdV.T2.weakNormedSpace

/-- Addition in the first argument is an equality of actual Lp classes. -/
theorem productClass_add_left {w v z : M.Trajectory}
    (hw : M.X0 ν w) (hv : M.X0 ν v) (hz : M.X0 ν z) :
    M.productClass ν (w + v) z = M.productClass ν w z + M.productClass ν v z := by
  apply Lp.ext
  filter_upwards [productClass_coe (productSource_valid (hP.restrict) hν.le (X0_add hCons hν hνL hw hv) hz),
    productClass_coe (productSource_valid (hP.restrict) hν.le hw hz),
    productClass_coe (productSource_valid (hP.restrict) hν.le hv hz),
    Lp.coeFn_add (M.productClass ν w z) (M.productClass ν v z)] with t h1 h2 h3 h4
  simp only [h4, h1, h2, h3, Pi.add_apply, Model.weakProduct, map_add,
    ContinuousLinearMap.add_apply]

/-- Scalar multiplication in the first argument respects the actual Lp class. -/
theorem productClass_smul_left {w z : M.Trajectory}
    (hw : M.X0 ν w) (hz : M.X0 ν z) (a : ℂ) :
    M.productClass ν (a • w) z = a • M.productClass ν w z := by
  apply Lp.ext
  filter_upwards [productClass_coe (productSource_valid (hP.restrict) hν.le (X0_smul hCons hν hνL hw a) hz),
    productClass_coe (productSource_valid (hP.restrict) hν.le hw hz),
    Lp.coeFn_smul a (M.productClass ν w z)] with t h1 h2 h3
  simp only [h3, h1, h2, Pi.smul_apply, Model.weakProduct, map_smul,
    ContinuousLinearMap.smul_apply]

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
variable (hP : ProofInputs M B [.C01a, .C01d, .L01a]) (hCons : Consistency M B)
variable {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
include hCons hν hνL
include hP
attribute [local instance] MergedKdV.T2.energyNormedSpace
attribute [local instance] MergedKdV.T2.weakNormedGroup
attribute [local instance] MergedKdV.T2.weakNormedSpace

/-- Symmetry of the actual bilinear Duhamel expression. -/
theorem Q_symm (d : Option (D05Mesh L κ)) {w z : M.Trajectory}
    (hw : M.X0 ν w) (hz : M.X0 ν z) : M.Q ν d w z = M.Q ν d z w :=
  congrArg (M.Kweak ν d) (productClass_symm (hP.restrict) hCons hν hνL hw hz)

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
variable (hP : ProofInputs M B [.C01d, .L01a]) (hCons : Consistency M B)
variable {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
include hCons hν hνL
include hP
attribute [local instance] MergedKdV.T2.energyNormedSpace
attribute [local instance] MergedKdV.T2.weakNormedGroup
attribute [local instance] MergedKdV.T2.weakNormedSpace

/-- Qualified additivity of the actual Duhamel expression. -/
theorem Q_add_left (d : Option (D05Mesh L κ)) {w v z : M.Trajectory}
    (hw : M.X0 ν w) (hv : M.X0 ν v) (hz : M.X0 ν z) :
    M.Q ν d (w + v) z = M.Q ν d w z + M.Q ν d v z := by
  simp only [Model.Q, productClass_add_left (hP.restrict) hCons hν hνL hw hv hz, map_add]

/-- Qualified homogeneity of the actual Duhamel expression. -/
theorem Q_smul_left (d : Option (D05Mesh L κ)) {w z : M.Trajectory}
    (hw : M.X0 ν w) (hz : M.X0 ν z) (a : ℂ) :
    M.Q ν d (a • w) z = a • M.Q ν d w z := by
  simp only [Model.Q, productClass_smul_left (hP.restrict) hCons hν hνL hw hz, map_smul]

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
variable (hP : ProofInputs M B [.C01a, .C01d, .L01a]) (hCons : Consistency M B)
variable {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
include hCons hν hνL
include hP
attribute [local instance] MergedKdV.T2.energyNormedSpace
attribute [local instance] MergedKdV.T2.weakNormedGroup
attribute [local instance] MergedKdV.T2.weakNormedSpace

/-- Qualified right additivity by C01(a). -/
theorem Q_add_right (d : Option (D05Mesh L κ)) {w v z : M.Trajectory}
    (hw : M.X0 ν w) (hv : M.X0 ν v) (hz : M.X0 ν z) :
    M.Q ν d w (v + z) = M.Q ν d w v + M.Q ν d w z := by
  rw [Q_symm (hP.restrict) hCons hν hνL d hw (X0_add hCons hν hνL hv hz),
    Q_add_left (hP.restrict) hCons hν hνL d hv hz hw,
    Q_symm (hP.restrict) hCons hν hνL d hv hw, Q_symm (hP.restrict) hCons hν hνL d hz hw]

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ}

/-- Pointwise triangle inequality for the weighted scalar magnitude. -/
theorem weightedMagnitude_add_le (ν : ℝ) (f g : M.Trajectory) (t : Time) :
    ‖weightedMagnitude ν (f + g) t‖ ≤
      (weightedMagnitude ν f + weightedMagnitude ν g) t := by
  rw [norm_weightedMagnitude]
  change Real.exp (ν * (t : ℝ)) * ‖f t + g t‖ ≤ _
  simpa only [weightedMagnitude, Pi.add_apply, mul_add] using
    mul_le_mul_of_nonneg_left (norm_add_le (f t) (g t)) (Real.exp_pos _).le

/-- The weighted magnitude is homogeneous for complex scalars. -/
theorem weightedMagnitude_smul (ν : ℝ) (c : ℂ) (f : M.Trajectory) :
    weightedMagnitude ν (c • f) = ‖c‖ • weightedMagnitude ν f := by
  funext t
  simp only [weightedMagnitude, Pi.smul_apply, norm_smul, smul_eq_mul]
  ring

/-- Qualification is preserved by addition, before using the Z triangle inequality. -/
theorem ZValid_add {ν : ℝ} {f g : M.Trajectory}
    (hf : M.ZValid ν f) (hg : M.ZValid ν g) : M.ZValid ν (f + g) := by
  apply ZValid_of_weight_memLp (hf.1.add hg.1)
  exact ((Z_weight_memLp hf).add (Z_weight_memLp hg)).mono'
    (weightedMagnitude_measurable (hf.1.add hg.1))
    (Filter.Eventually.of_forall (weightedMagnitude_add_le ν f g))

/-- The genuine weighted L4 norm obeys the triangle inequality. -/
theorem Z_add_le {ν : ℝ} {f g : M.Trajectory}
    (hf : M.ZValid ν f) (hg : M.ZValid ν g) :
    M.Z ν (f + g) ≤ M.Z ν f + M.Z ν g := by
  rw [Z_eq_lpNorm (hf.1.add hg.1), Z_eq_lpNorm hf.1, Z_eq_lpNorm hg.1]
  have hb := (lpNorm_mono_real ((Z_weight_memLp hf).add (Z_weight_memLp hg))
    (weightedMagnitude_add_le ν f g)).trans
    (lpNorm_add_le (Z_weight_memLp hf) (by norm_num))
  exact_mod_cast hb

/-- Scalar multiplication preserves actual fourth-power integrability. -/
theorem ZValid_smul {ν : ℝ} {f : M.Trajectory} (hf : M.ZValid ν f) (c : ℂ) :
    M.ZValid ν (c • f) := by
  apply ZValid_of_weight_memLp (hf.1.const_smul c)
  rw [weightedMagnitude_smul]
  exact (Z_weight_memLp hf).const_smul ‖c‖

/-- Negation preserves the actual weighted fourth-power class. -/
theorem ZValid_neg {ν : ℝ} {f : M.Trajectory} (hf : M.ZValid ν f) : M.ZValid ν (-f) := by
  simpa only [neg_one_smul] using ZValid_smul hf (-1)

/-- Z is invariant under negation, directly from its defining integral. -/
theorem Z_neg (ν : ℝ) (f : M.Trajectory) : M.Z ν (-f) = M.Z ν f := by
  simp only [Model.Z, Pi.neg_apply, norm_neg]

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ}

/-- Finite weighted L^(4/3) membership qualifies the actual source integral. -/
theorem Source43Valid_of_weight_memLp {ν : ℝ} {f : M.Trajectory}
    (hf : AEStronglyMeasurable f timeMeasure)
    (hw : MemLp (weightedMagnitude ν f) (4 / 3) timeMeasure) : M.Source43Valid ν f := by
  refine ⟨hf, ?_⟩
  have hi := (integrable_norm_rpow_iff hw.aestronglyMeasurable
    (by norm_num : (4 / 3 : ℝ≥0∞) ≠ 0) (by finiteness)).2 hw
  have hn (t : Time) : ‖Real.exp (ν * (t : ℝ)) * ‖f t‖‖ =
      Real.exp (ν * (t : ℝ)) * ‖f t‖ := Real.norm_of_nonneg (by positivity)
  simpa only [ENNReal.toReal_div, ENNReal.toReal_ofNat, weightedMagnitude, hn] using hi

/-- The strong source class is closed under addition. -/
theorem Source43Valid_add {ν : ℝ} {f g : M.Trajectory}
    (hf : M.Source43Valid ν f) (hg : M.Source43Valid ν g) : M.Source43Valid ν (f + g) := by
  apply Source43Valid_of_weight_memLp (hf.1.add hg.1)
  exact ((source_weight_memLp hf).add (source_weight_memLp hg)).mono'
    (weightedMagnitude_measurable (hf.1.add hg.1))
    (Filter.Eventually.of_forall (weightedMagnitude_add_le ν f g))

/-- The source norm triangle inequality is used only after finite-norm qualification. -/
theorem Source43Size_add_le {ν : ℝ} {f g : M.Trajectory}
    (hf : M.Source43Valid ν f) (hg : M.Source43Valid ν g) :
    M.Source43Size ν (f + g) ≤ M.Source43Size ν f + M.Source43Size ν g := by
  rw [Source43Size_eq_lpNorm (hf.1.add hg.1), Source43Size_eq_lpNorm hf.1,
    Source43Size_eq_lpNorm hg.1]
  have hb := (lpNorm_mono_real ((source_weight_memLp hf).add (source_weight_memLp hg))
    (weightedMagnitude_add_le ν f g)).trans
    (lpNorm_add_le (source_weight_memLp hf) (by
      have hh := ENNReal.coe_le_coe.mpr (show (1 : ℝ≥0) ≤ 4 / 3 from
        (le_div_iff₀ (by norm_num : (0 : ℝ≥0) < 3)).2 (by norm_num))
      simpa only [ENNReal.coe_div (by norm_num : (3 : ℝ≥0) ≠ 0),
        ENNReal.coe_one, ENNReal.coe_ofNat] using hh))
  exact_mod_cast hb

/-- Complex scalar multiplication preserves the actual source class. -/
theorem Source43Valid_smul {ν : ℝ} {f : M.Trajectory}
    (hf : M.Source43Valid ν f) (c : ℂ) : M.Source43Valid ν (c • f) := by
  apply Source43Valid_of_weight_memLp (hf.1.const_smul c)
  rw [weightedMagnitude_smul]
  exact (source_weight_memLp hf).const_smul ‖c‖

/-- Exact complex homogeneity of the actual strong-source norm. -/
theorem Source43Size_smul {ν : ℝ} {f : M.Trajectory}
    (hf : M.Source43Valid ν f) (c : ℂ) :
    M.Source43Size ν (c • f) = ‖c‖ * M.Source43Size ν f := by
  rw [Source43Size_eq_lpNorm (hf.1.const_smul c), Source43Size_eq_lpNorm hf.1,
    weightedMagnitude_smul, lpNorm_const_smul]
  simp only [NNReal.coe_mul, coe_nnnorm, Real.norm_of_nonneg (norm_nonneg c)]

/-- Negation preserves source qualification. -/
theorem Source43Valid_neg {ν : ℝ} {f : M.Trajectory} (hf : M.Source43Valid ν f) :
    M.Source43Valid ν (-f) := by
  simpa only [neg_one_smul] using Source43Valid_smul hf (-1)

/-- Negation leaves the source norm unchanged. -/
theorem Source43Size_neg (ν : ℝ) (f : M.Trajectory) :
    M.Source43Size ν (-f) = M.Source43Size ν f := by
  simp only [Model.Source43Size, Pi.neg_apply, norm_neg]

/-- Differences are actual L^(4/3) sources. -/
theorem Source43Valid_sub {ν : ℝ} {f g : M.Trajectory}
    (hf : M.Source43Valid ν f) (hg : M.Source43Valid ν g) : M.Source43Valid ν (f - g) := by
  simpa only [sub_eq_add_neg] using Source43Valid_add hf (Source43Valid_neg hg)

/-- The qualified source-norm difference bound. -/
theorem Source43Size_sub_le {ν : ℝ} {f g : M.Trajectory}
    (hf : M.Source43Valid ν f) (hg : M.Source43Valid ν g) :
    M.Source43Size ν (f - g) ≤ M.Source43Size ν f + M.Source43Size ν g := by
  simpa only [← sub_eq_add_neg, Source43Size_neg] using Source43Size_add_le hf (Source43Valid_neg hg)

/-- Qualification is independent of the null-set representative. -/
theorem Source43Valid_congr {ν : ℝ} {f g : M.Trajectory}
    (hf : M.Source43Valid ν f) (he : f =ᵐ[timeMeasure] g) : M.Source43Valid ν g := by
  refine ⟨hf.1.congr he, hf.2.congr ?_⟩
  filter_upwards [he] with t ht
  rw [ht]

/-- The actual integral formula is independent of the null-set representative. -/
theorem Source43Size_congr (ν : ℝ) {f g : M.Trajectory} (he : f =ᵐ[timeMeasure] g) :
    M.Source43Size ν f = M.Source43Size ν g := by
  unfold Model.Source43Size
  congr 1
  apply integral_congr_ae
  filter_upwards [he] with t ht
  rw [ht]

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

theorem nonlinear_strongSource (hP : ProofInputs M B [.C01c, .C01d, .C01e, .L01a]) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    {w : M.Trajectory} (hw : M.X0 ν w) :
    M.StrongSource ν (fun t => M.nonlinear (w t)) := by
  have hs := energy_Source43Valid (hP.restrict) hν.le hw.1
  refine ⟨hs.1, fun t => (source_integrable hν hs).integrableOn, ?_⟩
  have hp : MemLp (fun t => M.weakProduct (w t) (w t)) 2 (M.weightedMeasure ν) :=
    productSource_valid (hP.restrict) hν.le hw hw
  apply hp.ae_eq
  apply (weighted_ae_iff (M := M) ν _).mpr
  filter_upwards [ae_member_of_lift hw.1.2.2.1] with t ht
  exact weakProduct_strong hCons hν hνL ht ht

/-- The strong diagonal source and the weak product define exactly the same Lp class. -/
theorem nonlinear_sourceClass (hP : ProofInputs M B [.C01c, .C01d, .C01e, .L01a]) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    {w : M.Trajectory} (hw : M.X0 ν w) :
    M.sourceClass ν (fun t => M.nonlinear (w t)) = M.productClass ν w w := by
  classical
  have hs := nonlinear_strongSource (hP.restrict) hCons hν hνL hw
  have hp := productSource_valid (hP.restrict) hν.le hw hw
  unfold Model.sourceClass
  rw [dite_eq_left hs.2.2]
  apply Lp.ext
  apply (weighted_ae_iff (M := M) ν _).mpr
  filter_upwards [(weighted_ae_iff (M := M) ν _).mp hs.2.2.coeFn_toLp,
    (weighted_ae_iff (M := M) ν _).mp (productClass_coe hp),
    ae_member_of_lift hw.1.2.2.1] with t h1 h2 ht
  rw [h1, h2]
  exact (weakProduct_strong hCons hν hνL ht ht).symm

/-- The actual quadratic Duhamel expression is its qualified strong Bochner formula. -/
theorem Q_diagonal_formula (hP : ProofInputs M B [.C01c, .C01d, .C01e, .L01a]) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    (d : Option (D05Mesh L κ)) {w : M.Trajectory} (hw : M.X0 ν w) :
    M.Q ν d w w = match d with
      | none => M.Kstrong (fun t => M.nonlinear (w t))
      | some m => M.Khstrong m (fun t => M.nonlinear (w t)) := by
  unfold Model.Q
  rw [← nonlinear_sourceClass (hP.restrict) hCons hν hνL hw]
  exact ((hCons.1 ν hν hνL).2.1.2.2.2.2.1 d).2 _
    (nonlinear_strongSource (hP.restrict) hCons hν hνL hw)

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- Contractivity bounds the actual continuous semigroup by one. -/
theorem T_norm_le_one (hP : ProofInputs M B [.L01c]) (t : Time) : ‖M.T t‖ ≤ 1 :=
  ((hP.get .L01c (by decide)).1 t).trans (Real.exp_le_one_iff.mpr
    (mul_nonpos_of_nonpos_of_nonneg (neg_nonpos.mpr (lambda_nonnegative L)) t.coe_nonneg))

/-- Joint strong continuity of the actual continuous semigroup evaluation. -/
theorem T_joint_continuous (hP : ProofInputs M B [.L01b, .L01c]) :
    Continuous (fun p : Time × M.H => M.T p.1 p.2) :=
  continuous_evaluation M.T (fun t => (T_norm_le_one (hP.restrict) t).trans (by norm_num))
    (hP.get .L01b (by decide)).2.2.1.2.2

/-- Global integrable sources give genuine Bochner integrands in the continuous formula. -/
theorem T_kernel_integrable (hP : ProofInputs M B [.L01b, .L01c]) {g : M.Trajectory}
    (hg : Integrable g timeMeasure) (t : Time) :
    Integrable (fun s : Time => M.T (t - s) (g s)) timeMeasure := by
  have hm := (T_joint_continuous (hP.restrict)).comp_aestronglyMeasurable
    ((continuous_const.sub continuous_id : Continuous (fun s : Time => t - s)).aestronglyMeasurable.prodMk
      hg.aestronglyMeasurable)
  apply hg.norm.mono' hm
  filter_upwards [] with s
  exact ((M.T (t - s)).le_opNorm (g s)).trans
    (by simpa only [one_mul] using mul_le_mul_of_nonneg_right (T_norm_le_one (hP.restrict) (t - s)) (norm_nonneg _))

/-- The same source gives genuine Bochner integrands for the error operator. -/
theorem L_kernel_integrable (hP : ProofInputs M B [.L01b, .L01c, .L04a, .L05a, .L05c]) {g : M.Trajectory}
    (hg : Integrable g timeMeasure) (m : D05Mesh L κ) (t : Time) :
    Integrable (fun s : Time => M.Lmap m (t - s) (g s)) timeMeasure := by
  have hm := (Lmap_joint_continuous (hP.restrict) m).comp_aestronglyMeasurable
    ((continuous_const.sub continuous_id : Continuous (fun s : Time => t - s)).aestronglyMeasurable.prodMk
      hg.aestronglyMeasurable)
  apply (hg.norm.const_mul 2).mono' hm
  filter_upwards [] with s
  exact ((M.Lmap m (t - s)).le_opNorm (g s)).trans
    (mul_le_mul_of_nonneg_right (Lmap_norm_le_two (hP.restrict) m (t - s)) (norm_nonneg _))

/-- The discrete forced integrand is the sum of the actual continuous and error integrands. -/
theorem flowh_kernel_integrable (hP : ProofInputs M B [.L01b, .L01c, .L04a, .L05a, .L05c]) {g : M.Trajectory}
    (hg : Integrable g timeMeasure) (m : D05Mesh L κ) (t : Time) :
    Integrable (fun s : Time => M.flowh m (g s) (t - s)) timeMeasure := by
  have h := (L_kernel_integrable (hP.restrict) hg m t).add (T_kernel_integrable (hP.restrict) hg t)
  convert h using 1
  funext s
  simp only [Lmap_apply (hP.restrict), Model.linearError, Model.linearFlow, Pi.add_apply, Pi.sub_apply, sub_add_cancel]

/-- The actual linear error convolution is exactly the difference of the two strong formulas. -/
theorem Lconvolution_eq_Kh_sub_K (hP : ProofInputs M B [.L01b, .L01c, .L04a, .L05a, .L05c]) {g : M.Trajectory}
    (hg : Integrable g timeMeasure) (m : D05Mesh L κ) :
    M.Lconvolution m g = M.Khstrong m g - M.Kstrong g := by
  funext t
  unfold Model.Lconvolution Model.Khstrong Model.Kstrong Model.linearError
  exact integral_sub (flowh_kernel_integrable (hP.restrict) hg m t).integrableOn
    (T_kernel_integrable (hP.restrict) hg t).integrableOn

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

/-- The fixed pivot embedding sends zero to zero. -/
theorem iota_zero (M : Model.{u} L κ) : M.iota 0 = 0 := by
  simp [Model.iota]

/-- Zero is a qualified actual strong source for every exponential rate. -/
theorem strongSource_zero (ν : ℝ) : M.StrongSource ν 0 := by
  refine ⟨aestronglyMeasurable_const, fun _ => ?_, ?_⟩
  · exact integrable_zero _ _ _
  · simp only [Pi.zero_apply, iota_zero]
    exact MemLp.zero (ε := M.Weak) (p := 2) (μ := M.weightedMeasure ν)

/-- The guarded Lp source class of zero is zero. -/
theorem sourceClass_zero (ν : ℝ) : M.sourceClass ν 0 = 0 := by
  classical
  unfold Model.sourceClass
  simp only [Pi.zero_apply, iota_zero]
  split
  · exact MemLp.toLp_zero _
  · rfl

/-- The actual continuous Duhamel formula sends zero to zero. -/
theorem Kstrong_zero : M.Kstrong (0 : M.Trajectory) = 0 := by
  funext t
  simp [Model.Kstrong]

/-- The actual finite-dimensional dual norm of zero is zero. -/
theorem minusNorm_zero (hP : ProofInputs M B [.L01a, .Q01a]) (m : D05Mesh L κ) : M.minusNorm m 0 = 0 := by
  exact le_antisymm (by simpa only [norm_zero, mul_zero] using minusNorm_le_pnorm (hP.restrict) (0 : M.X m))
    (minusNorm_nonneg (hP.restrict) _)

/-- Zero qualifies for the prescribed finite-dimensional weak forcing estimate. -/
theorem discreteWeakSource_zero (hP : ProofInputs M B [.L01a, .Q01a]) (ν : ℝ) (m : D05Mesh L κ) :
    M.DiscreteWeakSource ν m 0 := by
  refine ⟨aestronglyMeasurable_const, ?_⟩
  simp only [Pi.zero_apply, minusNorm_zero (hP.restrict), zero_pow (by decide : 2 ≠ 0), mul_zero]
  exact integrable_zero _ _ _

/-- The qualified zero source has zero discrete weak size. -/
theorem discreteWeakSize_zero (hP : ProofInputs M B [.L01a, .Q01a]) (ν : ℝ) (m : D05Mesh L κ) :
    M.DiscreteWeakSize ν m 0 = 0 := by
  simp [Model.DiscreteWeakSize, minusNorm_zero (hP.restrict)]

theorem linearFlow_energy_bound (hP : ProofInputs M B [.L01a, .L03c, .L04a, .L05d, .Q01a]) {ν : ℝ} (hν : 0 < ν)
    (hνL : ν < D01lambda L) (d : Option (D05Mesh L κ)) (f : M.H) :
    M.X0 ν (M.linearFlow d f) ∧ M.energy ν (M.linearFlow d f) ≤ D14ell B ν * ‖f‖ := by
  cases d with
  | none =>
    have h := (hP.get .L03c (by decide)) ν hν hνL f 0 (strongSource_zero ν)
    dsimp only at h
    rw [Kstrong_zero, add_zero, sourceClass_zero, norm_zero, add_zero] at h
    exact ⟨h.1, h.2.trans (mul_le_mul_of_nonneg_right (le_max_left _ _) (norm_nonneg _))⟩
  | some m =>
    have h := (hP.get .L05d (by decide)) ν hν hνL m (M.Pi m f) 0 (discreteWeakSource_zero (hP.restrict) ν m)
    have he : M.DiscreteForced m (M.Pi m f) 0 = M.linearFlow (some m) f := by
      funext t
      simp [Model.DiscreteForced, Model.linearFlow, Model.flowh]
    rw [he, discreteWeakSize_zero (hP.restrict), add_zero] at h
    refine ⟨h.1, h.2.trans ?_⟩
    exact (mul_le_mul_of_nonneg_left (projection_contract (hP.restrict) m f)
      (show 0 ≤ B.bound "L05_d" ν by unfold D01Budget.bound; positivity)).trans
      (mul_le_mul_of_nonneg_right (le_max_right _ _) (norm_nonneg _))

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
variable (hP : ProofInputs M B [.C01d, .L01a]) (hCons : Consistency M B)
variable {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
include hP hCons hν hνL

/-- Qualified oddness in the first Duhamel argument. -/
theorem Q_neg_left (d : Option (D05Mesh L κ)) {w z : M.Trajectory}
    (hw : M.X0 ν w) (hz : M.X0 ν z) : M.Q ν d (-w) z = -M.Q ν d w z := by
  simpa only [neg_one_smul] using Q_smul_left (hP.restrict) hCons hν hνL d hw hz (-1)

/-- Qualified subtraction in the first Duhamel argument. -/
theorem Q_sub_left (d : Option (D05Mesh L κ)) {w v z : M.Trajectory}
    (hw : M.X0 ν w) (hv : M.X0 ν v) (hz : M.X0 ν z) :
    M.Q ν d (w - v) z = M.Q ν d w z - M.Q ν d v z := by
  rw [sub_eq_add_neg w v]
  rw [Q_add_left (hP.restrict) hCons hν hνL d hw (X0_neg hCons hν hνL hv) hz,
    Q_neg_left (hP.restrict) hCons hν hνL d hv hz]
  exact (sub_eq_add_neg _ _).symm

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
variable (hP : ProofInputs M B [.C01a, .C01d, .L01a]) (hCons : Consistency M B)
variable {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
include hP hCons hν hνL

/-- Qualified subtraction in the second Duhamel argument. -/
theorem Q_sub_right (d : Option (D05Mesh L κ)) {w v z : M.Trajectory}
    (hw : M.X0 ν w) (hv : M.X0 ν v) (hz : M.X0 ν z) :
    M.Q ν d w (v - z) = M.Q ν d w v - M.Q ν d w z := by
  rw [Q_symm (hP.restrict) hCons hν hνL d hw (X0_sub hCons hν hνL hv hz),
    Q_sub_left (hP.restrict) hCons hν hνL d hv hz hw,
    Q_symm (hP.restrict) hCons hν hνL d hv hw, Q_symm (hP.restrict) hCons hν hνL d hz hw]

/-- Polarization of the same actual nonlinear source, with all trajectory qualifications. -/
theorem Q_polarization (d : Option (D05Mesh L κ)) {w z : M.Trajectory}
    (hw : M.X0 ν w) (hz : M.X0 ν z) :
    M.Q ν d (w - z) (w + z) = M.Q ν d w w - M.Q ν d z z := by
  rw [Q_sub_left (hP.restrict) hCons hν hνL d hw hz (X0_add hCons hν hνL hw hz),
    Q_add_right (hP.restrict) hCons hν hνL d hw hw hz,
    Q_add_right (hP.restrict) hCons hν hνL d hz hw hz,
    Q_symm (hP.restrict) hCons hν hνL d hz hw]
  abel

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The calibrated linear energy budget is positive. -/
theorem ell_positive (B : D01Budget) (ν : ℝ) : 0 < D14ell B ν := by
  have h : 0 < B.bound "L03_c" ν := by unfold D01Budget.bound; positivity
  exact h.trans_le (le_max_left _ _)

/-- The bilinear budget is at least one. -/
theorem b_positive (B : D01Budget) (ν : ℝ) : 0 < D14b B ν :=
  zero_lt_one.trans_le (le_max_left _ _)

/-- Every actually selected solution is defined on the calibrated complex energy ball. -/
theorem solutions_defined (hCons : Consistency M B) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) {f : M.H} (hf : ‖f‖ ≤ D14r B ν) :
    M.SolutionsDefined B ν f := by
  intro d
  exact ((hCons.1 ν hν hνL).2.2.2.2.2 d f hf).1

/-- The actual chosen solution satisfies its fixed point equation, not merely a norm bound. -/
theorem selected_solution_spec (hCons : Consistency M B) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (d : Option (D05Mesh L κ))
    {f : M.H} (hf : ‖f‖ ≤ D14r B ν) :
    M.SmallSolution B ν d f (M.solution B ν d f) :=
  solution_spec (solutions_defined hCons hν hνL hf d)

/-- Qualification of the same selected complex solution in the energy space. -/
theorem selected_solution_X0 (hCons : Consistency M B) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (d : Option (D05Mesh L κ))
    {f : M.H} (hf : ‖f‖ ≤ D14r B ν) : M.X0 ν (M.solution B ν d f) :=
  (selected_solution_spec hCons hν hνL d hf).2.1

/-- The common complex solution energy bound supplied by Consistency. -/
theorem selected_solution_bound (hCons : Consistency M B) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (d : Option (D05Mesh L κ))
    {f : M.H} (hf : ‖f‖ ≤ D14r B ν) :
    M.energy ν (M.solution B ν d f) ≤ 2 * D14ell B ν * ‖f‖ :=
  ((hCons.1 ν hν hνL).2.2.2.2.2 d f hf).2.2

theorem Q_energy_bound (hCons : Consistency M B) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (d : Option (D05Mesh L κ))
    {w z : M.Trajectory} (hw : M.X0 ν w) (hz : M.X0 ν z) :
    M.X0 ν (M.Q ν d w z) ∧
    M.energy ν (M.Q ν d w z) ≤ D14b B ν * M.energy ν w * M.energy ν z :=
  ((hCons.1 ν hν hνL).2.2.2.2.1 d w z hw hz).2

/-- The actual nonlinear share is the quadratic Duhamel term of the same solution. -/
theorem share_eq_Q (hCons : Consistency M B) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (d : Option (D05Mesh L κ))
    {f : M.H} (hf : ‖f‖ ≤ D14r B ν) :
    M.share B ν d f = M.Q ν d (M.solution B ν d f) (M.solution B ν d f) := by
  have h := (selected_solution_spec hCons hν hνL d hf).2.2.2.2
  exact sub_eq_iff_eq_add.mpr (h.trans (add_comm _ _))

/-- The actual nonlinear share is an energy trajectory with a uniform quadratic bound. -/
theorem share_energy_bound (hCons : Consistency M B) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (d : Option (D05Mesh L κ))
    {f : M.H} (hf : ‖f‖ ≤ D14r B ν) :
    M.X0 ν (M.share B ν d f) ∧
    M.energy ν (M.share B ν d f) ≤ 4 * D14b B ν * D14ell B ν ^ 2 * ‖f‖ ^ 2 := by
  have hw := selected_solution_X0 hCons hν hνL d hf
  rw [share_eq_Q hCons hν hνL d hf]
  obtain ⟨hq, hb⟩ := Q_energy_bound hCons hν hνL d hw hw
  refine ⟨hq, hb.trans ?_⟩
  have he := selected_solution_bound hCons hν hνL d hf
  have hn := energy_nonnegative hw.1
  have hk := (b_positive B ν).le
  have hel := (ell_positive B ν).le
  calc
    D14b B ν * M.energy ν (M.solution B ν d f) * M.energy ν (M.solution B ν d f) ≤
        D14b B ν * (2 * D14ell B ν * ‖f‖) * (2 * D14ell B ν * ‖f‖) := by gcongr
    _ = _ := by ring

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
variable (hP : ProofInputs M B [.C01a, .C01c, .C01d, .C01e, .L01a, .L01b, .L01c, .L04a, .L05a, .L05c]) (hCons : Consistency M B)
variable {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
include hP hCons hν hνL

/-- Subtracting the actual diagonal Duhamel terms yields the signed strong error convolution.
Every source is qualified before the weak/strong identification is used. -/
theorem diagonalDifference_identity (m : D05Mesh L κ) {w z : M.Trajectory}
    (hw : M.X0 ν w) (hz : M.X0 ν z) :
    M.Q ν none w w - M.Q ν (some m) z z =
      -M.Lconvolution m (fun t => M.nonlinear (w t)) +
        M.Q ν (some m) (w - z) (w + z) := by
  have hi := source_integrable hν (energy_Source43Valid (hP.restrict) hν.le hw.1)
  have hk : M.Q ν none w w - M.Q ν (some m) w w =
      -M.Lconvolution m (fun t => M.nonlinear (w t)) := by
    rw [Q_diagonal_formula (hP.restrict) hCons hν hνL none hw,
      Q_diagonal_formula (hP.restrict) hCons hν hνL (some m) hw,
      Lconvolution_eq_Kh_sub_K (hP.restrict) hi]
    simp only [neg_sub]
  calc
    _ = (M.Q ν none w w - M.Q ν (some m) w w) +
        (M.Q ν (some m) w w - M.Q ν (some m) z z) := by abel
    _ = _ := by rw [hk, Q_polarization (hP.restrict) hCons hν hνL (some m) hw hz]

/-- The ordering error of the same complex solutions satisfies the actual feedback equation. -/
theorem orderingError_equation (m : D05Mesh L κ) {f : M.H} (hf : ‖f‖ ≤ D14r B ν) :
    M.orderingError B ν m f =
      -M.Lconvolution m (fun t => M.nonlinear (M.solution B ν none f t)) +
      M.Q ν (some m) (M.error B ν m f)
        (M.solution B ν none f + M.solution B ν (some m) f) := by
  unfold Model.orderingError
  rw [share_eq_Q hCons hν hνL none hf, share_eq_Q hCons hν hνL (some m) hf]
  exact diagonalDifference_identity (hP.restrict) hCons hν hνL m
    (selected_solution_X0 hCons hν hνL none hf)
    (selected_solution_X0 hCons hν hνL (some m) hf)

/-- The full complex error equation is derived from the definitions and the actual mild formulas. -/
theorem error_equation (m : D05Mesh L κ) {f : M.H} (hf : ‖f‖ ≤ D14r B ν) :
    M.error B ν m f = -M.linearError m f +
      (-M.Lconvolution m (fun t => M.nonlinear (M.solution B ν none f t)) +
      M.Q ν (some m) (M.error B ν m f)
        (M.solution B ν none f + M.solution B ν (some m) f)) := by
  rw [← orderingError_equation (hP.restrict) hCons hν hνL m hf, ordering_identity]
  abel

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
variable (hP : ProofInputs M B [.C01a, .C01c, .C01d, .C01e, .L01a, .L01b, .L01c, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a]) (hCons : Consistency M B)
variable {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
include hP hCons hν hνL

/-- The actual quadratic coefficient has the same two-term difference decomposition. -/
theorem Dcoeff_equation (m : D05Mesh L κ) (f : M.H) :
    M.Dcoeff ν m f =
      -M.Lconvolution m (fun t => M.nonlinear (M.linearFlow none f t)) +
      M.Q ν (some m) (-M.linearError m f)
        (M.linearFlow none f + M.linearFlow (some m) f) := by
  have h := diagonalDifference_identity (hP.restrict) hCons hν hνL m
    (linearFlow_energy_bound (hP.restrict) hν hνL none f).1
    (linearFlow_energy_bound (hP.restrict) hν hνL (some m) f).1
  simpa only [Model.Dcoeff, Model.P2, Model.linearError, neg_sub] using h

end MergedKdV.T2
end
end


==> anc/lean/MergedKdV/Proofs/OrderingKernels.lean <==
import MergedKdV.Proofs.EnergyProtocol
import MergedKdV.Proofs.TimeTransport
import Mathlib.Analysis.Analytic.Uniqueness
import Mathlib.Analysis.Calculus.ContDiff.Defs
import Mathlib.Analysis.Calculus.Deriv.Basic
import Mathlib.Analysis.Complex.CauchyIntegral
import Mathlib.Analysis.Convolution
import Mathlib.Analysis.InnerProductSpace.Dual
import Mathlib.Analysis.LConvolution
import Mathlib.Analysis.Normed.Module.FiniteDimension
import Mathlib.Analysis.Normed.Operator.Bilinear
import Mathlib.Analysis.ODE.ExistUnique
import Mathlib.Analysis.SpecialFunctions.ImproperIntegrals
import Mathlib.Analysis.SpecialFunctions.Integrals.Basic
import Mathlib.Analysis.SpecialFunctions.Pow.Continuity
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.MeasureTheory.Function.L2Space
import Mathlib.MeasureTheory.Function.LpSeminorm.CompareExp
import Mathlib.MeasureTheory.Function.LpSeminorm.Indicator
import Mathlib.MeasureTheory.Function.LpSeminorm.LpNorm
import Mathlib.MeasureTheory.Function.LpSeminorm.TriangleInequality
import Mathlib.MeasureTheory.Function.LpSpace.Basic
import Mathlib.MeasureTheory.Function.StronglyMeasurable.Lemmas
import Mathlib.MeasureTheory.Integral.Bochner.Basic
import Mathlib.MeasureTheory.Integral.Bochner.Set
import Mathlib.MeasureTheory.Integral.DominatedConvergence
import Mathlib.MeasureTheory.Integral.IntervalIntegral.AbsolutelyContinuousFun
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.MeasureTheory.Measure.Lebesgue.Basic
import Mathlib.MeasureTheory.Measure.WithDensity
import Mathlib.Tactic
import Mathlib.Tactic.FunProp
import Mathlib.Tactic.GCongr
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring
import Mathlib.Topology.MetricSpace.Contracting

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The fixed inclusion recovers an ambient member, with no point-profile premise. -/
theorem val_ofH {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) {x : H} (hx : x ∈ S.carrier) :
    S.val (S.ofH x) = x := by
  simp [D03Subspace.ofH, D03Subspace.val, hx]
  rfl

/-- Every lifted value belongs to the fixed strong subspace. -/
theorem val_mem {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) (x : S.Space) : S.val x ∈ S.carrier :=
  x.property

theorem zero_member (hP : ProofInputs M B [.Q01a]) (f : M.H) : f ∈ (M.V 0).carrier := by
  rw [(hP.get .Q01a (by decide)).1]
  trivial

theorem zero_size (hP : ProofInputs M B [.Q01a]) (f : M.H) : (M.V 0).size f = ‖f‖ :=
  (hP.get .Q01a (by decide)).2.1 f

/-- A genuine energy trajectory has a bounded weighted point-norm range. -/
theorem energy_range_bdd {ν : ℝ} {w : M.Trajectory} (hw : M.Energy ν w) :
    BddAbove (Set.range (fun t : Time => Real.exp (ν * t) * ‖w t‖)) := by
  obtain ⟨R, hR⟩ := hw.2.1
  exact ⟨R, by rintro _ ⟨t, rfl⟩; exact hR t⟩

/-- Positivity is proved only after the energy qualification. -/
theorem energy_nonnegative {ν : ℝ} {w : M.Trajectory} (hw : M.Energy ν w) :
    0 ≤ M.energy ν w := by
  have hsup : 0 ≤ sSup (Set.range (fun t : Time => Real.exp (ν * t) * ‖w t‖)) :=
    (show 0 ≤ Real.exp (ν * (0 : Time)) * ‖w 0‖ by positivity).trans
      (le_csSup (energy_range_bdd hw) (Set.mem_range_self (0 : Time)))
  exact add_nonneg hsup (Real.sqrt_nonneg _)

/-- The continuous H point values are controlled by the actual energy formula. -/
theorem weighted_point_le_energy {ν : ℝ} {w : M.Trajectory}
    (hw : M.Energy ν w) (t : Time) :
    Real.exp (ν * t) * ‖w t‖ ≤ M.energy ν w := by
  exact (le_csSup (energy_range_bdd hw) (Set.mem_range_self t)).trans
    (le_add_of_nonneg_right (Real.sqrt_nonneg _))

/-- The actual ordering error is the full error plus the signed linear error. -/
theorem ordering_identity (M : Model.{u} L κ) (B : D01Budget) (ν : ℝ)
    (m : D05Mesh L κ) (f : M.H) :
    M.orderingError B ν m f = M.error B ν m f + M.linearError m f := by
  unfold Model.orderingError Model.share Model.error Model.linearError
  abel

/-- A selected solution satisfies its defining predicate whenever uniqueness is proved.
This helper adds no assumption to any exported interface theorem. -/
theorem solution_spec {ν : ℝ} {d : Option (D05Mesh L κ)} {f : M.H}
    (h : ∃! w, M.SmallSolution B ν d f w) :
    M.SmallSolution B ν d f (M.solution B ν d f) := by
  rw [Model.solution, dite_eq_left h]
  exact (Classical.choose_spec (ExistsUnique.exists h))

/-- An almost-everywhere lift supplies precisely almost-everywhere membership. -/
theorem ae_member_of_lift {S : D03Subspace M.H} {w : M.Trajectory}
    (hw : M.AELift S w) : ∀ᵐ t ∂timeMeasure, w t ∈ S.carrier := by
  obtain ⟨z, _, hz⟩ := hw
  filter_upwards [hz] with t ht
  rw [← ht]
  exact val_mem S (z t)

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The supremum component of the qualified energy norm. -/
def mass (M : Model.{u} L κ) (ν : ℝ) (w : M.Trajectory) : ℝ :=
  sSup (Set.range (fun t : Time => Real.exp (ν * t) * ‖w t‖))

/-- The integral component before taking its square root. -/
def slopeIntegral (M : Model.{u} L κ) (ν : ℝ) (w : M.Trajectory) : ℝ :=
  ∫ t : Time, Real.exp (2 * ν * t) * M.d1 (w t) ^ 2 ∂timeMeasure

/-- The supremum is nonnegative once its defining range is bounded. -/
theorem mass_nonnegative {ν : ℝ} {w : M.Trajectory} (hw : M.Energy ν w) :
    0 ≤ mass M ν w :=
  (show 0 ≤ Real.exp (ν * (0 : Time)) * ‖w 0‖ by positivity).trans
    (le_csSup (energy_range_bdd hw) (Set.mem_range_self (0 : Time)))

/-- Positivity of the actual gradient integral. -/
theorem slopeIntegral_nonnegative (ν : ℝ) (w : M.Trajectory) :
    0 ≤ slopeIntegral M ν w :=
  integral_nonneg (fun _ => mul_nonneg (Real.exp_pos _).le (sq_nonneg _))

/-- The two energy components are separately controlled by their sum. -/
theorem energy_components {ν : ℝ} {w : M.Trajectory} (hw : M.Energy ν w) :
    mass M ν w ≤ M.energy ν w ∧
    Real.sqrt (slopeIntegral M ν w) ≤ M.energy ν w := by
  exact ⟨le_add_of_nonneg_right (Real.sqrt_nonneg _),
    le_add_of_nonneg_left (mass_nonnegative hw)⟩

/-- The gradient integral is at most the square of the qualified energy norm. -/
theorem slopeIntegral_le_energy_sq {ν : ℝ} {w : M.Trajectory}
    (hw : M.Energy ν w) :
    slopeIntegral M ν w ≤ M.energy ν w ^ 2 := by
  have hb := pow_le_pow_left₀ (Real.sqrt_nonneg (slopeIntegral M ν w))
    (energy_components hw).2 2
  rwa [Real.sq_sqrt (slopeIntegral_nonnegative ν w)] at hb

/-- A scalar exponential identity used to retain the actual integral formula. -/
theorem exp_weight_pow (ν : ℝ) (t : Time) (n : ℕ) :
    Real.exp ((n : ℝ) * ν * t) = Real.exp (ν * t) ^ n := by
  simpa only [mul_assoc] using Real.exp_nat_mul (ν * t) n

/-- The pointwise integrable majorant for the fourth-power time norm.
Only the fixed-space Poincare premise and a.e. energy membership are used. -/
theorem fourth_majorant (hP : ProofInputs M B [.L01a]) {ν : ℝ} {w : M.Trajectory}
    (hw : M.Energy ν w) :
    ∀ᵐ t : Time ∂timeMeasure,
      Real.exp (4 * ν * t) * ‖w t‖ ^ 4 ≤
        (|D01p L| ^ 2 * mass M ν w ^ 2) *
          (Real.exp (2 * ν * t) * M.d1 (w t) ^ 2) := by
  have hmem := ae_member_of_lift hw.2.2.1
  filter_upwards [hmem] with t ht
  have hd : 0 ≤ M.d1 (w t) := norm_nonneg _
  have hp : ‖w t‖ ≤ |D01p L| * M.d1 (w t) :=
    ((hP.get .L01a (by decide)).1 (w t) ht).trans (mul_le_mul_of_nonneg_right (le_abs_self _) hd)
  have hm : Real.exp (ν * t) * ‖w t‖ ≤ mass M ν w :=
    le_csSup (energy_range_bdd hw) (Set.mem_range_self t)
  have hpw := mul_le_mul_of_nonneg_left hp (Real.exp_pos (ν * t)).le
  calc
    Real.exp (4 * ν * t) * ‖w t‖ ^ 4 =
        (Real.exp (ν * t) * ‖w t‖) ^ 2 *
          (Real.exp (ν * t) * ‖w t‖) ^ 2 := by
      rw [show Real.exp (4 * ν * (t : ℝ)) = Real.exp (ν * t) ^ 4 from exp_weight_pow ν t 4]
      ring
    _ ≤ mass M ν w ^ 2 * (Real.exp (ν * t) * (|D01p L| * M.d1 (w t))) ^ 2 :=
      mul_le_mul (pow_le_pow_left₀ (by positivity) hm 2)
        (pow_le_pow_left₀ (by positivity) hpw 2) (sq_nonneg _) (sq_nonneg _)
    _ = _ := by
      rw [show Real.exp (2 * ν * (t : ℝ)) = Real.exp (ν * t) ^ 2 from exp_weight_pow ν t 2]
      ring

/-- The weighted L4 integral is finite before taking its real-valued root. -/
theorem energy_ZValid (hP : ProofInputs M B [.L01a]) {ν : ℝ} {w : M.Trajectory}
    (hw : M.Energy ν w) : M.ZValid ν w := by
  have hc : Continuous (fun t : Time => Real.exp (4 * ν * t) * ‖w t‖ ^ 4) := by
    exact (Real.continuous_exp.comp (continuous_const.mul NNReal.continuous_coe)).mul
      (hw.1.norm.pow 4)
  refine ⟨hw.1.aestronglyMeasurable, ?_⟩
  apply (hw.2.2.2.const_mul (|D01p L| ^ 2 * mass M ν w ^ 2)).mono'
    hc.aestronglyMeasurable
  filter_upwards [fourth_majorant (hP.restrict) hw] with t ht
  simpa only [Real.norm_eq_abs, abs_of_nonneg (by positivity : 0 ≤
    Real.exp (4 * ν * (t : ℝ)) * ‖w t‖ ^ 4)] using ht

/-- The actual weighted fourth-power integral satisfies the mixed-energy bound. -/
theorem fourth_integral_bound (hP : ProofInputs M B [.L01a]) {ν : ℝ} {w : M.Trajectory}
    (hw : M.Energy ν w) :
    (∫ t : Time, Real.exp (4 * ν * t) * ‖w t‖ ^ 4 ∂timeMeasure) ≤
      |D01p L| ^ 2 * mass M ν w ^ 2 * slopeIntegral M ν w := by
  have hb := integral_mono_ae (energy_ZValid (hP.restrict) hw).2
    (hw.2.2.2.const_mul (|D01p L| ^ 2 * mass M ν w ^ 2))
    (fourth_majorant (hP.restrict) hw)
  simpa only [integral_const_mul, slopeIntegral] using hb

theorem energy_Z_bound (hP : ProofInputs M B [.L01a]) {ν : ℝ} {w : M.Trajectory}
    (hw : M.Energy ν w) :
    M.ZValid ν w ∧ M.Z ν w ≤ (1 + |D01p L|) * M.energy ν w := by
  refine ⟨energy_ZValid (hP.restrict) hw, ?_⟩
  have he := energy_nonnegative hw
  have hm := mass_nonnegative hw
  have hs := slopeIntegral_nonnegative (M := M) ν w
  have hp : |D01p L| ^ 2 ≤ (1 + |D01p L|) ^ 4 := by
    have h : |D01p L| ≤ (1 + |D01p L|) ^ 2 := by nlinarith [abs_nonneg (D01p L)]
    simpa only [← pow_mul] using pow_le_pow_left₀ (abs_nonneg _) h 2
  have hi : (∫ t : Time, Real.exp (4 * ν * t) * ‖w t‖ ^ 4 ∂timeMeasure) ≤
      ((1 + |D01p L|) * M.energy ν w) ^ 4 := by
    calc
      _ ≤ |D01p L| ^ 2 * mass M ν w ^ 2 * slopeIntegral M ν w :=
        fourth_integral_bound (hP.restrict) hw
      _ ≤ |D01p L| ^ 2 * M.energy ν w ^ 2 * M.energy ν w ^ 2 := by
        gcongr
        · exact (energy_components hw).1
        · exact slopeIntegral_le_energy_sq hw
      _ = |D01p L| ^ 2 * M.energy ν w ^ 4 := by ring
      _ ≤ (1 + |D01p L|) ^ 4 * M.energy ν w ^ 4 :=
        mul_le_mul_of_nonneg_right hp (by positivity)
      _ = _ := by ring
  have hroot := Real.rpow_le_rpow
    (show 0 ≤ ∫ t : Time, Real.exp (4 * ν * t) * ‖w t‖ ^ 4 ∂timeMeasure from
      integral_nonneg (fun _ => by positivity))
    hi (by norm_num : (0 : ℝ) ≤ 1 / 4)
  change M.Z ν w ≤ _ at hroot
  convert hroot using 1
  symm
  simpa [one_div] using Real.pow_rpow_inv_natCast
    (x := (1 + |D01p L|) * M.energy ν w) (n := 4) (by positivity) (by norm_num)

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The canonical lift is inverse to the fixed inclusion on its domain. -/
theorem ofH_val {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) (x : S.Space) : S.ofH (S.val x) = x :=
  S.carrier.subtype_injective (val_ofH S (val_mem S x))

/-- A specified a.e. lift makes the canonical representative strongly measurable a.e. -/
theorem measurable_lift {S : D03Subspace M.H} {w : M.Trajectory}
    (hw : M.AELift S w) :
    AEStronglyMeasurable (fun t => S.ofH (w t)) timeMeasure := by
  obtain ⟨z, hz, heq⟩ := hw
  apply hz.congr
  filter_upwards [heq] with t ht
  rw [← ht, ofH_val]

/-- C01(c) makes the strong product a bounded bilinear map in the energy norm. -/
theorem energy_product_bound (hP : ProofInputs M B [.C01c]) (x y : M.energySpace.Space) :
    ‖M.F x y‖ ≤ B.bound "C01_c" * ‖x‖ * ‖y‖ := by
  have h := ((hP.get .C01c (by decide)) (M.energySpace.val x) (M.energySpace.val y)
    (val_mem M.energySpace x) (val_mem M.energySpace y)).1
  change ‖M.F (M.energySpace.ofH (M.energySpace.val x))
    (M.energySpace.ofH (M.energySpace.val y))‖ ≤
    B.bound "C01_c" * ‖M.energySpace.ofH (M.energySpace.val x)‖ *
    ‖M.energySpace.ofH (M.energySpace.val y)‖ at h
  simpa only [ofH_val] using h

/-- The bounded strong product is constructed from the given bilinear map and C01(c). -/
def energyProduct (hP : ProofInputs M B [.C01c]) :
    M.energySpace.Space →L[ℂ] M.energySpace.Space →L[ℂ] M.H :=
  LinearMap.mkContinuous₂ (E := M.energySpace.Space) (F := M.energySpace.Space)
    M.F (B.bound "C01_c") (energy_product_bound (hP.restrict))

/-- The actual nonlinear source is strongly measurable from its a.e. energy lift. -/
theorem nonlinear_measurable (hP : ProofInputs M B [.C01c]) {ν : ℝ} {w : M.Trajectory}
    (hw : M.Energy ν w) :
    AEStronglyMeasurable (fun t => M.nonlinear (w t)) timeMeasure := by
  have hz := measurable_lift hw.2.2.1
  have h := (energyProduct (hP.restrict)).aestronglyMeasurable_comp₂ hz hz
  exact h

/-- C01(e), on the diagonal, with the exact Agmon powers. -/
theorem diagonal_agmon (hP : ProofInputs M B [.C01e]) {x : M.H}
    (hx : x ∈ (M.V 1).carrier) :
    ‖M.nonlinear x‖ ≤ (2 * B.bound "C01_e") *
      ‖x‖ ^ (1 / 2 : ℝ) * M.d1 x ^ (3 / 2 : ℝ) := by
  have hd : 0 ≤ M.d1 x := norm_nonneg _
  have hpow : M.d1 x ^ (3 / 2 : ℝ) = M.d1 x ^ (1 / 2 : ℝ) * M.d1 x := by
    convert Real.rpow_add_of_nonneg hd (show (0 : ℝ) ≤ 1 / 2 by norm_num)
      (show (0 : ℝ) ≤ 1 by norm_num) using 1 <;> norm_num
  have h := (hP.get .C01e (by decide)) x x hx hx
  change ‖M.nonlinear x‖ ≤ _ at h
  exact h.trans_eq (by rw [hpow]; ring)

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- Scalar scaling of the diagonal Agmon expression. -/
theorem agmon_scale {a x d : ℝ} (ha : 1 ≤ a) (hx : 0 ≤ x) (hd : 0 ≤ d) :
    a * (x ^ (1 / 2 : ℝ) * d ^ (3 / 2 : ℝ)) ≤
      (a * x) ^ (1 / 2 : ℝ) * (a * d) ^ (3 / 2 : ℝ) := by
  have ha0 : 0 < a := lt_of_lt_of_le zero_lt_one ha
  have hidentity : (a * x) ^ (1 / 2 : ℝ) * (a * d) ^ (3 / 2 : ℝ) =
      a ^ 2 * (x ^ (1 / 2 : ℝ) * d ^ (3 / 2 : ℝ)) := by
    rw [Real.mul_rpow ha0.le hx, Real.mul_rpow ha0.le hd]
    calc
      _ = (a ^ (1 / 2 : ℝ) * a ^ (3 / 2 : ℝ)) *
        (x ^ (1 / 2 : ℝ) * d ^ (3 / 2 : ℝ)) := by ring
      _ = _ := by rw [← Real.rpow_add ha0]; norm_num
  rw [hidentity]
  apply mul_le_mul_of_nonneg_right _ (by positivity)
  nlinarith

/-- The exponent 4/3 turns the Agmon powers into a square gradient. -/
theorem agmon_power {k x d : ℝ} (hk : 0 ≤ k) (hx : 0 ≤ x) (hd : 0 ≤ d) :
    (k * x ^ (1 / 2 : ℝ) * d ^ (3 / 2 : ℝ)) ^ (4 / 3 : ℝ) =
      k ^ (4 / 3 : ℝ) * x ^ (2 / 3 : ℝ) * d ^ 2 := by
  rw [Real.mul_rpow (by positivity) (by positivity),
    Real.mul_rpow hk (by positivity), ← Real.rpow_mul hx, ← Real.rpow_mul hd]
  norm_num

/-- The weighted nonlinear source has an integrable gradient majorant. -/
theorem source_majorant (hP : ProofInputs M B [.C01e]) {ν : ℝ} (hν : 0 ≤ ν)
    {w : M.Trajectory} (hw : M.Energy ν w) :
    ∀ᵐ t : Time ∂timeMeasure,
      (Real.exp (ν * t) * ‖M.nonlinear (w t)‖) ^ (4 / 3 : ℝ) ≤
      ((2 * B.bound "C01_e") ^ (4 / 3 : ℝ) * mass M ν w ^ (2 / 3 : ℝ)) *
        (Real.exp (2 * ν * t) * M.d1 (w t) ^ 2) := by
  have hmem := ae_member_of_lift hw.2.2.1
  filter_upwards [hmem] with t ht
  have hk : 0 ≤ 2 * B.bound "C01_e" := by unfold D01Budget.bound; positivity
  have hd : 0 ≤ M.d1 (w t) := norm_nonneg _
  have ha : 1 ≤ Real.exp (ν * t) := Real.one_le_exp (by positivity)
  have hm : Real.exp (ν * t) * ‖w t‖ ≤ mass M ν w :=
    le_csSup (energy_range_bdd hw) (Set.mem_range_self t)
  have hh : Real.exp (ν * t) * ‖M.nonlinear (w t)‖ ≤
      (2 * B.bound "C01_e") * mass M ν w ^ (1 / 2 : ℝ) *
        (Real.exp (ν * t) * M.d1 (w t)) ^ (3 / 2 : ℝ) := by
    calc
      _ ≤ Real.exp (ν * t) * ((2 * B.bound "C01_e") *
          ‖w t‖ ^ (1 / 2 : ℝ) * M.d1 (w t) ^ (3 / 2 : ℝ)) :=
        mul_le_mul_of_nonneg_left (diagonal_agmon (hP.restrict) ht) (Real.exp_pos _).le
      _ = (2 * B.bound "C01_e") *
          (Real.exp (ν * t) * (‖w t‖ ^ (1 / 2 : ℝ) * M.d1 (w t) ^ (3 / 2 : ℝ))) := by ring
      _ ≤ (2 * B.bound "C01_e") *
          ((Real.exp (ν * t) * ‖w t‖) ^ (1 / 2 : ℝ) *
            (Real.exp (ν * t) * M.d1 (w t)) ^ (3 / 2 : ℝ)) :=
        mul_le_mul_of_nonneg_left (agmon_scale ha (norm_nonneg _) hd) hk
      _ ≤ _ := by
        rw [← mul_assoc]
        gcongr
  calc
    _ ≤ ((2 * B.bound "C01_e") * mass M ν w ^ (1 / 2 : ℝ) *
        (Real.exp (ν * t) * M.d1 (w t)) ^ (3 / 2 : ℝ)) ^ (4 / 3 : ℝ) :=
      Real.rpow_le_rpow (by positivity) hh (by norm_num)
    _ = _ := by
      rw [agmon_power hk (mass_nonnegative hw) (by positivity),
        show Real.exp (2 * ν * (t : ℝ)) = Real.exp (ν * t) ^ 2 from exp_weight_pow ν t 2]
      ring

/-- Qualification of the actual nonlinear source precedes its real norm. -/
theorem energy_Source43Valid (hP : ProofInputs M B [.C01c, .C01e]) {ν : ℝ} (hν : 0 ≤ ν)
    {w : M.Trajectory} (hw : M.Energy ν w) :
    M.Source43Valid ν (fun t => M.nonlinear (w t)) := by
  have hn := nonlinear_measurable (hP.restrict) hw
  have he : Continuous (fun t : Time => Real.exp (ν * t)) :=
    Real.continuous_exp.comp (continuous_const.mul NNReal.continuous_coe)
  have hm := (Real.continuous_rpow_const (by norm_num : (0 : ℝ) ≤ 4 / 3)).comp_aestronglyMeasurable
    (he.aestronglyMeasurable.mul hn.norm)
  refine ⟨hn, ?_⟩
  apply (hw.2.2.2.const_mul
    ((2 * B.bound "C01_e") ^ (4 / 3 : ℝ) * mass M ν w ^ (2 / 3 : ℝ))).mono' hm
  filter_upwards [source_majorant (hP.restrict) hν hw] with t ht
  simpa only [Pi.mul_apply, Real.norm_eq_abs, abs_of_nonneg (by positivity : 0 ≤
    (Real.exp (ν * (t : ℝ)) * ‖M.nonlinear (w t)‖) ^ (4 / 3 : ℝ))] using ht

/-- An integral estimate, with both integrands qualified as integrable. -/
theorem source_integral_bound (hP : ProofInputs M B [.C01c, .C01e]) {ν : ℝ} (hν : 0 ≤ ν)
    {w : M.Trajectory} (hw : M.Energy ν w) :
    (∫ t : Time, (Real.exp (ν * t) * ‖M.nonlinear (w t)‖) ^ (4 / 3 : ℝ) ∂timeMeasure) ≤
      (2 * B.bound "C01_e") ^ (4 / 3 : ℝ) * mass M ν w ^ (2 / 3 : ℝ) *
        slopeIntegral M ν w := by
  have h := integral_mono_ae (energy_Source43Valid (hP.restrict) hν hw).2
    (hw.2.2.2.const_mul
      ((2 * B.bound "C01_e") ^ (4 / 3 : ℝ) * mass M ν w ^ (2 / 3 : ℝ)))
    (source_majorant (hP.restrict) hν hw)
  simpa only [integral_const_mul, slopeIntegral] using h

theorem energy_Source43_bound (hP : ProofInputs M B [.C01c, .C01e]) {ν : ℝ} (hν : 0 ≤ ν)
    {w : M.Trajectory} (hw : M.Energy ν w) :
    M.Source43Valid ν (fun t => M.nonlinear (w t)) ∧
    M.Source43Size ν (fun t => M.nonlinear (w t)) ≤
      (2 * B.bound "C01_e") * M.energy ν w ^ 2 := by
  refine ⟨energy_Source43Valid (hP.restrict) hν hw, ?_⟩
  have hk : 0 ≤ 2 * B.bound "C01_e" := by unfold D01Budget.bound; positivity
  have he := energy_nonnegative hw
  have hmass := mass_nonnegative hw
  have hint := slopeIntegral_nonnegative (M := M) ν w
  have hb : (∫ t : Time, (Real.exp (ν * t) * ‖M.nonlinear (w t)‖) ^
      (4 / 3 : ℝ) ∂timeMeasure) ≤
      (2 * B.bound "C01_e") ^ (4 / 3 : ℝ) *
        M.energy ν w ^ (2 / 3 : ℝ) * M.energy ν w ^ 2 := by
    calc
      _ ≤ _ := source_integral_bound (hP.restrict) hν hw
      _ ≤ _ := by
        gcongr
        · exact (energy_components hw).1
        · exact slopeIntegral_le_energy_sq hw
  have hroot := Real.rpow_le_rpow (integral_nonneg (fun _ => by positivity))
    hb (by norm_num : (0 : ℝ) ≤ 3 / 4)
  change M.Source43Size ν (fun t => M.nonlinear (w t)) ≤ _ at hroot
  refine hroot.trans_eq ?_
  rw [Real.mul_rpow (by positivity) (by positivity),
    Real.mul_rpow (by positivity) (by positivity),
    ← Real.rpow_mul hk, ← Real.rpow_mul he,
    ← Real.rpow_natCast (M.energy ν w) 2, ← Real.rpow_mul he]
  norm_num
  rw [mul_assoc, ← Real.rpow_add_of_nonneg he (by norm_num : (0 : ℝ) ≤ 1 / 2)
    (by norm_num : (0 : ℝ) ≤ 3 / 2)]
  norm_num

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The specified orthogonality gives contractivity of the actual projection. -/
theorem projection_contract (hP : ProofInputs M B [.L04a]) (m : D05Mesh L κ) (f : M.H) :
    ‖M.Pi m f‖ ≤ ‖f‖ := by
  have h := (hP.get .L04a (by decide)).1 m f (M.Pi m f)
  rw [inner_sub_right, sub_eq_zero] at h
  change inner ℂ (M.project m f) f = inner ℂ (M.project m f) (M.project m f) at h
  have hn := norm_inner_le_norm (𝕜 := ℂ) (M.project m f) f
  rw [h, ← inner_self_re_eq_norm, inner_self_eq_norm_sq] at hn
  change ‖M.Pi m f‖ ^ 2 ≤ ‖M.Pi m f‖ * ‖f‖ at hn
  nlinarith [norm_nonneg (M.Pi m f), norm_nonneg f]

/-- The deterministic bounded projection agrees with the given orthogonal map. -/
theorem PiCLM_apply (hP : ProofInputs M B [.L04a]) (m : D05Mesh L κ) (f : M.H) :
    M.PiCLM m f = M.Pi m f := by
  have hb : ∃ C : ℝ, ∀ f, ‖M.Pi m f‖ ≤ C * ‖f‖ :=
    ⟨1, fun f => by simpa only [one_mul] using projection_contract (hP.restrict) m f⟩
  rw [Model.PiCLM, dite_eq_left hb]
  rfl

/-- The kernel is the actual difference of linear trajectories. -/
theorem Lmap_apply (hP : ProofInputs M B [.L04a]) (m : D05Mesh L κ) (t : Time) (f : M.H) :
    M.Lmap m t f = M.linearError m f t := by
  simp only [Model.Lmap, sub_apply, ContinuousLinearMap.comp_apply,
    PiCLM_apply (hP.restrict), Model.linearError, Model.linearFlow, Pi.sub_apply, Model.flowh]
  rfl

/-- Both actual linear trajectories are continuous at zero and on the half-line. -/
theorem linearError_continuous (hP : ProofInputs M B [.L01b, .L05a]) (m : D05Mesh L κ) (f : M.H) :
    Continuous (M.linearError m f) := by
  exact ((M.X m).subtypeL.continuous.comp
    (((hP.get .L05a (by decide)) m).2.2.2.2.2.1 (M.Pi m f))).sub
    ((hP.get .L01b (by decide)).2.2.1.2.2 f)

/-- Pointwise domination uses the norm of the same operator, with no representation premise. -/
theorem linearError_kernel_bound (hP : ProofInputs M B [.L04a]) (ν : ℝ)
    (m : D05Mesh L κ) (f : M.H) (t : Time) :
    Real.exp (ν * t) * ‖M.linearError m f t‖ ≤ M.Lambda ν m t * ‖f‖ := by
  rw [← Lmap_apply (hP.restrict), Model.Lambda, mul_assoc]
  exact mul_le_mul_of_nonneg_left ((M.Lmap m t).le_opNorm f) (Real.exp_pos _).le

/-- The fourth-power integrable kernel majorizes the actual weighted trajectory. -/
theorem linearError_fourth_majorant (hP : ProofInputs M B [.L04a]) (ν : ℝ)
    (m : D05Mesh L κ) (f : M.H) (t : Time) :
    Real.exp (4 * ν * t) * ‖M.linearError m f t‖ ^ 4 ≤
      ‖f‖ ^ 4 * M.Lambda ν m t ^ (4 : ℝ) := by
  have h := pow_le_pow_left₀ (by positivity : 0 ≤ Real.exp (ν * t) *
    ‖M.linearError m f t‖) (linearError_kernel_bound (hP.restrict) ν m f t) 4
  rw [show Real.exp (4 * ν * (t : ℝ)) = Real.exp (ν * t) ^ 4 from exp_weight_pow ν t 4,
    show M.Lambda ν m t ^ (4 : ℝ) = M.Lambda ν m t ^ (4 : ℕ) from Real.rpow_natCast _ 4]
  nlinarith [h]

/-- The actual initial linear error has a finite weighted fourth-power integral. -/
theorem linearError_ZValid (hP : ProofInputs M B [.L01b, .L04a, .L05a, .L12d]) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ) (f : M.H) :
    M.ZValid ν (M.linearError m f) := by
  have hc := linearError_continuous (hP.restrict) m f
  have hpow : Continuous (fun t : Time => Real.exp (4 * ν * t) *
      ‖M.linearError m f t‖ ^ 4) :=
    (Real.continuous_exp.comp (continuous_const.mul NNReal.continuous_coe)).mul
      (hc.norm.pow 4)
  refine ⟨hc.aestronglyMeasurable, ?_⟩
  apply ((((hP.get .L12d (by decide)) ν hν hνL m).2 4 (by simp)).1.const_mul (‖f‖ ^ 4)).mono'
    hpow.aestronglyMeasurable
  exact Filter.Eventually.of_forall (fun t => by
    simpa only [Real.norm_eq_abs, abs_of_nonneg (by positivity : 0 ≤
      Real.exp (4 * ν * (t : ℝ)) * ‖M.linearError m f t‖ ^ 4)] using
      linearError_fourth_majorant (hP.restrict) ν m f t)

theorem linearError_Z_bound (hP : ProofInputs M B [.L01b, .L04a, .L05a, .L12d]) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ) (f : M.H) :
    M.ZValid ν (M.linearError m f) ∧
    M.Z ν (M.linearError m f) ≤ B.bound "L12_d" ν 4 * m.h ^ (1 / 6 : ℝ) * ‖f‖ := by
  have hvalid := linearError_ZValid (hP.restrict) hν hνL m f
  have hkernel := ((hP.get .L12d (by decide)) ν hν hνL m).2 4 (by simp)
  refine ⟨hvalid, ?_⟩
  have hi := integral_mono_ae hvalid.2 (hkernel.1.const_mul (‖f‖ ^ 4))
    (Filter.Eventually.of_forall (linearError_fourth_majorant (hP.restrict) ν m f))
  rw [integral_const_mul] at hi
  have hroot := Real.rpow_le_rpow (integral_nonneg (fun _ => by positivity))
    hi (by norm_num : (0 : ℝ) ≤ 1 / 4)
  change M.Z ν (M.linearError m f) ≤ _ at hroot
  have hI : 0 ≤ ∫ t : Time, M.Lambda ν m t ^ (4 : ℝ) ∂timeMeasure :=
    integral_nonneg (fun _ => by unfold Model.Lambda; positivity)
  have hfroot : (‖f‖ ^ 4) ^ (1 / 4 : ℝ) = ‖f‖ := by
    simpa [one_div] using Real.pow_rpow_inv_natCast (norm_nonneg f) (by norm_num : (4 : ℕ) ≠ 0)
  rw [Real.mul_rpow (by positivity) hI, hfroot] at hroot
  have hk : (∫ t : Time, M.Lambda ν m t ^ (4 : ℝ) ∂timeMeasure) ^ (1 / 4 : ℝ) ≤
      B.bound "L12_d" ν 4 * m.h ^ (1 / 6 : ℝ) := by
    convert hkernel.2 using 1; norm_num
  exact hroot.trans ((mul_le_mul_of_nonneg_left hk (norm_nonneg f)).trans_eq (mul_comm _ _))

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u v
variable {L κ : ℝ} {M : Model.{u} L κ}

/-- The exponential density is a finite measurable function on physical time. -/
theorem density_measurable (ν : ℝ) :
    Measurable (fun t : Time => ENNReal.ofReal (Real.exp (2 * ν * t))) :=
  (Real.continuous_exp.comp
    (continuous_const.mul NNReal.continuous_coe)).measurable.ennreal_ofReal

/-- Actual integrability against the weighted measure is the weighted square integral. -/
theorem weighted_square_integrable {E : Type v} [NormedAddCommGroup E]
    (ν : ℝ) (g : Time → E) :
    Integrable (fun t => ‖g t‖ ^ 2) (M.weightedMeasure ν) ↔
    Integrable (fun t : Time => Real.exp (2 * ν * t) * ‖g t‖ ^ 2) timeMeasure := by
  simpa only [Model.weightedMeasure, ENNReal.toReal_ofReal (Real.exp_pos _).le,
    smul_eq_mul] using
    (integrable_withDensity_iff_integrable_smul' (density_measurable ν)
      (Filter.Eventually.of_forall (fun t : Time => ENNReal.ofReal_lt_top)) :
      Integrable (fun t => ‖g t‖ ^ 2)
        (timeMeasure.withDensity (fun t : Time => ENNReal.ofReal (Real.exp (2 * ν * t)))) ↔ _)

/-- Qualification for the weighted L2 class from an actual weighted square integral. -/
theorem weighted_memLp_two {E : Type v} [NormedAddCommGroup E]
    {ν : ℝ} {g : Time → E} (hg : AEStronglyMeasurable g timeMeasure)
    (hi : Integrable (fun t : Time => Real.exp (2 * ν * t) * ‖g t‖ ^ 2) timeMeasure) :
    MemLp g 2 (M.weightedMeasure ν) :=
  (memLp_two_iff_integrable_sq_norm
    (hg.mono_ac (withDensity_absolutelyContinuous _ _))).2
      ((weighted_square_integrable (M := M) ν g).2 hi)

/-- The defining weighted square integral is unchanged by the density notation. -/
theorem weighted_square_integral {E : Type v} [NormedAddCommGroup E]
    (ν : ℝ) (g : Time → E) :
    (∫ t, ‖g t‖ ^ 2 ∂M.weightedMeasure ν) =
      ∫ t : Time, Real.exp (2 * ν * t) * ‖g t‖ ^ 2 ∂timeMeasure := by
  simpa only [Model.weightedMeasure, ENNReal.toReal_ofReal (Real.exp_pos _).le,
    smul_eq_mul] using integral_withDensity_eq_integral_toReal_smul
      (density_measurable ν)
      (Filter.Eventually.of_forall (fun t : Time => ENNReal.ofReal_lt_top))
      (fun t => ‖g t‖ ^ 2)

/-- The actual Lp class norm squared equals the qualified weighted square integral. -/
theorem weighted_toLp_norm_sq {E : Type v} [NormedAddCommGroup E]
    {ν : ℝ} {g : Time → E} (hg : MemLp g 2 (M.weightedMeasure ν)) :
    ‖hg.toLp g‖ ^ 2 =
      ∫ t : Time, Real.exp (2 * ν * t) * ‖g t‖ ^ 2 ∂timeMeasure := by
  rw [Lp.norm_toLp, toReal_eLpNorm,
    lpNorm_eq_integral_norm_rpow_toReal (by norm_num) (by simp) hg.aestronglyMeasurable]
  norm_num only [ENNReal.toReal_ofNat, Real.rpow_two]
  rw [← Real.sqrt_eq_rpow, Real.sq_sqrt (integral_nonneg (fun _ => sq_nonneg _))]
  exact weighted_square_integral ν g

/-- Qualification for a real fourth-power integral, without a default-integral branch. -/
theorem memLp_four_of_integrable {a : Time → ℝ}
    (ha : AEStronglyMeasurable a timeMeasure)
    (hi : Integrable (fun t => a t ^ 4) timeMeasure) : MemLp a 4 timeMeasure := by
  apply (integrable_norm_rpow_iff ha (by norm_num : (4 : ℝ≥0∞) ≠ 0) (by simp)).1
  convert hi using 1
  ext t
  rw [show (4 : ℝ≥0∞).toReal = (4 : ℝ) by norm_num,
    show ‖a t‖ ^ (4 : ℝ) = ‖a t‖ ^ (4 : ℕ) from Real.rpow_natCast _ 4,
    Real.norm_eq_abs, (show Even (4 : ℕ) from ⟨2, rfl⟩).pow_abs]

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u v
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- A uniformly bounded strongly continuous operator family has a jointly continuous evaluation. -/
theorem continuous_evaluation {E : Type u} [NormedAddCommGroup E] [NormedSpace ℂ E]
    {X : Type v} [TopologicalSpace X] (A : X → E →L[ℂ] E)
    (hA : ∀ x, ‖A x‖ ≤ 2) (hc : ∀ v, Continuous (fun x => A x v)) :
    Continuous (fun p : X × E => A p.1 p.2) := by
  apply continuous_iff_continuousAt.2
  intro p
  apply Metric.tendsto_nhds.2
  intro ε hε
  have h1 : ∀ᶠ q : X × E in nhds p, dist q.2 p.2 < ε / 4 :=
    Metric.tendsto_nhds.1 continuous_snd.continuousAt _ (by positivity)
  have h2 : ∀ᶠ q : X × E in nhds p, dist (A q.1 p.2) (A p.1 p.2) < ε / 2 :=
    Metric.tendsto_nhds.1 ((hc p.2).continuousAt.comp continuous_fst.continuousAt) _ (by positivity)
  filter_upwards [h1, h2] with q hq1 hq2
  have hdist : dist (A q.1 q.2) (A q.1 p.2) ≤ 2 * dist q.2 p.2 := by
    calc
      _ ≤ ‖A q.1‖ * dist q.2 p.2 := by
        simpa only [dist_eq_norm, map_sub] using (A q.1).le_opNorm (q.2 - p.2)
      _ ≤ _ := mul_le_mul_of_nonneg_right (hA q.1) dist_nonneg
  have ht := dist_triangle (A q.1 q.2) (A q.1 p.2) (A p.1 p.2)
  linarith

/-- The fixed linear decay is nonnegative, including degenerate parameter values. -/
theorem lambda_nonnegative (L : ℝ) : 0 ≤ D01lambda L := by
  unfold D01lambda D01a
  positivity

/-- Contractivity bounds the actual error operator by two. -/
theorem Lmap_norm_le_two (hP : ProofInputs M B [.L01c, .L04a, .L05c]) (m : D05Mesh L κ) (t : Time) :
    ‖M.Lmap m t‖ ≤ 2 := by
  have he : Real.exp (-D01lambda L * t) ≤ 1 :=
    Real.exp_le_one_iff.mpr (mul_nonpos_of_nonpos_of_nonneg
      (neg_nonpos.mpr (lambda_nonnegative L)) t.coe_nonneg)
  have hT : ‖M.T t‖ ≤ 1 := ((hP.get .L01c (by decide)).1 t).trans he
  have hTh : ‖M.Th m t‖ ≤ 1 := (((hP.get .L05c (by decide)) m).1 t).trans he
  apply ContinuousLinearMap.opNorm_le_bound _ (by norm_num)
  intro f
  rw [Lmap_apply (hP.restrict)]
  change ‖(M.Th m t (M.Pi m f) : M.H) - M.T t f‖ ≤ _
  calc
    _ ≤ ‖M.Th m t (M.Pi m f)‖ + ‖M.T t f‖ := norm_sub_le _ _
    _ ≤ ‖M.Th m t‖ * ‖M.Pi m f‖ + ‖M.T t‖ * ‖f‖ :=
      add_le_add ((M.Th m t).le_opNorm _) ((M.T t).le_opNorm _)
    _ ≤ 1 * ‖f‖ + 1 * ‖f‖ := by
      gcongr
      exact projection_contract (hP.restrict) m f
    _ = _ := by ring

/-- Joint continuity of the actual error evaluation, without operator-norm continuity. -/
theorem Lmap_joint_continuous (hP : ProofInputs M B [.L01b, .L01c, .L04a, .L05a, .L05c]) (m : D05Mesh L κ) :
    Continuous (fun p : Time × M.H => M.Lmap m p.1 p.2) := by
  apply continuous_evaluation (M.Lmap m) (Lmap_norm_le_two (hP.restrict) m)
  intro f
  simpa only [Lmap_apply (hP.restrict)] using linearError_continuous (hP.restrict) m f

/-- Physical-time singletons have zero measure. -/
theorem time_singleton_zero (t : Time) : timeMeasure {t} = 0 := by
  rw [timeMeasure_comap, time_embedding.comap_apply]
  simp

/-- Exponential decay is integrable on the actual physical-time measure. -/
theorem exp_integrable {a : ℝ} (ha : a < 0) :
    Integrable (fun t : Time => Real.exp (a * t)) timeMeasure := by
  have hi : Integrable (fun x : ℝ => Real.exp (a * x)) (volume.restrict (Ici 0)) := by
    exact (integrableOn_Ici_iff_integrableOn_Ioi).2 (integrableOn_exp_mul_Ioi ha 0)
  rw [← timeMeasure_map, time_embedding.integrable_map_iff] at hi
  exact hi

/-- The source qualification gives the actual weighted L^(4/3) membership. -/
theorem source_weight_memLp {ν : ℝ} {g : M.Trajectory} (hg : M.Source43Valid ν g) :
    MemLp (fun t : Time => Real.exp (ν * t) * ‖g t‖) (4 / 3) timeMeasure := by
  have hm : AEStronglyMeasurable (fun t : Time => Real.exp (ν * t) * ‖g t‖) timeMeasure :=
    ((Real.continuous_exp.comp
    (continuous_const.mul NNReal.continuous_coe)).aestronglyMeasurable).mul hg.1.norm
  apply (integrable_norm_rpow_iff hm (by norm_num : (4 / 3 : ℝ≥0∞) ≠ 0) (by finiteness)).1
  simpa only [ENNReal.toReal_div, ENNReal.toReal_ofNat, Pi.mul_apply, Real.norm_eq_abs,
    abs_of_nonneg (mul_nonneg (Real.exp_pos _).le (norm_nonneg _))] using hg.2

/-- Positive exponential weighting makes every qualified source globally Bochner integrable. -/
theorem source_integrable {ν : ℝ} (hν : 0 < ν) {g : M.Trajectory}
    (hg : M.Source43Valid ν g) : Integrable g timeMeasure := by
  have hm : AEStronglyMeasurable (fun t : Time => Real.exp (-ν * t)) timeMeasure :=
    (Real.continuous_exp.comp (continuous_const.mul NNReal.continuous_coe)).aestronglyMeasurable
  have he : MemLp (fun t : Time => Real.exp (-ν * t)) 4 timeMeasure := by
    apply memLp_four_of_integrable hm
    convert exp_integrable (show -4 * ν < 0 by linarith) using 1
    ext t
    rw [← Real.exp_nat_mul]
    congr 1
    ring
  let : ENNReal.HolderTriple (4 / 3) 4 1 := ⟨by
    have hh := congrArg (fun x : ℝ≥0 => (x : ℝ≥0∞))
      (show (4 / 3 : ℝ≥0)⁻¹ + (4 : ℝ≥0)⁻¹ = 1 by norm_num)
    simpa only [ENNReal.coe_add, ENNReal.coe_inv (by norm_num : (4 / 3 : ℝ≥0) ≠ 0),
      ENNReal.coe_inv (by norm_num : (4 : ℝ≥0) ≠ 0),
      ENNReal.coe_div (by norm_num : (3 : ℝ≥0) ≠ 0), ENNReal.coe_ofNat, ENNReal.coe_one, inv_one] using hh⟩
  have hi := (source_weight_memLp hg).integrable_mul he
  apply (integrable_norm_iff hg.1).1
  convert hi using 1
  ext t
  change ‖g t‖ = (Real.exp (ν * (t : ℝ)) * ‖g t‖) * Real.exp (-ν * t)
  rw [mul_right_comm, ← Real.exp_add]
  simp

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The actual causal integrand extended by zero in its source variable. -/
def causalIntegrand (m : D05Mesh L κ) (g : M.Trajectory) (t s : Time) : M.H :=
  (Iic t).indicator (fun q => M.Lmap m (t - q) (g q)) s

/-- The canonical time measure is atomless. -/
instance timeMeasure_nullSingleton : NullSingletonClass timeMeasure := ⟨time_singleton_zero⟩

/-- Joint strong continuity makes the actual source integrand strongly measurable. -/
theorem causalIntegrand_measurable (hP : ProofInputs M B [.L01b, .L01c, .L04a, .L05a, .L05c]) (m : D05Mesh L κ)
    {g : M.Trajectory} (hg : AEStronglyMeasurable g timeMeasure) (t : Time) :
    AEStronglyMeasurable (causalIntegrand m g t) timeMeasure := by
  have hh : Continuous (fun s : Time => t - s) := continuous_const.sub continuous_id
  exact ((Lmap_joint_continuous (hP.restrict) m).comp_aestronglyMeasurable
    (hh.aestronglyMeasurable.prodMk hg)).indicator measurableSet_Iic

/-- A global integrable source gives a fixed dominating function for all times. -/
theorem causalIntegrand_bound (hP : ProofInputs M B [.L01c, .L04a, .L05c]) (m : D05Mesh L κ)
    (g : M.Trajectory) (t s : Time) :
    ‖causalIntegrand m g t s‖ ≤ 2 * ‖g s‖ := by
  by_cases h : s ≤ t
  · simp only [causalIntegrand, Set.indicator_of_mem (show s ∈ Iic t from h)]
    exact ((M.Lmap m (t - s)).le_opNorm (g s)).trans
      (mul_le_mul_of_nonneg_right (Lmap_norm_le_two (hP.restrict) m (t - s)) (norm_nonneg _))
  · simp only [causalIntegrand, Set.indicator_of_notMem (show s ∉ Iic t from h), norm_zero]
    positivity

/-- Moving the causal cutoff is continuous at almost every source time. -/
theorem causalIntegrand_ae_continuousAt (hP : ProofInputs M B [.L01b, .L04a, .L05a]) (m : D05Mesh L κ)
    (g : M.Trajectory) (t : Time) :
    ∀ᵐ s : Time ∂timeMeasure, ContinuousAt (fun r => causalIntegrand m g r s) t := by
  filter_upwards [timeMeasure.ae_ne t] with s hs
  rcases lt_or_gt_of_ne hs with hst | hts
  · have heq : (fun r => causalIntegrand m g r s) =ᶠ[nhds t]
        (fun r => M.Lmap m (r - s) (g s)) := by
      filter_upwards [eventually_gt_nhds hst] with r hr
      simp only [causalIntegrand, Set.indicator_of_mem (show s ∈ Iic r from hr.le)]
    apply ContinuousAt.congr_of_eventuallyEq (hg := heq)
    have hc := (linearError_continuous (hP.restrict) m (g s)).comp
      (continuous_id.sub (continuous_const : Continuous (fun _ : Time => s)))
    simpa only [Lmap_apply (hP.restrict), Function.comp_def, Pi.sub_apply, id_eq] using hc.continuousAt
  · have heq : (fun r => causalIntegrand m g r s) =ᶠ[nhds t] (fun _ => 0) := by
      filter_upwards [eventually_lt_nhds hts] with r hr
      simp only [causalIntegrand, Set.indicator_of_notMem (show s ∉ Iic r from not_le.mpr hr)]
    exact continuousAt_const.congr_of_eventuallyEq heq

/-- Dominated convergence gives continuity at every time, including zero. -/
theorem causal_integral_continuous (hP : ProofInputs M B [.L01b, .L01c, .L04a, .L05a, .L05c]) (m : D05Mesh L κ)
    {g : M.Trajectory} (hg : Integrable g timeMeasure) :
    Continuous (fun t => ∫ s, causalIntegrand m g t s ∂timeMeasure) := by
  apply continuous_iff_continuousAt.2
  intro t
  exact continuousAt_of_dominated
    (Filter.Eventually.of_forall (causalIntegrand_measurable (hP.restrict) m hg.1))
    (Filter.Eventually.of_forall (fun r =>
      Filter.Eventually.of_forall (causalIntegrand_bound (hP.restrict) m g r)))
    (hg.norm.const_mul 2) (causalIntegrand_ae_continuousAt (hP.restrict) m g t)

theorem Lconvolution_eq_integral (hP : ProofInputs M B [.L04a]) (m : D05Mesh L κ)
    (g : M.Trajectory) (t : Time) :
    M.Lconvolution m g t = ∫ s, causalIntegrand m g t s ∂timeMeasure := by
  simp only [causalIntegrand]
  rw [integral_indicator measurableSet_Iic]
  unfold Model.Lconvolution
  apply integral_congr_ae
  exact Filter.Eventually.of_forall (fun s => (Lmap_apply (hP.restrict) m (t - s) (g s)).symm)

theorem Lconvolution_continuous (hP : ProofInputs M B [.L01b, .L01c, .L04a, .L05a, .L05c]) {ν : ℝ}
    (hν : 0 < ν) (m : D05Mesh L κ) {g : M.Trajectory}
    (hg : M.Source43Valid ν g) : Continuous (M.Lconvolution m g) := by
  have heq : M.Lconvolution m g = (fun t => ∫ s, causalIntegrand m g t s ∂timeMeasure) :=
    funext (Lconvolution_eq_integral (hP.restrict) m g)
  rw [heq]
  exact causal_integral_continuous (hP.restrict) m (source_integrable hν hg)

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The scalar magnitude retains the complete exponential time weight. -/
def weightedMagnitude (ν : ℝ) (f : M.Trajectory) (t : Time) : ℝ :=
  Real.exp (ν * t) * ‖f t‖

/-- The scalar magnitude is nonnegative. -/
theorem norm_weightedMagnitude (ν : ℝ) (f : M.Trajectory) (t : Time) :
    ‖weightedMagnitude ν f t‖ = weightedMagnitude ν f t :=
  Real.norm_of_nonneg (by unfold weightedMagnitude; positivity)

/-- The given kernel is nonnegative. -/
theorem norm_Lambda (ν : ℝ) (m : D05Mesh L κ) (t : Time) :
    ‖M.Lambda ν m t‖ = M.Lambda ν m t :=
  Real.norm_of_nonneg (by unfold Model.Lambda; positivity)

/-- Weighted scalar magnitudes are strongly measurable when the actual trajectory is. -/
theorem weightedMagnitude_measurable {ν : ℝ} {f : M.Trajectory}
    (hf : AEStronglyMeasurable f timeMeasure) :
    AEStronglyMeasurable (weightedMagnitude ν f) timeMeasure :=
  ((Real.continuous_exp.comp (continuous_const.mul NNReal.continuous_coe)).aestronglyMeasurable).mul hf.norm

theorem weightedMagnitude_fourth (ν : ℝ) (f : M.Trajectory) (t : Time) :
    weightedMagnitude ν f t ^ 4 = Real.exp (4 * ν * t) * ‖f t‖ ^ 4 := by
  unfold weightedMagnitude
  rw [show Real.exp (4 * ν * (t : ℝ)) = Real.exp (ν * t) ^ 4 from exp_weight_pow ν t 4]
  ring

/-- Z qualification gives genuine L4 membership of the weighted magnitude. -/
theorem Z_weight_memLp {ν : ℝ} {f : M.Trajectory} (hf : M.ZValid ν f) :
    MemLp (weightedMagnitude ν f) 4 timeMeasure := by
  apply memLp_four_of_integrable (weightedMagnitude_measurable hf.1)
  simpa only [weightedMagnitude_fourth] using hf.2

theorem ZValid_of_weight_memLp {ν : ℝ} {f : M.Trajectory}
    (hf : AEStronglyMeasurable f timeMeasure)
    (hw : MemLp (weightedMagnitude ν f) 4 timeMeasure) : M.ZValid ν f := by
  refine ⟨hf, ?_⟩
  have hi := (integrable_norm_rpow_iff hw.aestronglyMeasurable
    (by norm_num : (4 : ℝ≥0∞) ≠ 0) (by simp)).2 hw
  convert hi using 1
  ext t
  rw [show (4 : ℝ≥0∞).toReal = (4 : ℝ) by norm_num,
    show ‖weightedMagnitude ν f t‖ ^ (4 : ℝ) =
      ‖weightedMagnitude ν f t‖ ^ (4 : ℕ) from Real.rpow_natCast _ 4,
    Real.norm_of_nonneg (show 0 ≤ weightedMagnitude ν f t by unfold weightedMagnitude; positivity),
    weightedMagnitude_fourth]

/-- The real L4 norm formula is exactly Z; finiteness is provided separately. -/
theorem Z_eq_lpNorm {ν : ℝ} {f : M.Trajectory}
    (hf : AEStronglyMeasurable f timeMeasure) :
    M.Z ν f = lpNorm (weightedMagnitude ν f) 4 timeMeasure := by
  rw [lpNorm_eq_integral_norm_rpow_toReal (by norm_num) (by simp)
    (weightedMagnitude_measurable hf)]
  unfold Model.Z
  congr 1
  · apply integral_congr_ae
    exact Filter.Eventually.of_forall (fun t => by
      change Real.exp (4 * ν * (t : ℝ)) * ‖f t‖ ^ 4 =
        ‖weightedMagnitude ν f t‖ ^ (4 : ℝ)
      rw [
        show ‖weightedMagnitude ν f t‖ ^ (4 : ℝ) =
          ‖weightedMagnitude ν f t‖ ^ (4 : ℕ) from Real.rpow_natCast _ 4,
        Real.norm_of_nonneg (show 0 ≤ weightedMagnitude ν f t by unfold weightedMagnitude; positivity),
        weightedMagnitude_fourth])
  · norm_num

/-- The real source norm is the ordinary L^(4/3) norm of the weighted magnitude. -/
theorem Source43Size_eq_lpNorm {ν : ℝ} {g : M.Trajectory}
    (hg : AEStronglyMeasurable g timeMeasure) :
    M.Source43Size ν g = lpNorm (weightedMagnitude ν g) (4 / 3) timeMeasure := by
  rw [lpNorm_eq_integral_norm_rpow_toReal (by norm_num) (by finiteness)
    (weightedMagnitude_measurable hg)]
  simp only [ENNReal.toReal_div, ENNReal.toReal_ofNat, Model.Source43Size,
    norm_weightedMagnitude]
  norm_num [weightedMagnitude]

/-- The mesh width is the maximum of finitely many nonnegative widths. -/
theorem mesh_nonnegative (m : D05Mesh L κ) : 0 ≤ m.h := by
  unfold D05Mesh.h D05Partition.mesh
  positivity

/-- The nonnegative scalar kernel used in the convolution estimates. -/
def extendedKernel (M : Model.{u} L κ) (ν : ℝ) (m : D05Mesh L κ) : ℝ → ℝ≥0∞ :=
  zeroExtension (fun t => ENNReal.ofReal (M.Lambda ν m t))

/-- The source magnitude extended by zero is the actual scalar input to Holder and Tonelli. -/
def extendedSource (ν : ℝ) (g : M.Trajectory) : ℝ → ℝ≥0∞ :=
  zeroExtension (fun t => ENNReal.ofReal (weightedMagnitude ν g t))

/-- Nonnegative scalar functions have the same extended-real Lp norm after ofReal. -/
theorem ofReal_eLpNorm_time (f : Time → ℝ) (p : ℝ≥0∞) (hf : ∀ t, 0 ≤ f t) :
    eLpNorm (fun t => ENNReal.ofReal (f t)) p timeMeasure = eLpNorm f p timeMeasure := by
  simpa only [Function.comp_def] using
    (eLpNorm_ofReal (μ := timeMeasure) (p := p) f (Filter.Eventually.of_forall hf))

/-- The qualified source has exactly the prescribed extended-real norm after zero extension. -/
theorem extendedSource_norm {ν : ℝ} {g : M.Trajectory} (hg : M.Source43Valid ν g) :
    eLpNorm (extendedSource ν g) (4 / 3) volume = ENNReal.ofReal (M.Source43Size ν g) := by
  unfold extendedSource
  rw [zeroExtension_eLpNorm, ofReal_eLpNorm_time (weightedMagnitude ν g) _ (fun t => by
    unfold weightedMagnitude; positivity)]
  rw [Source43Size_eq_lpNorm hg.1]
  exact (ofReal_lpNorm (source_weight_memLp hg)).symm

/-- The extended source is almost everywhere measurable without choosing pointwise representatives. -/
theorem extendedSource_measurable {ν : ℝ} {g : M.Trajectory} (hg : M.Source43Valid ν g) :
    AEMeasurable (extendedSource ν g) volume :=
  ((zeroExtension_aestronglyMeasurable_iff _).2
    (ENNReal.continuous_ofReal.comp_aestronglyMeasurable
      (weightedMagnitude_measurable hg.1))).aemeasurable

/-- The kernel's given measurability is preserved by zero extension. -/
theorem extendedKernel_measurable (hP : ProofInputs M B [.L12d]) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ) :
    Measurable (extendedKernel M ν m) :=
  zeroExtension_measurable ((hP.get .L12d (by decide)) ν hν hνL m).1.ennreal_ofReal

/-- L12(d) gives finite Lp membership before any real-valued kernel root is used. -/
theorem kernel_memLp (hP : ProofInputs M B [.L12d]) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    {p : ℝ} (hp : p = 1 ∨ p = 4) :
    MemLp (M.Lambda ν m) (ENNReal.ofReal p) timeMeasure := by
  have hp0 : 0 < p := by rcases hp with rfl | rfl <;> norm_num
  have hm : AEStronglyMeasurable (M.Lambda ν m) timeMeasure :=
    ((hP.get .L12d (by decide)) ν hν hνL m).1.aestronglyMeasurable
  apply (integrable_norm_rpow_iff hm (by simp [hp0]) (by simp)).1
  have hi := (((hP.get .L12d (by decide)) ν hν hνL m).2 p (hp.imp_right Or.inr)).1
  simpa only [ENNReal.toReal_ofReal hp0.le, norm_Lambda] using hi

/-- The two kernel norms needed by endpoint interpolation carry the exact mesh exponents. -/
theorem extendedKernel_norm_bound (hP : ProofInputs M B [.L12d]) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    {p : ℝ} (hp : p = 1 ∨ p = 4) :
    eLpNorm (extendedKernel M ν m) (ENNReal.ofReal p) volume ≤
      ENNReal.ofReal (B.bound "L12_d" ν p) *
        ENNReal.ofReal m.h ^ (2 / (3 * p)) := by
  have hp0 : 0 < p := by rcases hp with rfl | rfl <;> norm_num
  have hm := kernel_memLp (hP.restrict) hν hνL m hp
  unfold extendedKernel
  rw [zeroExtension_eLpNorm, ofReal_eLpNorm_time (M.Lambda ν m) _ (fun t => by
    unfold Model.Lambda; positivity), ← ofReal_lpNorm hm,
    lpNorm_eq_integral_norm_rpow_toReal (by simp [hp0]) (by simp) hm.aestronglyMeasurable]
  have hb := (((hP.get .L12d (by decide)) ν hν hνL m).2 p (hp.imp_right Or.inr)).2
  have hc : 0 ≤ B.bound "L12_d" ν p := by unfold D01Budget.bound; positivity
  rw [ENNReal.ofReal_rpow_of_nonneg (mesh_nonnegative m) (by positivity),
    ← ENNReal.ofReal_mul hc]
  apply ENNReal.ofReal_le_ofReal
  simpa only [ENNReal.toReal_ofReal hp0.le, one_div,
    norm_Lambda] using hb

end MergedKdV.T2
end
end

section
open MeasureTheory Set
open scoped ENNReal
namespace MergedKdV.T2

/-- Scalar convolution of nonnegative extended-real functions on the full time line.
Causal functions are extended by zero before using this definition. -/
noncomputable def scalarConvolution (K G : ℝ → ℝ≥0∞) (t : ℝ) : ℝ≥0∞ :=
  ∫⁻ s, K s * G (t - s)

lemma measurable_scalarConvolution {K G : ℝ → ℝ≥0∞}
    (hK : Measurable K) (hG : Measurable G) : Measurable (scalarConvolution K G) := by
  unfold scalarConvolution
  fun_prop

/-- The pointwise Holder endpoint used in Lemma 4.12 of arXiv v1. -/
theorem convolution_holder_endpoint {K G : ℝ → ℝ≥0∞}
    (hK : Measurable K) (hG : Measurable G) (t : ℝ) :
    scalarConvolution K G t ≤
      (∫⁻ s, K s ^ (4 : ℝ)) ^ (1 / 4 : ℝ) *
      (∫⁻ s, G s ^ (4 / 3 : ℝ)) ^ (3 / 4 : ℝ) := by
  have h := ENNReal.lintegral_mul_le_Lp_mul_Lq volume (f := K) (g := fun s => G (t - s))
    (show Real.HolderConjugate 4 (4 / 3) from
      Real.holderConjugate_iff.mpr ⟨by norm_num, by norm_num⟩)
    hK.aemeasurable (hG.comp ((measurable_const (a := t)).sub measurable_id)).aemeasurable
  have htrans := lintegral_sub_left_eq_self (μ := (volume : Measure ℝ)) (fun a => G a ^ (4 / 3 : ℝ)) t
  change (∫⁻ a, K a * G (t - a)) ≤ _ at h
  rw [htrans] at h
  simpa only [Pi.mul_apply, scalarConvolution,
    show (1 / (4 / 3) : ℝ) = 3 / 4 by norm_num] using h

lemma weighted_holder_factor (k g : ℝ≥0∞) :
    (k * g ^ (4 / 3 : ℝ)) ^ (3 / 4 : ℝ) * k ^ (1 / 4 : ℝ) = k * g := by
  rw [ENNReal.mul_rpow_of_nonneg _ _ (by norm_num), ← ENNReal.rpow_mul]
  norm_num
  rw [mul_right_comm, ← ENNReal.rpow_add_of_nonneg _ _ (by norm_num) (by norm_num)]
  norm_num

/-- Weighted Holder gives the L^(4/3) estimate before Tonelli. -/
lemma convolution_fourThirds_pointwise {K G : ℝ → ℝ≥0∞}
    (hK : Measurable K) (hG : Measurable G) (t : ℝ) :
    scalarConvolution K G t ^ (4 / 3 : ℝ) ≤
      (∫⁻ s, K s * G (t - s) ^ (4 / 3 : ℝ)) *
      (∫⁻ s, K s) ^ (1 / 3 : ℝ) := by
  have h := ENNReal.lintegral_mul_norm_pow_le (μ := volume)
    (f := fun s => K s * G (t - s) ^ (4 / 3 : ℝ)) (g := K)
    (hK.mul ((hG.comp ((measurable_const (a := t)).sub measurable_id)).pow_const (4 / 3 : ℝ))).aemeasurable
    hK.aemeasurable (by norm_num : (0 : ℝ) ≤ 3 / 4)
    (by norm_num : (0 : ℝ) ≤ 1 / 4) (by norm_num : (3 / 4 : ℝ) + 1 / 4 = 1)
  simp only [weighted_holder_factor] at h
  have hpow := ENNReal.rpow_le_rpow h (by norm_num : (0 : ℝ) ≤ 4 / 3)
  simpa only [scalarConvolution, ENNReal.mul_rpow_of_nonneg _ _ (by norm_num : (0 : ℝ) ≤ 4 / 3),
    ← ENNReal.rpow_mul, show (3 / 4 : ℝ) * (4 / 3) = 1 by norm_num,
    show (1 / 4 : ℝ) * (4 / 3) = 1 / 3 by norm_num, ENNReal.rpow_one] using hpow

lemma convolution_tonelli {K G : ℝ → ℝ≥0∞}
    (hK : Measurable K) (hG : Measurable G) :
    (∫⁻ t, ∫⁻ s, K s * G (t - s)) = (∫⁻ s, K s) * (∫⁻ t, G t) := by
  rw [lintegral_lintegral_swap (show AEMeasurable (fun p : ℝ × ℝ => K p.2 * G (p.1 - p.2)) (volume.prod volume) by fun_prop)]
  calc
    _ = ∫⁻ s, K s * (∫⁻ t, G t) := by
      apply lintegral_congr
      intro s
      rw [lintegral_const_mul (K s) (show Measurable (fun t => G (t - s)) by fun_prop)]
      rw [lintegral_sub_right_eq_self G s]
    _ = _ := lintegral_mul_const _ hK

/-- The L^1-kernel convolution endpoint, proved using Holder and Tonelli. -/
theorem convolution_L1_fourThirds {K G : ℝ → ℝ≥0∞}
    (hK : Measurable K) (hG : Measurable G) :
    (∫⁻ t, scalarConvolution K G t ^ (4 / 3 : ℝ)) ≤
      (∫⁻ s, K s) ^ (4 / 3 : ℝ) * (∫⁻ t, G t ^ (4 / 3 : ℝ)) := by
  calc
    _ ≤ ∫⁻ t, (∫⁻ s, K s * G (t - s) ^ (4 / 3 : ℝ)) *
        (∫⁻ s, K s) ^ (1 / 3 : ℝ) :=
      lintegral_mono (convolution_fourThirds_pointwise hK hG)
    _ = ((∫⁻ s, K s) * (∫⁻ t, G t ^ (4 / 3 : ℝ))) *
        (∫⁻ s, K s) ^ (1 / 3 : ℝ) := by
      rw [lintegral_mul_const _ (by fun_prop), convolution_tonelli hK (hG.pow_const _)]
    _ = _ := by
      rw [mul_right_comm]
      congr 1
      conv_lhs => lhs; rw [← ENNReal.rpow_one (∫⁻ s, K s)]
      rw [← ENNReal.rpow_add_of_nonneg _ _ (by norm_num) (by norm_num)]
      norm_num

/-- Endpoint interpolation: the fourth moment is controlled by the L^4 and
L^1 kernel moments. This replaces a general Young convolution theorem. -/
theorem convolution_interpolation {K G : ℝ → ℝ≥0∞}
    (hK : Measurable K) (hG : Measurable G) :
    (∫⁻ t, scalarConvolution K G t ^ (4 : ℝ)) ≤
      ((∫⁻ s, K s ^ (4 : ℝ)) ^ (1 / 4 : ℝ) *
        (∫⁻ t, G t ^ (4 / 3 : ℝ)) ^ (3 / 4 : ℝ)) ^ (8 / 3 : ℝ) *
      ((∫⁻ s, K s) ^ (4 / 3 : ℝ) * (∫⁻ t, G t ^ (4 / 3 : ℝ))) := by
  let B := (∫⁻ s, K s ^ (4 : ℝ)) ^ (1 / 4 : ℝ) *
    (∫⁻ t, G t ^ (4 / 3 : ℝ)) ^ (3 / 4 : ℝ)
  calc
    _ ≤ ∫⁻ t, B ^ (8 / 3 : ℝ) * scalarConvolution K G t ^ (4 / 3 : ℝ) := by
      apply lintegral_mono
      intro t
      change scalarConvolution K G t ^ (4 : ℝ) ≤ _
      calc
        _ = scalarConvolution K G t ^ (8 / 3 : ℝ) * scalarConvolution K G t ^ (4 / 3 : ℝ) := by
          rw [← ENNReal.rpow_add_of_nonneg _ _ (by norm_num) (by norm_num)]
          norm_num
        _ ≤ _ := by
          exact mul_le_mul_left (ENNReal.rpow_le_rpow (convolution_holder_endpoint hK hG t)
            (by norm_num)) _
    _ = B ^ (8 / 3 : ℝ) * (∫⁻ t, scalarConvolution K G t ^ (4 / 3 : ℝ)) :=
      lintegral_const_mul _ ((measurable_scalarConvolution hK hG).pow_const _)
    _ ≤ _ := mul_le_mul_right (convolution_L1_fourThirds hK hG) _

/-- The norm form of the endpoint interpolation estimate. -/
theorem convolution_eLpNorm {K G : ℝ → ℝ≥0∞}
    (hK : Measurable K) (hG : Measurable G) :
    eLpNorm (scalarConvolution K G) 4 volume ≤
      eLpNorm K 4 volume ^ (2 / 3 : ℝ) *
      eLpNorm K 1 volume ^ (1 / 3 : ℝ) * eLpNorm G (4 / 3) volume := by
  rw [eLpNorm_eq_lintegral_rpow_enorm_toReal (by norm_num) (by norm_num)
    (measurable_scalarConvolution hK hG).aestronglyMeasurable,
    eLpNorm_eq_lintegral_rpow_enorm_toReal (by norm_num) (by norm_num) hK.aestronglyMeasurable,
    eLpNorm_one_eq_lintegral_enorm hK.aestronglyMeasurable,
    eLpNorm_eq_lintegral_rpow_enorm_toReal (by norm_num) (by finiteness) hG.aestronglyMeasurable]
  simp only [enorm_eq_self]
  norm_num only [ENNReal.toReal_ofNat, ENNReal.toReal_div, ENNReal.toReal_one]
  have hi := ENNReal.rpow_le_rpow (convolution_interpolation hK hG)
    (by norm_num : (0 : ℝ) ≤ 1 / 4)
  convert hi using 1
  simp only [ENNReal.mul_rpow_of_nonneg _ _ (by norm_num : (0 : ℝ) ≤ 1 / 4),
    ENNReal.mul_rpow_of_nonneg _ _ (by norm_num : (0 : ℝ) ≤ 8 / 3), ← ENNReal.rpow_mul]
  norm_num
  have hexp (b : ℝ≥0∞) : b ^ (1 / 2 : ℝ) * b ^ (1 / 4 : ℝ) = b ^ (3 / 4 : ℝ) := by
    rw [← ENNReal.rpow_add_of_nonneg _ _ (by norm_num) (by norm_num)]
    norm_num
  calc
    _ = (∫⁻ x, K x ^ (4 : ℝ)) ^ (1 / 6 : ℝ) * (∫⁻ x, K x) ^ (1 / 3 : ℝ) *
        ((∫⁻ x, G x ^ (4 / 3 : ℝ)) ^ (1 / 2 : ℝ) *
          (∫⁻ x, G x ^ (4 / 3 : ℝ)) ^ (1 / 4 : ℝ)) := by rw [hexp]; norm_num
    _ = _ := by simp only [ENNReal.rpow_ofNat]; ac_rfl

/-- Norm domination converts the scalar estimate to a Banach-valued trajectory estimate.
Measurability of the trajectory is supplied by the mild-solution premise. -/
theorem dominated_convolution_eLpNorm {E : Type*} [NormedAddCommGroup E]
    {F : ℝ → E} {K G : ℝ → ℝ≥0∞}
    (hF : AEStronglyMeasurable F volume) (hK : Measurable K) (hG : Measurable G)
    (hdom : ∀ᵐ t, ‖F t‖ₑ ≤ scalarConvolution K G t) :
    eLpNorm F 4 volume ≤ eLpNorm K 4 volume ^ (2 / 3 : ℝ) *
      eLpNorm K 1 volume ^ (1 / 3 : ℝ) * eLpNorm G (4 / 3) volume := by
  apply le_trans _ (convolution_eLpNorm hK hG)
  exact eLpNorm_mono_enorm_ae hF (by simpa only [enorm_eq_self] using hdom)

end MergedKdV.T2
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2

/-- Holder's pointwise endpoint, allowing an almost everywhere measurable source. -/
theorem scalarConvolution_holder_norm {K G : ℝ → ℝ≥0∞}
    (hK : AEMeasurable K volume) (hG : AEMeasurable G volume) (t : ℝ) :
    scalarConvolution K G t ≤ eLpNorm K 4 volume * eLpNorm G (4 / 3) volume := by
  have hh := ENNReal.lintegral_mul_le_Lp_mul_Lq volume (f := K) (g := fun s => G (t - s))
    (show Real.HolderConjugate 4 (4 / 3) from
      Real.holderConjugate_iff.mpr ⟨by norm_num, by norm_num⟩)
    hK (hG.comp_quasiMeasurePreserving (volume.measurePreserving_sub_left t).quasiMeasurePreserving)
  have htrans := lintegral_sub_left_eq_self (μ := (volume : Measure ℝ)) (fun s => G s ^ (4 / 3 : ℝ)) t
  change (∫⁻ s, K s * G (t - s)) ≤ _ at hh
  rw [htrans] at hh
  rw [eLpNorm_eq_lintegral_rpow_enorm_toReal (by norm_num) (by norm_num) hK.aestronglyMeasurable,
    eLpNorm_eq_lintegral_rpow_enorm_toReal (by norm_num) (by finiteness) hG.aestronglyMeasurable]
  simpa only [scalarConvolution, enorm_eq_self, ENNReal.toReal_ofNat, ENNReal.toReal_div] using hh

/-- Scalar endpoint interpolation for a qualified, almost everywhere measurable source. -/
theorem dominated_convolution_eLpNorm_ae {E : Type*} [NormedAddCommGroup E]
    {F : ℝ → E} {K G : ℝ → ℝ≥0∞}
    (hF : AEStronglyMeasurable F volume) (hK : Measurable K) (hG : AEMeasurable G volume)
    (hdom : ∀ᵐ t, ‖F t‖ₑ ≤ scalarConvolution K G t) :
    eLpNorm F 4 volume ≤ eLpNorm K 4 volume ^ (2 / 3 : ℝ) *
      eLpNorm K 1 volume ^ (1 / 3 : ℝ) * eLpNorm G (4 / 3) volume := by
  have he (t : ℝ) : scalarConvolution K G t = scalarConvolution K (hG.mk G) t := by
    apply lintegral_congr_ae
    filter_upwards [(volume.measurePreserving_sub_left t).quasiMeasurePreserving.ae hG.ae_eq_mk]
      with s hs
    simp only [hs]
  have hb := dominated_convolution_eLpNorm hF hK hG.measurable_mk
    (hdom.mono (fun t ht => (he t) ▸ ht))
  rwa [← eLpNorm_congr_ae hG.ae_eq_mk] at hb

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The exponential weight splits exactly across the causal time difference. -/
theorem weight_split (ν : ℝ) {s t : Time} (hst : s ≤ t) :
    Real.exp (ν * (t : ℝ)) =
      Real.exp (ν * (t - s : Time)) * Real.exp (ν * s) := by
  rw [← Real.exp_add, NNReal.coe_sub hst]
  congr 1
  ring

/-- Weighted pointwise domination for the actual operator evaluation. -/
theorem causal_weighted_bound (ν : ℝ) (m : D05Mesh L κ) (g : M.Trajectory)
    {s t : Time} (hst : s ≤ t) :
    Real.exp (ν * (t : ℝ)) * ‖M.Lmap m (t - s) (g s)‖ ≤
      M.Lambda ν m (t - s) * weightedMagnitude ν g s := by
  have h := mul_le_mul_of_nonneg_left ((M.Lmap m (t - s)).le_opNorm (g s))
    (Real.exp_pos (ν * (t : ℝ))).le
  convert h using 1
  unfold Model.Lambda weightedMagnitude
  rw [weight_split ν hst]
  ring

/-- Reflection exchanges source time with the usual scalar-convolution variable. -/
theorem scalarConvolution_reflect (K G : ℝ → ℝ≥0∞) (t : ℝ) :
    scalarConvolution K G t = ∫⁻ s, K (t - s) * G s := by
  have h := lintegral_sub_left_eq_self (μ := (volume : Measure ℝ))
    (fun s => K s * G (t - s)) t
  simpa only [scalarConvolution, sub_sub_cancel] using h.symm

/-- Pointwise domination of the zero-extended causal integrand. -/
theorem causal_extension_bound (ν : ℝ) (m : D05Mesh L κ) (g : M.Trajectory)
    (t : Time) (r : ℝ) :
    zeroExtension (fun s => ENNReal.ofReal (Real.exp (ν * (t : ℝ))) *
      ‖causalIntegrand m g t s‖ₑ) r ≤
      extendedKernel M ν m ((t : ℝ) - r) * extendedSource ν g r := by
  by_cases hr : 0 ≤ r
  · lift r to ℝ≥0 using hr with s
    rw [zeroExtension_coe]
    by_cases hst : s ≤ t
    · rw [show (t : ℝ) - (s : ℝ) = ((t - s : Time) : ℝ) from (NNReal.coe_sub hst).symm]
      simp only [extendedKernel, extendedSource, zeroExtension_coe,
        causalIntegrand, Set.indicator_of_mem (show s ∈ Iic t from hst)]
      have hh := ENNReal.ofReal_le_ofReal (causal_weighted_bound ν m g hst)
      simpa only [ENNReal.ofReal_mul (Real.exp_pos _).le, ofReal_norm,
        ENNReal.ofReal_mul (show 0 ≤ M.Lambda ν m (t - s) by unfold Model.Lambda; positivity)] using hh
    · simp only [causalIntegrand, Set.indicator_of_notMem (show s ∉ Iic t from hst),
        enorm_zero, mul_zero]
      exact zero_le
  · rw [zeroExtension_neg _ (lt_of_not_ge hr)]
    exact zero_le

/-- The actual weighted convolution is dominated by the scalar convolution.
This estimate is independent of output measurability; integrability and continuity are proved separately. -/
theorem Lconvolution_scalar_bound (hP : ProofInputs M B [.L04a]) (ν : ℝ) (m : D05Mesh L κ)
    (g : M.Trajectory) (t : Time) :
    ENNReal.ofReal (weightedMagnitude ν (M.Lconvolution m g) t) ≤
      scalarConvolution (extendedKernel M ν m) (extendedSource ν g) t := by
  rw [weightedMagnitude, Lconvolution_eq_integral (hP.restrict), scalarConvolution_reflect]
  calc
    _ = ENNReal.ofReal (Real.exp (ν * (t : ℝ))) *
        ‖∫ s, causalIntegrand m g t s ∂timeMeasure‖ₑ := by
      rw [ENNReal.ofReal_mul (Real.exp_pos _).le, ofReal_norm]
    _ ≤ ENNReal.ofReal (Real.exp (ν * (t : ℝ))) *
        ∫⁻ s, ‖causalIntegrand m g t s‖ₑ ∂timeMeasure :=
      mul_le_mul_right (enorm_integral_le_lintegral_enorm _) _
    _ = ∫⁻ s, ENNReal.ofReal (Real.exp (ν * (t : ℝ))) *
        ‖causalIntegrand m g t s‖ₑ ∂timeMeasure :=
      (lintegral_const_mul' _ _ ENNReal.ofReal_ne_top).symm
    _ = ∫⁻ r : ℝ, zeroExtension (fun s =>
        ENNReal.ofReal (Real.exp (ν * (t : ℝ))) * ‖causalIntegrand m g t s‖ₑ) r :=
      (zeroExtension_lintegral _).symm
    _ ≤ _ := lintegral_mono (causal_extension_bound ν m g t)

/-- Zero extension makes the weighted output a real-line function for scalar Young interpolation. -/
theorem Lconvolution_extended_domination (hP : ProofInputs M B [.L04a]) (ν : ℝ)
    (m : D05Mesh L κ) (g : M.Trajectory) (r : ℝ) :
    ‖zeroExtension (weightedMagnitude ν (M.Lconvolution m g)) r‖ₑ ≤
      scalarConvolution (extendedKernel M ν m) (extendedSource ν g) r := by
  by_cases hr : 0 ≤ r
  · lift r to ℝ≥0 using hr with t
    rw [zeroExtension_coe, Real.enorm_of_nonneg (show 0 ≤
      weightedMagnitude ν (M.Lconvolution m g) t by unfold weightedMagnitude; positivity)]
    exact Lconvolution_scalar_bound (hP.restrict) ν m g t
  · rw [zeroExtension_neg _ (lt_of_not_ge hr), enorm_zero]
    exact zero_le

end MergedKdV.T2
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The model-independent interpolation constant for the L4 convolution bound. -/
def convolutionConstant (B : D01Budget) (ν : ℝ) : ℝ :=
  B.bound "L12_d" ν 4 ^ (2 / 3 : ℝ) * B.bound "L12_d" ν 1 ^ (1 / 3 : ℝ)

/-- The two endpoint mesh powers combine into h^(1/3). -/
theorem convolution_mesh_factor (A D H : ℝ≥0∞) :
    (A * H ^ (1 / 6 : ℝ)) ^ (2 / 3 : ℝ) *
      (D * H ^ (2 / 3 : ℝ)) ^ (1 / 3 : ℝ) =
      A ^ (2 / 3 : ℝ) * D ^ (1 / 3 : ℝ) * H ^ (1 / 3 : ℝ) := by
  simp only [ENNReal.mul_rpow_of_nonneg _ _ (by norm_num : (0 : ℝ) ≤ 2 / 3),
    ENNReal.mul_rpow_of_nonneg _ _ (by norm_num : (0 : ℝ) ≤ 1 / 3), ← ENNReal.rpow_mul]
  norm_num
  calc
    _ = A ^ (2 / 3 : ℝ) * D ^ (1 / 3 : ℝ) *
        (H ^ (1 / 9 : ℝ) * H ^ (2 / 9 : ℝ)) := by ac_rfl
    _ = _ := by
      rw [← ENNReal.rpow_add_of_nonneg _ _ (by norm_num) (by norm_num)]
      norm_num

/-- Extended-real L4 bound for the actual weighted convolution; it also proves finiteness. -/
theorem Lconvolution_eLpNorm_bound (hP : ProofInputs M B [.L01b, .L01c, .L04a, .L05a, .L05c, .L12d]) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    {g : M.Trajectory} (hg : M.Source43Valid ν g) :
    eLpNorm (zeroExtension (weightedMagnitude ν (M.Lconvolution m g))) 4 volume ≤
      ENNReal.ofReal (convolutionConstant B ν * m.h ^ (1 / 3 : ℝ) * M.Source43Size ν g) := by
  have hc := Lconvolution_continuous (hP.restrict) hν m hg
  have hF : AEStronglyMeasurable
      (zeroExtension (weightedMagnitude ν (M.Lconvolution m g))) volume :=
    (zeroExtension_aestronglyMeasurable_iff _).2
    (weightedMagnitude_measurable hc.aestronglyMeasurable)
  have hmain := dominated_convolution_eLpNorm_ae hF
    (extendedKernel_measurable (hP.restrict) hν hνL m) (extendedSource_measurable hg)
    (Filter.Eventually.of_forall (Lconvolution_extended_domination (hP.restrict) ν m g))
  have h4 := extendedKernel_norm_bound (hP.restrict) hν hνL m (p := 4) (Or.inr rfl)
  have h1 := extendedKernel_norm_bound (hP.restrict) hν hνL m (p := 1) (Or.inl rfl)
  norm_num only [ENNReal.ofReal_ofNat, ENNReal.ofReal_one,
    show (2 / (3 * 4) : ℝ) = 1 / 6 by norm_num,
    show (2 / (3 * 1) : ℝ) = 2 / 3 by norm_num] at h4 h1
  rw [extendedSource_norm hg] at hmain
  have hb : eLpNorm (zeroExtension (weightedMagnitude ν (M.Lconvolution m g))) 4 volume ≤
      ((ENNReal.ofReal (B.bound "L12_d" ν 4) * ENNReal.ofReal m.h ^ (1 / 6 : ℝ)) ^ (2 / 3 : ℝ) *
      (ENNReal.ofReal (B.bound "L12_d" ν 1) * ENNReal.ofReal m.h ^ (2 / 3 : ℝ)) ^ (1 / 3 : ℝ)) *
      ENNReal.ofReal (M.Source43Size ν g) := by
    apply hmain.trans
    gcongr
  rw [convolution_mesh_factor] at hb
  have h4c : 0 ≤ B.bound "L12_d" ν 4 := by unfold D01Budget.bound; positivity
  have h1c : 0 ≤ B.bound "L12_d" ν 1 := by unfold D01Budget.bound; positivity
  have hh := mesh_nonnegative m
  convert hb using 1
  unfold convolutionConstant
  rw [ENNReal.ofReal_mul (by positivity), ENNReal.ofReal_mul (by positivity),
    ENNReal.ofReal_mul (by positivity),
    ENNReal.ofReal_rpow_of_nonneg h4c (by norm_num),
    ENNReal.ofReal_rpow_of_nonneg h1c (by norm_num),
    ENNReal.ofReal_rpow_of_nonneg (mesh_nonnegative m) (by norm_num)]

/-- Lemma 4.13: the actual convolution has a qualified Z norm and the h^(1/3) bound. -/
theorem Lconvolution_Z_bound (hP : ProofInputs M B [.L01b, .L01c, .L04a, .L05a, .L05c, .L12d]) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    {g : M.Trajectory} (hg : M.Source43Valid ν g) :
    M.ZValid ν (M.Lconvolution m g) ∧
    M.Z ν (M.Lconvolution m g) ≤
      convolutionConstant B ν * m.h ^ (1 / 3 : ℝ) * M.Source43Size ν g := by
  have hc : AEStronglyMeasurable (M.Lconvolution m g) timeMeasure :=
    (Lconvolution_continuous (hP.restrict) hν m hg).aestronglyMeasurable
  have hb := Lconvolution_eLpNorm_bound (hP.restrict) hν hνL m hg
  have hm : MemLp (zeroExtension (weightedMagnitude ν (M.Lconvolution m g))) 4 volume :=
    hb.trans_lt ENNReal.ofReal_lt_top
  refine ⟨ZValid_of_weight_memLp hc ((zeroExtension_memLp_iff _ _).1 hm), ?_⟩
  have hr := ENNReal.toReal_mono ENNReal.ofReal_ne_top hb
  rw [zeroExtension_eLpNorm, toReal_eLpNorm, ← Z_eq_lpNorm hc] at hr
  have hn : 0 ≤ convolutionConstant B ν * m.h ^ (1 / 3 : ℝ) * M.Source43Size ν g := by
    have hh := mesh_nonnegative m
    unfold convolutionConstant Model.Source43Size D01Budget.bound
    positivity
  simpa only [ENNReal.toReal_ofReal hn] using hr

/-- Lemma 4.13: the pointwise weighted endpoint has the h^(1/6) mesh power. -/
theorem Lconvolution_point_bound (hP : ProofInputs M B [.L04a, .L12d]) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    {g : M.Trajectory} (hg : M.Source43Valid ν g) (t : Time) :
    Real.exp (ν * t) * ‖M.Lconvolution m g t‖ ≤
      B.bound "L12_d" ν 4 * m.h ^ (1 / 6 : ℝ) * M.Source43Size ν g := by
  have hmain := (Lconvolution_scalar_bound (hP.restrict) ν m g t).trans
    (scalarConvolution_holder_norm (extendedKernel_measurable (hP.restrict) hν hνL m).aemeasurable
      (extendedSource_measurable hg) t)
  have h4 := extendedKernel_norm_bound (hP.restrict) hν hνL m (p := 4) (Or.inr rfl)
  norm_num only [ENNReal.ofReal_ofNat,
    show (2 / (3 * 4) : ℝ) = 1 / 6 by norm_num] at h4
  rw [extendedSource_norm hg] at hmain
  have hb := hmain.trans (mul_le_mul_left h4 (ENNReal.ofReal (M.Source43Size ν g)))
  have hh := mesh_nonnegative m
  have hc : 0 ≤ B.bound "L12_d" ν 4 := by unfold D01Budget.bound; positivity
  have hs : 0 ≤ M.Source43Size ν g := by unfold Model.Source43Size; positivity
  rw [ENNReal.ofReal_rpow_of_nonneg (mesh_nonnegative m) (by norm_num),
    ← ENNReal.ofReal_mul hc, ← ENNReal.ofReal_mul (by positivity)] at hb
  have hr := ENNReal.toReal_mono ENNReal.ofReal_ne_top hb
  simpa only [weightedMagnitude, ENNReal.toReal_ofReal (by positivity : 0 ≤
    Real.exp (ν * (t : ℝ)) * ‖M.Lconvolution m g t‖),
    ENNReal.toReal_ofReal (by positivity : 0 ≤ B.bound "L12_d" ν 4 *
      m.h ^ (1 / 6 : ℝ) * M.Source43Size ν g)] using hr

end MergedKdV.T2
end
end


==> anc/lean/MergedKdV/Proofs/QuadraticSeries.lean <==
import MergedKdV.Proofs.LinearTools
import Mathlib.Analysis.Analytic.ChangeOrigin
import Mathlib.Analysis.Analytic.Linear
import Mathlib.Analysis.Analytic.Uniqueness
import Mathlib.Analysis.Calculus.ContDiff.Defs
import Mathlib.Analysis.Calculus.Deriv.Basic
import Mathlib.Analysis.Complex.CauchyIntegral
import Mathlib.Analysis.Convolution
import Mathlib.Analysis.InnerProductSpace.Dual
import Mathlib.Analysis.InnerProductSpace.Projection.Submodule
import Mathlib.Analysis.Normed.Lp.ProdLp
import Mathlib.Analysis.Normed.Lp.SmoothApprox
import Mathlib.Analysis.Normed.Module.FiniteDimension
import Mathlib.Analysis.Normed.Module.Multilinear.Curry
import Mathlib.Analysis.Normed.Operator.Extend
import Mathlib.Analysis.Normed.Ring.InfiniteSum
import Mathlib.Analysis.ODE.ExistUnique
import Mathlib.Analysis.SpecialFunctions.ImproperIntegrals
import Mathlib.Analysis.SpecialFunctions.Log.Deriv
import Mathlib.Analysis.SpecialFunctions.Pow.Continuity
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Combinatorics.Enumerative.Catalan.Basic
import Mathlib.MeasureTheory.Constructions.Polish.Basic
import Mathlib.MeasureTheory.Function.ConvergenceInMeasure
import Mathlib.MeasureTheory.Function.L2Space
import Mathlib.MeasureTheory.Function.LpSeminorm.CompareExp
import Mathlib.MeasureTheory.Function.LpSeminorm.LpNorm
import Mathlib.MeasureTheory.Function.LpSeminorm.TriangleInequality
import Mathlib.MeasureTheory.Function.LpSpace.Basic
import Mathlib.MeasureTheory.Function.LpSpace.Complete
import Mathlib.MeasureTheory.Function.SimpleFuncDenseLp
import Mathlib.MeasureTheory.Integral.Bochner.Basic
import Mathlib.MeasureTheory.Integral.Bochner.ContinuousLinearMap
import Mathlib.MeasureTheory.Integral.Bochner.Set
import Mathlib.MeasureTheory.Integral.DominatedConvergence
import Mathlib.MeasureTheory.Integral.IntegrableOn
import Mathlib.MeasureTheory.Integral.IntervalIntegral.AbsolutelyContinuousFun
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.MeasureTheory.Measure.Lebesgue.Basic
import Mathlib.MeasureTheory.Measure.WithDensity
import Mathlib.Tactic.Abel
import Mathlib.Tactic.FunProp
import Mathlib.Tactic.GCongr
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring
import Mathlib.Topology.Algebra.InfiniteSum.NatInt
import Mathlib.Topology.Algebra.InfiniteSum.Ring
import Mathlib.Topology.ContinuousMap.Bounded.Normed
import Mathlib.Topology.ContinuousMap.ZeroAtInfty
import Mathlib.Topology.MetricSpace.Contracting
import Mathlib.Topology.Order.Compact
import Mathlib.Topology.Sequences
import Mathlib.Topology.UniformSpace.Equiv

section
open scoped NNReal ENNReal Topology
namespace MergedKdV

/-- The operator bounds in the abstract quadratic fixed-point theorem.
These are pure functional-analytic data, not PDE assumptions. -/
structure QuadraticBounds {H X : Type*} [NormedAddCommGroup H] [NormedSpace ℂ H]
    [NormedAddCommGroup X] [NormedSpace ℂ X]
    (L : H →L[ℂ] X) (Q : X →L[ℂ] X →L[ℂ] X) (l q : ℝ) : Prop where
  linear_pos : 0 < l
  bilinear_pos : 0 < q
  linear_bound : ‖L‖ ≤ l
  bilinear_bound : ‖Q‖ ≤ q

/-- The explicit data radius in the proof of Theorem 2.2, arXiv v1. -/
noncomputable def analyticRadius (l q : ℝ) : ℝ := (8 * q * l)⁻¹

/-- The closed solution ball used for uniqueness in Theorem 2.2. -/
noncomputable def quadraticSolutionRadius (q : ℝ) : ℝ := (4 * q)⁻¹

end MergedKdV
end

section
open Finset
open scoped NNReal ENNReal Topology
namespace MergedKdV
section Coefficients
variable {H X : Type*} [NormedAddCommGroup H] [NormedSpace ℂ H]
  [NormedAddCommGroup X] [NormedSpace ℂ X]

/-- Compose a bilinear map with multilinear maps in disjoint blocks. -/
noncomputable def quadraticJoin {a b : ℕ} (Q : X →L[ℂ] X →L[ℂ] X)
    (A : H [×a]→L[ℂ] X) (B : H [×b]→L[ℂ] X) : H [×(a + b)]→L[ℂ] X :=
  let post := (ContinuousLinearMap.compContinuousMultilinearMapL ℂ (fun _ : Fin b => H) X X).flip B
  ContinuousMultilinearMap.domDomCongr finSumFinEquiv
    (((post.comp Q).compContinuousMultilinearMap A).uncurrySum)

lemma quadraticJoin_diagonal {a b : ℕ} (Q : X →L[ℂ] X →L[ℂ] X)
    (A : H [×a]→L[ℂ] X) (B : H [×b]→L[ℂ] X) (f : H) :
    quadraticJoin Q A B (fun _ => f) = Q (A (fun _ => f)) (B (fun _ => f)) := by
  simp [quadraticJoin, ContinuousMultilinearMap.domDomCongr_apply, Function.comp_def]

lemma quadraticJoin_norm {a b : ℕ} (Q : X →L[ℂ] X →L[ℂ] X)
    (A : H [×a]→L[ℂ] X) (B : H [×b]→L[ℂ] X) :
    ‖quadraticJoin Q A B‖ ≤ ‖Q‖ * ‖A‖ * ‖B‖ := by
  let post := (ContinuousLinearMap.compContinuousMultilinearMapL ℂ (fun _ : Fin b => H) X X).flip B
  have hp : ‖post.comp Q‖ ≤ ‖Q‖ * ‖B‖ := by
    apply (post.comp Q).opNorm_le_bound (by positivity)
    intro x
    simp only [ContinuousLinearMap.comp_apply, ContinuousLinearMap.flip_apply,
      ContinuousLinearMap.compContinuousMultilinearMapL_apply, post]
    calc
      _ ≤ ‖Q x‖ * ‖B‖ := ContinuousLinearMap.norm_compContinuousMultilinearMap_le _ _
      _ ≤ (‖Q‖ * ‖x‖) * ‖B‖ := by gcongr; exact Q.le_opNorm x
      _ = _ := by ring
  dsimp only [quadraticJoin]
  rw [ContinuousMultilinearMap.norm_domDomCongr]
  change ‖(ContinuousMultilinearMap.currySumEquiv ℂ (Fin a) (Fin b) H X).symm
    ((post.comp Q).compContinuousMultilinearMap A)‖ ≤ _
  rw [LinearIsometryEquiv.norm_map]
  calc
    _ ≤ ‖post.comp Q‖ * ‖A‖ := ContinuousLinearMap.norm_compContinuousMultilinearMap_le _ _
    _ ≤ (‖Q‖ * ‖B‖) * ‖A‖ := by gcongr
    _ = _ := by ring

/-- Coefficient number n represents the homogeneous term of degree n+1.
The finite sum is the Catalan recursion with positive degrees. -/
noncomputable def quadraticCoeff (L : H →L[ℂ] X) (Q : X →L[ℂ] X →L[ℂ] X) :
    (n : ℕ) → H [×(n + 1)]→L[ℂ] X
  | 0 => (continuousMultilinearCurryFin1 ℂ H X).symm L
  | n + 1 => ∑ i : Fin (n + 1),
      ContinuousMultilinearMap.domDomCongr (finCongr (by omega : (i.val + 1) + (n - i.val + 1) = n + 1 + 1))
        (quadraticJoin Q (quadraticCoeff L Q i.val) (quadraticCoeff L Q (n - i.val)))
termination_by n => n

/-- The solution is defined by its homogeneous power series. -/
noncomputable def quadraticSolution (L : H →L[ℂ] X) (Q : X →L[ℂ] X →L[ℂ] X) (f : H) : X :=
  ∑' n, quadraticCoeff L Q n (fun _ => f)

@[simp] lemma quadraticCoeff_zero (L : H →L[ℂ] X) (Q : X →L[ℂ] X →L[ℂ] X) (f : H) :
    quadraticCoeff L Q 0 (fun _ => f) = L f := by simp [quadraticCoeff]

lemma quadraticCoeff_succ (L : H →L[ℂ] X) (Q : X →L[ℂ] X →L[ℂ] X) (n : ℕ) (f : H) :
    quadraticCoeff L Q (n + 1) (fun _ => f) =
      ∑ i : Fin (n + 1), Q (quadraticCoeff L Q i.val (fun _ => f))
        (quadraticCoeff L Q (n - i.val) (fun _ => f)) := by
  simp only [quadraticCoeff, _root_.sum_apply,
    ContinuousMultilinearMap.domDomCongr_apply]
  simp only [quadraticJoin_diagonal]

lemma catalan_le_four_pow (n : ℕ) : catalan n ≤ 4 ^ n := by
  rw [catalan_eq_centralBinom_div]
  exact (Nat.div_le_self _ _).trans (Nat.centralBinom_le_four_pow n)

/-- The sharp Catalan majorant controls the actual multilinear operator norm. -/
theorem quadraticCoeff_norm {L : H →L[ℂ] X} {Q : X →L[ℂ] X →L[ℂ] X} {l q : ℝ}
    (hb : QuadraticBounds L Q l q) (n : ℕ) :
    ‖quadraticCoeff L Q n‖ ≤ (catalan n : ℝ) * q ^ n * l ^ (n + 1) := by
  have hl := hb.linear_pos.le
  have hq := hb.bilinear_pos.le
  induction n using Nat.caseStrongRecOn with
  | zero => simpa [quadraticCoeff] using hb.linear_bound
  | ind n ih =>
    rw [quadraticCoeff]
    apply (norm_sum_le _ _).trans
    calc
      _ ≤ ∑ i : Fin (n + 1),
          q * ((catalan i.val : ℝ) * q ^ i.val * l ^ (i.val + 1)) *
            ((catalan (n - i.val) : ℝ) * q ^ (n - i.val) * l ^ (n - i.val + 1)) := by
        apply sum_le_sum
        intro i _
        rw [ContinuousMultilinearMap.norm_domDomCongr]
        apply (quadraticJoin_norm Q _ _).trans
        gcongr
        · exact hb.bilinear_bound
        · exact ih i.val (by omega)
        · exact ih (n - i.val) (by omega)
      _ = (catalan (n + 1) : ℝ) * q ^ (n + 1) * l ^ (n + 1 + 1) := by
        rw [catalan_succ, Nat.cast_sum]
        simp only [Nat.cast_mul, sum_mul]
        apply sum_congr rfl
        intro i _
        have hi : i.val + (n - i.val) = n := by omega
        have hj : (i.val + 1) + (n - i.val + 1) = n + 1 + 1 := by omega
        have heq : q ^ i.val * q ^ (n - i.val) = q ^ n := by rw [← pow_add, hi]
        have hel : l ^ (i.val + 1) * l ^ (n - i.val + 1) = l ^ (n + 1 + 1) := by rw [← pow_add, hj]
        calc
          _ = (catalan i.val : ℝ) * (catalan (n - i.val) : ℝ) *
              (q * (q ^ i.val * q ^ (n - i.val))) *
              (l ^ (i.val + 1) * l ^ (n - i.val + 1)) := by ring
          _ = _ := by rw [heq, hel, pow_succ]; ring

/-- A simpler geometric coefficient majorant. -/
theorem quadraticCoeff_norm_geometric {L : H →L[ℂ] X} {Q : X →L[ℂ] X →L[ℂ] X} {l q : ℝ}
    (hb : QuadraticBounds L Q l q) (n : ℕ) :
    ‖quadraticCoeff L Q n‖ ≤ l * (4 * q * l) ^ n := by
  have hl := hb.linear_pos.le
  have hq := hb.bilinear_pos.le
  apply (quadraticCoeff_norm hb n).trans
  calc
    _ ≤ (4 : ℝ) ^ n * q ^ n * l ^ (n + 1) := by
      gcongr
      exact_mod_cast catalan_le_four_pow n
    _ = _ := by simp only [mul_pow, pow_succ]; ring

end Coefficients
end MergedKdV
end

section
open Finset Set Metric
open scoped NNReal ENNReal Topology
namespace MergedKdV
section Abstract
variable {H X : Type*} [NormedAddCommGroup H] [NormedSpace ℂ H]
  [NormedAddCommGroup X] [NormedSpace ℂ X]
  {L : H →L[ℂ] X} {Q : X →L[ℂ] X →L[ℂ] X} {l q : ℝ}

lemma quadratic_ratio_lt_half (hb : QuadraticBounds L Q l q) {f : H}
    (hf : ‖f‖ < analyticRadius l q) : 4 * q * l * ‖f‖ < 1 / 2 := by
  have hl := hb.linear_pos
  have hq := hb.bilinear_pos
  have hp := mul_lt_mul_of_pos_left hf (by positivity : 0 < 4 * q * l)
  have heq : 4 * q * l * analyticRadius l q = 1 / 2 := by
    dsimp [analyticRadius]
    field_simp
    ring
  rwa [heq] at hp

lemma quadraticCoeff_apply_geometric (hb : QuadraticBounds L Q l q) (n : ℕ) (f : H) :
    ‖quadraticCoeff L Q n (fun _ => f)‖ ≤ l * ‖f‖ * (4 * q * l * ‖f‖) ^ n := by
  calc
    _ ≤ ‖quadraticCoeff L Q n‖ * ‖f‖ ^ (n + 1) := by
      simpa only [prod_const, card_univ, Fintype.card_fin] using (quadraticCoeff L Q n).le_opNorm (fun _ => f)
    _ ≤ (l * (4 * q * l) ^ n) * ‖f‖ ^ (n + 1) := by
      gcongr
      exact quadraticCoeff_norm_geometric hb n
    _ = _ := by simp only [mul_pow, pow_succ]; ring

/-- Absolute convergence, uniform on every smaller ball by the same majorant. -/
theorem quadraticSolution_summable_norm (hb : QuadraticBounds L Q l q) {f : H}
    (hf : ‖f‖ < analyticRadius l q) : Summable (fun n => ‖quadraticCoeff L Q n (fun _ => f)‖) := by
  have hl := hb.linear_pos.le
  have hq := hb.bilinear_pos.le
  have hr := quadratic_ratio_lt_half hb hf
  apply Summable.of_nonneg_of_le (fun _ => norm_nonneg _) (quadraticCoeff_apply_geometric hb · f)
  exact (summable_geometric_of_lt_one (by positivity) (by linarith : 4 * q * l * ‖f‖ < 1)).mul_left _

end Abstract
end MergedKdV
end

section
open Finset Set Metric
open scoped NNReal ENNReal Topology
namespace MergedKdV
section Abstract
variable {H X : Type*} [NormedAddCommGroup H] [NormedSpace ℂ H]
  [NormedAddCommGroup X] [NormedSpace ℂ X]
  {L : H →L[ℂ] X} {Q : X →L[ℂ] X →L[ℂ] X} {l q : ℝ}
variable [CompleteSpace X]

/-- An explicit remainder estimate after homogeneous degree m. -/
theorem quadraticSolution_tail (hb : QuadraticBounds L Q l q) {f : H}
    (hf : ‖f‖ < analyticRadius l q) (m : ℕ) :
    ‖quadraticSolution L Q f - ∑ n ∈ range m, quadraticCoeff L Q n (fun _ => f)‖ ≤
      (2 * l * (4 * q * l) ^ m) * ‖f‖ ^ (m + 1) := by
  have hl := hb.linear_pos.le
  have hq := hb.bilinear_pos.le
  have hr := quadratic_ratio_lt_half hb hf
  have hs := (quadraticSolution_summable_norm hb hf).of_norm.hasSum
  have ht := norm_sub_le_of_geometric_bound_of_hasSum (by linarith : 4 * q * l * ‖f‖ < 1)
    (quadraticCoeff_apply_geometric hb · f) hs m
  rw [norm_sub_rev] at ht
  apply ht.trans
  have hden : 0 < 1 - 4 * q * l * ‖f‖ := by linarith
  apply (div_le_iff₀ hden).mpr
  have hfac : 0 ≤ l * ‖f‖ * (4 * q * l * ‖f‖) ^ m := by positivity
  have hrhs : (2 * l * (4 * q * l) ^ m) * ‖f‖ ^ (m + 1) =
      2 * (l * ‖f‖ * (4 * q * l * ‖f‖) ^ m) := by simp only [pow_succ, mul_pow]; ring
  rw [hrhs]
  nlinarith

/-- The linear small-data energy bound. -/
theorem quadraticSolution_bound (hb : QuadraticBounds L Q l q) {f : H}
    (hf : ‖f‖ < analyticRadius l q) : ‖quadraticSolution L Q f‖ ≤ 2 * l * ‖f‖ := by
  simpa using quadraticSolution_tail hb hf 0

end Abstract
end MergedKdV
end

section
open Finset Set Metric
open scoped NNReal ENNReal Topology
namespace MergedKdV
section Equation
variable {H X : Type*} [NormedAddCommGroup H] [NormedSpace ℂ H]
  [NormedAddCommGroup X] [NormedSpace ℂ X] [CompleteSpace X]
  {L : H →L[ℂ] X} {Q : X →L[ℂ] X →L[ℂ] X} {l q : ℝ}

/-- Cauchy multiplication for an arbitrary continuous bilinear map. -/
lemma bilinear_tsum_antidiagonal (Q : X →L[ℂ] X →L[ℂ] X) (v : ℕ → X)
    (hv : Summable (fun n => ‖v n‖)) :
    Q (∑' n, v n) (∑' n, v n) =
      ∑' n, ∑ i : Fin (n + 1), Q (v i.val) (v (n - i.val)) := by
  have hmul : Summable (fun p : ℕ × ℕ => ‖v p.1‖ * ‖v p.2‖) :=
    hv.mul_of_nonneg hv (fun n => norm_nonneg (v n)) (fun n => norm_nonneg (v n))
  have hdouble : Summable (fun p : ℕ × ℕ => Q (v p.1) (v p.2)) :=
    (hmul.mul_left ‖Q‖).of_norm_bounded (fun p => by
      simpa only [mul_assoc] using Q.le_opNorm₂ (v p.1) (v p.2))
  have hprod : Q (∑' n, v n) (∑' n, v n) = ∑' p : ℕ × ℕ, Q (v p.1) (v p.2) := by
    calc
      _ = ∑' i, Q (v i) (∑' j, v j) := (Q.flip _).map_tsum hv.of_norm
      _ = ∑' i, ∑' j, Q (v i) (v j) := by
        congr 1
        funext i
        exact (Q (v i)).map_tsum hv.of_norm
      _ = _ := (hdouble.tsum_prod' (fun i => (Q (v i)).summable hv.of_norm)).symm
  rw [hprod]
  have hsigma : Summable (fun p : Σ n : ℕ, Finset.antidiagonal n =>
      Q (v p.2.val.1) (v p.2.val.2)) :=
    Finset.HasAntidiagonal.sigmaAntidiagonalEquivProd.summable_iff.mpr hdouble
  calc
    _ = ∑' p : Σ n : ℕ, Finset.antidiagonal n,
        Q (v p.2.val.1) (v p.2.val.2) :=
      (Finset.HasAntidiagonal.sigmaAntidiagonalEquivProd.tsum_eq _).symm
    _ = ∑' n : ℕ, ∑' p : Finset.antidiagonal n, Q (v p.val.1) (v p.val.2) :=
      hsigma.tsum_sigma' (fun _ => (hasSum_fintype _).summable)
    _ = _ := by
      apply tsum_congr
      intro n
      calc
        _ = ∑ p : Finset.antidiagonal n, Q (v p.val.1) (v p.val.2) :=
          tsum_fintype (L := .unconditional _) (fun p : Finset.antidiagonal n => Q (v p.val.1) (v p.val.2))
        _ = ∑ p ∈ Finset.antidiagonal n, Q (v p.1) (v p.2) :=
          Finset.sum_finset_coe (fun p : ℕ × ℕ => Q (v p.1) (v p.2)) (Finset.antidiagonal n)
        _ = ∑ i ∈ Finset.range (n + 1), Q (v i) (v (n - i)) :=
          Nat.sum_antidiagonal_eq_sum_range_succ (fun i j => Q (v i) (v j)) n
        _ = _ := Finset.sum_range (n := n + 1) (fun i => Q (v i) (v (n - i)))

/-- The absolutely convergent series solves the quadratic equation. -/
theorem quadraticSolution_equation (hb : QuadraticBounds L Q l q) {f : H}
    (hf : ‖f‖ < analyticRadius l q) :
    quadraticSolution L Q f = L f + Q (quadraticSolution L Q f) (quadraticSolution L Q f) := by
  have hs := (quadraticSolution_summable_norm hb hf).of_norm
  have he := bilinear_tsum_antidiagonal Q (fun n => quadraticCoeff L Q n (fun _ => f))
    (quadraticSolution_summable_norm hb hf)
  change Q (quadraticSolution L Q f) (quadraticSolution L Q f) = _ at he
  rw [he]
  simp_rw [← quadraticCoeff_succ]
  simpa only [quadraticSolution, quadraticCoeff_zero] using hs.tsum_eq_zero_add

/-- The solution lies in the fixed point ball of radius (4*q)^(-1). -/
theorem quadraticSolution_mem_closedBall (hb : QuadraticBounds L Q l q) {f : H}
    (hf : ‖f‖ < analyticRadius l q) :
    ‖quadraticSolution L Q f‖ ≤ quadraticSolutionRadius q := by
  have hl := hb.linear_pos
  have hq := hb.bilinear_pos
  apply (quadraticSolution_bound hb hf).trans
  calc
    _ ≤ 2 * l * analyticRadius l q := by gcongr
    _ = _ := by dsimp [analyticRadius, quadraticSolutionRadius]; field_simp; ring

end Equation
end MergedKdV
end

section
open Finset Set Metric
open scoped NNReal ENNReal Topology
namespace MergedKdV
section Equation
variable {H X : Type*} [NormedAddCommGroup H] [NormedSpace ℂ H]
  [NormedAddCommGroup X] [NormedSpace ℂ X] [CompleteSpace X]
  {L : H →L[ℂ] X} {Q : X →L[ℂ] X →L[ℂ] X} {l q : ℝ}
omit [CompleteSpace X] in

/-- The quadratic map has Lipschitz constant at most one half on the fixed
point ball. This algebraic estimate does not assume symmetry of Q. -/
lemma quadratic_map_contraction (hb : QuadraticBounds L Q l q) {x y : X}
    (hx : ‖x‖ ≤ quadraticSolutionRadius q) (hy : ‖y‖ ≤ quadraticSolutionRadius q) :
    ‖Q x x - Q y y‖ ≤ (1 / 2 : ℝ) * ‖x - y‖ := by
  have hq := hb.bilinear_pos
  have hbound (u v : X) : ‖Q u v‖ ≤ q * ‖u‖ * ‖v‖ :=
    (Q.le_opNorm₂ u v).trans (by gcongr; exact hb.bilinear_bound)
  have hsplit : Q x x - Q y y = Q x (x - y) + Q (x - y) y := by
    simp only [map_sub, sub_apply]
    abel
  rw [hsplit]
  apply (norm_add_le _ _).trans
  have h1 := hbound x (x - y)
  have h2 := hbound (x - y) y
  have hr : q * quadraticSolutionRadius q = 1 / 4 := by
    dsimp [quadraticSolutionRadius]
    field_simp
  have hxq : q * ‖x‖ ≤ 1 / 4 := by nlinarith [mul_le_mul_of_nonneg_left hx hq.le]
  have hyq : q * ‖y‖ ≤ 1 / 4 := by nlinarith [mul_le_mul_of_nonneg_left hy hq.le]
  nlinarith [mul_le_mul_of_nonneg_right hxq (norm_nonneg (x - y)),
    mul_le_mul_of_nonneg_right hyq (norm_nonneg (x - y))]

end Equation
end MergedKdV
end

section
open Finset Set Metric
open scoped NNReal ENNReal Topology
namespace MergedKdV
section Equation
variable {H X : Type*} [NormedAddCommGroup H] [NormedSpace ℂ H]
  [NormedAddCommGroup X] [NormedSpace ℂ X] [CompleteSpace X]
  {L : H →L[ℂ] X} {Q : X →L[ℂ] X →L[ℂ] X} {l q : ℝ}

/-- Uniqueness holds in the entire closed fixed point ball. -/
theorem quadraticSolution_unique (hb : QuadraticBounds L Q l q) {f : H}
    (hf : ‖f‖ < analyticRadius l q) {w : X}
    (hw : ‖w‖ ≤ quadraticSolutionRadius q) (heq : w = L f + Q w w) :
    w = quadraticSolution L Q f := by
  have hu := quadraticSolution_equation hb hf
  have hc := quadratic_map_contraction hb hw (quadraticSolution_mem_closedBall hb hf)
  have hdiff : w - quadraticSolution L Q f = Q w w - Q (quadraticSolution L Q f) (quadraticSolution L Q f) := by
    calc
      _ = (L f + Q w w) - (L f + Q (quadraticSolution L Q f) (quadraticSolution L Q f)) :=
        congrArg₂ (fun x y : X => x - y) heq hu
      _ = _ := by abel
  rw [← hdiff] at hc
  apply sub_eq_zero.mp
  apply norm_eq_zero.mp
  nlinarith [norm_nonneg (w - quadraticSolution L Q f)]

end Equation
end MergedKdV
end


==> anc/lean/MergedKdV/Proofs/Shares.lean <==
import MergedKdV.Proofs.EnergySolutions

namespace MergedKdV.LowOrder

variable {L κ : ℝ} {M : Model L κ} {B : D01Budget} {ν r C : ℝ}

/-- The two branches use the same energy ball, including the initial time. -/
theorem shares
    (p : ProofInputs M B [.C01a, .C01c, .L01a, .L01b, .L01c, .L02a, .L03c,
      .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c])
    (hν : 0 < ν) (hνL : ν < D01lambda L)
    (hr : r ≤ D14r B ν) (hC : T1.zeroConstant B ν ≤ C) : Shares M B ν r C := by
  intro f _ hf
  have hsmall := hf.trans hr
  refine ⟨fun d => T1.smallSolution_existsUnique p hν hνL d hsmall, ?_⟩
  intro d t
  have hs := (T1.solution_share_bound_zero p hν hνL d hsmall t).2
  change M.vnorm 0 _ ≤ _ at hs
  rw [T1.vnorm_zero p.restrict] at hs
  have he : Real.exp (ν * t) * Real.exp (-ν * t) = 1 := by
    rw [← Real.exp_add, show ν * (t : ℝ) + -ν * t = 0 by ring, Real.exp_zero]
  calc
    Real.exp (ν * t) * ‖M.share B ν d f t‖ ≤
        Real.exp (ν * t) * (T1.zeroConstant B ν * Real.exp (-ν * t) * ‖f‖ ^ 2) :=
      mul_le_mul_of_nonneg_left hs (Real.exp_pos _).le
    _ = (Real.exp (ν * t) * Real.exp (-ν * t)) * (T1.zeroConstant B ν * ‖f‖ ^ 2) := by ring
    _ ≤ C * ‖f‖ ^ 2 := by rw [he, one_mul]; gcongr

end MergedKdV.LowOrder


==> anc/lean/MergedKdV/Proofs/SmoothClassical.lean <==
import MergedKdV.Proofs.LinearTools
import Mathlib.Analysis.Analytic.ChangeOrigin
import Mathlib.Analysis.Analytic.Linear
import Mathlib.Analysis.Analytic.Uniqueness
import Mathlib.Analysis.Calculus.ContDiff.Defs
import Mathlib.Analysis.Calculus.Deriv.Basic
import Mathlib.Analysis.Calculus.Deriv.Mul
import Mathlib.Analysis.Complex.CauchyIntegral
import Mathlib.Analysis.Convolution
import Mathlib.Analysis.InnerProductSpace.Dual
import Mathlib.Analysis.InnerProductSpace.Projection.Basic
import Mathlib.Analysis.InnerProductSpace.Projection.Submodule
import Mathlib.Analysis.LocallyConvex.SeparatingDual
import Mathlib.Analysis.LocallyConvex.Separation
import Mathlib.Analysis.Normed.Lp.ProdLp
import Mathlib.Analysis.Normed.Module.FiniteDimension
import Mathlib.Analysis.Normed.Module.Multilinear.Curry
import Mathlib.Analysis.Normed.Operator.BanachSteinhaus
import Mathlib.Analysis.Normed.Operator.Bilinear
import Mathlib.Analysis.Normed.Operator.Extend
import Mathlib.Analysis.Normed.Ring.InfiniteSum
import Mathlib.Analysis.ODE.ExistUnique
import Mathlib.Analysis.SpecialFunctions.Exponential
import Mathlib.Analysis.SpecialFunctions.ImproperIntegrals
import Mathlib.Analysis.SpecialFunctions.Integrability.Basic
import Mathlib.Analysis.SpecialFunctions.Integrals.Basic
import Mathlib.Analysis.SpecialFunctions.Pow.Continuity
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Combinatorics.Enumerative.Catalan.Basic
import Mathlib.MeasureTheory.Function.ConvergenceInMeasure
import Mathlib.MeasureTheory.Function.Holder
import Mathlib.MeasureTheory.Function.L2Space
import Mathlib.MeasureTheory.Function.LpSeminorm.CompareExp
import Mathlib.MeasureTheory.Function.LpSeminorm.Indicator
import Mathlib.MeasureTheory.Function.LpSeminorm.LpNorm
import Mathlib.MeasureTheory.Function.LpSeminorm.TriangleInequality
import Mathlib.MeasureTheory.Function.LpSpace.Basic
import Mathlib.MeasureTheory.Function.LpSpace.Complete
import Mathlib.MeasureTheory.Function.StronglyMeasurable.Lemmas
import Mathlib.MeasureTheory.Integral.Bochner.Basic
import Mathlib.MeasureTheory.Integral.Bochner.ContinuousLinearMap
import Mathlib.MeasureTheory.Integral.Bochner.Set
import Mathlib.MeasureTheory.Integral.DominatedConvergence
import Mathlib.MeasureTheory.Integral.IntegrableOn
import Mathlib.MeasureTheory.Integral.IntervalIntegral.AbsolutelyContinuousFun
import Mathlib.MeasureTheory.Integral.IntervalIntegral.Basic
import Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus
import Mathlib.MeasureTheory.Integral.IntervalIntegral.LebesgueDifferentiationThm
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.MeasureTheory.Measure.Lebesgue.Basic
import Mathlib.MeasureTheory.Measure.WithDensity
import Mathlib.Tactic
import Mathlib.Tactic.Abel
import Mathlib.Tactic.FunProp
import Mathlib.Tactic.GCongr
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring
import Mathlib.Topology.Algebra.InfiniteSum.NatInt
import Mathlib.Topology.Algebra.InfiniteSum.Ring
import Mathlib.Topology.ContinuousMap.Bounded.Normed
import Mathlib.Topology.ContinuousMap.ZeroAtInfty
import Mathlib.Topology.DenseEmbedding
import Mathlib.Topology.MetricSpace.Cauchy
import Mathlib.Topology.MetricSpace.Contracting
import Mathlib.Topology.Order.Compact
import Mathlib.Topology.Sequences
import Mathlib.Topology.UniformSpace.Equiv

section
noncomputable section
open Set Filter
open scoped Topology
namespace MergedKdV.ClassicalProofs
universe u
namespace C06Proof
variable {E : Type u} [NormedAddCommGroup E] [InnerProductSpace ℂ E]

/-- The vectors against which the inner products of a given sequence converge. -/
def convSub (v : ℕ → E) : Submodule ℂ E where
  carrier := {y | ∃ l : ℂ, Tendsto (fun n => inner ℂ (v n) y) atTop (𝓝 l)}
  add_mem' := by
    rintro y z ⟨l, hl⟩ ⟨l', hl'⟩
    refine ⟨l + l', ?_⟩
    simpa only [inner_add_right] using hl.add hl'
  zero_mem' := ⟨0, by simp only [inner_zero_right]; exact tendsto_const_nhds⟩
  smul_mem' := by
    rintro c y ⟨l, hl⟩
    refine ⟨c * l, ?_⟩
    simpa only [inner_smul_right] using hl.const_mul c

/-- For a bounded sequence, the convergence set is closed. -/
theorem closure_convSub_subset (v : ℕ → E) (C : ℝ) (hC : ∀ n, ‖v n‖ ≤ C) :
    closure (convSub v : Set E) ⊆ convSub v := by
  intro y hy
  have hC0 : 0 ≤ C := (norm_nonneg (v 0)).trans (hC 0)
  have hC1 : 0 < C + 1 := by linarith
  have hcauchy : CauchySeq (fun n => inner ℂ (v n) y) := by
    rw [Metric.cauchySeq_iff']
    intro ε hε
    have hδ : 0 < ε / (3 * (C + 1)) := div_pos hε (mul_pos (by norm_num) hC1)
    obtain ⟨y', hy', hdist⟩ := Metric.mem_closure_iff.mp hy _ hδ
    obtain ⟨l, hl⟩ := hy'
    have hε3 : 0 < ε / 3 := by linarith
    obtain ⟨N, hN⟩ := Metric.cauchySeq_iff'.mp hl.cauchySeq (ε / 3) hε3
    refine ⟨N, fun n hn => ?_⟩
    have hclose : ∀ j, dist (inner ℂ (v j) y) (inner ℂ (v j) y') ≤
        C * (ε / (3 * (C + 1))) := by
      intro j
      rw [dist_eq_norm, ← inner_sub_right]
      calc ‖inner ℂ (v j) (y - y')‖ ≤ ‖v j‖ * ‖y - y'‖ := norm_inner_le_norm _ _
        _ ≤ C * (ε / (3 * (C + 1))) := by
          refine mul_le_mul (hC j) ?_ (norm_nonneg _) hC0
          rw [← dist_eq_norm]
          exact hdist.le
    have hCδ : C * (ε / (3 * (C + 1))) < ε / 3 := by
      have hrew : C * (ε / (3 * (C + 1))) = ε / 3 * (C / (C + 1)) := by
        field_simp
      rw [hrew]
      have hlt : C / (C + 1) < 1 := (div_lt_one hC1).mpr (by linarith)
      have hmul := mul_lt_mul_of_pos_left hlt hε3
      linarith
    have h1 := hclose n
    have h2 := hN n hn
    have h3 := hclose N
    rw [dist_comm] at h3
    calc dist (inner ℂ (v n) y) (inner ℂ (v N) y)
        ≤ dist (inner ℂ (v n) y) (inner ℂ (v n) y') +
            dist (inner ℂ (v n) y') (inner ℂ (v N) y') +
            dist (inner ℂ (v N) y') (inner ℂ (v N) y) := dist_triangle4 _ _ _ _
      _ < ε := by linarith
  exact cauchySeq_tendsto_of_complete hcauchy

/-- If the inner products against every vector of a bounded sequence converge along the
sequence itself, then they converge against every vector of the space. -/
theorem convSub_eq_top [CompleteSpace E] (w v : ℕ → E) (C : ℝ) (hC : ∀ n, ‖v n‖ ≤ C)
    (hvw : ∀ n, v n ∈ Submodule.span ℂ (range w))
    (hconv : ∀ m, w m ∈ convSub v) (y : E) : y ∈ convSub v := by
  set K : Submodule ℂ E := (Submodule.span ℂ (range w)).topologicalClosure with hK
  have hspan : Submodule.span ℂ (range w) ≤ convSub v := by
    rw [Submodule.span_le]
    rintro _ ⟨m, rfl⟩
    exact hconv m
  have hKle : K ≤ convSub v := by
    intro z hz
    apply closure_convSub_subset v C hC
    have hz' : z ∈ closure (Submodule.span ℂ (range w) : Set E) := by
      rw [← Submodule.topologicalClosure_coe]
      exact hz
    exact closure_mono hspan hz'
  have hKperp : Kᗮ ≤ convSub v := by
    intro z hz
    refine ⟨0, ?_⟩
    have hzero : ∀ n, inner ℂ (v n) z = 0 := fun n =>
      Submodule.inner_right_of_mem_orthogonal
        (Submodule.le_topologicalClosure _ (hvw n)) hz
    simp only [hzero]
    exact tendsto_const_nhds
  have hKclosed : IsClosed (K : Set E) := Submodule.isClosed_topologicalClosure _
  have : CompleteSpace K := hKclosed.completeSpace_coe
  obtain ⟨y₁, hy₁, y₂, hy₂, rfl⟩ := K.exists_add_mem_mem_orthogonal y
  exact (convSub v).add_mem (hKle hy₁) (hKperp hy₂)

/-- Part (1): a bounded sequence has a weakly convergent subsequence. -/
theorem weak_subseq [CompleteSpace E] (w : ℕ → E) (hw : ∃ C : ℝ, ∀ n, ‖w n‖ ≤ C) :
    ∃ k : ℕ → ℕ, StrictMono k ∧ ∃ x, C06Weak (w ∘ k) x := by
  obtain ⟨C, hC⟩ := hw
  have hC0 : 0 ≤ C := (norm_nonneg (w 0)).trans (hC 0)
  -- the diagonal subsequence
  let X : ℕ → ℕ → ℂ := fun n m => inner ℂ (w n) (w m)
  have hcompact : IsCompact (Set.pi univ fun _ : ℕ => Metric.closedBall (0 : ℂ) (C * C)) :=
    isCompact_univ_pi fun _ => isCompact_closedBall _ _
  have hXmem : ∀ n, X n ∈ Set.pi univ fun _ : ℕ => Metric.closedBall (0 : ℂ) (C * C) := by
    intro n m _
    rw [mem_closedBall_zero_iff]
    exact (norm_inner_le_norm _ _).trans (mul_le_mul (hC n) (hC m) (norm_nonneg _) hC0)
  obtain ⟨a, -, k, hk, hlim⟩ := hcompact.tendsto_subseq hXmem
  refine ⟨k, hk, ?_⟩
  set v : ℕ → E := w ∘ k with hv
  have hvC : ∀ n, ‖v n‖ ≤ C := fun n => hC (k n)
  have hvw : ∀ n, v n ∈ Submodule.span ℂ (range w) := fun n =>
    Submodule.subset_span ⟨k n, rfl⟩
  have hconv : ∀ m, w m ∈ convSub v := fun m =>
    ⟨a m, (tendsto_pi_nhds.mp hlim) m⟩
  have hall : ∀ y : E, ∃ l : ℂ, Tendsto (fun n => inner ℂ (v n) y) atTop (𝓝 l) :=
    fun y => convSub_eq_top w v C hvC hvw hconv y
  choose f hf using hall
  -- the limit functional is linear and bounded
  have hlin : IsLinearMap ℂ f :=
    { map_add := fun y z => tendsto_nhds_unique (hf (y + z)) (by
        simpa only [inner_add_right] using (hf y).add (hf z))
      map_smul := fun c y => tendsto_nhds_unique (hf (c • y)) (by
        simpa only [inner_smul_right, smul_eq_mul] using (hf y).const_mul c) }
  have hbound : ∀ y, ‖(IsLinearMap.mk' f hlin) y‖ ≤ C * ‖y‖ := fun y =>
    le_of_tendsto' (hf y).norm fun n =>
      (norm_inner_le_norm _ _).trans (mul_le_mul_of_nonneg_right (hvC n) (norm_nonneg y))
  let fc : E →L[ℂ] ℂ := (IsLinearMap.mk' f hlin).mkContinuous C hbound
  let x : E := (InnerProductSpace.toDual ℂ E).symm fc
  have hx : ∀ y, inner ℂ x y = f y := fun y =>
    InnerProductSpace.toDual_symm_apply (𝕜 := ℂ) (x := y) (y := fc)
  refine ⟨x, fun l => ?_⟩
  set y₀ : E := (InnerProductSpace.toDual ℂ E).symm l with hy₀
  have hl : ∀ z, inner ℂ y₀ z = l z := fun z =>
    InnerProductSpace.toDual_symm_apply (𝕜 := ℂ) (x := z) (y := l)
  have h1 : Tendsto (fun n => (starRingEnd ℂ) (inner ℂ (v n) y₀)) atTop
      (𝓝 ((starRingEnd ℂ) (f y₀))) :=
    (Complex.continuous_conj.tendsto _).comp (hf y₀)
  have h2 : (fun n => (starRingEnd ℂ) (inner ℂ (v n) y₀)) = fun n => l (v n) := by
    funext n
    rw [inner_conj_symm, hl]
  have h3 : (starRingEnd ℂ) (f y₀) = l x := by
    rw [← hx y₀, inner_conj_symm, hl]
  rw [h2, h3] at h1
  exact h1

/-- Part (2): the norm of a weak limit is bounded by any bound of the sequence. -/
theorem norm_le_of_weak (w : ℕ → E) (x : E) (C : ℝ) (hx : C06Weak w x)
    (hC : ∀ n, ‖w n‖ ≤ C) : ‖x‖ ≤ C := by
  have ht : Tendsto (fun n => inner ℂ x (w n)) atTop (𝓝 (inner ℂ x x)) := hx (innerSL ℂ x)
  have hbound : ∀ n, ‖inner ℂ x (w n)‖ ≤ ‖x‖ * C := fun n =>
    (norm_inner_le_norm x (w n)).trans (mul_le_mul_of_nonneg_left (hC n) (norm_nonneg x))
  have hlim : ‖inner ℂ x x‖ ≤ ‖x‖ * C := le_of_tendsto' ht.norm hbound
  have hself : ‖x‖ * ‖x‖ ≤ ‖inner ℂ x x‖ := by
    rw [← inner_self_eq_norm_mul_norm (𝕜 := ℂ) x]
    exact RCLike.re_le_norm _
  by_cases h0 : ‖x‖ = 0
  · rw [h0]
    exact (norm_nonneg (w 0)).trans (hC 0)
  · have hpos : 0 < ‖x‖ := lt_of_le_of_ne (norm_nonneg x) (Ne.symm h0)
    exact le_of_mul_le_mul_left (hself.trans hlim) hpos

/-- Part (3): a closed real-convex set contains the weak limits of its sequences. -/
theorem mem_of_weak (S : Set E) (hS : IsClosed S) (hconv : Convex ℝ S) (w : ℕ → E) (x : E)
    (hw : ∀ n, w n ∈ S) (hx : C06Weak w x) : x ∈ S := by
  by_contra hxS
  obtain ⟨f, u, hfu, hux⟩ := RCLike.geometric_hahn_banach_closed_point (𝕜 := ℂ) hconv hS hxS
  have ht : Tendsto (fun n => f (w n)) atTop (𝓝 (f x)) := hx f
  have hre : Tendsto (fun n => RCLike.re (f (w n))) atTop (𝓝 (RCLike.re (f x))) :=
    (RCLike.continuous_re.tendsto _).comp ht
  have hle : RCLike.re (f x) ≤ u := le_of_tendsto' hre fun n => (hfu (w n) (hw n)).le
  exact absurd hux (not_lt.mpr hle)

end C06Proof
end MergedKdV.ClassicalProofs
end
end

section
noncomputable section
open Set Filter
open scoped Topology
namespace MergedKdV.ClassicalProofs
universe u

/-- C06: Hilbert weak subsequences, lower semicontinuity, and closed convex constraints. -/
theorem C06_holds : C06.{u} := by
  intro E _ _ _
  exact ⟨fun w hw => C06Proof.weak_subseq w hw,
    fun w x C hx hC => C06Proof.norm_le_of_weak w x C hx hC,
    fun S hS hconv w x hw hx => C06Proof.mem_of_weak S hS hconv w x hw hx⟩

end MergedKdV.ClassicalProofs
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped Topology
namespace MergedKdV.ClassicalProofs
universe u

/-- C07: the Banach-valued fundamental theorem for absolutely continuous representatives. -/
theorem C07_holds : C07.{u} := by
  intro E _ _ _ w q a b hW
  obtain ⟨hac, hq, hderiv⟩ := hW
  have hderiv' : ∀ᵐ t, t ∈ uIoc a b → HasDerivAt w (q t) t :=
    (ae_restrict_iff' measurableSet_uIoc).mp hderiv
  rw [sub_eq_iff_eq_add, ← sub_eq_zero]
  refine SeparatingDual.eq_zero_of_forall_dual_eq_zero (R := ℝ) fun l => ?_
  have hlac : AbsolutelyContinuousOnInterval (l ∘ w) a b :=
    l.lipschitzWith.comp_absolutelyContinuousOnInterval hac
  have hftc := hlac.integral_deriv_eq_sub
  have hcongr : ∫ t in a..b, deriv (l ∘ w) t = ∫ t in a..b, l (q t) := by
    refine intervalIntegral.integral_congr_ae ?_
    filter_upwards [hderiv'] with t ht hmem
    exact (l.hasFDerivAt.comp_hasDerivAt t (ht hmem)).deriv
  have hcomm : ∫ t in a..b, l (q t) = l (∫ t in a..b, q t) :=
    l.intervalIntegral_comp_comm hq
  have hfinal : l (∫ t in a..b, q t) = l (w b) - l (w a) := by
    rw [← hcomm, ← hcongr, hftc]
    rfl
  rw [map_sub, map_add, hfinal]
  ring

end MergedKdV.ClassicalProofs
end
end

section
set_option linter.unusedSectionVars false
noncomputable section
open MeasureTheory Set Filter
open scoped Topology NNReal
namespace MergedKdV.ClassicalProofs.C08Proof
universe u
variable {E : Type u} [NormedAddCommGroup E] [NormedSpace ℂ E] [CompleteSpace E]

/-- A strongly continuous semigroup indexed by nonnegative time. -/
structure IsSG (T : ℝ≥0 → E →L[ℂ] E) : Prop where
  zero : T 0 = ContinuousLinearMap.id ℂ E
  add : ∀ s t, T (s + t) = (T s).comp (T t)
  cont : ∀ f, Continuous fun t => T t f

/-- The semigroup extended to real time; it is the identity for nonpositive time. -/
def ext (T : ℝ≥0 → E →L[ℂ] E) (x : ℝ) : E →L[ℂ] E := T x.toNNReal

/-- The graph of the generator: right derivative of the orbit at time zero. -/
def Gen (T : ℝ≥0 → E →L[ℂ] E) (f y : E) : Prop :=
  HasDerivWithinAt (fun x : ℝ => ext T x f) y (Ici 0) 0

/-- The Duhamel convolution in real time. -/
def conv (T : ℝ≥0 → E →L[ℂ] E) (G : ℝ → E) (t : ℝ) : E :=
  ∫ r in (0 : ℝ)..t, ext T (t - r) (G r)

end MergedKdV.ClassicalProofs.C08Proof
end
end

section
set_option linter.unusedSectionVars false
noncomputable section
open MeasureTheory Set Filter
open scoped Topology NNReal
namespace MergedKdV.ClassicalProofs.C08Proof
universe u
variable {E : Type u} [NormedAddCommGroup E] [NormedSpace ℂ E] [CompleteSpace E]
variable {T : ℝ≥0 → E →L[ℂ] E}

theorem ext_of_nonpos (hT : IsSG T) {x : ℝ} (hx : x ≤ 0) :
    ext T x = ContinuousLinearMap.id ℂ E := by
  unfold ext
  rw [Real.toNNReal_of_nonpos hx, hT.zero]

theorem ext_zero (hT : IsSG T) : ext T 0 = ContinuousLinearMap.id ℂ E :=
  ext_of_nonpos hT le_rfl

theorem ext_zero_apply (hT : IsSG T) (v : E) : ext T 0 v = v := by
  rw [ext_zero hT]
  rfl

theorem ext_add_apply (hT : IsSG T) {x y : ℝ} (hx : 0 ≤ x) (hy : 0 ≤ y) (v : E) :
    ext T (x + y) v = ext T x (ext T y v) := by
  unfold ext
  rw [Real.toNNReal_add hx hy, hT.add]
  rfl

theorem ext_continuous (hT : IsSG T) (v : E) : Continuous fun x : ℝ => ext T x v :=
  (hT.cont v).comp continuous_real_toNNReal

/-- Local uniform boundedness, by the uniform boundedness principle. -/
theorem ext_bound (hT : IsSG T) (B : ℝ) : ∃ C : ℝ, 0 ≤ C ∧ ∀ x ≤ B, ‖ext T x‖ ≤ C := by
  have hpt : ∀ v : E, ∃ C, ∀ i : Icc (0 : ℝ) (max B 0), ‖ext T (i : ℝ) v‖ ≤ C := by
    intro v
    obtain ⟨C, hC⟩ := (isCompact_Icc (a := (0 : ℝ)) (b := max B 0)).exists_bound_of_continuousOn
      (ext_continuous hT v).continuousOn
    exact ⟨C, fun i => hC i i.2⟩
  obtain ⟨C, hC⟩ := banach_steinhaus (g := fun i : Icc (0 : ℝ) (max B 0) => ext T (i : ℝ)) hpt
  refine ⟨max C 0, le_max_right _ _, fun x hx => ?_⟩
  rcases le_total x 0 with h0 | h0
  · have h := hC ⟨0, le_rfl, le_max_right _ _⟩
    rw [ext_of_nonpos hT h0, ← ext_zero hT]
    exact h.trans (le_max_left _ _)
  · exact (hC ⟨x, h0, hx.trans (le_max_left _ _)⟩).trans (le_max_left _ _)

/-- Joint continuity of the semigroup action. -/
theorem ext_jointly_continuous (hT : IsSG T) :
    Continuous fun p : ℝ × E => ext T p.1 p.2 := by
  rw [continuous_iff_continuousAt]
  rintro ⟨x₀, v₀⟩
  obtain ⟨C, _, hC⟩ := ext_bound hT (x₀ + 1)
  have h1 : Tendsto (fun p : ℝ × E => ext T p.1 v₀) (𝓝 (x₀, v₀)) (𝓝 (ext T x₀ v₀)) :=
    ((ext_continuous hT v₀).comp continuous_fst).tendsto (x₀, v₀)
  have h2 : Tendsto (fun p : ℝ × E => ext T p.1 (p.2 - v₀)) (𝓝 (x₀, v₀)) (𝓝 0) := by
    refine squeeze_zero_norm' (a := fun p : ℝ × E => C * ‖p.2 - v₀‖) ?_ ?_
    · have hmem : ∀ᶠ p : ℝ × E in 𝓝 (x₀, v₀), p.1 ∈ Iic (x₀ + 1) :=
        (continuous_fst.tendsto (x₀, v₀)).eventually (Iic_mem_nhds (lt_add_one x₀))
      filter_upwards [hmem] with p hp
      exact ((ext T p.1).le_opNorm _).trans
        (mul_le_mul_of_nonneg_right (hC _ hp) (norm_nonneg _))
    · have hc : Continuous fun p : ℝ × E => C * ‖p.2 - v₀‖ :=
        continuous_const.mul (continuous_snd.sub continuous_const).norm
      have := hc.tendsto (x₀, v₀)
      simpa using this
  have h3 := h1.add h2
  rw [add_zero] at h3
  refine h3.congr fun p => ?_
  rw [map_sub]
  abel

/-- The primitive of an orbit is differentiable everywhere. -/
theorem hasDerivAt_primitive (hT : IsSG T) (v : E) (a : ℝ) :
    HasDerivAt (fun u => ∫ s in (0 : ℝ)..u, ext T s v) (ext T a v) a :=
  ((ext_continuous hT v).integral_hasStrictDerivAt 0 a).hasDerivAt

theorem Gen.add {f₁ y₁ f₂ y₂ : E} (h₁ : Gen T f₁ y₁) (h₂ : Gen T f₂ y₂) :
    Gen T (f₁ + f₂) (y₁ + y₂) := by
  unfold Gen at *
  have h := h₁.add h₂
  refine h.congr (fun x _ => ?_) ?_ <;> simp [map_add]

/-- C08(a), abstract form: the generator integral identity. -/
theorem gen_integral (hT : IsSG T) (v : E) {t : ℝ} (ht : 0 ≤ t) :
    Gen T (∫ s in (0 : ℝ)..t, ext T s v) (ext T t v - v) := by
  set Φ : ℝ → E := fun u => ∫ s in (0 : ℝ)..u, ext T s v with hΦ
  have hint : ∀ a b : ℝ, IntervalIntegrable (fun s => ext T s v) volume a b :=
    fun a b => (ext_continuous hT v).intervalIntegrable a b
  have hkey : ∀ h ∈ Ici (0 : ℝ), ext T h (Φ t) = Φ (t + h) - Φ h := by
    intro h hh
    have hh0 : (0 : ℝ) ≤ h := hh
    calc ext T h (Φ t) = ∫ s in (0 : ℝ)..t, ext T h (ext T s v) :=
          ((ext T h).intervalIntegral_comp_comm (hint 0 t)).symm
      _ = ∫ s in (0 : ℝ)..t, ext T (s + h) v := by
          refine intervalIntegral.integral_congr fun s hs => ?_
          rw [uIcc_of_le ht] at hs
          show ext T h (ext T s v) = ext T (s + h) v
          rw [add_comm s h, ext_add_apply hT hh0 hs.1]
      _ = ∫ s in (0 + h)..(t + h), ext T s v :=
          intervalIntegral.integral_comp_add_right (fun s => ext T s v) h
      _ = Φ (t + h) - Φ h := by
          rw [zero_add]
          exact (intervalIntegral.integral_interval_sub_left (hint 0 (t + h)) (hint 0 h)).symm
  have hd : HasDerivAt (fun h => Φ (t + h) - Φ h) (ext T t v - v) 0 := by
    have h1 : HasDerivAt (fun h => Φ (t + h)) (ext T t v) 0 := by
      have h0 := hasDerivAt_primitive hT v (t + 0)
      have := h0.comp_const_add t 0
      simpa using this
    have h2 : HasDerivAt Φ (ext T 0 v) 0 := hasDerivAt_primitive hT v 0
    rw [ext_zero_apply hT] at h2
    exact h1.sub h2
  unfold Gen
  exact hd.hasDerivWithinAt.congr hkey (hkey 0 (mem_Ici.mpr le_rfl))

/-- Integral characterization of the generator graph. -/
theorem gen_iff_integral (hT : IsSG T) (f y : E) :
    Gen T f y ↔ ∀ a : ℝ, 0 ≤ a → ext T a f - f = ∫ s in (0 : ℝ)..a, ext T s y := by
  constructor
  · intro hgen a ha
    have hder : ∀ σ : ℝ, 0 ≤ σ →
        HasDerivWithinAt (fun τ => ext T τ f) (ext T σ y) (Ici σ) σ := by
      intro σ hσ
      have h1 : HasDerivWithinAt (fun τ : ℝ => τ - σ) 1 (Ici σ) σ :=
        ((hasDerivAt_id σ).sub_const σ).hasDerivWithinAt
      have hgen' : HasDerivWithinAt (fun x => ext T x f) y (Ici 0) (σ - σ) := by
        rw [sub_self]
        exact hgen
      have h2 := HasDerivWithinAt.scomp (h := fun τ : ℝ => τ - σ) σ hgen' h1
        (fun τ hτ => mem_Ici.mpr (sub_nonneg.mpr hτ))
      have h3 := ((ext T σ).restrictScalars ℝ).hasFDerivAt.comp_hasDerivWithinAt σ h2
      have heq : ∀ τ ∈ Ici σ, ext T τ f = ext T σ (ext T (τ - σ) f) := by
        intro τ hτ
        have hτ' : 0 ≤ τ - σ := sub_nonneg.mpr hτ
        rw [← ext_add_apply hT hσ hτ']
        congr 2
        ring
      have h4 : HasDerivWithinAt (fun τ => ext T τ f)
          (((ext T σ).restrictScalars ℝ) ((1 : ℝ) • y)) (Ici σ) σ :=
        h3.congr heq (heq σ (mem_Ici.mpr le_rfl))
      simpa using h4
    have h := intervalIntegral.integral_eq_sub_of_hasDeriv_right
      (f := fun τ => ext T τ f) (f' := fun τ => ext T τ y) (a := 0) (b := a)
      (ext_continuous hT f).continuousOn
      (fun x hx => (hder x (by rw [min_eq_left ha] at hx; exact hx.1.le)).mono Ioi_subset_Ici_self)
      ((ext_continuous hT y).intervalIntegrable 0 a)
    rw [h, ext_zero_apply hT]
  · intro h
    have hd : HasDerivAt (fun x => f + ∫ s in (0 : ℝ)..x, ext T s y) y 0 := by
      have h0 := (hasDerivAt_primitive hT y 0).const_add f
      rwa [ext_zero_apply hT] at h0
    unfold Gen
    refine hd.hasDerivWithinAt.congr (fun x hx => ?_) ?_
    · rw [← h x hx]
      abel
    · rw [← h 0 le_rfl]
      abel

/-- Integrability of an orbit-type integrand in one real variable. -/
theorem integrableOn_ext_comp (hT : IsSG T) {G : ℝ → E} {A : Set ℝ} (hA : MeasurableSet A)
    (hG : IntegrableOn G A volume) {τ : ℝ → ℝ} (hτ : Measurable τ) {b : ℝ}
    (hτb : ∀ r ∈ A, τ r ≤ b) :
    IntegrableOn (fun r => ext T (τ r) (G r)) A volume := by
  obtain ⟨C, _, hC⟩ := ext_bound hT b
  refine Integrable.mono' (g := fun r => C * ‖G r‖) ((Integrable.norm hG).const_mul C) ?_ ?_
  · exact (ext_jointly_continuous hT).comp_aestronglyMeasurable
      (hτ.aestronglyMeasurable.prodMk hG.aestronglyMeasurable)
  · filter_upwards [ae_restrict_mem hA] with r hr
    exact ((ext T (τ r)).le_opNorm _).trans
      (mul_le_mul_of_nonneg_right (hC _ (hτb r hr)) (norm_nonneg _))

/-- Integrability of an orbit-type integrand on a product of two real sets. -/
theorem integrableOn_ext_prod (hT : IsSG T) {G : ℝ → E} {A B : Set ℝ} (hA : MeasurableSet A)
    (hB : MeasurableSet B) (hAfin : volume A ≠ ⊤) (hG : IntegrableOn G B volume)
    {τ : ℝ × ℝ → ℝ} (hτ : Measurable τ) {b : ℝ} (hτb : ∀ p ∈ A ×ˢ B, τ p ≤ b) :
    IntegrableOn (fun p : ℝ × ℝ => ext T (τ p) (G p.2)) (A ×ˢ B) (volume.prod volume) := by
  obtain ⟨C, _, hC⟩ := ext_bound hT b
  have : IsFiniteMeasure (volume.restrict A) :=
    ⟨by rw [Measure.restrict_apply_univ]; exact hAfin.lt_top⟩
  have hprod : (volume.prod volume).restrict (A ×ˢ B) =
      (volume.restrict A).prod (volume.restrict B) := (Measure.prod_restrict A B).symm
  have hGn : Integrable (fun p : ℝ × ℝ => C * ‖G p.2‖)
      ((volume.restrict A).prod (volume.restrict B)) :=
    ((Integrable.norm hG).const_mul C).comp_snd (volume.restrict A)
  have hGm : AEStronglyMeasurable (fun p : ℝ × ℝ => G p.2)
      ((volume.restrict A).prod (volume.restrict B)) :=
    hG.aestronglyMeasurable.comp_snd
  have hbound : ∀ᵐ p ∂((volume.prod volume).restrict (A ×ˢ B)),
      ‖ext T (τ p) (G p.2)‖ ≤ C * ‖G p.2‖ := by
    filter_upwards [ae_restrict_mem (hA.prod hB)] with p hp
    exact ((ext T (τ p)).le_opNorm _).trans
      (mul_le_mul_of_nonneg_right (hC _ (hτb p hp)) (norm_nonneg _))
  rw [hprod] at hbound
  rw [IntegrableOn, hprod]
  exact Integrable.mono' hGn ((ext_jointly_continuous hT).comp_aestronglyMeasurable
    (hτ.aestronglyMeasurable.prodMk hGm)) hbound

/-- The generator graph is stable under Bochner integration of a family. -/
theorem gen_integral_family (hT : IsSG T) {φ ψ : ℝ → E} {t : ℝ} (ht : 0 ≤ t)
    (hφ : IntervalIntegrable φ volume 0 t) (hψ : IntervalIntegrable ψ volume 0 t)
    (h : ∀ r ∈ Icc (0 : ℝ) t, Gen T (φ r) (ψ r)) :
    Gen T (∫ r in (0 : ℝ)..t, φ r) (∫ r in (0 : ℝ)..t, ψ r) := by
  rw [gen_iff_integral hT]
  intro a ha
  have hφa : IntervalIntegrable (fun r => ext T a (φ r)) volume 0 t :=
    ⟨(ext T a).integrable_comp hφ.1, (ext T a).integrable_comp hφ.2⟩
  have hψon : IntegrableOn ψ (Ioc 0 t) volume :=
    (intervalIntegrable_iff_integrableOn_Ioc_of_le ht).mp hψ
  have hint : IntegrableOn (Function.uncurry fun s r => ext T s (ψ r))
      (uIoc 0 a ×ˢ uIoc 0 t) := by
    rw [uIoc_of_le ha, uIoc_of_le ht, Measure.volume_eq_prod]
    exact integrableOn_ext_prod hT measurableSet_Ioc measurableSet_Ioc (by simp) hψon
      (τ := fun p => p.1) measurable_fst (b := a) (fun p hp => hp.1.2)
  calc ext T a (∫ r in (0 : ℝ)..t, φ r) - ∫ r in (0 : ℝ)..t, φ r
      = (∫ r in (0 : ℝ)..t, ext T a (φ r)) - ∫ r in (0 : ℝ)..t, φ r := by
        rw [(ext T a).intervalIntegral_comp_comm hφ]
    _ = ∫ r in (0 : ℝ)..t, (ext T a (φ r) - φ r) :=
        (intervalIntegral.integral_sub hφa hφ).symm
    _ = ∫ r in (0 : ℝ)..t, ∫ s in (0 : ℝ)..a, ext T s (ψ r) := by
        refine intervalIntegral.integral_congr fun r hr => ?_
        rw [uIcc_of_le ht] at hr
        exact (gen_iff_integral hT _ _).mp (h r hr) a ha
    _ = ∫ s in (0 : ℝ)..a, ∫ r in (0 : ℝ)..t, ext T s (ψ r) :=
        (MeasureTheory.intervalIntegral_intervalIntegral_swap hint).symm
    _ = ∫ s in (0 : ℝ)..a, ext T s (∫ r in (0 : ℝ)..t, ψ r) := by
        refine intervalIntegral.integral_congr fun s _ => ?_
        exact (ext T s).intervalIntegral_comp_comm hψ

/-- Fubini on the triangle `0 < y ≤ x ≤ t`, with the integrability of both inner integrals. -/
theorem triangle_swap {F : ℝ → ℝ → E} {t : ℝ} (ht : 0 ≤ t)
    (hF : IntegrableOn (Function.uncurry F) (Ioc 0 t ×ˢ Ioc 0 t) (volume.prod volume)) :
    IntervalIntegrable (fun x => ∫ y in (0 : ℝ)..x, F x y) volume 0 t ∧
    IntervalIntegrable (fun y => ∫ x in y..t, F x y) volume 0 t ∧
    ∫ x in (0 : ℝ)..t, ∫ y in (0 : ℝ)..x, F x y = ∫ y in (0 : ℝ)..t, ∫ x in y..t, F x y := by
  set μ : Measure ℝ := volume.restrict (Ioc 0 t) with hμ
  set D : Set (ℝ × ℝ) := {p | p.2 ≤ p.1} with hD
  have hDm : MeasurableSet D := measurableSet_le measurable_snd measurable_fst
  rw [IntegrableOn, ← Measure.prod_restrict] at hF
  have hFi : Integrable (D.indicator (Function.uncurry F)) (μ.prod μ) := hF.indicator hDm
  have hi1 : ∀ x y, D.indicator (Function.uncurry F) (x, y) = (Iic x).indicator (F x) y := by
    intro x y
    by_cases h : y ≤ x
    · rw [Set.indicator_of_mem (show (x, y) ∈ D from h),
        Set.indicator_of_mem (show y ∈ Iic x from h)]
      rfl
    · rw [Set.indicator_of_notMem (show (x, y) ∉ D from h),
        Set.indicator_of_notMem (show y ∉ Iic x from h)]
  have hi2 : ∀ x y, D.indicator (Function.uncurry F) (x, y) =
      (Ici y).indicator (fun x => F x y) x := by
    intro x y
    by_cases h : y ≤ x
    · rw [Set.indicator_of_mem (show (x, y) ∈ D from h),
        Set.indicator_of_mem (show x ∈ Ici y from h)]
      rfl
    · rw [Set.indicator_of_notMem (show (x, y) ∉ D from h),
        Set.indicator_of_notMem (show x ∉ Ici y from h)]
  have h1 : ∀ x ∈ Ioc (0 : ℝ) t,
      ∫ y, D.indicator (Function.uncurry F) (x, y) ∂μ = ∫ y in (0 : ℝ)..x, F x y := by
    intro x hx
    have hset : Ioc (0 : ℝ) t ∩ Iic x = Ioc 0 x := by
      ext y
      constructor
      · rintro ⟨hy, hyx⟩
        exact ⟨hy.1, hyx⟩
      · rintro ⟨hy0, hyx⟩
        exact ⟨⟨hy0, hyx.trans hx.2⟩, hyx⟩
    simp only [hi1]
    rw [hμ, setIntegral_indicator measurableSet_Iic, hset,
      intervalIntegral.integral_of_le hx.1.le]
  have h2 : ∀ y ∈ Ioc (0 : ℝ) t,
      ∫ x, D.indicator (Function.uncurry F) (x, y) ∂μ = ∫ x in y..t, F x y := by
    intro y hy
    have hset : Ioc (0 : ℝ) t ∩ Ici y = Icc y t := by
      ext x
      constructor
      · rintro ⟨hx, hyx⟩
        exact ⟨hyx, hx.2⟩
      · rintro ⟨hyx, hxt⟩
        exact ⟨⟨hy.1.trans_le hyx, hxt⟩, hyx⟩
    simp only [hi2]
    rw [hμ, setIntegral_indicator measurableSet_Ici, hset, integral_Icc_eq_integral_Ioc,
      intervalIntegral.integral_of_le hy.2]
  have hX : IntegrableOn (fun x => ∫ y, D.indicator (Function.uncurry F) (x, y) ∂μ)
      (Ioc 0 t) volume := hFi.integral_prod_left
  have hY : IntegrableOn (fun y => ∫ x, D.indicator (Function.uncurry F) (x, y) ∂μ)
      (Ioc 0 t) volume := hFi.integral_prod_right
  have hswap : ∫ x, ∫ y, D.indicator (Function.uncurry F) (x, y) ∂μ ∂μ =
      ∫ y, ∫ x, D.indicator (Function.uncurry F) (x, y) ∂μ ∂μ :=
    integral_integral_swap (f := fun x y => D.indicator (Function.uncurry F) (x, y)) hFi
  refine ⟨?_, ?_, ?_⟩
  · exact (intervalIntegrable_iff_integrableOn_Ioc_of_le ht).mpr
      (hX.congr_fun h1 measurableSet_Ioc)
  · exact (intervalIntegrable_iff_integrableOn_Ioc_of_le ht).mpr
      (hY.congr_fun h2 measurableSet_Ioc)
  · rw [intervalIntegral.integral_of_le ht, intervalIntegral.integral_of_le ht,
      ← setIntegral_congr_fun measurableSet_Ioc h1, ← setIntegral_congr_fun measurableSet_Ioc h2]
    exact hswap

/-- The integral of the Duhamel convolution, after Fubini on the triangle. -/
theorem integral_conv (hT : IsSG T) {G : ℝ → E} {t : ℝ} (ht : 0 ≤ t)
    (hG : IntervalIntegrable G volume 0 t) :
    IntervalIntegrable (conv T G) volume 0 t ∧
    IntervalIntegrable (fun r => ∫ σ in (0 : ℝ)..(t - r), ext T σ (G r)) volume 0 t ∧
    ∫ s in (0 : ℝ)..t, conv T G s =
      ∫ r in (0 : ℝ)..t, ∫ σ in (0 : ℝ)..(t - r), ext T σ (G r) := by
  have hGon : IntegrableOn G (Ioc 0 t) volume :=
    (intervalIntegrable_iff_integrableOn_Ioc_of_le ht).mp hG
  have hF : IntegrableOn (Function.uncurry fun s r => ext T (s - r) (G r))
      (Ioc 0 t ×ˢ Ioc 0 t) (volume.prod volume) :=
    integrableOn_ext_prod hT measurableSet_Ioc measurableSet_Ioc (by simp) hGon
      (τ := fun p => p.1 - p.2) (measurable_fst.sub measurable_snd) (b := t)
      (fun p hp => by
        have h1 := hp.1.2
        have h2 := hp.2.1
        show p.1 - p.2 ≤ t
        linarith)
  obtain ⟨h1, h2, h3⟩ := triangle_swap ht hF
  have hinner : ∀ r : ℝ, ∫ s in r..t, ext T (s - r) (G r) =
      ∫ σ in (0 : ℝ)..(t - r), ext T σ (G r) := by
    intro r
    have h := intervalIntegral.integral_comp_sub_right (a := r) (b := t)
      (fun σ => ext T σ (G r)) r
    rw [sub_self] at h
    exact h
  refine ⟨h1, ?_, ?_⟩
  · simpa only [hinner] using h2
  · have h4 : ∫ s in (0 : ℝ)..t, conv T G s =
        ∫ r in (0 : ℝ)..t, ∫ s in r..t, ext T (s - r) (G r) := h3
    rw [h4]
    simp only [hinner]

/-- C08(b), abstract form: the integrated mild equation. -/
theorem gen_mild_integral (hT : IsSG T) (f : E) {G : ℝ → E} {t : ℝ} (ht : 0 ≤ t)
    (hG : IntervalIntegrable G volume 0 t) :
    IntervalIntegrable (fun s => ext T s f + conv T G s) volume 0 t ∧
    Gen T (∫ s in (0 : ℝ)..t, (ext T s f + conv T G s))
      (ext T t f + conv T G t - f - ∫ s in (0 : ℝ)..t, G s) := by
  obtain ⟨hK, hφ, hKφ⟩ := integral_conv hT ht hG
  have hGon : IntegrableOn G (Ioc 0 t) volume :=
    (intervalIntegrable_iff_integrableOn_Ioc_of_le ht).mp hG
  have hTf : IntervalIntegrable (fun s => ext T s f) volume 0 t :=
    (ext_continuous hT f).intervalIntegrable 0 t
  have hconvint : IntervalIntegrable (fun r => ext T (t - r) (G r)) volume 0 t :=
    (intervalIntegrable_iff_integrableOn_Ioc_of_le ht).mpr
      (integrableOn_ext_comp hT measurableSet_Ioc hGon (τ := fun r => t - r)
        (measurable_const.sub measurable_id) (b := t)
        (fun r hr => by
          have h1 := hr.1
          show t - r ≤ t
          linarith))
  have hψ : IntervalIntegrable (fun r => ext T (t - r) (G r) - G r) volume 0 t :=
    hconvint.sub hG
  have hfam : Gen T (∫ r in (0 : ℝ)..t, ∫ σ in (0 : ℝ)..(t - r), ext T σ (G r))
      (∫ r in (0 : ℝ)..t, (ext T (t - r) (G r) - G r)) :=
    gen_integral_family hT ht hφ hψ
      (fun r hr => gen_integral hT (G r) (sub_nonneg.mpr hr.2))
  have hsum := (gen_integral hT f ht).add hfam
  refine ⟨hTf.add hK, ?_⟩
  have e1 : ∫ s in (0 : ℝ)..t, (ext T s f + conv T G s) =
      (∫ s in (0 : ℝ)..t, ext T s f) +
        ∫ r in (0 : ℝ)..t, ∫ σ in (0 : ℝ)..(t - r), ext T σ (G r) := by
    rw [intervalIntegral.integral_add hTf hK, hKφ]
  have e2 : ext T t f + conv T G t - f - ∫ s in (0 : ℝ)..t, G s =
      (ext T t f - f) + ∫ r in (0 : ℝ)..t, (ext T (t - r) (G r) - G r) := by
    rw [intervalIntegral.integral_sub hconvint hG]
    show ext T t f + (∫ r in (0 : ℝ)..t, ext T (t - r) (G r)) - f - ∫ s in (0 : ℝ)..t, G s = _
    abel
  rw [e1, e2]
  exact hsum

/-- The convolution on `[0, b]` as a full integral minus a tail. -/
theorem conv_eq_sub (hT : IsSG T) {G : ℝ → E}
    (hG : ∀ a b : ℝ, IntervalIntegrable G volume a b) {t b : ℝ} (ht : 0 ≤ t) (htb : t ≤ b) :
    conv T G t = (∫ r in (0 : ℝ)..b, ext T (t - r) (G r)) - ∫ r in t..b, G r := by
  have hint : ∀ c d : ℝ, 0 ≤ c → c ≤ d →
      IntervalIntegrable (fun r => ext T (t - r) (G r)) volume c d := by
    intro c d hc hcd
    exact (intervalIntegrable_iff_integrableOn_Ioc_of_le hcd).mpr
      (integrableOn_ext_comp hT measurableSet_Ioc
        ((intervalIntegrable_iff_integrableOn_Ioc_of_le hcd).mp (hG c d))
        (τ := fun r => t - r) (measurable_const.sub measurable_id) (b := t)
        (fun r hr => by
          have h1 := hr.1
          show t - r ≤ t
          linarith))
  have hsplit := intervalIntegral.integral_add_adjacent_intervals
    (hint 0 t le_rfl ht) (hint t b ht htb)
  have htail : ∫ r in t..b, ext T (t - r) (G r) = ∫ r in t..b, G r := by
    refine intervalIntegral.integral_congr fun r hr => ?_
    rw [uIcc_of_le htb] at hr
    show ext T (t - r) (G r) = G r
    rw [ext_of_nonpos hT (sub_nonpos.mpr hr.1)]
    rfl
  show (∫ r in (0 : ℝ)..t, ext T (t - r) (G r)) = _
  rw [← hsplit, htail]
  abel

/-- The Duhamel convolution of a locally integrable source is continuous on `[0, ∞)`. -/
theorem continuousOn_conv (hT : IsSG T) {G : ℝ → E}
    (hG : ∀ a b : ℝ, IntervalIntegrable G volume a b) : ContinuousOn (conv T G) (Ici 0) := by
  intro t₀ ht₀
  have ht₀' : (0 : ℝ) ≤ t₀ := ht₀
  set b : ℝ := t₀ + 1 with hb
  have hb0 : (0 : ℝ) ≤ b := by linarith
  obtain ⟨C, _, hC⟩ := ext_bound hT b
  have hGm : AEStronglyMeasurable G (volume.restrict (uIoc 0 b)) :=
    (intervalIntegrable_iff.mp (hG 0 b)).aestronglyMeasurable
  have hmain : Continuous fun t : ℝ => ∫ r in (0 : ℝ)..b, ext T (min t b - r) (G r) := by
    refine intervalIntegral.continuous_of_dominated_interval
      (bound := fun r => C * ‖G r‖) ?_ ?_ ?_ ?_
    · intro t
      exact (ext_jointly_continuous hT).comp_aestronglyMeasurable
        ((measurable_const.sub measurable_id).aestronglyMeasurable.prodMk hGm)
    · intro t
      refine Eventually.of_forall fun r hr => ?_
      rw [uIoc_of_le hb0] at hr
      have hle : min t b - r ≤ b := by
        have h1 := min_le_right t b
        have h2 := hr.1
        linarith
      exact ((ext T (min t b - r)).le_opNorm _).trans
        (mul_le_mul_of_nonneg_right (hC _ hle) (norm_nonneg _))
    · exact (hG 0 b).norm.const_mul C
    · refine Eventually.of_forall fun r _ => ?_
      exact (ext_continuous hT (G r)).comp ((continuous_id.min continuous_const).sub continuous_const)
  have hprim : Continuous fun t : ℝ => ∫ r in t..b, G r := by
    have hrew : (fun t : ℝ => ∫ r in t..b, G r) =
        fun t => (∫ r in (0 : ℝ)..b, G r) - ∫ r in (0 : ℝ)..t, G r := by
      funext t
      exact (intervalIntegral.integral_interval_sub_left (hG 0 b) (hG 0 t)).symm
    rw [hrew]
    exact continuous_const.sub (intervalIntegral.continuous_primitive hG 0)
  have heq : ∀ t ∈ Icc (0 : ℝ) b, conv T G t =
      (∫ r in (0 : ℝ)..b, ext T (min t b - r) (G r)) - ∫ r in t..b, G r := by
    intro t ht
    rw [conv_eq_sub hT hG ht.1 ht.2, min_eq_left ht.2]
  have hc : ContinuousWithinAt (conv T G) (Icc 0 b) t₀ :=
    ((hmain.sub hprim).continuousWithinAt).congr heq (heq t₀ ⟨ht₀', by linarith⟩)
  refine hc.mono_of_mem_nhdsWithin ?_
  refine mem_nhdsWithin.mpr ⟨Iio b, isOpen_Iio, ?_, fun x hx => ⟨hx.2, hx.1.le⟩⟩
  show t₀ < b
  linarith

/-- The convolution of a primitive: a second use of Fubini on the triangle. -/
theorem conv_primitive_formula (hT : IsSG T) {G Q : ℝ → E}
    (hQ : ∀ a b : ℝ, IntervalIntegrable Q volume a b)
    (hGQ : ∀ x : ℝ, 0 ≤ x → G x = G 0 + ∫ ρ in (0 : ℝ)..x, Q ρ) {x : ℝ} (hx : 0 ≤ x) :
    conv T G x = (∫ s in (0 : ℝ)..x, ext T s (G 0)) + ∫ s in (0 : ℝ)..x, conv T Q s := by
  obtain ⟨_, _, hKφ⟩ := integral_conv hT hx (hQ 0 x)
  have hQon : IntegrableOn Q (Ioc 0 x) volume :=
    (intervalIntegrable_iff_integrableOn_Ioc_of_le hx).mp (hQ 0 x)
  have hF : IntegrableOn (Function.uncurry fun r ρ => ext T (x - r) (Q ρ))
      (Ioc 0 x ×ˢ Ioc 0 x) (volume.prod volume) :=
    integrableOn_ext_prod hT measurableSet_Ioc measurableSet_Ioc (by simp) hQon
      (τ := fun p => x - p.1) (measurable_const.sub measurable_fst) (b := x)
      (fun p hp => by
        have h1 := hp.1.1
        show x - p.1 ≤ x
        linarith)
  obtain ⟨hI1, _, hswap⟩ := triangle_swap hx hF
  have hexp : ∀ r ∈ uIcc (0 : ℝ) x, ext T (x - r) (G r) =
      ext T (x - r) (G 0) + ∫ ρ in (0 : ℝ)..r, ext T (x - r) (Q ρ) := by
    intro r hr
    rw [uIcc_of_le hx] at hr
    rw [hGQ r hr.1, map_add, ← (ext T (x - r)).intervalIntegral_comp_comm (hQ 0 r)]
  have hfirst : ∫ r in (0 : ℝ)..x, ext T (x - r) (G 0) = ∫ s in (0 : ℝ)..x, ext T s (G 0) := by
    have h := intervalIntegral.integral_comp_sub_left (a := 0) (b := x)
      (fun s => ext T s (G 0)) x
    rw [sub_self, sub_zero] at h
    exact h
  have hinner : ∀ ρ : ℝ, ∫ r in ρ..x, ext T (x - r) (Q ρ) =
      ∫ σ in (0 : ℝ)..(x - ρ), ext T σ (Q ρ) := by
    intro ρ
    have h := intervalIntegral.integral_comp_sub_left (a := ρ) (b := x)
      (fun σ => ext T σ (Q ρ)) x
    rw [sub_self] at h
    exact h
  have hI0 : IntervalIntegrable (fun r => ext T (x - r) (G 0)) volume 0 x :=
    ((ext_continuous hT (G 0)).comp (continuous_const.sub continuous_id)).intervalIntegrable 0 x
  calc conv T G x = ∫ r in (0 : ℝ)..x, ext T (x - r) (G r) := rfl
    _ = ∫ r in (0 : ℝ)..x,
          (ext T (x - r) (G 0) + ∫ ρ in (0 : ℝ)..r, ext T (x - r) (Q ρ)) :=
        intervalIntegral.integral_congr hexp
    _ = (∫ r in (0 : ℝ)..x, ext T (x - r) (G 0)) +
          ∫ r in (0 : ℝ)..x, ∫ ρ in (0 : ℝ)..r, ext T (x - r) (Q ρ) :=
        intervalIntegral.integral_add hI0 hI1
    _ = (∫ s in (0 : ℝ)..x, ext T s (G 0)) +
          ∫ ρ in (0 : ℝ)..x, ∫ r in ρ..x, ext T (x - r) (Q ρ) := by
        rw [hfirst, hswap]
    _ = (∫ s in (0 : ℝ)..x, ext T s (G 0)) +
          ∫ ρ in (0 : ℝ)..x, ∫ σ in (0 : ℝ)..(x - ρ), ext T σ (Q ρ) := by
        simp only [hinner]
    _ = (∫ s in (0 : ℝ)..x, ext T s (G 0)) + ∫ s in (0 : ℝ)..x, conv T Q s := by
        rw [hKφ]

/-- C08(c), abstract form: the mild solution with a `W^{1,1}` source and domain data
is a strong solution, differentiable at every nonnegative time. -/
theorem strong_solution (hT : IsSG T) {f a₀ : E} (hf : Gen T f a₀) {G Q : ℝ → E}
    (hQ : ∀ a b : ℝ, IntervalIntegrable Q volume a b)
    (hGQ : ∀ x : ℝ, 0 ≤ x → G x = G 0 + ∫ ρ in (0 : ℝ)..x, Q ρ) {t : ℝ} (ht : 0 ≤ t) :
    Gen T (ext T t f + conv T G t) (ext T t (a₀ + G 0) + conv T Q t - G t) ∧
    HasDerivWithinAt (fun x => ext T x f + conv T G x)
      (ext T t (a₀ + G 0) + conv T Q t) (Ici 0) t := by
  set D : ℝ → E := fun x => ext T x (a₀ + G 0) + conv T Q x with hD
  have hDcont : ContinuousOn D (Ici 0) :=
    (ext_continuous hT (a₀ + G 0)).continuousOn.add (continuousOn_conv hT hQ)
  have hu : ∀ x : ℝ, 0 ≤ x → ext T x f + conv T G x = f + ∫ s in (0 : ℝ)..x, D s := by
    intro x hx
    have h1 := (gen_iff_integral hT f a₀).mp hf x hx
    have h2 := conv_primitive_formula hT hQ hGQ hx
    have hKint : IntervalIntegrable (conv T Q) volume 0 x := (integral_conv hT hx (hQ 0 x)).1
    have hE : ∀ v : E, IntervalIntegrable (fun s => ext T s v) volume 0 x :=
      fun v => (ext_continuous hT v).intervalIntegrable 0 x
    have h3 : ∫ s in (0 : ℝ)..x, D s =
        (∫ s in (0 : ℝ)..x, ext T s a₀) + (∫ s in (0 : ℝ)..x, ext T s (G 0)) +
          ∫ s in (0 : ℝ)..x, conv T Q s := by
      simp only [hD, map_add]
      rw [intervalIntegral.integral_add ((hE a₀).add (hE (G 0))) hKint,
        intervalIntegral.integral_add (hE a₀) (hE (G 0))]
    rw [h3, h2, ← h1]
    abel
  have hgen : Gen T (ext T t f + conv T G t) (D t - G t) := by
    obtain ⟨_, hB⟩ := gen_mild_integral hT (a₀ + G 0) ht (hQ 0 t)
    have hQint : ∫ s in (0 : ℝ)..t, Q s = G t - G 0 := by
      rw [hGQ t ht]
      abel
    have hsum := hf.add hB
    have e : D t - G t = a₀ + (ext T t (a₀ + G 0) + conv T Q t - (a₀ + G 0) -
        ∫ s in (0 : ℝ)..t, Q s) := by
      rw [hQint]
      simp only [hD]
      abel
    rw [hu t ht, e]
    exact hsum
  refine ⟨hgen, ?_⟩
  set Dt : ℝ → E := fun x => D (max x 0) with hDt
  have hDtcont : Continuous Dt :=
    hDcont.comp_continuous (continuous_id.max continuous_const) (fun x => le_max_right x 0)
  have hder : HasDerivAt (fun x => f + ∫ s in (0 : ℝ)..x, Dt s) (Dt t) t :=
    ((hDtcont.integral_hasStrictDerivAt 0 t).hasDerivAt).const_add f
  have hDtt : Dt t = D t := by
    simp only [hDt]
    rw [max_eq_left ht]
  rw [hDtt] at hder
  have hcong : ∀ x ∈ Ici (0 : ℝ), ext T x f + conv T G x = f + ∫ s in (0 : ℝ)..x, Dt s := by
    intro x hx
    have hx0 : (0 : ℝ) ≤ x := hx
    rw [hu x hx0]
    congr 1
    refine intervalIntegral.integral_congr fun s hs => ?_
    rw [uIcc_of_le hx0] at hs
    simp only [hDt]
    rw [max_eq_left hs.1]
  exact hder.hasDerivWithinAt.congr hcong (hcong t ht)

end MergedKdV.ClassicalProofs.C08Proof
end
end

section
set_option linter.unusedSectionVars false
noncomputable section
open MeasureTheory Set Filter
open scoped Topology NNReal
namespace MergedKdV.ClassicalProofs
universe u
namespace C08Proof

/-- The canonical inclusion of nonnegative time is a measurable embedding. -/
theorem timeEmb : MeasurableEmbedding (fun t : Time => (t : ℝ)) :=
  MeasurableEmbedding.subtype_coe measurableSet_Ici

/-- The push-forward of the time measure is Lebesgue measure on the half-line. -/
theorem map_timeMeasure :
    Measure.map (fun t : Time => (t : ℝ)) timeMeasure = volume.restrict (Ici 0) := by
  have hr : range (fun t : Time => (t : ℝ)) = Ici 0 := by
    ext x
    constructor
    · rintro ⟨t, rfl⟩
      exact t.coe_nonneg
    · intro hx
      exact ⟨⟨x, hx⟩, rfl⟩
  unfold timeMeasure
  rw [timeEmb.map_comap, hr, Measure.restrict_restrict measurableSet_Ici, inter_self]

theorem preimage_Iic (t : Time) : (fun s : Time => (s : ℝ)) ⁻¹' Iic (t : ℝ) = Iic t := by
  ext s
  simp

theorem Iic_inter_Ici (t : Time) : Iic (t : ℝ) ∩ Ici 0 = Icc 0 (t : ℝ) := by
  ext x
  simp [and_comm]

end C08Proof
end MergedKdV.ClassicalProofs
end
end

section
set_option linter.unusedSectionVars false
noncomputable section
open MeasureTheory Set Filter
open scoped Topology NNReal
namespace MergedKdV.ClassicalProofs
universe u
namespace C08Proof
variable {F : Type u} [NormedAddCommGroup F] [NormedSpace ℝ F]

/-- Set integrals against the time measure are interval integrals on the real line. -/
theorem timeIntegral_eq (w : Time → F) (t : Time) :
    ∫ s in Iic t, w s ∂timeMeasure = ∫ x in (0 : ℝ)..(t : ℝ), w x.toNNReal := by
  have h := timeEmb.setIntegral_map (μ := timeMeasure) (fun x : ℝ => w x.toNNReal) (Iic (t : ℝ))
  rw [preimage_Iic, map_timeMeasure, Measure.restrict_restrict measurableSet_Iic,
    Iic_inter_Ici, integral_Icc_eq_integral_Ioc,
    ← intervalIntegral.integral_of_le t.coe_nonneg] at h
  rw [h]
  simp only [Real.toNNReal_coe]

/-- Integrability against the time measure, transported to the real line. -/
theorem integrableOn_real_of_time {w : Time → F} {t : Time}
    (h : IntegrableOn w (Iic t) timeMeasure) :
    IntegrableOn (fun x : ℝ => w x.toNNReal) (Icc 0 (t : ℝ)) volume := by
  have h2 : IntegrableOn (fun x : ℝ => w x.toNNReal) (Iic (t : ℝ))
      (Measure.map (fun s : Time => (s : ℝ)) timeMeasure) := by
    rw [timeEmb.integrableOn_map_iff, preimage_Iic]
    refine h.congr_fun (fun s _ => ?_) measurableSet_Iic
    simp
  rw [map_timeMeasure, IntegrableOn, Measure.restrict_restrict measurableSet_Iic,
    Iic_inter_Ici] at h2
  exact h2

/-- A source that is integrable on every finite time window is interval integrable on
every real interval after the constant extension to negative time. -/
theorem realTime_intervalIntegrable {w : Time → F}
    (h : ∀ t : Time, IntegrableOn w (Iic t) timeMeasure) (a b : ℝ) :
    IntervalIntegrable (fun x : ℝ => w x.toNNReal) volume a b := by
  set R : ℝ := max |a| |b| with hR
  have hR0 : 0 ≤ R := le_max_of_le_left (abs_nonneg a)
  have hpos : IntegrableOn (fun x : ℝ => w x.toNNReal) (Icc 0 R) volume := by
    have h1 := integrableOn_real_of_time (h R.toNNReal)
    rwa [Real.coe_toNNReal R hR0] at h1
  have hneg : IntegrableOn (fun x : ℝ => w x.toNNReal) (Icc (-R) 0) volume := by
    have hc : IntegrableOn (fun _ : ℝ => w 0) (Icc (-R) 0) volume :=
      continuous_const.integrableOn_Icc
    refine hc.congr_fun (fun x hx => ?_) measurableSet_Icc
    show w 0 = w x.toNNReal
    rw [Real.toNNReal_of_nonpos hx.2]
  have hall : IntegrableOn (fun x : ℝ => w x.toNNReal) (Icc (-R) R) volume := by
    have h1 := hneg.union hpos
    rwa [Icc_union_Icc_eq_Icc (by linarith) hR0] at h1
  have h1 : -R ≤ min a b :=
    le_min (by linarith [neg_abs_le a, le_max_left |a| |b|])
      (by linarith [neg_abs_le b, le_max_right |a| |b|])
  have h2 : max a b ≤ R :=
    max_le ((le_abs_self a).trans (le_max_left _ _)) ((le_abs_self b).trans (le_max_right _ _))
  rw [intervalIntegrable_iff]
  refine hall.mono_set fun x hx => ?_
  rw [uIoc, mem_Ioc] at hx
  exact ⟨by linarith [hx.1], by linarith [hx.2]⟩

end C08Proof
end MergedKdV.ClassicalProofs
end
end

section
set_option linter.unusedSectionVars false
noncomputable section
open MeasureTheory Set Filter
open scoped Topology NNReal
namespace MergedKdV.ClassicalProofs
universe u
namespace C08Proof
variable {F : Type u} [NormedAddCommGroup F] [NormedSpace ℝ F]
variable {L κ : ℝ} (M : Model.{u} L κ)

theorem isSG_of_semigroup (hS : M.Semigroup) : IsSG M.T :=
  ⟨hS.1, hS.2.1, hS.2.2⟩

theorem gen_iff (hG : M.Generator) (f y : M.H) :
    Gen M.T f y ↔ f ∈ (M.V 3).carrier ∧ M.applyA f = y :=
  hG f y

theorem ext_coe (t : Time) (f : M.H) : ext M.T (t : ℝ) f = M.T t f := by
  unfold ext
  rw [Real.toNNReal_coe]

/-- The strong Duhamel integral is the abstract convolution. -/
theorem Kstrong_eq (g : M.Trajectory) (t : Time) :
    M.Kstrong g t = conv M.T (M.realTime g) (t : ℝ) := by
  unfold Model.Kstrong
  rw [timeIntegral_eq (fun s => M.T (t - s) (g s)) t]
  show _ = ∫ r in (0 : ℝ)..(t : ℝ), ext M.T ((t : ℝ) - r) (M.realTime g r)
  refine intervalIntegral.integral_congr fun x hx => ?_
  rw [uIcc_of_le t.coe_nonneg] at hx
  have hsub : t - x.toNNReal = ((t : ℝ) - x).toNNReal := by
    apply NNReal.eq
    rw [NNReal.coe_sub (Real.toNNReal_le_iff_le_coe.mpr hx.2), Real.coe_toNNReal x hx.1,
      Real.coe_toNNReal _ (sub_nonneg.mpr hx.2)]
  show M.T (t - x.toNNReal) (g x.toNNReal) = M.T ((t : ℝ) - x).toNNReal (g x.toNNReal)
  rw [hsub]

theorem mild_eq (f : M.H) (g : M.Trajectory) (s : Time) :
    M.mild f g s = ext M.T (s : ℝ) f + conv M.T (M.realTime g) (s : ℝ) := by
  show M.T s f + M.Kstrong g s = _
  rw [Kstrong_eq, ext_coe]

theorem realTime_mild_eq (f : M.H) (g : M.Trajectory) {x : ℝ} (hx : 0 ≤ x) :
    M.realTime (M.mild f g) x = ext M.T x f + conv M.T (M.realTime g) x := by
  show M.mild f g x.toNNReal = _
  rw [mild_eq, Real.coe_toNNReal x hx]

end C08Proof
end MergedKdV.ClassicalProofs
end
end

section
set_option linter.unusedSectionVars false
noncomputable section
open MeasureTheory Set Filter
open scoped Topology NNReal
namespace MergedKdV.ClassicalProofs
universe u
open C08Proof
variable {L κ : ℝ} (M : Model.{u} L κ)

/-- C08(c): strong solution and derivative formula, for every model. -/
theorem C08_c_holds : C08_c M := by
  intro hS hG f g q hf hW _ hq t
  have hT := isSG_of_semigroup M hS
  have hQint : ∀ a b : ℝ, IntervalIntegrable (M.realTime q) volume a b :=
    realTime_intervalIntegrable hq.2
  have hGQ : ∀ x : ℝ, 0 ≤ x →
      M.realTime g x = M.realTime g 0 + ∫ ρ in (0 : ℝ)..x, M.realTime q ρ := by
    intro x hx
    have h := C07_holds.{u} M.H (M.realTime g) (M.realTime q) 0 (x.toNNReal : ℝ) (hW x.toNNReal)
    rw [Real.coe_toNNReal x hx] at h
    rw [← h]
    abel
  have hfgen : Gen M.T f (M.applyA f) := (gen_iff M hG f (M.applyA f)).mpr ⟨hf, rfl⟩
  obtain ⟨hgen, hder⟩ := strong_solution hT hfgen hQint hGQ (t := (t : ℝ)) t.coe_nonneg
  have h' := (gen_iff M hG _ _).mp hgen
  have hg0 : M.realTime g 0 = g 0 := by
    show g (Real.toNNReal 0) = g 0
    rw [Real.toNNReal_zero]
  have hgt : M.realTime g (t : ℝ) = g t := by
    show g (Real.toNNReal (t : ℝ)) = g t
    rw [Real.toNNReal_coe]
  have hD : ext M.T (t : ℝ) (M.applyA f + M.realTime g 0) + conv M.T (M.realTime q) (t : ℝ) =
      M.T t (M.applyA f + g 0) + M.Kstrong q t := by
    rw [Kstrong_eq, hg0, ext_coe]
  have hval : M.applyA (M.mild f g t) + g t =
      ext M.T (t : ℝ) (M.applyA f + M.realTime g 0) + conv M.T (M.realTime q) (t : ℝ) := by
    rw [mild_eq, h'.2, hgt]
    abel
  refine ⟨?_, ?_, ?_⟩
  · rw [mild_eq]
    exact h'.1
  · rw [hval]
    refine hder.congr (fun x hx => ?_) ?_
    · exact realTime_mild_eq M f g hx
    · exact realTime_mild_eq M f g t.coe_nonneg
  · rw [hval, hD]

end MergedKdV.ClassicalProofs
end
end


==> anc/lean/MergedKdV/Proofs/SmoothCore.lean <==
import MergedKdV.Proofs.SmoothRecovery

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (ν : ℝ)

/-- Subtraction in the actual qualified energy space. -/
theorem X0_sub_bound (laws : M.TrajectoryNormLaws ν 0) (u v : M.Trajectory)
    (hu : M.X0 ν u) (hv : M.X0 ν v) :
    M.X0 ν (u - v) ∧ M.energy ν (u - v) ≤ M.energy ν u + M.energy ν v := by
  obtain ⟨hn, he⟩ := X0_neg_bound M ν laws v hv
  simpa only [sub_eq_add_neg, he] using X0_add_bound M ν laws u (-v) hu hn

/-- Scalar absorption in the actual error equation, after all energy qualifications. -/
theorem energy_error_absorption (B : D01Budget) (hco : Consistency M B)
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    (e z R w : M.Trajectory) (he : M.X0 ν e) (hz : M.X0 ν z)
    (hR : M.X0 ν R) (hw : M.X0 ν w)
    (heq : e = z + R + M.Q ν (some m) e w)
    (hs : D14b B ν * M.energy ν w ≤ 1 / 2) :
    M.energy ν e ≤ 2 * (M.energy ν z + M.energy ν R) := by
  have laws := consistency_norm_laws M B hco ν hν hνL
  have hQ := ((hco.1 ν hν hνL).2.2.2.2.1 (some m) e w he hw).2
  have hzR := X0_add_bound M ν laws z R hz hR
  have hsum := X0_add_bound M ν laws (z + R) (M.Q ν (some m) e w) hzR.1 hQ.1
  have hh : M.energy ν e ≤ M.energy ν z + M.energy ν R +
      (D14b B ν * M.energy ν w) * M.energy ν e := by
    calc
      _ = M.energy ν (z + R + M.Q ν (some m) e w) := congrArg (M.energy ν) heq
      _ ≤ M.energy ν (z + R) + M.energy ν (M.Q ν (some m) e w) := hsum.2
      _ ≤ M.energy ν z + M.energy ν R + D14b B ν * M.energy ν e * M.energy ν w :=
        add_le_add hzR.2 hQ.2
      _ = _ := by ring
  have hn : 0 ≤ M.energy ν e := (energy_sup_nonneg M ν e he.1).trans
    (le_add_of_nonneg_right (Real.sqrt_nonneg _))
  have hs' := mul_le_mul_of_nonneg_right hs hn
  linarith

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u

/-- The actual continuous initial value follows from the fixed-data limit and Pi convergence. -/
theorem continuous_initial_from_step2 {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.L02a, .L04a, .Q01a]) (hL : 0 < L) (hκ : 1 ≤ κ) (ν r C : ℝ)
    (h36 : DiscreteDataOnBall M B ν r C) (h2 : FixedDataEnergyLimit M B ν r)
    (f : M.H) (hfR : M.RealData f) (hf3 : f ∈ (M.V 3).carrier) (hf : ‖f‖ ≤ r) :
    M.solution B ν none f 0 = f := by
  obtain ⟨ms, hm, _⟩ := exists_meshes L κ hL hκ
  have hv := step2_pointwise_limit M B ν r h2 f hfR hf ms hm 0
  have hzero (n : ℕ) : M.solution B ν (some (ms n)) f 0 = M.project (ms n) f := by
    obtain ⟨w, _, hw0, hws, _⟩ := h36.2.1 (ms n) f hf
    rw [← hws 0, hw0]
    rfl
  simp only [hzero] at hv
  exact tendsto_nhds_unique hv (projected_test_tendsto_H M B (P.restrict) ms hm f hf3)

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (P : ProofInputs M B [.L05a, .Q01a])
include P

/-- The exact forced trajectory has its intrinsic continuous classical representative. -/
theorem discreteForced_classical (m : D05Mesh L κ) (x : M.X m)
    (g : Time → M.X m) (hg : Continuous g) :
    ∃ v : Time → M.X m, Continuous v ∧
      (∀ t, (v t : M.H) = M.DiscreteForced m x g t) ∧ v 0 = x ∧
      ∀ t : Time, HasDerivWithinAt (fun s : ℝ => v (Real.toNNReal s))
        (M.Ah m (v t) + g t) (Ici 0) t := by
  let := (P.get .Q01a (by decide)).2.2.2.2.2.2.2.2.2.1 m
  obtain ⟨v, hv, he, h0, hd⟩ := discrete_Duhamel_classical M B (P.restrict) m x g hg
  refine ⟨v, hv, ?_, h0, hd⟩
  intro t
  rw [he t]
  simp only [Submodule.coe_add, Model.DiscreteForced]
  congr 1
  exact ((M.X m).subtypeₗᵢ.integral_comp_comm _).symm

/-- Additivity of the actual forced formula for continuous sources. -/
theorem discreteForced_add (m : D05Mesh L κ) (x y : M.X m)
    (g h : Time → M.X m) (hg : Continuous g) (hh : Continuous h) :
    M.DiscreteForced m (x + y) (g + h) =
      M.DiscreteForced m x g + M.DiscreteForced m y h := by
  obtain ⟨v, hv, hve, hv0, hvd⟩ := discreteForced_classical M B (P.restrict) m x g hg
  obtain ⟨w, hw, hwe, hw0, hwd⟩ := discreteForced_classical M B (P.restrict) m y h hh
  have he := discrete_forced_identification M B (P.restrict) m (v + w) (g + h) (hv.add hw) (hg.add hh)
    (x + y) (by simp only [Pi.add_apply, hv0, hw0]) (fun t => ?_)
  · funext t
    have ht := congrFun he t
    simpa only [Pi.add_apply, Submodule.coe_add, hve, hwe] using ht.symm
  · have hd := (hvd t).add (hwd t)
    convert hd using 1
    simp only [Pi.add_apply, map_add]
    abel

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (P : ProofInputs M B [.C01a])
include P

/-- Polarization of the actual symmetric nonlinearity on V1 members. -/
theorem nonlinear_difference (u v : M.H) (hu : u ∈ (M.V 1).carrier) (hv : v ∈ (M.V 1).carrier) :
    M.nonlinear u - M.nonlinear v = M.product (u - v) (u + v) := by
  simp only [Model.nonlinear, Model.product, ofH_sub _ _ _ hu hv, ofH_add _ _ _ hu hv,
    map_sub, map_add, LinearMap.sub_apply]
  rw [(P.get .C01a (by decide)) ((M.V 1).ofH v) ((M.V 1).ofH u)]
  abel

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (P : ProofInputs M B [.C01b, .Q01a])
include P

/-- Continuous strong lifts give continuity of the actual strong product. -/
theorem product_continuous_of_lifts (u v : M.Trajectory)
    (hu : M.ContinuousLift (M.V 1) u) (hv : M.ContinuousLift (M.V 1) v) :
    Continuous (fun t => M.product (u t) (v t)) := by
  obtain ⟨u1, hu1, he⟩ := hu
  obtain ⟨v1, hv1, hf⟩ := hv
  have ht : (fun t => M.product (u t) (v t)) = fun t => strongBilinearCLM M B (P.restrict) (u1 t) (v1 t) := by
    funext t
    rw [← he t, ← hf t]
    exact (strongBilinearCLM_on_lifts M B (P.restrict) _ _).symm
  rw [ht]
  exact ((strongBilinearCLM M B (P.restrict)).continuous.comp hu1).clm_apply hv1

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u

/-- The exact projection error equation for the original continuous and discrete solutions.
No comparison trajectory is substituted for either original solution. -/
theorem projected_error_equation {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.C01a, .C01b, .L02a, .L04a, .L05a, .Q01a]) (hco : Consistency M B) (ν : ℝ)
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    (u q : M.Trajectory) (w : Time → M.X m)
    (hu : M.X0 ν u) (hu3 : M.ContinuousLift (M.V 3) u)
    (hq : Continuous q) (hw : Continuous w) (hwX : M.X0 ν (fun t => (w t : M.H)))
    (hinit : M.Pi m (u 0) = w 0)
    (hgraph : ∀ t, q t = M.applyA (u t) + M.nonlinear (u t))
    (hdu : ∀ t : Time, HasDerivWithinAt (M.realTime u) (q t) (Ici 0) t)
    (hdw : ∀ t : Time, HasDerivWithinAt (fun s : ℝ => w (Real.toNNReal s))
      (M.Ah m (w t) + M.Fh m (w t) (w t)) (Ici 0) t) :
    Continuous (fun t => M.applyA (u t)) ∧
    u - (fun t => (w t : M.H)) =
      (fun t => u t - M.project m (u t)) +
      M.DiscreteForced m 0 (fun t => M.residual m (u t)) +
      M.Q ν (some m) (u - (fun t => (w t : M.H))) (u + (fun t => (w t : M.H))) := by
  let := (P.get .Q01a (by decide)).2.2.2.2.2.2.2.2.2.1 m
  let Pc := projectionCLM M B (P.restrict) m
  let A := LinearMap.toContinuousLinearMap (M.Ah m)
  let J := LinearMap.toContinuousLinearMap (strongLift (M.V 1) (M.X m) (discrete_mem_V1 M B (P.restrict) m))
  let wh : M.Trajectory := fun t => (w t : M.H)
  let e : M.Trajectory := u - wh
  let s : M.Trajectory := u + wh
  have laws := consistency_norm_laws M B hco ν hν hνL
  have hex : M.X0 ν e := (X0_sub_bound M ν laws u wh hu hwX).1
  have hsx : M.X0 ν s := (X0_add_bound M ν laws u wh hu hwX).1
  obtain ⟨u1, hu1, huv⟩ := graph_continuous_lift_V1 M B (P.restrict) u hu3
  have he1 : M.ContinuousLift (M.V 1) e :=
    ⟨fun t => u1 t - J (w t), hu1.sub (J.continuous.comp hw), fun t => by
      simp only [map_sub, huv]; rfl⟩
  have hs1 : M.ContinuousLift (M.V 1) s :=
    ⟨fun t => u1 t + J (w t), hu1.add (J.continuous.comp hw), fun t => by
      simp only [map_add, huv]; rfl⟩
  have hum (t : Time) : u t ∈ (M.V 1).carrier := by rw [← huv t]; exact (u1 t).property
  have hwm (t : Time) : wh t ∈ (M.V 1).carrier := discrete_mem_V1 M B (P.restrict) m (w t).property
  have hem (t : Time) : e t ∈ (M.V 1).carrier := (M.V 1).carrier.sub_mem (hum t) (hwm t)
  have hsm (t : Time) : s t ∈ (M.V 1).carrier := (M.V 1).carrier.add_mem (hum t) (hwm t)
  have hNu : Continuous (fun t => M.nonlinear (u t)) :=
    product_continuous_of_lifts M B (P.restrict) u u ⟨u1, hu1, huv⟩ ⟨u1, hu1, huv⟩
  have hAu : Continuous (fun t => M.applyA (u t)) := by
    have heq : (fun t => M.applyA (u t)) = q - (fun t => M.nonlinear (u t)) := by
      funext t
      rw [Pi.sub_apply, hgraph t]
      abel
    rw [heq]
    exact hq.sub hNu
  let R : Time → M.X m := fun t => M.residual m (u t)
  let g : Time → M.X m := fun t => M.Pi m (M.nonlinear (u t) - M.nonlinear (wh t))
  have hgval (t : Time) : g t = M.Pi m (M.product (e t) (s t)) := by
    dsimp only [g]
    rw [nonlinear_difference M B (P.restrict) _ _ (hum t) (hwm t)]
    rfl
  have hRc : Continuous R := (Pc.continuous.comp hAu).sub (A.continuous.comp (Pc.continuous.comp hu.1.1))
  have hgc : Continuous g := by
    have heq : g = fun t => Pc (M.product (e t) (s t)) := funext hgval
    rw [heq]
    exact Pc.continuous.comp (product_continuous_of_lifts M B (P.restrict) e s he1 hs1)
  let y : Time → M.X m := fun t => M.Pi m (u t) - w t
  have hyc : Continuous y := (Pc.continuous.comp hu.1.1).sub hw
  have hy0 : y 0 = 0 := by dsimp only [y]; rw [hinit, sub_self]
  have hyd (t : Time) : HasDerivWithinAt (fun a : ℝ => y (Real.toNNReal a))
      (M.Ah m (y t) + (R + g) t) (Ici 0) t := by
    have hp := (Pc.restrictScalars ℝ).hasFDerivAt.comp_hasDerivWithinAt (t : ℝ) (hdu t)
    have hh := hp.sub (hdw t)
    change HasDerivWithinAt (fun a : ℝ => y (Real.toNNReal a))
      (M.Pi m (q t) - (M.Ah m (w t) + M.Fh m (w t) (w t))) (Ici 0) t at hh
    have heder : M.Ah m (y t) + (R + g) t =
        M.Pi m (q t) - (M.Ah m (w t) + M.Fh m (w t) (w t)) := by
      dsimp only [y, Pi.add_apply, R, Model.residual, g]
      rw [hgraph t]
      simp only [map_add, map_sub, Model.Fh]
      change M.Ah m (M.Pi m (u t)) - M.Ah m (w t) +
        (M.Pi m (M.applyA (u t)) - M.Ah m (M.Pi m (u t)) +
          (M.Pi m (M.nonlinear (u t)) - M.Pi m (M.product (w t) (w t)))) = _
      abel
    rw [heder]
    exact hh
  have hyid := discrete_forced_identification M B (P.restrict) m y (R + g) hyc (hRc.add hgc) 0 hy0 hyd
  have hadd := discreteForced_add M B (P.restrict) m 0 0 R g hRc hgc
  simp only [add_zero] at hadd
  rw [hadd] at hyid
  have hprod := ((hco.1 ν hν hνL).2.2.2.2.1 (some m) e s hex hsx).1
  have hQ : M.Q ν (some m) e s = M.DiscreteForced m 0 g := by
    funext t
    rw [Q_discrete_formula M B hco ν hν hνL m e s hprod t]
    simp only [Model.DiscreteForced, map_zero, Submodule.coe_zero, zero_add]
    apply integral_congr_ae
    filter_upwards [] with a
    rw [weakProduct_on_V1 M B hco ν hν hνL _ _ (hem a) (hsm a),
      (hco.1 ν hν hνL).2.1.2.1, hgval]
  refine ⟨hAu, ?_⟩
  change e = (fun t => u t - M.project m (u t)) + M.DiscreteForced m 0 R + M.Q ν (some m) e s
  rw [hQ]
  funext t
  have ht := congrFun hyid t
  change M.project m (u t) - wh t = M.DiscreteForced m 0 R t + M.DiscreteForced m 0 g t at ht
  change u t - wh t = u t - M.project m (u t) + M.DiscreteForced m 0 R t + M.DiscreteForced m 0 g t
  rw [add_assoc, ← ht]
  abel

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u

theorem smooth_error_energy {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.C01a, .C01b, .L01a, .L02a, .L04a, .L04d, .L05a, .L05d, .Q01a]) (hL : 0 < L) (hκ : 1 ≤ κ) (ν r C C3 C4 : ℝ)
    (hν : 0 < ν) (hνL : ν < D01lambda L) (hC3 : 0 ≤ C3) (_hC4 : 0 ≤ C4)
    (hco : Consistency M B) (h36 : DiscreteDataOnBall M B ν r C) (h2 : FixedDataEnergyLimit M B ν r)
    (hrD : r ≤ D14r B ν) (hsmall : 4 * D14b B ν * D14ell B ν * r ≤ 1 / 2)
    (f : M.H) (hfR : M.RealData f) (hf3 : f ∈ (M.V 3).carrier) (hf : ‖f‖ ≤ r)
    (hs : M.StrongSolution B ν f) (h4 : M.IntegratedE4 ν (M.solution B ν none f))
    (h3b : ∀ t : Time, Real.exp (ν * t) * M.nj 3 (M.solution B ν none f t) ≤ C3 * M.nj 3 f)
    (h4b : M.normE4 ν (M.solution B ν none f) ≤ C4 * M.nj 3 f) (m : D05Mesh L κ) :
    M.EBound ν (M.error B ν m f)
      ((2 * (B.bound "L04_a" 0 3 0 * C3 +
        (B.bound "L02_d" * B.bound "L04_a" 0 4 1 + B.bound "L05_d" ν * B.bound "L04_dweak" 0 4) * C4)) *
        m.h ^ 2 * M.nj 3 f) := by
  let u := M.solution B ν none f
  let uh := M.solution B ν (some m) f
  let e := M.error B ν m f
  have hu : M.X0 ν u := (solution_spec M B ν none f ((h36.2.2 f hf).1 none)).2.1
  have huh : M.X0 ν uh := (solution_spec M B ν (some m) f ((h36.2.2 f hf).1 (some m))).2.1
  have hue := ((hco.1 ν hν hνL).2.2.2.2.2 none f (hf.trans hrD)).2
  have huhe := ((h36.2.2 f hf).2 m)
  have hu0 := continuous_initial_from_step2 M B (P.restrict) hL hκ ν r C h36 h2 f hfR hf3 hf
  obtain ⟨hu3, q, hqc, hqd⟩ := hs
  obtain ⟨w, hw, hw0, hwval, hwd⟩ := h36.2.1 m f hf
  have hwfun : (fun t => (w t : M.H)) = uh := funext hwval
  have hwx : M.X0 ν (fun t => (w t : M.H)) := by rw [hwfun]; exact huh
  have heq := projected_error_equation M B (P.restrict) hco ν hν hνL m u q w hu hu3 hqc hw hwx
    (by change M.Pi m (M.solution B ν none f 0) = _; rw [hu0, hw0])
    (fun t => (hqd t).2.1) (fun t => (hqd t).2.2) hwd
  rw [hwfun] at heq
  let z : M.Trajectory := fun t => u t - M.project m (u t)
  let R := M.DiscreteForced m 0 (fun t => M.residual m (u t))
  have hz := projection_error_energy M B (P.restrict) ν m u hu hu3 h4 (C3 * M.nj 3 f) h3b
  have hR := residual_forced_energy M B (P.restrict) ν hν hνL m u hu.1.1 heq.1 h4
  have laws := consistency_norm_laws M B hco ν hν hνL
  have hex : M.X0 ν e := (X0_sub_bound M ν laws u uh hu huh).1
  have hsum := X0_add_bound M ν laws u uh hu huh
  have hβ : 0 ≤ D14b B ν := (by norm_num : (0 : ℝ) ≤ 1).trans (le_max_left _ _)
  have hℓ : 0 ≤ D14ell B ν := (budget_pos B "L03_c" ν 0 0).le.trans (le_max_left _ _)
  have heSum : M.energy ν (u + uh) ≤ 4 * D14ell B ν * r := by
    calc
      _ ≤ M.energy ν u + M.energy ν uh := hsum.2
      _ ≤ 2 * D14ell B ν * ‖f‖ + 2 * D14ell B ν * ‖f‖ := add_le_add hue.2 huhe.2
      _ = 4 * D14ell B ν * ‖f‖ := by ring
      _ ≤ _ := mul_le_mul_of_nonneg_left hf (by positivity)
  have hbs : D14b B ν * M.energy ν (u + uh) ≤ 1 / 2 := by
    calc
      _ ≤ D14b B ν * (4 * D14ell B ν * r) := mul_le_mul_of_nonneg_left heSum hβ
      _ = 4 * D14b B ν * D14ell B ν * r := by ring
      _ ≤ _ := hsmall
  have he := energy_error_absorption M ν B hco hν hνL m e z R (u + uh) hex hz.1 hR.1 hsum.1 heq.2 hbs
  have hmh : 0 ≤ m.h := by unfold D05Mesh.h D05Partition.mesh; positivity
  have hh1 : m.h ≤ 1 := m.mesh_le.trans (min_le_left _ _)
  have hh32 : m.h ^ 3 ≤ m.h ^ 2 := by nlinarith [sq_nonneg m.h, mul_le_mul_of_nonneg_left hh1 (sq_nonneg m.h)]
  have hnf : 0 ≤ M.nj 3 f := norm_nonneg _
  have hn4 : 0 ≤ M.normE4 ν u := Real.sqrt_nonneg _
  have hb0 : 0 ≤ B.bound "L04_a" 0 3 0 := (budget_pos B _ _ _ _).le
  have hb1 : 0 ≤ B.bound "L02_d" * B.bound "L04_a" 0 4 1 :=
    mul_nonneg (budget_pos B _ _ _ _).le (budget_pos B _ _ _ _).le
  have hza : M.energy ν z ≤
      (B.bound "L04_a" 0 3 0 * C3 + B.bound "L02_d" * B.bound "L04_a" 0 4 1 * C4) * m.h ^ 2 * M.nj 3 f := by
    calc
      _ ≤ B.bound "L04_a" 0 3 0 * m.h ^ 3 * (C3 * M.nj 3 f) +
          (B.bound "L02_d" * B.bound "L04_a" 0 4 1) * m.h ^ 3 * M.normE4 ν u := hz.2
      _ ≤ B.bound "L04_a" 0 3 0 * m.h ^ 2 * (C3 * M.nj 3 f) +
          (B.bound "L02_d" * B.bound "L04_a" 0 4 1) * m.h ^ 2 * (C4 * M.nj 3 f) := by
        gcongr
      _ = _ := by ring
  have hRa : M.energy ν R ≤
      (B.bound "L05_d" ν * B.bound "L04_dweak" 0 4 * C4) * m.h ^ 2 * M.nj 3 f := by
    calc
      _ ≤ (B.bound "L05_d" ν * B.bound "L04_dweak" 0 4) * m.h ^ 2 * M.normE4 ν u := hR.2
      _ ≤ (B.bound "L05_d" ν * B.bound "L04_dweak" 0 4) * m.h ^ 2 * (C4 * M.nj 3 f) :=
        mul_le_mul_of_nonneg_left h4b (mul_nonneg
          (mul_nonneg (budget_pos B _ _ _ _).le (budget_pos B _ _ _ _).le) (sq_nonneg _))
      _ = _ := by ring
  refine ⟨hex.1, he.trans ?_⟩
  calc
    _ ≤ 2 * ((B.bound "L04_a" 0 3 0 * C3 + B.bound "L02_d" * B.bound "L04_a" 0 4 1 * C4) * m.h ^ 2 * M.nj 3 f +
        (B.bound "L05_d" ν * B.bound "L04_dweak" 0 4 * C4) * m.h ^ 2 * M.nj 3 f) := by gcongr
    _ = _ := by ring

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u

theorem step3_local_core {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.C01a, .C01b, .C01c, .C01f, .L01a, .L01b, .L02a, .L04a, .L04c, .L04d, .L05a, .L05c, .L05d, .L13a, .L13b, .Q01a, .Q01c]) (hL : 0 < L) (hκ : 1 ≤ κ) (ν r C : ℝ)
    (hν : 0 < ν) (hνL : ν < D01lambda L) (hr : 0 < r) (hC : 0 ≤ C)
    (hco : Consistency M B) (h36 : DiscreteDataOnBall M B ν r C)
    (h22 : FlowEnergy M ν r C none) (h2 : FixedDataEnergyLimit M B ν r)
    (hrD : r ≤ D14r B ν) (hsmall : 4 * D14b B ν * D14ell B ν * r ≤ 1 / 2)
    (hgraphsmall : (B.bound "C01_c" * D01a⁻¹) * (2 * D14ell B ν * r) ≤ 1 / 2) :
    M.StrongDerivativeChain B ν r (step3Cq B r C) ∧
    M.DiscreteDerivativeChain B ν r (step3Cd B r C) ∧
    ∀ f, M.RealData f → f ∈ (M.V 3).carrier → ‖f‖ ≤ r →
      M.StrongSolution B ν f ∧ M.IntegratedE4 ν (M.solution B ν none f) ∧
      (∀ t : Time, M.NBound 3 (M.solution B ν none f t)
        (step3C3 B r C * Real.exp (-ν * t) * M.nj 3 f)) ∧
      M.normE4 ν (M.solution B ν none f) ≤ step3C4 L B ν r C * M.nj 3 f ∧
      ∀ m, M.EBound ν (M.error B ν m f) (step3Cs L B ν r C * m.h ^ 2 * M.nj 3 f) := by
  have hdc : M.DiscreteDerivativeChain B ν r (step3Cd B r C) :=
    discrete_derivative_energy M B (P.restrict) ν r C hν hνL hr hC hco h36 hsmall
  have hcont := fun f hfR hf3 hf => continuous_strong_solution_energy M B (P.restrict) hL hκ ν r C
    (step3Cd B r C) hν hνL hr hC hco h36 h22 h2 hdc hrD hsmall f hfR hf3 hf
  have hconst := step3Constants_nonneg L hL.le B ν r C hr hC
  refine ⟨?_, hdc, ?_⟩
  · intro f hfR hf3 hf
    obtain ⟨_, q, hqx, hqn, hq0, hqd, hqa, _⟩ := hcont f hfR hf3 hf
    exact ⟨q, hqx, hqn, hq0, hqd, hqa⟩
  · intro f hfR hf3 hf
    obtain ⟨hsol, q, hqx, hqn, _, _, _, hqgraph⟩ := hcont f hfR hf3 hf
    let u := M.solution B ν none f
    have hg (t : Time) := continuous_graph_from_discrete M B (P.restrict) hL hκ ν r C
      (step3Cd B r C) hν.le h36 h2 hdc hgraphsmall f hfR hf3 hf t
    have h3n (t : Time) : M.NBound 3 (u t) (step3C3 B r C * Real.exp (-ν * t) * M.nj 3 f) :=
      ⟨Or.inr (hg t).1, (hg t).2.2⟩
    have h3w (t : Time) : Real.exp (ν * t) * M.nj 3 (u t) ≤ step3C3 B r C * M.nj 3 f := by
      have he : Real.exp (ν * (t : ℝ)) * Real.exp (-ν * t) = 1 := by rw [← Real.exp_add]; simp
      have hh := mul_le_mul_of_nonneg_left (h3n t).2 (Real.exp_pos (ν * (t : ℝ))).le
      calc
        _ ≤ Real.exp (ν * t) * (step3C3 B r C * Real.exp (-ν * t) * M.nj 3 f) := hh
        _ = (Real.exp (ν * t) * Real.exp (-ν * t)) * (step3C3 B r C * M.nj 3 f) := by ring
        _ = _ := by rw [he, one_mul]
    have h3u (t : Time) : M.nj 3 (u t) ≤ step3C3 B r C * M.nj 3 f := by
      have he : 1 ≤ Real.exp (ν * (t : ℝ)) := Real.one_le_exp (by positivity)
      have hh := mul_le_mul_of_nonneg_right he (show 0 ≤ M.nj 3 (u t) from norm_nonneg _)
      simp only [one_mul] at hh
      exact hh.trans (h3w t)
    have hue : M.EBound ν u (2 * D14ell B ν * ‖f‖) :=
      ((hco.1 ν hν hνL).2.2.2.2.2 none f (hf.trans hrD)).2
    have h4 := integrated_E4_uniform M B (P.restrict) hL.le ν r (step3C3 B r C) (step3Cq B r C)
      hconst.2.2.1 u q f hf3 hf hsol.1 hue ⟨hqx.1, hqn⟩ hqgraph h3u
    refine ⟨hsol, h4.1, h3n, h4.2, ?_⟩
    intro m
    exact smooth_error_energy M B (P.restrict) hL hκ ν r C (step3C3 B r C) (step3C4 L B ν r C)
      hν hνL hconst.2.2.1 hconst.2.2.2.1 hco h36 h2 hrD hsmall
      f hfR hf3 hf hsol h4.1 h3w h4.2 m

end MergedKdV.T3
end
end


==> anc/lean/MergedKdV/Proofs/SmoothDerivative.lean <==
import MergedKdV.Proofs.SmoothSpatial

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ)

/-- An actual weighted Hilbert L2 representative is obtained from the qualified energy lift. -/
theorem energy_L2_representative (ν : ℝ) (w : M.Trajectory) (hw : M.Energy ν w) :
    ∃ z : Lp M.energySpace.Space 2 timeMeasure,
      (fun t => M.energySpace.val (z t)) =ᵐ[timeMeasure]
        (fun t => (Real.exp (ν * t) : ℂ) • w t) ∧
      ‖z‖ ≤ M.energy ν w := by
  obtain ⟨v, hvm, hve⟩ := hw.2.2.1
  let f : Time → M.energySpace.Space := fun t => (Real.exp (ν * t) : ℂ) • v t
  have hc : Continuous (fun t : Time => (Real.exp (ν * t) : ℂ)) := by fun_prop
  have hfm : AEStronglyMeasurable f timeMeasure := hc.aestronglyMeasurable.smul hvm
  have he : (fun t => ‖f t‖ ^ 2) =ᵐ[timeMeasure]
      (fun t : Time => Real.exp (2 * ν * t) * M.d1 (w t) ^ 2) := by
    filter_upwards [hve] with t ht
    have hwgt : Real.exp (ν * (t : ℝ)) ^ 2 = Real.exp (2 * ν * t) := by
      rw [pow_two, ← Real.exp_add]; congr 1; ring
    simp only [f, norm_smul, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos (Real.exp_pos _), mul_pow, hwgt, ← ht, Model.d1, size_val]
  have hm : MemLp f 2 timeMeasure :=
    (memLp_two_iff_integrable_sq_norm hfm).mpr (hw.2.2.2.congr he.symm)
  refine ⟨hm.toLp f, ?_, ?_⟩
  · filter_upwards [hm.coeFn_toLp, hve] with t ht hvt
    simp only [ht, f, map_smul, hvt]
  · have hn : ‖hm.toLp f‖ = Real.sqrt (∫ t, ‖f t‖ ^ 2 ∂timeMeasure) := by
      rw [Lp.norm_def, toReal_eLpNorm, lpNorm_eq_integral_norm_rpow_toReal
        (by norm_num) (by norm_num) (Lp.aestronglyMeasurable _)]
      norm_num [Real.sqrt_eq_rpow]
      congr 1
      apply integral_congr_ae
      filter_upwards [hm.coeFn_toLp] with t ht
      rw [ht]
    rw [hn, integral_congr_ae he]
    exact energy_gradient_le M ν w hw

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (P : ProofInputs M B [.C01b, .L01b, .L02a, .L13b, .Q01a])
include P

/-- The actual energy derivative produces an actual strongly measurable E4 lift.
The inverse map is fixed by A; no arbitrary measurable selection is used. -/
theorem E4_lift_from_derivative (ν : ℝ) (u q : M.Trajectory)
    (hu : M.ContinuousLift (M.V 3) u) (hq : M.Energy ν q)
    (heq : ∀ t, q t = M.applyA (u t) + M.nonlinear (u t)) : M.AELift M.E4 u := by
  obtain ⟨n1, hnc, hnv⟩ := nonlinear_continuous_lift M B (P.restrict) u hu
  obtain ⟨v, hvm, hv⟩ := hq.2.2.1
  let q1 : Time → (M.V 1).Space := fun t => EnergySpatial.energyEquiv (P.restrict) (v t)
  have hqm : AEStronglyMeasurable q1 timeMeasure :=
    (EnergySpatial.energyEquiv (P.restrict)).continuous.comp_aestronglyMeasurable hvm
  refine ⟨fun t => inverseE4 M B (P.restrict) (q1 t - n1 t),
    (inverseE4 M B (P.restrict)).continuous.comp_aestronglyMeasurable (hqm.sub hnc.aestronglyMeasurable), ?_⟩
  filter_upwards [hv] with t ht
  rw [inverseE4_val M B P.restrict, map_sub, hnv t]
  have hqv : (M.V 1).val (q1 t) = q t := ht
  rw [hqv]
  have ha : q t - M.nonlinear (u t) = M.applyA (u t) := by rw [heq t]; abel
  rw [ha]
  change (M.V 3).val (generatorInverse M B (P.restrict) (M.A ((M.V 3).ofH (u t)))) = u t
  rw [generatorInverse_A M B P.restrict]
  obtain ⟨u3, _, h3v⟩ := hu
  exact val_ofH _ _ (by rw [← h3v t]; exact (u3 t).property)

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (P : ProofInputs M B [.C01f, .L01a, .L02a, .L13b, .Q01a])
include P

/-- Pointwise arbitrary-vector recovery in a form ready for weighted L2 domination. -/
theorem E4_pointwise_recovery (u q : M.H) (hu : u ∈ (M.V 3).carrier)
    (hq : q ∈ (M.V 1).carrier) (heq : q = M.applyA u + M.nonlinear u)
    (K : ℝ) (hn3 : M.nj 3 u ≤ K) :
    u ∈ M.E4.carrier ∧ M.nj 4 u ≤
      B.bound "L13_b" * ((D01p L + B.bound "C01_f" * K) * M.d1 u +
        (B.bound "L02_d" * B.bound "L02_eq") * M.d1 q) := by
  have hu1 := V3_mem_V1 M B (P.restrict) u hu
  have hN := (P.get .C01f (by decide)) u hu
  have ha : M.applyA u = q - M.nonlinear u := by rw [heq]; abel
  have ham : M.applyA u ∈ (M.V 1).carrier := by
    rw [ha]
    exact (M.V 1).carrier.sub_mem hq hN.1
  obtain ⟨hum, h4⟩ := (P.get .L13b (by decide)) u hu ham
  refine ⟨hum, ?_⟩
  have ht : M.vnorm 1 (M.applyA u) ≤ M.vnorm 1 q + M.vnorm 1 (M.nonlinear u) := by
    rw [ha]
    change ‖(M.V 1).ofH (q - M.nonlinear u)‖ ≤ _
    rw [ofH_sub _ _ _ hq hN.1]
    exact norm_sub_le _ _
  have hq1 := EnergySpatial.vnorm_le_d1 (P.restrict) hq
  have hn : M.vnorm 1 (M.nonlinear u) ≤ (B.bound "C01_f" * K) * M.d1 u := by
    calc
      _ ≤ B.bound "C01_f" * M.d1 u * M.nj 3 u := hN.2
      _ ≤ B.bound "C01_f" * M.d1 u * K := by
        apply mul_le_mul_of_nonneg_left hn3
        exact mul_nonneg (budget_pos B _ _ _ _).le (by unfold Model.d1 D03Subspace.size; positivity)
      _ = _ := by ring
  calc
    _ ≤ B.bound "L13_b" * (‖u‖ + M.vnorm 1 (M.applyA u)) := h4
    _ ≤ B.bound "L13_b" * (D01p L * M.d1 u +
        ((B.bound "L02_d" * B.bound "L02_eq") * M.d1 q + (B.bound "C01_f" * K) * M.d1 u)) := by
      apply mul_le_mul_of_nonneg_left _ (budget_pos B _ _ _ _).le
      exact add_le_add ((P.get .L01a (by decide)).1 u hu1) (ht.trans (add_le_add hq1 hn))
    _ = _ := by ring

end MergedKdV.T3
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ)

theorem density_measurable (σ : ℝ) :
    Measurable (fun t : Time => ENNReal.ofReal (Real.exp (2 * σ * t))) := by
  fun_prop

theorem weighted_integrable_iff (σ : ℝ) (f : Time → ℝ) :
    Integrable f (M.weightedMeasure σ) ↔
      Integrable (fun t : Time => Real.exp (2 * σ * t) * f t) timeMeasure := by
  simpa only [Model.weightedMeasure, ENNReal.toReal_ofReal (Real.exp_pos _).le,
    smul_eq_mul] using
    (integrable_withDensity_iff_integrable_smul' (density_measurable σ)
      (ae_of_all _ (fun _ => ENNReal.ofReal_lt_top)) (g := f) (μ := timeMeasure))

theorem normLp_two {α E : Type*} [MeasurableSpace α] [NormedAddCommGroup E]
    {μ : Measure α} (z : Lp E 2 μ) :
    ‖z‖ = Real.sqrt (∫ t, ‖z t‖ ^ 2 ∂μ) := by
  rw [Lp.norm_def, toReal_eLpNorm, lpNorm_eq_integral_norm_rpow_toReal
    (by norm_num) (by norm_num) (Lp.aestronglyMeasurable z)]
  norm_num [Real.sqrt_eq_rpow]

theorem norm_toLp_two {α E : Type*} [MeasurableSpace α] [NormedAddCommGroup E]
    {μ : Measure α} {f : α → E} (hf : MemLp f 2 μ) :
    ‖hf.toLp f‖ = Real.sqrt (∫ t, ‖f t‖ ^ 2 ∂μ) := by
  rw [normLp_two]
  congr 1
  apply integral_congr_ae
  filter_upwards [hf.coeFn_toLp] with t ht
  rw [ht]

theorem weighted_memLp_two {E : Type*} [NormedAddCommGroup E]
    {σ : ℝ} {f : Time → E} (hm : AEStronglyMeasurable f timeMeasure)
    (hi : Integrable (fun t : Time => Real.exp (2 * σ * t) * ‖f t‖ ^ 2) timeMeasure) :
    MemLp f 2 (M.weightedMeasure σ) := by
  apply (memLp_two_iff_integrable_sq_norm
    (hm.mono_ac (withDensity_absolutelyContinuous timeMeasure _))).mpr
  exact (weighted_integrable_iff M σ _).mpr hi

/-- Remove the exponential weight from an actual unweighted L2 class. -/
theorem unweight_memLp {E : Type u} [NormedAddCommGroup E] [NormedSpace ℂ E]
    (ν : ℝ) (z : Lp E 2 timeMeasure) :
    MemLp (fun t : Time => (Real.exp (-ν * t) : ℂ) • z t) 2 (M.weightedMeasure ν) := by
  have hc : Continuous (fun t : Time => (Real.exp (-ν * t) : ℂ)) := by fun_prop
  have hm := hc.aestronglyMeasurable.smul (Lp.aestronglyMeasurable z)
  apply weighted_memLp_two M hm
  have he (t : Time) : Real.exp (2 * ν * t) *
      ‖(Real.exp (-ν * t) : ℂ) • z t‖ ^ 2 = ‖z t‖ ^ 2 := by
    simp only [norm_smul, Complex.norm_real, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _), mul_pow]
    have hh : Real.exp (2 * ν * (t : ℝ)) * Real.exp (-ν * t) ^ 2 = 1 := by
      rw [pow_two, ← mul_assoc, ← Real.exp_add, ← Real.exp_add]
      rw [show 2 * ν * (t : ℝ) + -ν * t + -ν * t = 0 by ring, Real.exp_zero]
    rw [← mul_assoc, hh, one_mul]
  change Integrable (fun t : Time => Real.exp (2 * ν * t) *
    ‖(Real.exp (-ν * t) : ℂ) • z t‖ ^ 2) timeMeasure
  simp_rw [he]
  exact (memLp_two_iff_integrable_sq_norm (Lp.aestronglyMeasurable z)).mp (Lp.memLp z)

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u

/-- Two actual Hilbert L2 representatives dominate a measurable third function.
All norm bounds are obtained on qualified Lp elements. -/
theorem l2_two_domination {E F G : Type u} [NormedAddCommGroup E]
    [NormedAddCommGroup F] [NormedAddCommGroup G] (μ : Measure Time)
    (u : Lp E 2 μ) (v : Lp F 2 μ) (f : Time → G) (hm : AEStronglyMeasurable f μ)
    (a b : ℝ) (ha : 0 ≤ a) (hb : 0 ≤ b)
    (hbound : ∀ᵐ t ∂μ, ‖f t‖ ≤ a * ‖u t‖ + b * ‖v t‖) :
    ∃ hf : MemLp f 2 μ, ‖hf.toLp f‖ ≤ a * ‖u‖ + b * ‖v‖ := by
  let un : Lp ℝ 2 μ := (Lp.memLp u).norm.toLp (fun t => ‖u t‖)
  let vn : Lp ℝ 2 μ := (Lp.memLp v).norm.toLp (fun t => ‖v t‖)
  let s : Lp ℝ 2 μ := a • un + b • vn
  have hun : ‖un‖ = ‖u‖ := by
    rw [Lp.norm_toLp, eLpNorm_norm _ (Lp.aestronglyMeasurable u), Lp.norm_def]
  have hvn : ‖vn‖ = ‖v‖ := by
    rw [Lp.norm_toLp, eLpNorm_norm _ (Lp.aestronglyMeasurable v), Lp.norm_def]
  have hs : (fun t => s t) =ᵐ[μ] (fun t => a * ‖u t‖ + b * ‖v t‖) := by
    filter_upwards [Lp.coeFn_add (a • un) (b • vn), Lp.coeFn_smul a un, Lp.coeFn_smul b vn,
      (Lp.memLp u).norm.coeFn_toLp, (Lp.memLp v).norm.coeFn_toLp] with t ht hta htb htu htv
    rw [ht, Pi.add_apply, hta, htb]
    change a * un t + b * vn t = _
    rw [htu, htv]
  have hfs : ∀ᵐ t ∂μ, ‖f t‖ ≤ s t := by
    filter_upwards [hbound, hs] with t ht hst
    rwa [hst]
  have hf : MemLp f 2 μ := (Lp.memLp s).mono' hm hfs
  refine ⟨hf, ?_⟩
  calc
    _ ≤ ‖s‖ := Lp.norm_le_norm_of_ae_le (by
      filter_upwards [hf.coeFn_toLp, hfs] with t ht hst
      rw [ht]
      exact hst.trans (le_abs_self (s t)))
    _ ≤ ‖a • un‖ + ‖b • vn‖ := norm_add_le _ _
    _ = a * ‖u‖ + b * ‖v‖ := by
      rw [norm_smul, norm_smul, Real.norm_eq_abs, Real.norm_eq_abs,
        abs_of_nonneg ha, abs_of_nonneg hb, hun, hvn]

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u

/-- Homogeneity of the actual strong size, used only on its carrier. -/
theorem size_smul {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) (c : ℂ) (x : H) (hx : x ∈ S.carrier) :
    S.size (c • x) = ‖c‖ * S.size x := by
  unfold D03Subspace.size
  rw [ofH_smul _ _ _ hx, norm_smul]

/-- The norm of a weighted strong representative is the actual weighted strong size. -/
theorem weighted_size_val {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) (x : S.Space) (w : H) (hw : w ∈ S.carrier)
    (c : ℝ) (hc : 0 ≤ c) (he : S.val x = (c : ℂ) • w) :
    ‖x‖ = c * S.size w := by
  rw [← size_val S x, he, size_smul _ _ _ hw, Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg hc]

/-- Integrated E4 recovery with all measurable-lift and integrability qualifications.
The constants are exactly the scalar premise budgets and the actual energy norms. -/
theorem integrated_E4_recovery {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.C01b, .C01f, .L01a, .L01b, .L02a, .L13b, .Q01a]) (hL : 0 ≤ L) (ν : ℝ) (u q : M.Trajectory)
    (hu3 : M.ContinuousLift (M.V 3) u) (hu : M.Energy ν u) (hq : M.Energy ν q)
    (heq : ∀ t, q t = M.applyA (u t) + M.nonlinear (u t))
    (K : ℝ) (hK : 0 ≤ K) (hn3 : ∀ t, M.nj 3 (u t) ≤ K) :
    M.IntegratedE4 ν u ∧ M.normE4 ν u ≤
      B.bound "L13_b" * ((D01p L + B.bound "C01_f" * K) * M.energy ν u +
        (B.bound "L02_d" * B.bound "L02_eq") * M.energy ν q) := by
  have h4 := E4_lift_from_derivative M B (P.restrict) ν u q hu3 hq heq
  obtain ⟨u4, hu4m, hu4v⟩ := h4
  obtain ⟨zu, hzu, hzun⟩ := energy_L2_representative M ν u hu
  obtain ⟨zq, hzq, hzqn⟩ := energy_L2_representative M ν q hq
  let f4 : Time → M.E4.Space := fun t => (Real.exp (ν * t) : ℂ) • u4 t
  have hfm : AEStronglyMeasurable f4 timeMeasure := by
    have hc : Continuous (fun t : Time => (Real.exp (ν * t) : ℂ)) := by fun_prop
    exact hc.aestronglyMeasurable.smul hu4m
  have hu3mem (t : Time) : u t ∈ (M.V 3).carrier := by
    obtain ⟨v, _, hv⟩ := hu3
    rw [← hv t]
    exact (v t).property
  let a := B.bound "L13_b" * (D01p L + B.bound "C01_f" * K)
  let b := B.bound "L13_b" * (B.bound "L02_d" * B.bound "L02_eq")
  have hp : 0 ≤ D01p L := by unfold D01p; positivity
  have ha : 0 ≤ a := mul_nonneg (budget_pos B _ _ _ _).le
    (add_nonneg hp (mul_nonneg (budget_pos B _ _ _ _).le hK))
  have hb : 0 ≤ b := mul_nonneg (budget_pos B _ _ _ _).le
    (mul_nonneg (budget_pos B _ _ _ _).le (budget_pos B _ _ _ _).le)
  have hdom : ∀ᵐ t ∂timeMeasure, ‖f4 t‖ ≤ a * ‖zu t‖ + b * ‖zq t‖ := by
    filter_upwards [hzu, hzq, hu4v, energy_ae_mem M ν q hq] with t hut hqt h4t hqm
    have hu1 := V3_mem_V1 M B (P.restrict) (u t) (hu3mem t)
    have hru := weighted_size_val M.energySpace (zu t) (u t) hu1 _ (Real.exp_pos _).le hut
    have hrq := weighted_size_val M.energySpace (zq t) (q t) hqm _ (Real.exp_pos _).le hqt
    have hr4 : ‖f4 t‖ = Real.exp (ν * t) * M.nj 4 (u t) := by
      simp only [f4, norm_smul, Complex.norm_real, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)]
      rw [← h4t]
      simp only [Model.nj, Model.physical, reduceCtorEq, ite_false, size_val]
    have hn := (E4_pointwise_recovery M B (P.restrict) (u t) (q t) (hu3mem t) hqm (heq t) K (hn3 t)).2
    calc
      _ = Real.exp (ν * t) * M.nj 4 (u t) := hr4
      _ ≤ Real.exp (ν * t) * (B.bound "L13_b" *
          ((D01p L + B.bound "C01_f" * K) * M.d1 (u t) +
          (B.bound "L02_d" * B.bound "L02_eq") * M.d1 (q t))) :=
        mul_le_mul_of_nonneg_left hn (Real.exp_pos _).le
      _ = _ := by rw [hru, hrq]; change _ = a * (Real.exp (ν * t) * M.d1 (u t)) + b * (Real.exp (ν * t) * M.d1 (q t)); dsimp only [a, b]; ring
  obtain ⟨hf4, hnorm⟩ := l2_two_domination timeMeasure zu zq f4 hfm a b ha hb hdom
  have heint : (fun t => ‖f4 t‖ ^ 2) =ᵐ[timeMeasure]
      (fun t : Time => Real.exp (2 * ν * t) * M.nj 4 (u t) ^ 2) := by
    filter_upwards [hu4v] with t ht
    rw [← ht]
    simp only [f4, norm_smul, Complex.norm_real, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _),
      mul_pow, Model.nj, Model.physical, reduceCtorEq, ite_false, size_val]
    have hh : Real.exp (ν * (t : ℝ)) ^ 2 = Real.exp (2 * ν * t) := by
      rw [pow_two, ← Real.exp_add]
      congr 1
      ring
    rw [hh]
  have hi := ((memLp_two_iff_integrable_sq_norm hfm).mp hf4).congr heint
  refine ⟨⟨⟨u4, hu4m, hu4v⟩, hi⟩, ?_⟩
  have hn4 : M.normE4 ν u = ‖hf4.toLp f4‖ := by
    rw [norm_toLp_two, integral_congr_ae heint]
    rfl
  rw [hn4]
  calc
    _ ≤ a * ‖zu‖ + b * ‖zq‖ := hnorm
    _ ≤ a * M.energy ν u + b * M.energy ν q :=
      add_le_add (mul_le_mul_of_nonneg_left hzun ha) (mul_le_mul_of_nonneg_left hzqn hb)
    _ = _ := by dsimp only [a, b]; ring

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u

theorem timeMeasure_Iic (t : Time) : timeMeasure (Iic t) = ENNReal.ofReal t := by
  have he : MeasurableEmbedding (fun t : Time => (t : ℝ)) :=
    MeasurableEmbedding.subtype_coe measurableSet_Ici
  have him : (fun t : Time => (t : ℝ)) '' Iic t = Icc (0 : ℝ) t := by
    ext r
    constructor
    · rintro ⟨s, hs, rfl⟩; exact ⟨s.2, hs⟩
    · rintro ⟨hr, hrt⟩; exact ⟨⟨r, hr⟩, hrt, rfl⟩
  rw [timeMeasure, Measure.comap_apply _ he.injective
    (fun _ hs => he.measurableSet_image.mpr hs) _ measurableSet_Iic, him,
    Measure.restrict_apply measurableSet_Icc]
  have hi : Icc (0 : ℝ) (t : ℝ) ∩ Ici 0 = Icc (0 : ℝ) t :=
    inter_eq_left.mpr (fun _ h => h.1)
  rw [hi, Real.volume_Icc, sub_zero]

/-- A scalar L2 test function for the unweighted primitive of a weighted L2 class. -/
def timeCutoff (ν : ℝ) (t : Time) : Time → ℂ :=
  (Iic t).indicator (fun s => (Real.exp (-ν * s) : ℂ))

theorem timeCutoff_memLp (ν : ℝ) (hν : 0 ≤ ν) (t : Time) :
    MemLp (timeCutoff ν t) 2 timeMeasure := by
  have h1 := memLp_indicator_const (μ := timeMeasure) (s := Iic t) 2
    measurableSet_Iic.nullMeasurableSet (1 : ℝ)
    (Or.inr (by rw [timeMeasure_Iic]; exact ENNReal.ofReal_ne_top))
  have hc : Continuous (fun s : Time => (Real.exp (-ν * s) : ℂ)) := by fun_prop
  apply h1.mono' (hc.aestronglyMeasurable.indicator measurableSet_Iic)
  filter_upwards [] with s
  by_cases hs : s ∈ Iic t
  · simp only [indicator_of_mem hs, Complex.norm_real,
      Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)]
    exact Real.exp_le_one_iff.mpr (by nlinarith [s.coe_nonneg])
  · simp [hs]

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u
variable {E : Type u} [NormedAddCommGroup E] [NormedSpace ℂ E] [CompleteSpace E]
omit [CompleteSpace E] in

theorem timeCutoff_smul (ν : ℝ) (t : Time) (z : Time → E) :
    (fun s => timeCutoff ν t s • z s) =
      (Iic t).indicator (fun s => (Real.exp (-ν * s) : ℂ) • z s) := by
  funext s
  by_cases hs : s ∈ Iic t <;> simp [timeCutoff, hs]

/-- The actual finite-window primitive as a continuous linear functional on L2. -/
def l2TimeIntegral (ν : ℝ) (hν : 0 ≤ ν) (t : Time) :
    Lp E 2 timeMeasure →L[ℂ] E :=
  (ContinuousLinearMap.lsmul ℂ ℂ : ℂ →L[ℂ] E →L[ℂ] E).lpPairing timeMeasure 2 2
    ((timeCutoff_memLp ν hν t).toLp (timeCutoff ν t))

theorem l2TimeIntegral_apply (ν : ℝ) (hν : 0 ≤ ν) (t : Time)
    (z : Lp E 2 timeMeasure) :
    l2TimeIntegral ν hν t z =
      ∫ s in Iic t, (Real.exp (-ν * s) : ℂ) • z s ∂timeMeasure := by
  rw [l2TimeIntegral, ContinuousLinearMap.lpPairing_eq_integral]
  calc
    _ = ∫ s : Time, timeCutoff ν t s • z s ∂timeMeasure := by
      apply integral_congr_ae
      filter_upwards [(timeCutoff_memLp ν hν t).coeFn_toLp] with s hs
      simp only [hs, ContinuousLinearMap.lsmul_apply]
    _ = _ := by
      rw [timeCutoff_smul, integral_indicator measurableSet_Iic]

/-- Unweighting an actual L2 class gives an integrable function on every finite window. -/
theorem l2_unweight_integrable (ν : ℝ) (hν : 0 ≤ ν)
    (z : Lp E 2 timeMeasure) (t : Time) :
    IntegrableOn (fun s : Time => (Real.exp (-ν * s) : ℂ) • z s) (Iic t) timeMeasure := by
  have hi : MemLp (fun s => timeCutoff ν t s • z s) 1 timeMeasure :=
    (timeCutoff_memLp ν hν t).smul (Lp.memLp z)
  have hh := memLp_one_iff_integrable.mp hi
  rw [timeCutoff_smul] at hh
  exact (integrable_indicator_iff measurableSet_Iic).mp hh

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u

/-- Extract actual weighted derivative classes in the energy Hilbert space.
The bound in H is preserved as a closed convex constraint, using C06 alone. -/
theorem energy_weak_extraction {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.L01a, .L02a, .Q01a]) (ν K : ℝ) (w : ℕ → M.Trajectory)
    (hw : ∀ n, M.Energy ν (w n)) (hn : ∀ n, M.energy ν (w n) ≤ K) :
    ∃ k : ℕ → ℕ, StrictMono k ∧
    ∃ v : ℕ → Lp M.energySpace.Space 2 timeMeasure,
    ∃ z : Lp M.energySpace.Space 2 timeMeasure,
      (∀ n, (fun t => M.energySpace.val (v n t)) =ᵐ[timeMeasure]
        (fun t => (Real.exp (ν * t) : ℂ) • w (k n) t)) ∧
      C06Weak v z ∧ ‖z‖ ≤ K ∧
      ∀ᵐ t ∂timeMeasure, ‖M.energySpace.val (z t)‖ ≤ K := by
  let := EnergySpatial.energy_complete (P.restrict)
  choose v hv hvn using fun n => energy_L2_representative M ν (w n) (hw n)
  have hi : ∀ n, ∀ᵐ t ∂timeMeasure, ‖M.energySpace.inclusion (v n t)‖ ≤ K := by
    intro n
    filter_upwards [hv n] with t ht
    rw [EnergySpatial.energy_inclusion_correct (P.restrict), ht]
    simpa only [norm_smul, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos (Real.exp_pos _)] using (energy_pointwise M ν (w n) (hw n) t).trans (hn n)
  obtain ⟨k, hk, z, hz, hzn, hzi⟩ := l2_extract_with_ambient_bound ClassicalProofs.C06_holds
    timeMeasure M.energySpace.inclusion v K K (fun n => (hvn n).trans (hn n)) hi
  refine ⟨k, hk, v ∘ k, z, (fun n => hv (k n)), hz, hzn, ?_⟩
  simpa only [EnergySpatial.energy_inclusion_correct (P.restrict)] using hzi

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology InnerProductSpace
namespace MergedKdV.T3
universe u

/-- Finite-window unweighting commutes with an actual continuous inclusion. -/
theorem l2_primitive_inclusion {E H : Type u} [NormedAddCommGroup E]
    [NormedSpace ℂ E] [CompleteSpace E] [NormedAddCommGroup H] [NormedSpace ℂ H]
    [CompleteSpace H] (J : E →L[ℂ] H) (ν : ℝ) (hν : 0 ≤ ν) (t : Time)
    (z : Lp E 2 timeMeasure) (q : Time → H)
    (he : (fun s => J (z s)) =ᵐ[timeMeasure]
      (fun s => (Real.exp (ν * s) : ℂ) • q s)) :
    J (l2TimeIntegral ν hν t z) = ∫ s in Iic t, q s ∂timeMeasure := by
  rw [l2TimeIntegral_apply, ← J.integral_comp_comm (l2_unweight_integrable ν hν z t)]
  apply integral_congr_ae
  filter_upwards [ae_restrict_of_ae he] with s hs
  rw [map_smul, hs, smul_smul]
  have hc : (Real.exp (-ν * (s : ℝ)) : ℂ) * (Real.exp (ν * s) : ℂ) = 1 := by
    rw [← Complex.ofReal_mul, ← Real.exp_add]
    simp
  rw [hc, one_smul]

/-- A weak L2 derivative limit has the actual primitive dictated by the strong value limit.
This uses continuous linear tests only; no weak-star extraction is used. -/
theorem weak_derivative_primitive {E H : Type u} [NormedAddCommGroup E]
    [NormedSpace ℂ E] [CompleteSpace E] [NormedAddCommGroup H]
    [InnerProductSpace ℂ H] [CompleteSpace H] (J : E →L[ℂ] H)
    (ν : ℝ) (hν : 0 ≤ ν) (v : ℕ → Lp E 2 timeMeasure) (z : Lp E 2 timeMeasure)
    (hz : C06Weak v z) (w q : ℕ → Time → H) (u : Time → H) (f : H)
    (he : ∀ n, (fun s => J (v n s)) =ᵐ[timeMeasure]
      (fun s => (Real.exp (ν * s) : ℂ) • q n s))
    (hw : ∀ n, Continuous (w n)) (hq : ∀ n, Continuous (q n))
    (hd : ∀ n, ∀ t : Time, 0 < t → HasDerivWithinAt
      (fun s : ℝ => w n (Real.toNNReal s)) (q n t) (Ici 0) t)
    (hu : ∀ t, Tendsto (fun n => w n t) atTop (nhds (u t)))
    (h0 : Tendsto (fun n => w n 0) atTop (nhds f)) (t : Time) :
    u t - f = J (l2TimeIntegral ν hν t z) := by
  apply ext_inner_left (𝕜 := ℂ)
  intro x
  have hweak := hz (((innerSL ℂ x).comp J).comp (l2TimeIntegral ν hν t))
  have hstrong := (innerSL ℂ x).continuous.tendsto (u t - f) |>.comp ((hu t).sub h0)
  have heq (n : ℕ) : J (l2TimeIntegral ν hν t (v n)) = w n t - w n 0 := by
    rw [l2_primitive_inclusion J ν hν t (v n) (q n) (he n), timeIntegral_eq_intervalIntegral]
    exact halfLine_integral_eq_sub (w n) (q n) (hw n) (hq n) (hd n) t
  change Tendsto (fun n => inner ℂ x (J (l2TimeIntegral ν hν t (v n))))
    atTop (nhds (inner ℂ x (J (l2TimeIntegral ν hν t z)))) at hweak
  simp only [heq] at hweak
  exact tendsto_nhds_unique hstrong hweak

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter Function AbsolutelyContinuousOnInterval
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u
variable {E : Type u} [NormedAddCommGroup E] [NormedSpace ℝ E]
omit [NormedSpace ℝ E] in

/-- The actual half-line and real-interval integrability qualifications agree. -/
theorem halfLine_intervalIntegrable_iff (q : Time → E) (t : Time) :
    IntegrableOn q (Iic t) timeMeasure ↔
      IntervalIntegrable (fun s : ℝ => q (Real.toNNReal s)) volume 0 t := by
  rw [intervalIntegrable_iff_integrableOn_Icc_of_le t.coe_nonneg]
  have he : MeasurableEmbedding (fun t : Time => (t : ℝ)) :=
    MeasurableEmbedding.subtype_coe measurableSet_Ici
  have h := he.integrableOn_map_iff (f := fun s : ℝ => q (Real.toNNReal s))
    (μ := timeMeasure) (s := Iic (t : ℝ))
  rw [timeMeasure_map_coe] at h
  have hs : Iic (t : ℝ) ∩ Ici 0 = Icc (0 : ℝ) (t : ℝ) := by ext s; simp; tauto
  simp only [IntegrableOn, Measure.restrict_restrict measurableSet_Iic, hs] at h
  have hp : (fun s : Time => (s : ℝ)) ⁻¹' Iic (t : ℝ) = Iic t := rfl
  simpa only [Function.comp_def, Real.toNNReal_coe, hp, IntegrableOn] using h.symm

/-- Clipping at zero extends a locally integrable half-line function to every finite real interval. -/
theorem halfLine_all_intervalIntegrable (q : Time → E)
    (hq : ∀ t, IntegrableOn q (Iic t) timeMeasure) :
    ∀ a b : ℝ, IntervalIntegrable (fun s => q (Real.toNNReal s)) volume a b := by
  have h0 (b : ℝ) : IntervalIntegrable (fun s => q (Real.toNNReal s)) volume 0 b := by
    by_cases hb : 0 ≤ b
    · exact (halfLine_intervalIntegrable_iff q ⟨b, hb⟩).mp (hq ⟨b, hb⟩)
    · have hb' : b ≤ 0 := (lt_of_not_ge hb).le
      have hi : IntervalIntegrable (fun _s : ℝ => q 0) volume b 0 := intervalIntegrable_const
      have he : EqOn (fun _s : ℝ => q 0) (fun s => q (Real.toNNReal s)) (uIoo b 0) := by
        intro s hs
        rw [uIoo_of_le hb'] at hs
        simp only [Real.toNNReal_eq_zero.mpr hs.2.le]
      exact (hi.congr_uIoo he).symm
  exact fun a b => (h0 a).symm.trans (h0 b)

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter Function AbsolutelyContinuousOnInterval
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u
variable {E : Type u} [NormedAddCommGroup E] [NormedSpace ℝ E]
variable [CompleteSpace E]
omit [CompleteSpace E] in

/-- Banach-valued integral primitives are absolutely continuous.
This is the norm-valued version of mathlib's real-valued proof, using the same
absolute continuity of the integral and the Bochner norm inequality. -/
theorem banach_primitive_AC {q : ℝ → E} {a b c : ℝ}
    (h : IntervalIntegrable q volume a b) (hc : c ∈ uIcc a b) :
    AbsolutelyContinuousOnInterval (fun x => ∫ v in c..x, q v) a b := by
  let s := fun I : ℕ × (ℕ → ℝ × ℝ) => ⋃ i ∈ Finset.range I.1, uIoc (I.2 i).1 (I.2 i).2
  have ht : Tendsto (fun i => ∫⁻ (x : ℝ) in s i, ‖q x‖ₑ ∂volume.restrict (uIoc a b))
      (totalLengthFilter ⊓ 𝓟 (disjWithin a b)) (nhds 0) :=
    tendsto_setLIntegral_zero (ne_of_lt (intervalIntegrable_iff.mp h).hasFiniteIntegral)
      (tendsto_volume_restrict_totalLengthFilter_disjWithin_nhds_zero _ _)
  have hr := ENNReal.toReal_zero ▸ (ENNReal.continuousAt_toReal (by simp)).tendsto.comp ht
  refine squeeze_zero' ?_ ?_ hr
  · filter_upwards [] with I
    exact Finset.sum_nonneg (fun _ _ => dist_nonneg)
  have hd : ∀ᶠ I : ℕ × (ℕ → ℝ × ℝ) in
      totalLengthFilter ⊓ 𝓟 (disjWithin a b), I ∈ disjWithin a b :=
    eventually_inf_principal.mpr (by simp)
  filter_upwards [hd] with I hI
  obtain ⟨hI1, hI2⟩ := mem_ofPred_eq ▸ hI
  simp only [Function.comp_apply, s]
  rw [← integral_norm_eq_lintegral_enorm (h.aestronglyMeasurable_restrict_uIoc.restrict),
    integral_biUnion_finset _ (by simp +contextual [uIoc]) hI2]
  · refine Finset.sum_le_sum (fun i hi => ?_)
    rw [dist_eq_norm, intervalIntegral.integral_interval_sub_left
      (by apply IntervalIntegrable.mono_set' h; grind [uIoc, uIcc])
      (by apply IntervalIntegrable.mono_set' h; grind [uIoc, uIcc]),
      Measure.restrict_restrict_of_subset
        (uIoc_subset_of_mem_disjWithin hI (Finset.mem_range.mp hi)),
      intervalIntegral.integral_symm, norm_neg]
    exact intervalIntegral.norm_integral_le_integral_norm_uIoc
  · intro i hi
    unfold IntegrableOn
    have hh := uIoc_subset_of_mem_disjWithin hI (Finset.mem_range.mp hi)
    rw [Measure.restrict_restrict_of_subset hh]
    exact IntegrableOn.mono_set h.def'.norm hh |>.integrable

/-- Actual half-line primitives have continuous Banach-valued representatives. -/
theorem halfLine_primitive_continuous (q : Time → E)
    (hq : ∀ t, IntegrableOn q (Iic t) timeMeasure) (x : E) :
    Continuous (fun t : Time => x + ∫ s in Iic t, q s ∂timeMeasure) := by
  have hc := intervalIntegral.continuous_primitive (halfLine_all_intervalIntegrable q hq) 0
  simp_rw [timeIntegral_eq_intervalIntegral]
  exact (continuous_const (y := x)).add (hc.comp NNReal.continuous_coe)

/-- The primitive is locally W11 with the actual almost-everywhere derivative. -/
theorem halfLine_primitive_W11 (q : Time → E)
    (hq : ∀ t, IntegrableOn q (Iic t) timeMeasure) (x : E) (t : Time) :
    C07W11 (fun s : ℝ => x + ∫ a in Iic (Real.toNNReal s), q a ∂timeMeasure)
      (fun s : ℝ => q (Real.toNNReal s)) 0 t := by
  let F : ℝ → E := fun s => x + ∫ a in (0 : ℝ)..s, q (Real.toNNReal a)
  have hi := (halfLine_intervalIntegrable_iff q t).mp (hq t)
  have he (s : ℝ) (hs : 0 ≤ s) :
      F s = x + ∫ a in Iic (Real.toNNReal s), q a ∂timeMeasure := by
    rw [timeIntegral_eq_intervalIntegral, Real.coe_toNNReal _ hs]
  have hc : AbsolutelyContinuousOnInterval (fun _s : ℝ => x) 0 t := by
    unfold AbsolutelyContinuousOnInterval
    simp only [dist_self, Finset.sum_const_zero]
    exact tendsto_const_nhds
  have hAC : AbsolutelyContinuousOnInterval F 0 t :=
    hc.add (banach_primitive_AC hi left_mem_uIcc)
  refine ⟨hAC.congr (by
    intro s hs
    rw [uIcc_of_le t.coe_nonneg] at hs
    exact he s hs.1), hi, ?_⟩
  have had := hi.ae_hasDerivAt_integral
  rw [uIoc_of_le t.coe_nonneg]
  filter_upwards [ae_restrict_of_ae had, ae_restrict_mem measurableSet_Ioc] with s hs hst
  have hd := (hs (by rw [uIcc_of_le t.coe_nonneg]; exact ⟨hst.1.le, hst.2⟩)
    0 left_mem_uIcc).const_add x
  apply hd.congr_of_eventuallyEq
  filter_upwards [Ioi_mem_nhds hst.1] with a ha
  exact (he a ha.le).symm

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u

theorem discrete_derivative_energy {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.C01a, .C01c, .L04a, .L04c, .L05a, .L05c, .Q01a]) (ν r C : ℝ) (hν : 0 < ν) (hνL : ν < D01lambda L)
    (hr : 0 < r) (hC : 0 ≤ C) (hco : Consistency M B)
    (h36 : DiscreteDataOnBall M B ν r C)
    (hsmall : 4 * D14b B ν * D14ell B ν * r ≤ 1 / 2) :
    M.DiscreteDerivativeChain B ν r
      (2 * (C / (4 * r)) * ((1 + B.bound "C01_c" * D01a⁻¹ * r) * B.bound "L04_c2")) := by
  intro f _ hf3 hf m
  have hb : 0 ≤ D14b B ν := (by norm_num : (0 : ℝ) ≤ 1).trans (le_max_left _ _)
  have hl : 0 ≤ D14ell B ν :=
    (budget_pos B "L03_c" ν 0 0).le.trans (le_max_left _ _)
  have hsf : 4 * D14b B ν * D14ell B ν * ‖f‖ ≤ 1 / 2 :=
    (mul_le_mul_of_nonneg_left hf (by positivity : 0 ≤ 4 * D14b B ν * D14ell B ν)).trans hsmall
  obtain ⟨w, q, hw, hq, hwsol, hq0, hd⟩ :=
    discrete_derivative_qualitative M B (P.restrict) ν r C h36 f hf m
  obtain ⟨vH, hvH, hvn, hveq⟩ :=
    discrete_affine_candidate M B (P.restrict) ν r C hν hνL hr hC hco h36 m f hf3 hf hsf
  have hu : M.X0 ν (M.solution B ν (some m) f) :=
    (solution_spec M B ν (some m) f ((h36.2.2 f hf).1 (some m))).2.1
  have hwu : (fun t => (w t : M.H)) = M.solution B ν (some m) f := funext hwsol
  have hwe : M.X0 ν (fun t => (w t : M.H)) := by rw [hwu]; exact hu
  rw [← hwu] at hveq
  obtain ⟨v, hv, hval, hv0, hvd⟩ :=
    affine_candidate_derivative M B (P.restrict) hco ν hν hνL m w hw hwe vH hvH _ hveq
  let := (P.get .Q01a (by decide)).2.2.2.2.2.2.2.2.2.1 m
  let Ac : M.X m →L[ℂ] M.X m := LinearMap.toContinuousLinearMap (M.Ah m)
  let Fc := discreteBilinearCLM M B (P.restrict) m
  let A : Time → M.X m →L[ℂ] M.X m := fun t => Ac + (2 : ℂ) • Fc (w t)
  have hA : Continuous A := continuous_const.add ((Fc.continuous.comp hw).const_smul (2 : ℂ))
  have he : q = v := linear_ode_unique A hA q v hq hv (hq0.trans hv0.symm)
    (fun t => by
      change HasDerivWithinAt (fun s : ℝ => q (Real.toNNReal s))
        (M.Ah m (q t) + (2 : ℂ) • M.Fh m (w t) (q t)) (Ici 0) t
      exact (hd t).2)
    (fun t => by
      change HasDerivWithinAt (fun s : ℝ => v (Real.toNNReal s))
        (M.Ah m (v t) + (2 : ℂ) • M.Fh m (w t) (v t)) (Ici 0) t
      exact hvd t)
  have hqv : (fun t => (q t : M.H)) = vH := by
    funext t
    rw [he]
    exact hval t
  refine ⟨w, q, hwsol, hq0, ?_, ?_, hd⟩
  · rw [hqv]; exact hvH
  · rw [hqv]; exact hvn

end MergedKdV.T3
end
end

section
noncomputable section
open MeasureTheory Set Filter Real Topology
open scoped ENNReal NNReal
namespace MergedKdV.T3
section Mesh

/-- The uniform partition with N cells. -/
def unifPart (L : ℝ) (hL : 0 < L) (N : ℕ) (hN : 0 < N) : D05Partition L where
  cells := N
  cells_pos := hN
  node := fun j => L * (j : ℝ) / N
  increasing := by
    intro i j hij
    have hNp : (0 : ℝ) < N := by exact_mod_cast hN
    have : (i : ℝ) < (j : ℝ) := by exact_mod_cast hij
    apply div_lt_div_of_pos_right _ hNp
    exact mul_lt_mul_of_pos_left this hL
  first := by simp
  last := by
    have hNp : (N : ℝ) ≠ 0 := by exact_mod_cast hN.ne'
    simp [Fin.val_last]; field_simp

lemma unifPart_width (L : ℝ) (hL : 0 < L) (N : ℕ) (hN : 0 < N) (j : Fin (unifPart L hL N hN).cells) :
    (unifPart L hL N hN).width j = L / N := by
  change L * ((j.succ : ℕ) : ℝ) / N - L * ((j.castSucc : ℕ) : ℝ) / N = L / N
  rw [Fin.val_succ, Fin.val_castSucc]
  push_cast; ring

lemma unifPart_mesh (L : ℝ) (hL : 0 < L) (N : ℕ) (hN : 0 < N) :
    (unifPart L hL N hN).mesh = L / N := by
  have hne : (Finset.univ : Finset (Fin (unifPart L hL N hN).cells)).Nonempty :=
    ⟨⟨0, hN⟩, Finset.mem_univ _⟩
  unfold D05Partition.mesh
  have : (fun j : Fin (unifPart L hL N hN).cells => Real.toNNReal ((unifPart L hL N hN).width j)) =
      fun _ => Real.toNNReal (L / N) := by
    funext j; rw [unifPart_width]
  rw [this, Finset.sup_const hne, Real.coe_toNNReal _ (by positivity)]

/-- The uniform admissible mesh with N cells, N ≥ max 1 L. -/
def unifMesh (L κ : ℝ) (hL : 0 < L) (hκ : 1 ≤ κ) (N : ℕ) (hN : 0 < N) (hNL : L ≤ N) :
    D05Mesh L κ where
  toD05Partition := unifPart L hL N hN
  mesh_le := by
    rw [unifPart_mesh]
    have hNp : (0 : ℝ) < N := by exact_mod_cast hN
    have hN1 : (1 : ℝ) ≤ N := by exact_mod_cast hN
    apply le_min
    · rw [div_le_one hNp]; exact hNL
    · rw [div_le_iff₀ hNp]; nlinarith
  quasi_uniform := by
    intro j
    rw [unifPart_mesh, unifPart_width]
    have : 0 ≤ L / N := by positivity
    nlinarith

lemma unifMesh_h (L κ : ℝ) (hL : 0 < L) (hκ : 1 ≤ κ) (N : ℕ) (hN : 0 < N) (hNL : L ≤ N) :
    (unifMesh L κ hL hκ N hN hNL).h = L / N := unifPart_mesh L hL N hN

/-- A sequence of admissible meshes with widths tending to zero. -/
lemma exists_meshes (L κ : ℝ) (hL : 0 < L) (hκ : 1 ≤ κ) :
    ∃ ms : ℕ → D05Mesh L κ, Tendsto (fun n => (ms n).h) atTop (𝓝 0) ∧ ∀ n, 0 < (ms n).h := by
  let N0 : ℕ := ⌈L⌉₊ + 1
  have hpos : ∀ n : ℕ, 0 < n + N0 := fun n => by omega
  have hle : ∀ n : ℕ, L ≤ ((n + N0 : ℕ) : ℝ) := fun n => by
    have h1 := Nat.le_ceil L
    have h0 : (N0 : ℝ) = (⌈L⌉₊ : ℝ) + 1 := by simp [N0]
    push_cast
    rw [h0]
    have : (0 : ℝ) ≤ n := Nat.cast_nonneg n
    linarith
  refine ⟨fun n => unifMesh L κ hL hκ (n + N0) (hpos n) (hle n), ?_, fun n => ?_⟩
  · simp only [unifMesh_h]
    have h1 : Tendsto (fun n : ℕ => ((n + N0 : ℕ) : ℝ)) atTop atTop := by
      apply tendsto_natCast_atTop_atTop.comp
      exact tendsto_atTop_atTop.mpr (fun b => ⟨b, fun a ha => by omega⟩)
    exact (tendsto_const_nhds.div_atTop h1)
  · rw [unifMesh_h]
    have : (0 : ℝ) < ((n + N0 : ℕ) : ℝ) := by exact_mod_cast hpos n
    positivity

end Mesh
end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)

/-- Qualified energy gives the exact pointwise exponential decay factor. -/
theorem energy_decay_bound (ν K : ℝ) (w : M.Trajectory) (hw : M.EBound ν w K)
    (t : Time) : ‖w t‖ ≤ Real.exp (-ν * t) * K := by
  have h := (energy_pointwise M ν w hw.1 t).trans hw.2
  have he : Real.exp (-ν * (t : ℝ)) * Real.exp (ν * t) = 1 := by
    rw [← Real.exp_add]; simp
  have hn := mul_le_mul_of_nonneg_left h (Real.exp_pos (-ν * t)).le
  simpa only [← mul_assoc, he, one_mul] using hn

/-- The actual derivative chain has continuous representatives and the undifferentiated ODE. -/
theorem discrete_chain_structure (ν r C Cd : ℝ)
    (h36 : DiscreteDataOnBall M B ν r C) (hdc : M.DiscreteDerivativeChain B ν r Cd)
    (f : M.H) (hfR : M.RealData f) (hf3 : f ∈ (M.V 3).carrier) (hf : ‖f‖ ≤ r)
    (m : D05Mesh L κ) :
    ∃ w q : Time → M.X m, Continuous w ∧ Continuous q ∧
      w 0 = M.Pi m f ∧
      (∀ t, (w t : M.H) = M.solution B ν (some m) f t) ∧
      M.X0 ν (fun t => (q t : M.H)) ∧
      M.energy ν (fun t => (q t : M.H)) ≤ Cd * M.nj 3 f ∧
      ∀ t : Time, q t = M.Ah m (w t) + M.Fh m (w t) (w t) ∧
        HasDerivWithinAt (fun s : ℝ => w (Real.toNNReal s)) (q t) (Ici 0) t := by
  obtain ⟨w, q, hws, _, hqx, hqn, hd⟩ := hdc f hfR hf3 hf m
  obtain ⟨v, hv, hv0, hvs, hvd⟩ := h36.2.1 m f hf
  have hwv : w = v := by
    funext t
    exact Subtype.ext ((hws t).trans (hvs t).symm)
  have hw : Continuous w := hwv ▸ hv
  have hq : Continuous q := continuous_induced_rng.mpr hqx.1.1
  refine ⟨w, q, hw, hq, hwv ▸ hv0, hws, hqx, hqn, ?_⟩
  intro t
  refine ⟨?_, (hd t).1⟩
  have hvd' := hvd t
  rw [← hwv] at hvd'
  exact (uniqueDiffOn_Ici 0 t t.coe_nonneg).eq_deriv _ (hd t).1 hvd'

/-- Step2 energy convergence implies convergence of the actual values for every time. -/
theorem step2_pointwise_limit (ν r : ℝ) (h2 : FixedDataEnergyLimit M B ν r)
    (f : M.H) (hfR : M.RealData f) (hf : ‖f‖ ≤ r)
    (ms : ℕ → D05Mesh L κ) (hm : Tendsto (fun n => (ms n).h) atTop (nhds 0))
    (t : Time) :
    Tendsto (fun n => M.solution B ν (some (ms n)) f t) atTop
      (nhds (M.solution B ν none f t)) := by
  rw [Metric.tendsto_atTop]
  intro ε hε
  obtain ⟨δ, hδ, hd⟩ := h2 f hfR hf (ε * Real.exp (ν * t) / 2) (by positivity)
  obtain ⟨N, hN⟩ := eventually_atTop.mp ((tendsto_order.mp hm).2 δ hδ)
  refine ⟨N, fun n hn => ?_⟩
  have h := energy_pointwise M ν (M.error B ν (ms n) f) (hd (ms n) (hN n hn)).1 t
  have hh := (hd (ms n) (hN n hn)).2
  rw [dist_eq_norm, norm_sub_rev]
  change Real.exp (ν * t) *
    ‖M.solution B ν none f t - M.solution B ν (some (ms n)) f t‖ ≤ _ at h
  have hp := Real.exp_pos (ν * (t : ℝ))
  nlinarith

theorem continuous_graph_from_discrete (P : ProofInputs M B [.C01c, .L02a, .L04a, .L04c, .L05a, .L05c, .L13a, .Q01a, .Q01c])
    (hL : 0 < L) (hκ : 1 ≤ κ) (ν r C Cd : ℝ) (hν : 0 ≤ ν)
    (h36 : DiscreteDataOnBall M B ν r C) (h2 : FixedDataEnergyLimit M B ν r)
    (hdc : M.DiscreteDerivativeChain B ν r Cd)
    (hs : (B.bound "C01_c" * D01a⁻¹) * (2 * D14ell B ν * r) ≤ 1 / 2)
    (f : M.H) (hfR : M.RealData f) (hf3 : f ∈ (M.V 3).carrier) (hf : ‖f‖ ≤ r)
    (t : Time) :
    M.solution B ν none f t ∈ (M.V 3).carrier ∧
    ‖M.applyA (M.solution B ν none f t)‖ ≤
      2 * Real.exp (-ν * t) * (Cd * M.nj 3 f) ∧
    M.nj 3 (M.solution B ν none f t) ≤
      (2 * B.bound "L02_A" * Cd) * Real.exp (-ν * t) * M.nj 3 f := by
  obtain ⟨ms, hm, _⟩ := exists_meshes L κ hL hκ
  choose w q hw hq hw0 hws hqx hqn hd using
    fun n => discrete_chain_structure M B ν r C Cd h36 hdc f hfR hf3 hf (ms n)
  have hA (n : ℕ) : ‖M.Ah (ms n) (w n t)‖ ≤
      2 * Real.exp (-ν * t) * (Cd * M.nj 3 f) := by
    have hsu := ((h36.2.2 f hf).2 (ms n))
    have hwp := (energy_pointwise M ν _ hsu.1 t).trans hsu.2
    have he : 1 ≤ Real.exp (ν * (t : ℝ)) := Real.one_le_exp (by positivity)
    have hwu : ‖w n t‖ ≤ 2 * D14ell B ν * r := by
      have hn : ‖w n t‖ = ‖M.solution B ν (some (ms n)) f t‖ := congrArg norm (hws n t)
      rw [hn]
      have hl : 0 ≤ D14ell B ν :=
        (budget_pos B "L03_c" ν 0 0).le.trans (le_max_left _ _)
      calc
        _ ≤ Real.exp (ν * t) * ‖M.solution B ν (some (ms n)) f t‖ := by
          simpa only [one_mul] using mul_le_mul_of_nonneg_right he (norm_nonneg _)
        _ ≤ 2 * D14ell B ν * ‖f‖ := hwp
        _ ≤ _ := mul_le_mul_of_nonneg_left hf (by positivity)
    have hcoef : 0 ≤ B.bound "C01_c" * D01a⁻¹ := by
      exact mul_nonneg (budget_pos B _ _ _ _).le (by norm_num [D01a])
    have hab := discrete_graph_absorption M B (P.restrict) (ms n) (w n t) (q n t) (hd n t).1
      ((mul_le_mul_of_nonneg_left hwu hcoef).trans hs)
    have hdec := energy_decay_bound M ν (Cd * M.nj 3 f) _ ⟨(hqx n).1, hqn n⟩ t
    calc
      _ ≤ 2 * ‖q n t‖ := hab
      _ ≤ 2 * (Real.exp (-ν * t) * (Cd * M.nj 3 f)) :=
        mul_le_mul_of_nonneg_left hdec (by norm_num)
      _ = _ := by ring
  have hv : Tendsto (fun n => (w n t : M.H)) atTop (nhds (M.solution B ν none f t)) := by
    simp only [hws]
    exact step2_pointwise_limit M B ν r h2 f hfR hf ms hm t
  obtain ⟨hmem, ha, hn⟩ := discrete_graph_limit M B (P.restrict) ms hm (fun n => w n t)
    (M.solution B ν none f t) _ hA hv
  refine ⟨hmem, ha, ?_⟩
  convert hn using 1
  ring

end MergedKdV.T3
end
end


==> anc/lean/MergedKdV/Proofs/SmoothProtocol.lean <==
import MergedKdV.Proofs.SmoothClassical
import MergedKdV.Proofs.EnergyProtocol

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV
universe u
namespace Model
variable {L κ : ℝ} (M : Model.{u} L κ)

/-- Proposition 3.6: the chosen mild solution is the finite-dimensional classical solution. -/
def DiscreteODE (B : D01Budget) (ν r : ℝ) : Prop :=
  ∀ m f, ‖f‖ ≤ r → ∃ w : Time → M.X m,
    Continuous w ∧ w 0 = M.Pi m f ∧
    (∀ t, (w t : M.H) = M.solution B ν (some m) f t) ∧
    ∀ t : Time, HasDerivWithinAt (fun s : ℝ => w (Real.toNNReal s))
      (M.Ah m (w t) + M.Fh m (w t) (w t)) (Ici 0) t

/-- Step 3: strong derivative equation in H, including the right derivative at zero. -/
def StrongSolution (B : D01Budget) (ν : ℝ) (f : M.H) : Prop :=
  let w := M.solution B ν none f
  M.ContinuousLift (M.V 3) w ∧
  ∃ q : M.Trajectory, Continuous q ∧ ∀ t : Time,
    w t ∈ (M.V 3).carrier ∧
    q t = M.applyA (w t) + M.nonlinear (w t) ∧
    HasDerivWithinAt (M.realTime w) (q t) (Ici 0) t

/-- Section 4.5 Step 3: the true continuous derivative is an energy trajectory
and satisfies the affine derivative equation. -/
def StrongDerivativeChain (B : D01Budget) (ν r C : ℝ) : Prop :=
  ∀ f, M.RealData f → f ∈ (M.V 3).carrier → ‖f‖ ≤ r →
    ∃ q : M.Trajectory,
      M.X0 ν q ∧ M.energy ν q ≤ C * M.nj 3 f ∧
      q 0 = M.applyA f + M.nonlinear f ∧
      (∀ t : Time, HasDerivWithinAt (M.realTime (M.solution B ν none f))
        (q t) (Ici 0) t) ∧
      q = M.linearFlow none (M.applyA f + M.nonlinear f) +
        (2 : ℂ) • M.Q ν none (M.solution B ν none f) q

/-- Section 4.5 Step 3: actual discrete derivatives, their differentiated ODE and uniform energy.
The Hilbert weak-limit/Riesz/graph-identification argument must produce StrongDerivativeChain. -/
def DiscreteDerivativeChain (B : D01Budget) (ν r C : ℝ) : Prop :=
  ∀ f, M.RealData f → f ∈ (M.V 3).carrier → ‖f‖ ≤ r →
    ∀ m, ∃ w q : Time → M.X m,
      (∀ t, (w t : M.H) = M.solution B ν (some m) f t) ∧
      q 0 = M.Ah m (M.Pi m f) + M.Fh m (M.Pi m f) (M.Pi m f) ∧
      M.X0 ν (fun t => (q t : M.H)) ∧
      M.energy ν (fun t => (q t : M.H)) ≤ C * M.nj 3 f ∧
      ∀ t : Time,
        HasDerivWithinAt (fun s : ℝ => w (Real.toNNReal s)) (q t) (Ici 0) t ∧
        HasDerivWithinAt (fun s : ℝ => q (Real.toNNReal s))
          (M.Ah m (q t) + (2 : ℂ) • M.Fh m (w t) (q t)) (Ici 0) t

end Model
end MergedKdV
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV
universe u

/-- C07 / Section 4.5 Step 3: the bilinear W11 product rule is a proof obligation.
Its input space is explicit; it never treats the original F as continuous on H x H. -/
def C07ProductRule : Prop :=
  ∀ (E G : Type u) [NormedAddCommGroup E] [NormedSpace ℂ E] [CompleteSpace E]
    [NormedAddCommGroup G] [NormedSpace ℂ G] [CompleteSpace G],
    ∀ (F : E →L[ℂ] E →L[ℂ] G) (w q : ℝ → E) a b,
      C07W11 w q a b →
      C07W11 (fun t => F (w t) (w t))
        (fun t => F (q t) (w t) + F (w t) (q t)) a b

end MergedKdV
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (ν r C : ℝ)

/-- Energy of the actual homogeneous trajectory for any initial vector. -/
def FlowEnergy (d : Option (D05Mesh L κ)) : Prop :=
  ∀ f : M.H, M.X0 ν (M.linearFlow d f) ∧
    M.energy ν (M.linearFlow d f) ≤ (C / (4 * r)) * ‖f‖

/-- Discrete flow, ODE, and energy data used in the smooth-data comparison. -/
def DiscreteDataOnBall : Prop :=
  (∀ m, FlowEnergy M ν r C (some m)) ∧
  M.DiscreteODE B ν r ∧
  ∀ f, ‖f‖ ≤ r → M.SolutionsDefined B ν f ∧ ∀ m,
    M.EBound ν (M.solution B ν (some m) f) (2 * D14ell B ν * ‖f‖)

/-- Fixed-data convergence in the qualified energy norm. -/
def FixedDataEnergyLimit : Prop :=
  ∀ f, M.RealData f → ‖f‖ ≤ r → ∀ ε : ℝ, 0 < ε →
    ∃ δ > 0, ∀ m : D05Mesh L κ, m.h < δ →
      M.EBound ν (M.error B ν m f) ε

end MergedKdV
end
end


==> anc/lean/MergedKdV/Proofs/SmoothRecovery.lean <==
import MergedKdV.Proofs.SmoothDerivative

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u

theorem continuous_weak_derivative {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.L01a, .L02a, .L04a, .Q01a]) (hL : 0 < L) (hκ : 1 ≤ κ) (ν r C Cd : ℝ) (hν : 0 ≤ ν)
    (h36 : DiscreteDataOnBall M B ν r C) (h2 : FixedDataEnergyLimit M B ν r)
    (hdc : M.DiscreteDerivativeChain B ν r Cd)
    (f : M.H) (hfR : M.RealData f) (hf3 : f ∈ (M.V 3).carrier) (hf : ‖f‖ ≤ r) :
    ∃ z : Lp M.energySpace.Space 2 timeMeasure,
      ‖z‖ ≤ Cd * M.nj 3 f ∧
      (∀ᵐ t ∂timeMeasure, ‖M.energySpace.val (z t)‖ ≤ Cd * M.nj 3 f) ∧
      ∃ u1 : Time → (M.V 1).Space, Continuous u1 ∧
        (∀ t, (M.V 1).val (u1 t) = M.solution B ν none f t) ∧
        ∀ t : Time,
          C07W11 (fun s : ℝ => u1 (Real.toNNReal s))
            (fun s : ℝ => EnergySpatial.energyEquiv (P.restrict)
              ((Real.exp (-ν * (Real.toNNReal s : ℝ)) : ℂ) • z (Real.toNNReal s))) 0 t := by
  let := EnergySpatial.energy_complete (P.restrict)
  let := (P.get .Q01a (by decide)).2.2.1 1 (by norm_num) (by norm_num)
  obtain ⟨ms, hm, _⟩ := exists_meshes L κ hL hκ
  choose w q hw hq hw0 hws hqx hqn hd using
    fun n => discrete_chain_structure M B ν r C Cd h36 hdc f hfR hf3 hf (ms n)
  obtain ⟨k, hk, v, z, hv, hz, hzn, hzi⟩ := energy_weak_extraction M B (P.restrict) ν
    (Cd * M.nj 3 f) (fun n t => (q n t : M.H)) (fun n => (hqx n).1) hqn
  have hval (t : Time) : M.solution B ν none f t - f =
      M.energySpace.inclusion (l2TimeIntegral ν hν t z) := by
    apply weak_derivative_primitive M.energySpace.inclusion ν hν v z hz
      (fun n t => (w (k n) t : M.H)) (fun n t => (q (k n) t : M.H))
      (M.solution B ν none f) f
    · intro n
      simpa only [EnergySpatial.energy_inclusion_correct (P.restrict)] using hv n
    · intro n; exact continuous_subtype_val.comp (hw (k n))
    · intro n; exact continuous_subtype_val.comp (hq (k n))
    · intro n t _
      exact ((M.X (ms (k n))).subtypeL.restrictScalars ℝ).hasFDerivAt.comp_hasDerivWithinAt
        (t : ℝ) (hd (k n) t).2
    · intro s
      simp only [hws]
      exact (step2_pointwise_limit M B ν r h2 f hfR hf ms hm s).comp hk.tendsto_atTop
    · simp only [hw0]
      exact projected_test_tendsto_H M B (P.restrict) (ms ∘ k) (hm.comp hk.tendsto_atTop) f hf3
  let eqv := EnergySpatial.energyEquiv (P.restrict)
  let q1 : Time → (M.V 1).Space := fun t => eqv ((Real.exp (-ν * t) : ℂ) • z t)
  let u1 : Time → (M.V 1).Space := fun t => (M.V 1).ofH f + eqv (l2TimeIntegral ν hν t z)
  have hq1 (t : Time) : IntegrableOn q1 (Iic t) timeMeasure :=
    eqv.toContinuousLinearMap.integrable_comp (l2_unweight_integrable ν hν z t)
  have hue : u1 = fun t => (M.V 1).ofH f + ∫ s in Iic t, q1 s ∂timeMeasure := by
    funext t
    dsimp only [u1]
    rw [l2TimeIntegral_apply]
    congr 1
    exact (eqv.toContinuousLinearMap.integral_comp_comm (l2_unweight_integrable ν hν z t)).symm
  have huc : Continuous u1 := by
    rw [hue]
    exact halfLine_primitive_continuous q1 hq1 ((M.V 1).ofH f)
  have huval (t : Time) : (M.V 1).val (u1 t) = M.solution B ν none f t := by
    change (M.V 1).val ((M.V 1).ofH f) + M.energySpace.val (l2TimeIntegral ν hν t z) = _
    rw [val_ofH _ _ (V3_mem_V1 M B (P.restrict) f hf3), ← EnergySpatial.energy_inclusion_correct (P.restrict),
      ← hval t]
    abel
  refine ⟨z, hzn, hzi, u1, huc, huval, ?_⟩
  intro t
  change C07W11 (fun s : ℝ => u1 (Real.toNNReal s))
    (fun s : ℝ => q1 (Real.toNNReal s)) 0 t
  rw [hue]
  exact halfLine_primitive_W11 q1 hq1 ((M.V 1).ofH f) t

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u

/-- Identify the actual strong derivative with a locally W11 derivative after a fixed inclusion.
The countable union of finite windows covers the half-line up to its null endpoint. -/
theorem halfLine_derivative_identification {E H : Type u}
    [NormedAddCommGroup E] [NormedSpace ℝ E]
    [NormedAddCommGroup H] [NormedSpace ℝ H]
    (J : E →L[ℝ] H) (w q : Time → E) (v : Time → H)
    (hw : ∀ t : Time, C07W11 (fun s : ℝ => w (Real.toNNReal s))
      (fun s : ℝ => q (Real.toNNReal s)) 0 t)
    (hd : ∀ t : Time, HasDerivWithinAt (fun s : ℝ => J (w (Real.toNNReal s)))
      (v t) (Ici 0) t) :
    (fun t => J (q t)) =ᵐ[timeMeasure] v := by
  have hn (n : ℕ) : ∀ᵐ s ∂volume, s ∈ Ioc (0 : ℝ) (n : ℝ) →
      J (q (Real.toNNReal s)) = v (Real.toNNReal s) := by
    have h := (hw (n : Time)).2.2
    rw [uIoc_of_le (by positivity : (0 : ℝ) ≤ (n : Time))] at h
    filter_upwards [ae_imp_of_ae_restrict h] with s hs hst
    have hq := J.hasFDerivAt.comp_hasDerivAt s (hs hst)
    have hv := hd ⟨s, hst.1.le⟩
    have he : Real.toNNReal s = ⟨s, hst.1.le⟩ := Real.toNNReal_of_nonneg hst.1.le
    rw [← he, Real.coe_toNNReal _ hst.1.le] at hv
    exact hq.unique (hv.hasDerivAt (Ici_mem_nhds hst.1))
  have hall := ae_all_iff.mpr hn
  have hr : ∀ᵐ s ∂volume.restrict (Ici (0 : ℝ)),
      J (q (Real.toNNReal s)) = v (Real.toNNReal s) := by
    filter_upwards [ae_restrict_of_ae hall, ae_restrict_mem measurableSet_Ici,
      ae_restrict_of_ae (Measure.ae_ne volume (0 : ℝ))] with s hs hs0 hsn
    obtain ⟨n, hsnat⟩ := exists_nat_gt s
    exact hs n ⟨lt_of_le_of_ne hs0 (Ne.symm hsn), hsnat.le⟩
  have he : MeasurableEmbedding (fun t : Time => (t : ℝ)) :=
    MeasurableEmbedding.subtype_coe measurableSet_Ici
  rw [← timeMeasure_map_coe, he.ae_map_iff] at hr
  filter_upwards [hr] with t ht
  simpa only [Real.toNNReal_coe] using ht

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology InnerProductSpace
namespace MergedKdV.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)

/-- Linearity of the actual pivot embedding, with the fixed inner-product convention. -/
def pivotLinear : M.H →ₗ[ℂ] M.Weak where
  toFun := M.iota
  map_add' x y := by ext v; simp [Model.iota]
  map_smul' c x := by ext v; simp [Model.iota]

/-- The nonlinear source and its W11 derivative have the exact C08 source qualifications.
Only Consistency is used as an external interface. -/
theorem nonlinear_sources_qualified (P : ProofInputs M B [.C01a, .C01b, .L02a, .Q01a]) (hco : Consistency M B)
    (ν : ℝ) (hν : 0 < ν) (hνL : ν < D01lambda L)
    (u1 : Time → (M.V 1).Space) (hu1 : Continuous u1)
    (hu : M.X0 ν (fun t => (M.V 1).val (u1 t)))
    (z : Lp M.energySpace.Space 2 timeMeasure)
    (hw : ∀ t : Time, C07W11 (fun s : ℝ => u1 (Real.toNNReal s))
      (fun s : ℝ => EnergySpatial.energyEquiv (P.restrict)
        ((Real.exp (-ν * (Real.toNNReal s : ℝ)) : ℂ) • z (Real.toNNReal s))) 0 t) :
    let q1 := fun t : Time => EnergySpatial.energyEquiv (P.restrict) ((Real.exp (-ν * t) : ℂ) • z t)
    let g := fun t => M.F (u1 t) (u1 t)
    let gp := fun t => M.F (q1 t) (u1 t) + M.F (u1 t) (q1 t)
    M.StrongSource ν g ∧ M.StrongSource ν gp ∧ M.LocallyW11 g gp := by
  let := (P.get .Q01a (by decide)).2.2.1 1 (by norm_num) (by norm_num)
  let : NormedAddCommGroup M.Weak := inferInstance
  let : NormedSpace ℂ M.Weak := inferInstance
  let qe : Time → M.energySpace.Space := fun t => (Real.exp (-ν * t) : ℂ) • z t
  let q1 : Time → (M.V 1).Space := fun t => EnergySpatial.energyEquiv (P.restrict) (qe t)
  let u : M.Trajectory := fun t => (M.V 1).val (u1 t)
  let g : M.Trajectory := fun t => M.F (u1 t) (u1 t)
  let gp : M.Trajectory := fun t => M.F (q1 t) (u1 t) + M.F (u1 t) (q1 t)
  change M.StrongSource ν g ∧ M.StrongSource ν gp ∧ M.LocallyW11 g gp
  let F := strongBilinearCLM M B (P.restrict)
  have hqem : AEStronglyMeasurable qe timeMeasure := by
    have hc : Continuous (fun t : Time => (Real.exp (-ν * t) : ℂ)) := by fun_prop
    exact hc.aestronglyMeasurable.smul (Lp.aestronglyMeasurable z)
  have hq1m : AEStronglyMeasurable q1 timeMeasure :=
    (EnergySpatial.energyEquiv (P.restrict)).continuous.comp_aestronglyMeasurable hqem
  have hgc : Continuous g := (F.continuous.comp hu1).clm_apply hu1
  have hgpm : AEStronglyMeasurable gp timeMeasure :=
    (F.aestronglyMeasurable_comp₂ hq1m hu1.aestronglyMeasurable).add
      (F.aestronglyMeasurable_comp₂ hu1.aestronglyMeasurable hq1m)
  have hprod : M.LocallyW11 g gp := by
    intro t
    exact prove_C07ProductRule (M.V 1).Space M.H F
      (fun s : ℝ => u1 (Real.toNNReal s)) (fun s : ℝ => q1 (Real.toNNReal s)) 0 t (hw t)
  have hgi (t : Time) : IntegrableOn g (Iic t) timeMeasure :=
    (halfLine_intervalIntegrable_iff g t).mpr
      ((hgc.comp continuous_real_toNNReal).intervalIntegrable 0 t)
  have hgpi (t : Time) : IntegrableOn gp (Iic t) timeMeasure :=
    (halfLine_intervalIntegrable_iff gp t).mpr (hprod t).2.1
  have hgw : MemLp (fun t => M.iota (g t)) 2 (M.weightedMeasure ν) := by
    have hp := ((hco.1 ν hν hνL).2.2.2.2.1 none u u hu hu).1
    have he : (fun t => M.weakProduct (u t) (u t)) = (fun t => M.iota (g t)) := by
      funext t
      have hh := weakProduct_on_V1 M B hco ν hν hνL (u t) (u t)
        (u1 t).property (u1 t).property
      simpa only [u, g, Model.product, ofH_val] using hh
    change MemLp (fun t => M.weakProduct (u t) (u t)) 2 (M.weightedMeasure ν) at hp
    rwa [he] at hp
  have hub (t : Time) : ‖u t‖ ≤ M.energy ν u := by
    have he : 1 ≤ Real.exp (ν * (t : ℝ)) := Real.one_le_exp (by positivity)
    calc
      _ ≤ Real.exp (ν * t) * ‖u t‖ := by
        simpa only [one_mul] using mul_le_mul_of_nonneg_right he (norm_nonneg _)
      _ ≤ _ := energy_pointwise M ν u hu.1 t
  have hum : MemLp u ∞ (M.weightedMeasure ν) :=
    memLp_top_of_bound hu.1.1.aestronglyMeasurable (M.energy ν u) (ae_of_all _ hub)
  have hqew : MemLp qe 2 (M.weightedMeasure ν) := unweight_memLp M ν z
  have hfw : MemLp (fun t => M.FWeak (u t) (qe t)) 2 (M.weightedMeasure ν) :=
    ContinuousLinearMap.memLp_of_bilin (r := 2) (B := M.FWeak) hum hqew
  have hegp (t : Time) : M.iota (gp t) = (2 : ℂ) • M.FWeak (u t) (qe t) := by
    have hh := (hco.1 ν hν hνL).2.1.2.2.1 (u1 t) (q1 t)
    change M.FWeak (u t) (M.energySpace.ofH (M.energySpace.val (qe t))) =
      M.iota (M.F (u1 t) (q1 t)) at hh
    rw [ofH_val] at hh
    dsimp only [gp]
    rw [(P.get .C01a (by decide)) (q1 t) (u1 t)]
    change pivotLinear M (M.F (u1 t) (q1 t) + M.F (u1 t) (q1 t)) = _
    rw [map_add]
    change M.iota (M.F (u1 t) (q1 t)) + M.iota (M.F (u1 t) (q1 t)) = _
    rw [← hh, two_smul]
  refine ⟨⟨hgc.aestronglyMeasurable, hgi, hgw⟩, ⟨hgpm, hgpi, ?_⟩, hprod⟩
  have hefun : (fun t => M.iota (gp t)) = (2 : ℂ) • (fun t => M.FWeak (u t) (qe t)) :=
    funext hegp
  rw [hefun]
  exact hfw.const_smul (2 : ℂ)

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)

/-- The specified weak extension always returns an actual X0 trajectory. -/
theorem Kweak_X0 (hco : Consistency M B) (ν : ℝ)
    (hν : 0 < ν) (hνL : ν < D01lambda L) (d : Option (D05Mesh L κ)) (g : M.WeakL2 ν) :
    M.X0 ν (M.Kweak ν d g) := by
  obtain ⟨_, _, h⟩ := ((hco.1 ν hν hνL).2.1.2.2.2.2.1 d).1
  exact (h g).1

/-- Actual Q agrees with the strong Bochner convolution when both lifts are qualified. -/
theorem Q_strong_formula (hco : Consistency M B) (ν : ℝ)
    (hν : 0 < ν) (hνL : ν < D01lambda L) (u v : M.Trajectory)
    (hu : ∀ t, u t ∈ (M.V 1).carrier) (hv : ∀ t, v t ∈ (M.V 1).carrier)
    (hs : M.StrongSource ν (fun t => M.product (u t) (v t))) :
    M.Q ν none u v = M.Kstrong (fun t => M.product (u t) (v t)) := by
  have he : (fun t => M.weakProduct (u t) (v t)) =
      (fun t => M.iota (M.product (u t) (v t))) :=
    funext (fun t => weakProduct_on_V1 M B hco ν hν hνL _ _ (hu t) (hv t))
  have hc : M.productClass ν u v = M.sourceClass ν (fun t => M.product (u t) (v t)) := by
    unfold Model.productClass Model.ProductSource Model.sourceClass
    rw [he]
  unfold Model.Q
  rw [hc]
  exact ((hco.1 ν hν hνL).2.1.2.2.2.2.1 none).2 _ hs

/-- A qualified strong source with the same scaled weak class has the corresponding Q formula. -/
theorem Kstrong_scaled_Q (hco : Consistency M B) (ν : ℝ)
    (hν : 0 < ν) (hνL : ν < D01lambda L) (c : ℂ)
    (g u v : M.Trajectory) (hg : M.StrongSource ν g) (hp : M.ProductSource ν u v)
    (he : (fun t => M.iota (g t)) =ᵐ[M.weightedMeasure ν]
      (fun t => c • M.weakProduct (u t) (v t))) :
    M.Kstrong g = c • M.Q ν none u v := by
  let : NormedAddCommGroup M.Weak := inferInstance
  let : NormedSpace ℂ M.Weak := inferInstance
  have hc : M.sourceClass ν g = c • M.productClass ν u v := by
    unfold Model.sourceClass Model.productClass
    rw [dite_eq_left hg.2.2, dite_eq_left hp]
    exact (hg.2.2.toLp_congr (hp.const_smul c) he).trans (MemLp.toLp_const_smul c hp)
  have hk : M.Kweak ν none (M.sourceClass ν g) = M.Kstrong g :=
    ((hco.1 ν hν hνL).2.1.2.2.2.2.1 none).2 g hg
  rw [← hk, hc, map_smul]
  rfl

/-- The actual strong convolution vanishes at the half-line endpoint. -/
theorem Kstrong_zero (g : M.Trajectory) : M.Kstrong g 0 = 0 := by
  unfold Model.Kstrong
  have hz : timeMeasure (Iic (0 : Time)) = 0 := by rw [timeMeasure_Iic]; simp
  rw [Measure.restrict_eq_zero.mpr hz, integral_zero_measure]

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u

theorem continuous_derivative_qualitative {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.C01a, .C01b, .L01a, .L01b, .L02a, .L04a, .Q01a]) (hL : 0 < L) (hκ : 1 ≤ κ) (ν r C Cd : ℝ)
    (hν : 0 < ν) (hνL : ν < D01lambda L)
    (hco : Consistency M B) (h36 : DiscreteDataOnBall M B ν r C)
    (h22 : FlowEnergy M ν r C none) (h2 : FixedDataEnergyLimit M B ν r)
    (hdc : M.DiscreteDerivativeChain B ν r Cd)
    (f : M.H) (hfR : M.RealData f) (hf3 : f ∈ (M.V 3).carrier) (hf : ‖f‖ ≤ r) :
    ∃ q : M.Trajectory, M.X0 ν q ∧
      q 0 = M.applyA f + M.nonlinear f ∧
      (∀ t : Time, HasDerivWithinAt (M.realTime (M.solution B ν none f)) (q t) (Ici 0) t) ∧
      q = M.linearFlow none (M.applyA f + M.nonlinear f) +
        (2 : ℂ) • M.Q ν none (M.solution B ν none f) q ∧
      M.ContinuousLift (M.V 1) (M.solution B ν none f) ∧
      ∀ t : Time, M.solution B ν none f t ∈ (M.V 3).carrier ∧
        q t = M.applyA (M.solution B ν none f t) + M.nonlinear (M.solution B ν none f t) := by
  obtain ⟨z, _, _, u1, hu1, huval, hw⟩ :=
    continuous_weak_derivative M B (P.restrict) hL hκ ν r C Cd hν.le h36 h2 hdc f hfR hf3 hf
  let u := M.solution B ν none f
  change ∀ t, (M.V 1).val (u1 t) = u t at huval
  let q1 : Time → (M.V 1).Space := fun t =>
    EnergySpatial.energyEquiv (P.restrict) ((Real.exp (-ν * t) : ℂ) • z t)
  let g : M.Trajectory := fun t => M.F (u1 t) (u1 t)
  let gp : M.Trajectory := fun t => M.F (q1 t) (u1 t) + M.F (u1 t) (q1 t)
  have hspec := solution_spec M B ν none f ((h36.2.2 f hf).1 none)
  have hu : M.X0 ν u := hspec.2.1
  have huc : (fun t => (M.V 1).val (u1 t)) = u := funext huval
  have hux : M.X0 ν (fun t => (M.V 1).val (u1 t)) := by rw [huc]; exact hu
  obtain ⟨hg, hgp, hgW⟩ := nonlinear_sources_qualified M B (P.restrict) hco ν hν hνL u1 hu1 hux z hw
  change M.StrongSource ν g at hg
  change M.StrongSource ν gp at hgp
  change M.LocallyW11 g gp at hgW
  have hgactual : g = fun t => M.product (u t) (u t) := by
    funext t
    rw [← huval t]
    simp only [g, Model.product, ofH_val]
  have huV1 (t : Time) : u t ∈ (M.V 1).carrier := by rw [← huval t]; exact (u1 t).property
  have hQu : M.Q ν none u u = M.Kstrong g := by
    rw [hgactual] at hg ⊢
    exact Q_strong_formula M B hco ν hν hνL u u huV1 huV1 hg
  have hueq : u = M.mild f g := by
    have hh := hspec.2.2.2.2
    change u = M.linearFlow none f + M.Q ν none u u at hh
    rw [hQu] at hh
    exact hh
  have hsem := (P.get .L01b (by decide)).2.2.1
  have hu0 : u 0 = f := by
    have hh := congrFun hueq 0
    change u 0 = M.T 0 f + M.Kstrong g 0 at hh
    rw [hsem.1, ContinuousLinearMap.id_apply, Kstrong_zero M g, add_zero] at hh
    exact hh
  have hg0 : g 0 = M.nonlinear f := by
    rw [hgactual]
    dsimp only
    rw [hu0]
    rfl
  let q : M.Trajectory := M.linearFlow none (M.applyA f + g 0) + M.Kstrong gp
  have hK : M.Kweak ν none (M.sourceClass ν gp) = M.Kstrong gp :=
    ((hco.1 ν hν hνL).2.1.2.2.2.2.1 none).2 gp hgp
  have hqX : M.X0 ν q := by
    have hl := (h22 (M.applyA f + g 0)).1
    have hk := Kweak_X0 M B hco ν hν hνL none (M.sourceClass ν gp)
    have laws := consistency_norm_laws M B hco ν hν hνL
    have hh := (laws.2.2.2.1 _ _ (by simpa [Model.TrajectoryMember] using hl)
      (by simpa [Model.TrajectoryMember] using hk)).1
    simpa only [Model.TrajectoryMember, ite_true, hK] using hh
  have hc := (ClassicalProofs.C08_c_holds M) hsem (P.get .L01b (by decide)).2.2.2.1 f g gp hf3 hgW
    ⟨hg.1, hg.2.1⟩ ⟨hgp.1, hgp.2.1⟩
  have hqt (t : Time) : q t = M.applyA (u t) + g t := by
    have hh := (hc t).2.2
    rw [← hueq] at hh
    exact hh.symm
  have hqd (t : Time) : HasDerivWithinAt (M.realTime u) (q t) (Ici 0) t := by
    rw [hqt]
    have hh := (hc t).2.1
    rwa [← hueq] at hh
  let J : (M.V 1).Space →L[ℂ] M.H :=
    ⟨(M.V 1).val, (P.get .Q01a (by decide)).2.2.2.2.1 1 (by norm_num) (by norm_num)⟩
  have hqae : (fun t => (M.V 1).val (q1 t)) =ᵐ[timeMeasure] q := by
    apply halfLine_derivative_identification (J.restrictScalars ℝ) u1 q1 q hw
    intro t
    have hh := hqd t
    change HasDerivWithinAt (fun s : ℝ => u (Real.toNNReal s)) (q t) (Ici 0) t at hh
    change HasDerivWithinAt (fun s : ℝ => (M.V 1).val (u1 (Real.toNNReal s)))
      (q t) (Ici 0) t
    simp_rw [huval]
    exact hh
  have hp : M.ProductSource ν u q := ((hco.1 ν hν hνL).2.2.2.2.1 none u q hu hqX).1
  have hegp : (fun t => M.iota (gp t)) =ᵐ[M.weightedMeasure ν]
      (fun t => (2 : ℂ) • M.weakProduct (u t) (q t)) := by
    apply weighted_ae M ν
    filter_upwards [hqae] with t ht
    have hh := weakProduct_on_V1 M B hco ν hν hνL (u t) ((M.V 1).val (q1 t))
      (huV1 t) (q1 t).property
    rw [← huval t] at hh
    simp only [Model.product, ofH_val] at hh
    rw [← ht, ← huval t]
    change pivotLinear M (M.F (q1 t) (u1 t) + M.F (u1 t) (q1 t)) = _
    rw [(P.get .C01a (by decide)) (q1 t) (u1 t), map_add]
    change M.iota (M.F (u1 t) (q1 t)) + M.iota (M.F (u1 t) (q1 t)) = _
    rw [← hh]
    exact (two_smul ℂ (M.weakProduct ((M.V 1).val (u1 t)) ((M.V 1).val (q1 t)))).symm
  have hKQ := Kstrong_scaled_Q M B hco ν hν hνL (2 : ℂ) gp u q hgp hp hegp
  refine ⟨q, hqX, ?_, hqd, ?_, ⟨u1, hu1, huval⟩, ?_⟩
  · change M.T 0 (M.applyA f + g 0) + M.Kstrong gp 0 = _
    rw [hsem.1, ContinuousLinearMap.id_apply, Kstrong_zero M gp, add_zero, hg0]
  · calc
      q = M.linearFlow none (M.applyA f + g 0) + M.Kstrong gp := rfl
      _ = _ := by rw [hg0, hKQ]
  · intro t
    have hmem := (hc t).1
    rw [← hueq] at hmem
    refine ⟨hmem, ?_⟩
    rw [hqt, hgactual]
    rfl

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology InnerProductSpace
namespace MergedKdV.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (P : ProofInputs M B [.L01a, .L13a, .Q01a])
include P

/-- Continuous graph-energy inequality on the actual generator domain. -/
theorem continuous_graph_energy (f : M.H) (hf : f ∈ (M.V 3).carrier) :
    M.d1 f ^ 2 ≤ D01a⁻¹ * ‖M.applyA f‖ * ‖f‖ := by
  have hf1 := V3_mem_V1 M B (P.restrict) f hf
  have hf2 := (P.get .Q01a (by decide)).2.2.2.2.2.2.1 2 3 (by norm_num) (by norm_num) (by norm_num) hf
  have hrep := ((P.get .L13a (by decide)) f hf2 (M.applyA f)).mpr ⟨hf, rfl⟩
  have he := hrep ((M.V 1).ofH f)
  rw [val_ofH _ _ hf1] at he
  have he' : M.form f f = -inner ℂ f (M.applyA f) := by
    have hh := congrArg Neg.neg he
    simpa only [neg_neg] using hh.symm
  have hc := (P.get .L01a (by decide)).2 f hf2
  have hb : (M.form f f).re ≤ ‖M.applyA f‖ * ‖f‖ := by
    rw [he']
    calc
      _ ≤ ‖-inner ℂ f (M.applyA f)‖ := Complex.re_le_norm _
      _ = ‖inner ℂ f (M.applyA f)‖ := norm_neg _
      _ ≤ ‖f‖ * ‖M.applyA f‖ := norm_inner_le_norm _ _
      _ = _ := mul_comm _ _
  have ha : 0 < D01a := by norm_num [D01a]
  have hh := mul_le_mul_of_nonneg_left (hc.trans hb) (inv_nonneg.mpr ha.le)
  simpa only [← mul_assoc, inv_mul_cancel₀ ha.ne', one_mul] using hh

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology InnerProductSpace
namespace MergedKdV.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (P : ProofInputs M B [.C01c, .L01a, .L13a, .Q01a])
include P

/-- The nonlinear initial derivative costs only the ambient smallness radius. -/
theorem continuous_nonlinear_bound (f : M.H) (hf : f ∈ (M.V 3).carrier) :
    ‖M.nonlinear f‖ ≤ (B.bound "C01_c" * D01a⁻¹) * ‖f‖ * ‖M.applyA f‖ := by
  have hf1 := V3_mem_V1 M B (P.restrict) f hf
  have hn := ((P.get .C01c (by decide)) f f hf1 hf1).1
  have hd := continuous_graph_energy M B (P.restrict) f hf
  calc
    _ ≤ B.bound "C01_c" * M.d1 f ^ 2 := by
      simpa only [Model.nonlinear, pow_two, mul_assoc] using hn
    _ ≤ B.bound "C01_c" * (D01a⁻¹ * ‖M.applyA f‖ * ‖f‖) :=
      mul_le_mul_of_nonneg_left hd (budget_pos B _ _ _ _).le
    _ = _ := by ring

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology InnerProductSpace
namespace MergedKdV.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (P : ProofInputs M B [.C01c, .L01a, .L02a, .L13a, .Q01a])
include P

/-- Uniform continuous initial-derivative estimate, without a small high-order norm. -/
theorem continuous_initial_derivative_bound (f : M.H)
    (hf : f ∈ (M.V 3).carrier) (r : ℝ) (hr : ‖f‖ ≤ r) :
    ‖M.applyA f + M.nonlinear f‖ ≤
      ((1 + B.bound "C01_c" * D01a⁻¹ * r) * B.bound "L02_A") * M.nj 3 f := by
  have ha := ((P.get .L02a (by decide)).2.2.1 f hf).2
  have hn := continuous_nonlinear_bound M B (P.restrict) f hf
  have hb : 0 ≤ B.bound "C01_c" * D01a⁻¹ :=
    mul_nonneg (budget_pos B _ _ _ _).le (by norm_num [D01a])
  have hr0 := (norm_nonneg f).trans hr
  calc
    _ ≤ ‖M.applyA f‖ + ‖M.nonlinear f‖ := norm_add_le _ _
    _ ≤ B.bound "L02_A" * M.nj 3 f +
        (B.bound "C01_c" * D01a⁻¹) * r * (B.bound "L02_A" * M.nj 3 f) := by
      apply add_le_add ha
      exact hn.trans (by gcongr)
    _ = _ := by ring

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u

theorem continuous_strong_solution_energy {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.C01a, .C01b, .C01c, .L01a, .L01b, .L02a, .L04a, .L13a, .Q01a]) (hL : 0 < L) (hκ : 1 ≤ κ) (ν r C Cd : ℝ)
    (hν : 0 < ν) (hνL : ν < D01lambda L) (hr : 0 < r) (hC : 0 ≤ C)
    (hco : Consistency M B) (h36 : DiscreteDataOnBall M B ν r C)
    (h22 : FlowEnergy M ν r C none) (h2 : FixedDataEnergyLimit M B ν r)
    (hdc : M.DiscreteDerivativeChain B ν r Cd) (hrD : r ≤ D14r B ν)
    (hsmall : 4 * D14b B ν * D14ell B ν * r ≤ 1 / 2)
    (f : M.H) (hfR : M.RealData f) (hf3 : f ∈ (M.V 3).carrier) (hf : ‖f‖ ≤ r) :
    M.StrongSolution B ν f ∧ ∃ q : M.Trajectory, M.X0 ν q ∧
      M.energy ν q ≤
        (2 * (C / (4 * r)) * ((1 + B.bound "C01_c" * D01a⁻¹ * r) * B.bound "L02_A")) * M.nj 3 f ∧
      q 0 = M.applyA f + M.nonlinear f ∧
      (∀ t : Time, HasDerivWithinAt (M.realTime (M.solution B ν none f)) (q t) (Ici 0) t) ∧
      q = M.linearFlow none (M.applyA f + M.nonlinear f) +
        (2 : ℂ) • M.Q ν none (M.solution B ν none f) q ∧
      (∀ t, q t = M.applyA (M.solution B ν none f t) +
        M.nonlinear (M.solution B ν none f t)) := by
  obtain ⟨q, hq, hq0, hd, heq, hu1, hgraph⟩ :=
    continuous_derivative_qualitative M B (P.restrict) hL hκ ν r C Cd hν hνL hco h36 h22 h2 hdc f hfR hf3 hf
  have hsol : M.StrongSolution B ν f := by
    refine ⟨continuous_lift_V3 M B (P.restrict) _ q hq.1.1 hu1 (fun t => (hgraph t).1)
      (fun t => (hgraph t).2), q, hq.1.1, ?_⟩
    exact fun t => ⟨(hgraph t).1, (hgraph t).2, hd t⟩
  let u := M.solution B ν none f
  let b := M.linearFlow none (M.applyA f + M.nonlinear f)
  have hu : M.X0 ν u :=
    (solution_spec M B ν none f ((h36.2.2 f hf).1 none)).2.1
  have hue : M.EBound ν u (2 * D14ell B ν * ‖f‖) :=
    ((hco.1 ν hν hνL).2.2.2.2.2 none f (hf.trans hrD)).2
  have hb := h22 (M.applyA f + M.nonlinear f)
  have hβ : 0 ≤ D14b B ν := (by norm_num : (0 : ℝ) ≤ 1).trans (le_max_left _ _)
  have hℓ : 0 ≤ D14ell B ν := (budget_pos B "L03_c" ν 0 0).le.trans (le_max_left _ _)
  have hs : 2 * (D14b B ν * M.energy ν u) ≤ 1 / 2 := by
    calc
      _ ≤ 2 * (D14b B ν * (2 * D14ell B ν * ‖f‖)) := by gcongr; exact hue.2
      _ ≤ 2 * (D14b B ν * (2 * D14ell B ν * r)) := by gcongr
      _ = 4 * D14b B ν * D14ell B ν * r := by ring
      _ ≤ _ := hsmall
  obtain ⟨qc, _, hqc, _, hqu⟩ := derivative_affine_fixed_point M B hco ν hν hνL none u b hu hb.1 hs
  have hqn : M.energy ν q ≤ 2 * M.energy ν b := by rw [hqu q hq heq]; exact hqc
  refine ⟨hsol, q, hq, ?_, hq0, hd, heq, fun t => (hgraph t).2⟩
  have hqinitial := continuous_initial_derivative_bound M B (P.restrict) f hf3 r hf
  have hratio : 0 ≤ C / (4 * r) := by positivity
  calc
    _ ≤ 2 * M.energy ν b := hqn
    _ ≤ 2 * ((C / (4 * r)) * ‖M.applyA f + M.nonlinear f‖) :=
      mul_le_mul_of_nonneg_left hb.2 (by norm_num)
    _ ≤ 2 * ((C / (4 * r)) *
        (((1 + B.bound "C01_c" * D01a⁻¹ * r) * B.bound "L02_A") * M.nj 3 f)) := by
      gcongr
    _ = _ := by ring

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u

/-- The graph-domain physical norm controls the ambient initial norm. -/
theorem norm_le_n3 {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.L02a, .Q01a]) (f : M.H) (hf : f ∈ (M.V 3).carrier) :
    ‖f‖ ≤ (B.bound "L02_embed" 0 3 0 * B.bound "L02_eq") * M.nj 3 f := by
  have he := (P.get .L02a (by decide)).2.2.2 0 3 (by norm_num) (by norm_num) (by norm_num) f hf
  rw [(P.get .Q01a (by decide)).2.1] at he
  have hn := ((P.get .L02a (by decide)).1 3 (by norm_num) (by norm_num) f (by simpa using hf)).1
  have hp := budget_pos B "L02_eq" 0 0 0
  have hnv : M.vnorm 3 f ≤ B.bound "L02_eq" * M.nj 3 f := by
    have hh := mul_le_mul_of_nonneg_left hn hp.le
    simpa only [Nat.cast_ofNat, ← mul_assoc, mul_inv_cancel₀ hp.ne', one_mul] using hh
  exact he.trans (by calc
    _ ≤ B.bound "L02_embed" 0 3 0 * (B.bound "L02_eq" * M.nj 3 f) :=
      mul_le_mul_of_nonneg_left hnv (budget_pos B _ _ _ _).le
    _ = _ := by ring)

/-- The integrated fourth-order norm is linear in the initial graph norm.
Only the ambient data radius occurs in the nonlinear coefficient. -/
theorem integrated_E4_uniform {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.C01b, .C01f, .L01a, .L01b, .L02a, .L13b, .Q01a]) (hL : 0 ≤ L) (ν r C3 Cq : ℝ)
    (h3 : 0 ≤ C3)
    (u q : M.Trajectory) (f : M.H) (hf3 : f ∈ (M.V 3).carrier) (hf : ‖f‖ ≤ r)
    (hu3 : M.ContinuousLift (M.V 3) u)
    (hu : M.EBound ν u (2 * D14ell B ν * ‖f‖))
    (hq : M.EBound ν q (Cq * M.nj 3 f))
    (heq : ∀ t, q t = M.applyA (u t) + M.nonlinear (u t))
    (hn3 : ∀ t, M.nj 3 (u t) ≤ C3 * M.nj 3 f) :
    M.IntegratedE4 ν u ∧ M.normE4 ν u ≤
      (B.bound "L13_b" *
        (D01p L * (2 * D14ell B ν * (B.bound "L02_embed" 0 3 0 * B.bound "L02_eq")) +
          B.bound "C01_f" * C3 * (2 * D14ell B ν * r) +
          (B.bound "L02_d" * B.bound "L02_eq") * Cq)) * M.nj 3 f := by
  have hn : 0 ≤ M.nj 3 f := norm_nonneg _
  have hℓ : 0 ≤ D14ell B ν := (budget_pos B "L03_c" ν 0 0).le.trans (le_max_left _ _)
  have hp : 0 ≤ D01p L := by unfold D01p; positivity
  obtain ⟨h4, he⟩ := integrated_E4_recovery M B (P.restrict) hL ν u q hu3 hu.1 hq.1 heq
    (C3 * M.nj 3 f) (mul_nonneg h3 hn) hn3
  refine ⟨h4, he.trans ?_⟩
  have hue1 : M.energy ν u ≤
      (2 * D14ell B ν * (B.bound "L02_embed" 0 3 0 * B.bound "L02_eq")) * M.nj 3 f := by
    calc
      _ ≤ 2 * D14ell B ν * ‖f‖ := hu.2
      _ ≤ 2 * D14ell B ν * ((B.bound "L02_embed" 0 3 0 * B.bound "L02_eq") * M.nj 3 f) :=
        mul_le_mul_of_nonneg_left (norm_le_n3 M B (P.restrict) f hf3) (by positivity)
      _ = _ := by ring
  have hue2 : M.energy ν u ≤ 2 * D14ell B ν * r := hu.2.trans (by gcongr)
  calc
    _ = B.bound "L13_b" * (D01p L * M.energy ν u +
        (B.bound "C01_f" * C3 * M.nj 3 f) * M.energy ν u +
        (B.bound "L02_d" * B.bound "L02_eq") * M.energy ν q) := by ring
    _ ≤ B.bound "L13_b" *
        (D01p L * ((2 * D14ell B ν * (B.bound "L02_embed" 0 3 0 * B.bound "L02_eq")) * M.nj 3 f) +
          (B.bound "C01_f" * C3 * M.nj 3 f) * (2 * D14ell B ν * r) +
          (B.bound "L02_d" * B.bound "L02_eq") * (Cq * M.nj 3 f)) := by
      gcongr
      · exact (budget_pos B _ _ _ _).le
      · exact mul_nonneg (mul_nonneg (budget_pos B _ _ _ _).le h3) hn
      · exact mul_nonneg (budget_pos B _ _ _ _).le (budget_pos B _ _ _ _).le
      · exact hq.2
    _ = _ := by ring

end MergedKdV.T3
end
end

section
noncomputable section
namespace MergedKdV.T3

def step3Radius (B : D01Budget) (ν r0 : ℝ) : ℝ :=
  min r0 (min (D14r B ν)
    (1 + 8 * D14b B ν * D14ell B ν + 4 * (B.bound "C01_c" * D01a⁻¹) * D14ell B ν)⁻¹)

/-- Positivity and both required absorptions follow from this scalar choice. -/
theorem step3Radius_bounds (B : D01Budget) (ν r0 : ℝ) (hr0 : 0 < r0) :
    0 < step3Radius B ν r0 ∧ step3Radius B ν r0 ≤ r0 ∧ step3Radius B ν r0 ≤ D14r B ν ∧
      4 * D14b B ν * D14ell B ν * step3Radius B ν r0 ≤ 1 / 2 ∧
      (B.bound "C01_c" * D01a⁻¹) * (2 * D14ell B ν * step3Radius B ν r0) ≤ 1 / 2 := by
  have hb : 0 < D14b B ν := (by norm_num : (0 : ℝ) < 1).trans_le (le_max_left _ _)
  have he : 0 < D14ell B ν := (budget_pos B "L03_c" ν 0 0).trans_le (le_max_left _ _)
  have hc : 0 < B.bound "C01_c" * D01a⁻¹ := mul_pos (budget_pos B _ _ _ _) (by norm_num [D01a])
  have hD : 0 < D14r B ν := by unfold D14r D14R; positivity
  let d := 1 + 8 * D14b B ν * D14ell B ν + 4 * (B.bound "C01_c" * D01a⁻¹) * D14ell B ν
  have hd : 0 < d := by dsimp only [d]; positivity
  have hr : 0 < step3Radius B ν r0 := lt_min hr0 (lt_min hD (inv_pos.mpr hd))
  have h0 : step3Radius B ν r0 ≤ r0 := min_le_left _ _
  have hD' : step3Radius B ν r0 ≤ D14r B ν := (min_le_right _ _).trans (min_le_left _ _)
  have hdi : step3Radius B ν r0 ≤ d⁻¹ := (min_le_right _ _).trans (min_le_right _ _)
  have hmul : step3Radius B ν r0 * d ≤ 1 :=
    (le_div_iff₀ hd).mp (by simpa only [one_div] using hdi)
  have hbterm : 0 ≤ 8 * D14b B ν * D14ell B ν * step3Radius B ν r0 := by positivity
  have hcterm : 0 ≤ 4 * (B.bound "C01_c" * D01a⁻¹) * D14ell B ν * step3Radius B ν r0 := by positivity
  dsimp only [d] at hmul
  exact ⟨hr, h0, hD', by nlinarith, by nlinarith⟩

/-- Explicit discrete derivative constant. -/
def step3Cd (B : D01Budget) (r C : ℝ) : ℝ :=
  2 * (C / (4 * r)) * ((1 + B.bound "C01_c" * D01a⁻¹ * r) * B.bound "L04_c2")

/-- Explicit continuous derivative constant. -/
def step3Cq (B : D01Budget) (r C : ℝ) : ℝ :=
  2 * (C / (4 * r)) * ((1 + B.bound "C01_c" * D01a⁻¹ * r) * B.bound "L02_A")

/-- Graph norm constant from actual discrete graph convergence. -/
def step3C3 (B : D01Budget) (r C : ℝ) : ℝ := 2 * B.bound "L02_A" * step3Cd B r C

/-- Integrated E4 constant from L13(b) and the derivative energy. -/
def step3C4 (L : ℝ) (B : D01Budget) (ν r C : ℝ) : ℝ :=
  B.bound "L13_b" *
    (D01p L * (2 * D14ell B ν * (B.bound "L02_embed" 0 3 0 * B.bound "L02_eq")) +
      B.bound "C01_f" * step3C3 B r C * (2 * D14ell B ν * r) +
      (B.bound "L02_d" * B.bound "L02_eq") * step3Cq B r C)

/-- Smooth-data nonlinear error constant. -/
def step3Cs (L : ℝ) (B : D01Budget) (ν r C : ℝ) : ℝ :=
  2 * (B.bound "L04_a" 0 3 0 * step3C3 B r C +
    (B.bound "L02_d" * B.bound "L04_a" 0 4 1 + B.bound "L05_d" ν * B.bound "L04_dweak" 0 4) * step3C4 L B ν r C)

/-- Nonnegativity uses only scalar parameters, never the model. -/
theorem step3Constants_nonneg (L : ℝ) (hL : 0 ≤ L) (B : D01Budget) (ν r C : ℝ)
    (hr : 0 < r) (hC : 0 ≤ C) :
    0 ≤ step3Cd B r C ∧ 0 ≤ step3Cq B r C ∧ 0 ≤ step3C3 B r C ∧
    0 ≤ step3C4 L B ν r C ∧ 0 ≤ step3Cs L B ν r C := by
  have hbud (tag : String) (σ s t : ℝ) : 0 < B.bound tag σ s t := budget_pos B tag σ s t
  have ha : 0 < D01a⁻¹ := by norm_num [D01a]
  have hp : 0 ≤ D01p L := by unfold D01p; positivity
  have he : 0 < D14ell B ν := (hbud "L03_c" ν 0 0).trans_le (le_max_left _ _)
  have hd : 0 ≤ step3Cd B r C := by unfold step3Cd D01Budget.bound; positivity
  have hq : 0 ≤ step3Cq B r C := by unfold step3Cq D01Budget.bound; positivity
  have h3 : 0 ≤ step3C3 B r C := by unfold step3C3 D01Budget.bound; positivity
  have h4 : 0 ≤ step3C4 L B ν r C := by unfold step3C4 D01Budget.bound; positivity
  have hs : 0 ≤ step3Cs L B ν r C := by unfold step3Cs D01Budget.bound; positivity
  exact ⟨hd, hq, h3, h4, hs⟩

end MergedKdV.T3
end
end


==> anc/lean/MergedKdV/Proofs/SmoothSolutions.lean <==
import MergedKdV.Proofs.SmoothProtocol
import MergedKdV.Proofs.WeakSourceTools
import MergedKdV.Proofs.EnergySolutions

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

def energyStrongProduct : M.energySpace.Space →ₗ[ℂ] M.energySpace.Space →ₗ[ℂ] M.H where
  toFun f := (M.F (energyLinearEquiv M f)).comp (energyLinearEquiv M).toLinearMap
  map_add' f g := by ext x; simp
  map_smul' a f := by ext x; simp

theorem energyStrongProduct_bound (hP : ProofInputs M B [.C01c]) (f g : M.energySpace.Space) :
    ‖energyStrongProduct f g‖ ≤ B.bound "C01_c" * ‖f‖ * ‖g‖ := by
  have h := ((hP.get .C01c (by decide)) (M.energySpace.val f) (M.energySpace.val g) f.property g.property).1
  have he : M.product (M.energySpace.val f) (M.energySpace.val g) = energyStrongProduct f g :=
    product_val (energyLinearEquiv M f) (energyLinearEquiv M g)
  simp only [he, Model.d1, size_val] at h
  exact h

def energyStrongProductCLM (hP : ProofInputs M B [.C01c]) :
    M.energySpace.Space →L[ℂ] M.energySpace.Space →L[ℂ] M.H :=
  energyStrongProduct.mkContinuous₂ (B.bound "C01_c") (energyStrongProduct_bound (hP.restrict))

theorem strongProduct_measurable (hP : ProofInputs M B [.C01c]) {σ : ℝ} {w z : M.Trajectory}
    (hw : M.Energy σ w) (hz : M.Energy σ z) :
    AEStronglyMeasurable (fun t => M.product (w t) (z t)) timeMeasure := by
  have h := (energyStrongProductCLM (hP.restrict)).continuous₂.comp_aestronglyMeasurable
    ((energy_ofH_measurable hw).prodMk (energy_ofH_measurable hz))
  exact h

theorem strongProduct_integrable (hP : ProofInputs M B [.C01c]) {σ : ℝ} (hσ : 0 ≤ σ)
    {w z : M.Trajectory} (hw : M.Energy σ w) (hz : M.Energy σ z) :
    Integrable (fun t => M.product (w t) (z t)) timeMeasure := by
  apply ((hw.2.2.2.add hz.2.2.2).const_mul (B.bound "C01_c")).mono'
    (strongProduct_measurable (hP.restrict) hw hz)
  filter_upwards [energy_ae_mem hw, energy_ae_mem hz] with t hwt hzt
  have hc := ((hP.get .C01c (by decide)) (w t) (z t) hwt hzt).1
  have ha : 0 ≤ M.d1 (w t) := size_nonneg _ _
  have hb : 0 ≤ M.d1 (z t) := size_nonneg _ _
  have he : 1 ≤ Real.exp (2 * σ * t) := Real.one_le_exp (by positivity)
  have hq : M.d1 (w t) * M.d1 (z t) ≤ M.d1 (w t) ^ 2 + M.d1 (z t) ^ 2 := by
    nlinarith [sq_nonneg (M.d1 (w t) - M.d1 (z t))]
  have hq2 : M.d1 (w t) ^ 2 + M.d1 (z t) ^ 2 ≤
      Real.exp (2 * σ * t) * M.d1 (w t) ^ 2 +
        Real.exp (2 * σ * t) * M.d1 (z t) ^ 2 :=
    add_le_add (le_mul_of_one_le_left (sq_nonneg _) he) (le_mul_of_one_le_left (sq_nonneg _) he)
  exact hc.trans (by
    calc
      B.bound "C01_c" * M.d1 (w t) * M.d1 (z t) =
          B.bound "C01_c" * (M.d1 (w t) * M.d1 (z t)) := by ring
      _ ≤ _ := mul_le_mul_of_nonneg_left (hq.trans hq2) (budget_pos B "C01_c" 0 0 0).le)

theorem product_weak_strong_ae (hP : ProofInputs M B [.C01a, .C01c, .Q01a, .Q01c]) {σ : ℝ} {w z : M.Trajectory}
    (hw : M.Energy σ w) (hz : M.Energy σ z) :
    (fun t => M.weakProduct (w t) (z t)) =ᵐ[M.weightedMeasure σ]
      (fun t => M.iota (M.product (w t) (z t))) := by
  apply (weighted_ae_iff M σ _).mpr
  filter_upwards [energy_ae_mem hw, energy_ae_mem hz] with t hwt hzt
  exact weakProduct_strong (hP.restrict) hwt hzt

theorem product_strongSource (hP : ProofInputs M B [.C01a, .C01c, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 ≤ σ)
    {w z : M.Trajectory} (hw : M.X0 σ w) (hz : M.X0 σ z) :
    M.StrongSource σ (fun t => M.product (w t) (z t)) :=
  ⟨strongProduct_measurable (hP.restrict) hw.1 hz.1,
    fun t => (strongProduct_integrable (hP.restrict) hσ hw.1 hz.1).integrableOn,
    (memLp_congr_ae (product_weak_strong_ae (hP.restrict) hw.1 hz.1)).mp (productSource_valid (hP.restrict) hσ hw hz)⟩

theorem productClass_eq_sourceClass (hP : ProofInputs M B [.C01a, .C01c, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 ≤ σ)
    {w z : M.Trajectory} (hw : M.X0 σ w) (hz : M.X0 σ z) :
    M.productClass σ w z = M.sourceClass σ (fun t => M.product (w t) (z t)) := by
  apply Lp.ext
  filter_upwards [productClass_coe (productSource_valid (hP.restrict) hσ hw hz),
    sourceClass_coe (product_strongSource (hP.restrict) hσ hw hz), product_weak_strong_ae (hP.restrict) hw.1 hz.1]
    with t h1 h2 h3
  exact h1.trans (h3.trans h2.symm)

theorem Q_strong_formula (hP : ProofInputs M B [.C01a, .C01c, .L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) (d : Option (D05Mesh L κ))
    {w z : M.Trajectory} (hw : M.X0 σ w) (hz : M.X0 σ z) :
    M.Q σ d w z =
      match d with
      | none => M.Kstrong (fun t => M.product (w t) (z t))
      | some m => M.Khstrong m (fun t => M.product (w t) (z t)) := by
  unfold Model.Q
  rw [productClass_eq_sourceClass (hP.restrict) hσ.le hw hz]
  exact (Kweak_spec (hP.restrict) hσ hd d).2 _ (product_strongSource (hP.restrict) hσ.le hw hz)

end MergedKdV.T1
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T1
universe u

/-- A continuous half-line curve with continuous positive-time derivative satisfies FTC. -/
theorem halfLine_integral_eq_sub {E : Type u} [NormedAddCommGroup E]
    [NormedSpace ℝ E] [CompleteSpace E] (w q : Time → E)
    (hw : Continuous w) (hq : Continuous q)
    (hd : ∀ t : Time, 0 < t → HasDerivWithinAt
      (fun s : ℝ => w (Real.toNNReal s)) (q t) (Ici 0) t) (t : Time) :
    (∫ s in (0 : ℝ)..(t : ℝ), q (Real.toNNReal s)) = w t - w 0 := by
  have hwR := hw.comp continuous_real_toNNReal
  have hqR := hq.comp continuous_real_toNNReal
  have hh := intervalIntegral.integral_eq_sub_of_hasDerivAt_of_le
    (f := fun s : ℝ => w (Real.toNNReal s))
    (f' := fun s : ℝ => q (Real.toNNReal s)) t.coe_nonneg hwR.continuousOn
    (fun s hs => ?_) (hqR.intervalIntegrable 0 t)
  · simpa using hh
  · have h := hd ⟨s, hs.1.le⟩ hs.1
    have hc : Real.toNNReal s = ⟨s, hs.1.le⟩ := Real.toNNReal_of_nonneg hs.1.le
    change HasDerivWithinAt (fun a : ℝ => w (Real.toNNReal a)) (q ⟨s, hs.1.le⟩) (Ici 0) s at h
    rw [hc]
    exact h.hasDerivAt (Ici_mem_nhds hs.1)

/-- The missing endpoint derivative follows from continuity and positive-time calculus. -/
theorem halfLine_derivative_at_zero {E : Type u} [NormedAddCommGroup E]
    [NormedSpace ℝ E] [CompleteSpace E] (w q : Time → E)
    (hw : Continuous w) (hq : Continuous q)
    (hd : ∀ t : Time, 0 < t → HasDerivWithinAt
      (fun s : ℝ => w (Real.toNNReal s)) (q t) (Ici 0) t) :
    HasDerivWithinAt (fun s : ℝ => w (Real.toNNReal s)) (q 0) (Ici 0) 0 := by
  have hqR := hq.comp continuous_real_toNNReal
  have hF := (intervalIntegral.integral_hasDerivAt_right
    (hqR.intervalIntegrable 0 0) hqR.stronglyMeasurable.stronglyMeasurableAtFilter
    hqR.continuousAt).const_add (w 0)
  have he : EqOn (fun s : ℝ => w 0 + ∫ a in (0 : ℝ)..s, q (Real.toNNReal a))
      (fun s : ℝ => w (Real.toNNReal s)) (Ici 0) := by
    intro s hs
    have h := halfLine_integral_eq_sub w q hw hq hd ⟨s, hs⟩
    change (∫ a in (0 : ℝ)..s, q (Real.toNNReal a)) = w ⟨s, hs⟩ - w 0 at h
    dsimp only
    rw [h, Real.toNNReal_of_nonneg hs]
    abel
  simp only [Function.comp_apply, Real.toNNReal_zero] at hF
  apply hF.hasDerivWithinAt.congr_of_eventuallyEq
  · exact he.symm.eventuallyEq_nhdsWithin
  · exact (he (show (0 : ℝ) ∈ Ici 0 by simp)).symm

/-- A bounded generator has the usual operator-exponential trajectory, by ODE uniqueness. -/
theorem bounded_flow_eq_exp {E : Type u} [NormedAddCommGroup E]
    [NormedSpace ℝ E] [CompleteSpace E] (A : E →L[ℝ] E) (w : Time → E)
    (hw : Continuous w)
    (hd : ∀ t : Time, HasDerivWithinAt (fun s : ℝ => w (Real.toNNReal s))
      (A (w t)) (Ici 0) t) (t : Time) :
    w t = NormedSpace.exp ((t : ℝ) • A) (w 0) := by
  let v : ℝ → E := fun s => NormedSpace.exp (s • A) (w 0)
  have hv (s : ℝ) : HasDerivAt v (A (v s)) s := by
    have h := (hasDerivAt_exp_smul_const' A s).clm_apply
      (hasDerivAt_const s (w 0))
    simpa [v, mul_apply_eq_comp] using h
  have hvc : Continuous v := continuous_iff_continuousAt.mpr (fun s => (hv s).continuousAt)
  have he := ODE_solution_unique (v := fun _ => A) (a := 0) (b := (t : ℝ))
    (fun _ => A.lipschitzWith) (hw.comp continuous_real_toNNReal).continuousOn
    (fun s hs => ?_) hvc.continuousOn
    (fun s _ => (hv s).hasDerivWithinAt) (by simp [v])
  · simpa [v] using he (show (t : ℝ) ∈ Icc (0 : ℝ) (t : ℝ) from ⟨t.coe_nonneg, le_rfl⟩)
  · have h := hd (Real.toNNReal s)
    rw [Real.coe_toNNReal s hs.1] at h
    exact h.mono (Ici_subset_Ici.mpr hs.1)

theorem discrete_semigroup_derivative {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.L05a, .Q01a]) (m : D05Mesh L κ) (x : M.X m) (t : Time) :
    HasDerivWithinAt (fun s : ℝ => M.Th m (Real.toNNReal s) x)
      (M.Ah m (M.Th m t x)) (Ici 0) t := by
  let := (P.get .Q01a (by decide)).2.2.2.2.2.2.2.2.2.1 m
  let A := LinearMap.toContinuousLinearMap (M.Ah m)
  have hs := ((P.get .L05a (by decide)) m).2.2.2
  by_cases ht : t = 0
  · subst t
    exact halfLine_derivative_at_zero (fun s => M.Th m s x)
      (fun s => M.Ah m (M.Th m s x)) (hs.2.2.1 x)
      (A.continuous.comp (hs.2.2.1 x)) (hs.2.2.2 x)
  · exact hs.2.2.2 x t (lt_of_le_of_ne (by positivity) (Ne.symm ht))

theorem discrete_semigroup_eq_exp {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.L05a, .Q01a]) (m : D05Mesh L κ) (x : M.X m) (t : Time) :
    letI : NormedAddCommGroup (M.X m) := inferInstance
    letI : NormedSpace ℝ (M.X m) := inferInstance
    letI := (P.get .Q01a (by decide)).2.2.2.2.2.2.2.2.2.1 m
    let A := (LinearMap.toContinuousLinearMap (M.Ah m)).restrictScalars ℝ
    M.Th m t x = NormedSpace.exp ((t : ℝ) • A) x := by
  dsimp only
  let := (P.get .Q01a (by decide)).2.2.2.2.2.2.2.2.2.1 m
  let A := (LinearMap.toContinuousLinearMap (M.Ah m)).restrictScalars ℝ
  have hs := ((P.get .L05a (by decide)) m).2.2.2
  have h := bounded_flow_eq_exp A (fun s => M.Th m s x) (hs.2.2.1 x)
    (fun s => discrete_semigroup_derivative M B (P.restrict) m x s) t
  simpa only [hs.1, ContinuousLinearMap.id_apply] using h

theorem timeMeasure_map_coe :
    Measure.map (fun t : Time => (t : ℝ)) timeMeasure = volume.restrict (Ici 0) := by
  have he : MeasurableEmbedding (fun t : Time => (t : ℝ)) :=
    MeasurableEmbedding.subtype_coe measurableSet_Ici
  have hr : Set.range (fun t : Time => (t : ℝ)) = Ici (0 : ℝ) := by
    ext s
    constructor
    · rintro ⟨t, rfl⟩; exact t.coe_nonneg
    · intro hs; exact ⟨⟨s, hs⟩, rfl⟩
  unfold timeMeasure
  rw [he.map_comap, hr]
  simp

/-- Convert the actual half-line Bochner integral to an ordinary interval integral. -/
theorem timeIntegral_eq_intervalIntegral {E : Type u} [NormedAddCommGroup E]
    [NormedSpace ℝ E] (w : Time → E) (t : Time) :
    (∫ s in Iic t, w s ∂timeMeasure) =
      ∫ s in (0 : ℝ)..(t : ℝ), w (Real.toNNReal s) := by
  have he : MeasurableEmbedding (fun t : Time => (t : ℝ)) :=
    MeasurableEmbedding.subtype_coe measurableSet_Ici
  have h := he.setIntegral_map (μ := timeMeasure)
    (fun s : ℝ => w (Real.toNNReal s)) (Iic (t : ℝ))
  have hs : Iic (t : ℝ) ∩ Ici 0 = Icc (0 : ℝ) (t : ℝ) := by ext s; simp; tauto
  have hp : (fun s : Time => (s : ℝ)) ⁻¹' Iic (t : ℝ) = Iic t := rfl
  rw [hp] at h
  calc
    _ = ∫ s in Iic (t : ℝ), w (Real.toNNReal s)
        ∂Measure.map (fun t : Time => (t : ℝ)) timeMeasure := by simpa using h.symm
    _ = ∫ s in Icc (0 : ℝ) t, w (Real.toNNReal s) := by
      rw [timeMeasure_map_coe, Measure.restrict_restrict measurableSet_Iic, hs]
    _ = _ := by rw [integral_Icc_eq_integral_Ioc, intervalIntegral.integral_of_le t.coe_nonneg]

/-- The exact product law needed by the integrating factor. -/
theorem operator_exp_sub {E : Type u} [NormedAddCommGroup E]
    [NormedSpace ℝ E] [CompleteSpace E] (A : E →L[ℝ] E) (s t : ℝ) :
    NormedSpace.exp (s • A) * NormedSpace.exp ((-t) • A) =
      NormedSpace.exp ((s - t) • A) := by
  let : NormedAlgebra ℚ (E →L[ℝ] E) := NormedAlgebra.restrictScalars ℚ ℝ (E →L[ℝ] E)
  rw [← NormedSpace.exp_add_of_commute (((Commute.refl A).smul_left s).smul_right (-t)),
    ← add_smul, sub_eq_add_neg]

/-- The explicit integrating-factor formula for a bounded generator. -/
def boundedDuhamel {E : Type u} [NormedAddCommGroup E]
    [NormedSpace ℝ E] [CompleteSpace E] (A : E →L[ℝ] E) (x : E)
    (g : ℝ → E) (t : ℝ) : E :=
  NormedSpace.exp (t • A) (x + ∫ s in (0 : ℝ)..t,
    NormedSpace.exp ((-s) • A) (g s))

/-- Differentiate the actual integrating-factor expression, without an assumed formula field. -/
theorem boundedDuhamel_hasDerivAt {E : Type u} [NormedAddCommGroup E]
    [NormedSpace ℝ E] [CompleteSpace E] (A : E →L[ℝ] E) (x : E)
    (g : ℝ → E) (hg : Continuous g) (t : ℝ) :
    HasDerivAt (boundedDuhamel A x g) (A (boundedDuhamel A x g t) + g t) t := by
  let : NormedAlgebra ℚ (E →L[ℝ] E) := NormedAlgebra.restrictScalars ℚ ℝ (E →L[ℝ] E)
  have hc : Continuous (fun s : ℝ => NormedSpace.exp ((-s) • A) (g s)) :=
    ((NormedSpace.exp_continuous.comp (continuous_neg.smul continuous_const)).clm_apply hg)
  have hI := (intervalIntegral.integral_hasDerivAt_right (hc.intervalIntegrable 0 t)
    hc.stronglyMeasurable.stronglyMeasurableAtFilter hc.continuousAt).const_add x
  have h := (hasDerivAt_exp_smul_const' A t).clm_apply hI
  have he : NormedSpace.exp (t • A) (NormedSpace.exp ((-t) • A) (g t)) = g t := by
    rw [← mul_apply_eq_comp, operator_exp_sub]
    simp
  unfold boundedDuhamel
  simpa only [he, mul_apply_eq_comp, add_comm] using h

/-- The integrating factor is precisely the exponential convolution. -/
theorem boundedDuhamel_eq_convolution {E : Type u} [NormedAddCommGroup E]
    [NormedSpace ℝ E] [CompleteSpace E] (A : E →L[ℝ] E) (x : E)
    (g : ℝ → E) (hg : Continuous g) (t : ℝ) :
    boundedDuhamel A x g t = NormedSpace.exp (t • A) x +
      ∫ s in (0 : ℝ)..t, NormedSpace.exp ((t - s) • A) (g s) := by
  let : NormedAlgebra ℚ (E →L[ℝ] E) := NormedAlgebra.restrictScalars ℚ ℝ (E →L[ℝ] E)
  have hc : Continuous (fun s : ℝ => NormedSpace.exp ((-s) • A) (g s)) :=
    ((NormedSpace.exp_continuous.comp (continuous_neg.smul continuous_const)).clm_apply hg)
  unfold boundedDuhamel
  rw [map_add, ← ContinuousLinearMap.intervalIntegral_comp_comm _ (hc.intervalIntegrable 0 t)]
  congr 1
  apply intervalIntegral.integral_congr
  intro s _
  dsimp only
  rw [← mul_apply_eq_comp, operator_exp_sub]

theorem discrete_Duhamel_classical {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.L05a, .Q01a]) (m : D05Mesh L κ) (x : M.X m)
    (g : Time → M.X m) (hg : Continuous g) :
    ∃ v : Time → M.X m, Continuous v ∧
      (∀ t, v t = M.Th m t x + ∫ s in Iic t, M.Th m (t - s) (g s) ∂timeMeasure) ∧
      v 0 = x ∧ ∀ t : Time,
        HasDerivWithinAt (fun s : ℝ => v (Real.toNNReal s))
          (M.Ah m (v t) + g t) (Ici 0) t := by
  let := (P.get .Q01a (by decide)).2.2.2.2.2.2.2.2.2.1 m
  let A := (LinearMap.toContinuousLinearMap (M.Ah m)).restrictScalars ℝ
  let gR : ℝ → M.X m := fun s => g (Real.toNNReal s)
  let vR : ℝ → M.X m := boundedDuhamel A x gR
  have hgR : Continuous gR := hg.comp continuous_real_toNNReal
  have hd (t : ℝ) : HasDerivAt vR (A (vR t) + gR t) t :=
    boundedDuhamel_hasDerivAt A x gR hgR t
  have hc : Continuous vR := continuous_iff_continuousAt.mpr (fun t => (hd t).continuousAt)
  have he (t : Time) : vR t = M.Th m t x +
      ∫ s in Iic t, M.Th m (t - s) (g s) ∂timeMeasure := by
    dsimp only [vR]
    rw [boundedDuhamel_eq_convolution A x gR hgR]
    rw [discrete_semigroup_eq_exp M B (P.restrict) m x t]
    congr 1
    rw [timeIntegral_eq_intervalIntegral]
    apply intervalIntegral.integral_congr
    intro s hs
    rw [uIcc_of_le t.coe_nonneg] at hs
    have hst : Real.toNNReal s ≤ t := by exact_mod_cast (by simpa [Real.coe_toNNReal _ hs.1] using hs.2 : (Real.toNNReal s : ℝ) ≤ t)
    dsimp only
    rw [discrete_semigroup_eq_exp M B (P.restrict) m (g (Real.toNNReal s)) (t - Real.toNNReal s),
      NNReal.coe_sub hst, Real.coe_toNNReal s hs.1]
  refine ⟨fun t => vR t, hc.comp continuous_subtype_val, he, ?_, ?_⟩
  · simp [vR, boundedDuhamel]
  · intro t
    have hh := (hd (t : ℝ)).hasDerivWithinAt (s := Ici 0)
    have heq : EqOn (fun s : ℝ => vR (Real.toNNReal s)) vR (Ici 0) := by
      intro s hs
      dsimp only
      rw [Real.coe_toNNReal s hs]
    have h := hh.congr_of_eventuallyEq heq.eventuallyEq_nhdsWithin (heq t.coe_nonneg)
    change HasDerivWithinAt (fun s : ℝ => vR (Real.toNNReal s))
      (A (vR t) + g t) (Ici 0) t
    simpa only [gR, Real.toNNReal_coe] using h

end MergedKdV.T1
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

theorem Pi_self (hP : ProofInputs M B [.L04a]) (m : D05Mesh L κ) (x : M.X m) :
    M.Pi m (x : M.H) = x := by
  have h := (hP.get .L04a (by decide)).1 m (x : M.H) (x - M.Pi m x)
  change inner ℂ ((x - M.Pi m x : M.X m) : M.H)
    (((x - M.Pi m x : M.X m)) : M.H) = 0 at h
  rw [inner_self_eq_zero] at h
  have he : x - M.Pi m (x : M.H) = 0 := Subtype.ext h
  exact (sub_eq_zero.mp he).symm

def ambientProjection (hP : ProofInputs M B [.L04a]) (m : D05Mesh L κ) : M.H →L[ℂ] M.H :=
  (M.X m).subtypeL.comp (projectionMap (hP.restrict) m)

theorem project_Khstrong (hP : ProofInputs M B [.L04a, .L05a, .L05c]) {σ : ℝ} {g : M.Trajectory}
    (hg : M.StrongSource σ g) (m : D05Mesh L κ) (t : Time) :
    M.project m (M.Khstrong m g t) = M.Khstrong m g t := by
  have hi := (ambientProjection (hP.restrict) m).integral_comp_comm (discrete_kernel_integrable (hP.restrict) hg m t)
  change (∫ s in Iic t, M.project m (M.flowh m (g s) (t - s)) ∂timeMeasure) =
    M.project m (M.Khstrong m g t) at hi
  rw [← hi]
  apply integral_congr_ae
  filter_upwards [] with s
  exact congrArg Subtype.val (Pi_self (hP.restrict) m (M.Th m (t - s) (M.Pi m (g s))))

theorem discrete_solution_project (hP : ProofInputs M B [.C01a, .C01c, .L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) {f : M.H} (hf : ‖f‖ ≤ D14r B σ)
    (m : D05Mesh L κ) (t : Time) :
    M.project m (M.solution B σ (some m) f t) = M.solution B σ (some m) f t := by
  have hs := solution_spec (hP.restrict) hσ hd (some m) hf
  have he := congrFun hs.2.2.2.2 t
  rw [Q_strong_formula (hP.restrict) hσ hd (some m) hs.2.1 hs.2.1] at he
  change M.solution B σ (some m) f t =
    M.flowh m f t + M.Khstrong m (fun s => M.product (M.solution B σ (some m) f s)
      (M.solution B σ (some m) f s)) t at he
  rw [he]
  change ambientProjection (hP.restrict) m (_ + _) = _
  rw [map_add]
  change M.project m (M.flowh m f t) + M.project m (M.Khstrong m _ t) = _
  rw [project_Khstrong (hP.restrict) (product_strongSource (hP.restrict) hσ.le hs.2.1 hs.2.1)]
  congr 1
  exact congrArg Subtype.val (Pi_self (hP.restrict) m (M.Th m t (M.Pi m f)))

theorem discreteODE (hP : ProofInputs M B [.C01a, .C01c, .L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) : M.DiscreteODE B σ (D14r B σ) := by
  intro m f hf
  letI : FiniteDimensional ℂ (M.X m) := (hP.get .Q01a (by decide)).2.2.2.2.2.2.2.2.2.1 m
  have hs := solution_spec (hP.restrict) hσ hd (some m) hf
  let w : Time → M.X m := fun t => M.Pi m (M.solution B σ (some m) f t)
  have hw : Continuous w := (projectionMap (hP.restrict) m).continuous.comp hs.2.1.1.1
  have he (t : Time) : (w t : M.H) = M.solution B σ (some m) f t :=
    discrete_solution_project (hP.restrict) hσ hd hf m t
  let g : Time → M.X m := fun t => M.Fh m (w t) (w t)
  have hg : Continuous g := by
    have hwE := (discreteEnergyMap (hP.restrict) m).continuous.comp hw
    exact (projectionMap (hP.restrict) m).continuous.comp
      ((energyStrongProductCLM (hP.restrict)).continuous₂.comp (hwE.prodMk hwE))
  have hformula (t : Time) : w t = M.Th m t (M.Pi m f) +
      ∫ s in Iic t, M.Th m (t - s) (g s) ∂timeMeasure := by
    have hsol := congrFun hs.2.2.2.2 t
    rw [Q_strong_formula (hP.restrict) hσ hd (some m) hs.2.1 hs.2.1] at hsol
    have hh := congrArg (M.Pi m) hsol
    change w t = M.Pi m (M.flowh m f t + M.Khstrong m _ t) at hh
    rw [map_add, Model.flowh, Pi_self (hP.restrict) m (M.Th m t (M.Pi m f))] at hh
    rw [hh]
    congr 1
    have hi := (projectionMap (hP.restrict) m).integral_comp_comm
      (discrete_kernel_integrable (hP.restrict) (product_strongSource (hP.restrict) hσ.le hs.2.1 hs.2.1) m t)
    change (∫ s in Iic t, M.Pi m (M.flowh m
      (M.product (M.solution B σ (some m) f s) (M.solution B σ (some m) f s)) (t - s))
        ∂timeMeasure) = M.Pi m (M.Khstrong m _ t) at hi
    rw [← hi]
    apply integral_congr_ae
    filter_upwards [] with s
    rw [show M.Pi m (M.flowh m _ (t - s)) = _ from Pi_self (hP.restrict) m (M.Th m (t - s) _)]
    change M.Th m (t - s) (M.Pi m (M.product _ _)) = M.Th m (t - s) (M.Pi m (M.product _ _))
    rw [he s]
  obtain ⟨v, hv, hvf, hv0, hvd⟩ := discrete_Duhamel_classical M B (hP.restrict) m (M.Pi m f) g hg
  have hwv : w = v := funext (fun t => (hformula t).trans (hvf t).symm)
  refine ⟨w, hw, ?_, he, ?_⟩
  · rw [hwv]
    exact hv0
  · intro t
    have hh := hvd t
    rw [← hwv] at hh
    exact hh

end MergedKdV.T1
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

def linearErrorMap (m : D05Mesh L κ) : M.H →ₗ[ℂ] M.Trajectory :=
  linearFlowMap (some m) - linearFlowMap none

theorem linearErrorMap_apply (m : D05Mesh L κ) (f : M.H) :
    linearErrorMap m f = M.linearError m f := rfl

theorem linearError_energy_bound (hP : ProofInputs M B [.L03c, .L04a, .L05d]) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) (m : D05Mesh L κ) (f : M.H) :
    M.X0 σ (M.linearError m f) ∧
      M.energy σ (M.linearError m f) ≤ 2 * D14ell B σ * ‖f‖ := by
  have hc := linearFlow_bound (hP.restrict) hσ hd none f
  have hd' := linearFlow_bound (hP.restrict) hσ hd (some m) f
  refine ⟨X0_sub hd'.1 hc.1, ?_⟩
  exact (energy_sub_le hd'.1 hc.1).trans (by linarith [hc.2, hd'.2])

end MergedKdV.T1
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

theorem error_difference (hP : ProofInputs M B [.C01a, .C01c, .L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) {f : M.H} (hf : ‖f‖ ≤ D14r B σ) (m : D05Mesh L κ) :
    M.error B σ m f =
      -(M.linearError m f + Kdifference σ m
        (M.productClass σ (M.solution B σ none f) (M.solution B σ none f))) +
      (M.Q σ (some m) (M.solution B σ none f) (M.solution B σ none f) -
        M.Q σ (some m) (M.solution B σ (some m) f) (M.solution B σ (some m) f)) := by
  have hu := (solution_spec (hP.restrict) hσ hd none hf).2.2.2.2
  have hv := (solution_spec (hP.restrict) hσ hd (some m) hf).2.2.2.2
  change M.solution B σ none f - M.solution B σ (some m) f = _
  calc
    _ = (M.linearFlow none f + M.Q σ none (M.solution B σ none f) (M.solution B σ none f)) -
        (M.linearFlow (some m) f + M.Q σ (some m) (M.solution B σ (some m) f)
          (M.solution B σ (some m) f)) := congrArg₂ (· - ·) hu hv
    _ = _ := by
      change _ = -((M.linearFlow (some m) f - M.linearFlow none f) +
        (M.Q σ (some m) (M.solution B σ none f) (M.solution B σ none f) -
          M.Q σ none (M.solution B σ none f) (M.solution B σ none f))) + _
      abel

theorem error_energy_compare (hP : ProofInputs M B [.C01a, .C01c, .L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) {f : M.H} (hf : ‖f‖ ≤ D14r B σ) (m : D05Mesh L κ) :
    M.X0 σ (M.error B σ m f) ∧ M.energy σ (M.error B σ m f) ≤
      2 * (M.energy σ (M.linearError m f) + M.energy σ (Kdifference σ m
        (M.productClass σ (M.solution B σ none f) (M.solution B σ none f)))) := by
  have hu := solution_spec (hP.restrict) hσ hd none hf
  have hv := solution_spec (hP.restrict) hσ hd (some m) hf
  have hx := X0_sub hu.2.1 hv.2.1
  have hq := (fixedPointBall (hP.restrict) hσ hd (some m) f hf).2 _ _ hu.2.1 hv.2.1
    hu.2.2.2.1 hv.2.2.2.1
  have hQx := X0_sub (Q_bound (hP.restrict) hσ hd (some m) hu.2.1 hu.2.1).1
    (Q_bound (hP.restrict) hσ hd (some m) hv.2.1 hv.2.1).1
  have hl := (linearError_energy_bound (hP.restrict) hσ hd m f).1
  have hk := (Kdifference_bound (hP.restrict) hσ hd m
    (M.productClass σ (M.solution B σ none f) (M.solution B σ none f))).1
  have hs := X0_add hl hk
  have hh := energy_add_le (X0_smul hs (-1 : ℂ)) hQx
  rw [energy_smul hs] at hh
  simp only [neg_one_smul, norm_neg, norm_one, one_mul] at hh
  rw [← error_difference (hP.restrict) hσ hd hf m] at hh
  have hab := energy_add_le hl hk
  have hq' := hq.2
  change _ ≤ (1 / 4 : ℝ) * M.energy σ (M.error B σ m f) at hq'
  exact ⟨hx, by nlinarith [energy_nonneg hl, energy_nonneg hk]⟩

end MergedKdV.T1
end
end


==> anc/lean/MergedKdV/Proofs/SmoothSpatial.lean <==
import MergedKdV.Proofs.SmoothProtocol

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u

/-- A continuous bilinear diagonal is Lipschitz on every norm ball. -/
theorem diagonal_lipschitz {E G : Type u} [NormedAddCommGroup E] [NormedSpace ℂ E]
    [NormedAddCommGroup G] [NormedSpace ℂ G]
    (F : E →L[ℂ] E →L[ℂ] G) (R : ℝ≥0) :
    LipschitzOnWith (2 * ‖F‖₊ * R) (fun x => F x x) {x | ‖x‖ ≤ R} := by
  apply LipschitzOnWith.of_dist_le_mul
  intro x hx y hy
  have hid : F x x - F y y = F x (x - y) + F (x - y) y := by
    simp only [map_sub, sub_apply]
    abel
  rw [dist_eq_norm, hid, dist_eq_norm]
  calc
    _ ≤ ‖F x (x - y)‖ + ‖F (x - y) y‖ := norm_add_le _ _
    _ ≤ ‖F‖ * ‖x‖ * ‖x - y‖ + ‖F‖ * ‖x - y‖ * ‖y‖ :=
      add_le_add (F.le_opNorm₂ _ _) (F.le_opNorm₂ _ _)
    _ ≤ ‖F‖ * R * ‖x - y‖ + ‖F‖ * ‖x - y‖ * R := by
      gcongr <;> assumption
    _ = _ := by simp only [NNReal.coe_mul, NNReal.coe_ofNat, coe_nnnorm]; ring

theorem prove_C07ProductRule : C07ProductRule.{u} := by
  intro E G _ _ _ _ _ _ F w q a b hw
  rcases hw with ⟨hw, hq, hderiv⟩
  obtain ⟨R, hR⟩ := hw.exists_bound
  let Rn : ℝ≥0 := ⟨max R 0, le_max_right _ _⟩
  have hRn : ∀ t ∈ uIcc a b, ‖w t‖ ≤ Rn :=
    fun t ht => (hR t ht).trans (le_max_left _ _)
  have hAC : AbsolutelyContinuousOnInterval (fun t => F (w t) (w t)) a b :=
    (diagonal_lipschitz F Rn).comp_absolutelyContinuousOnInterval hRn hw
  have hwm : AEStronglyMeasurable w (volume.restrict (uIoc a b)) :=
    (hw.continuousOn.mono uIoc_subset_uIcc).aestronglyMeasurable measurableSet_uIoc
  have hqi := hq.def'
  have hm : AEStronglyMeasurable
      (fun t => F (q t) (w t) + F (w t) (q t)) (volume.restrict (uIoc a b)) :=
    (F.aestronglyMeasurable_comp₂ hqi.aestronglyMeasurable hwm).add
      (F.aestronglyMeasurable_comp₂ hwm hqi.aestronglyMeasurable)
  refine ⟨hAC, intervalIntegrable_iff.mpr ?_, ?_⟩
  · apply (hqi.norm.const_mul (2 * ‖F‖ * Rn)).mono' hm
    filter_upwards [ae_restrict_mem measurableSet_uIoc] with t ht
    calc
      _ ≤ ‖F (q t) (w t)‖ + ‖F (w t) (q t)‖ := norm_add_le _ _
      _ ≤ ‖F‖ * ‖q t‖ * ‖w t‖ + ‖F‖ * ‖w t‖ * ‖q t‖ :=
        add_le_add (F.le_opNorm₂ _ _) (F.le_opNorm₂ _ _)
      _ ≤ ‖F‖ * ‖q t‖ * Rn + ‖F‖ * Rn * ‖q t‖ := by
        gcongr <;> exact hRn t (uIoc_subset_uIcc ht)
      _ = _ := by ring
  · filter_upwards [hderiv] with t ht
    simpa only [ContinuousLinearMap.bilinearRestrictScalars_apply_apply, add_comm] using
      (ContinuousLinearMap.hasDerivAt_of_bilinear (B := F.bilinearRestrictScalars ℝ)
        (fun _ => ht) (fun _ => ht))

end MergedKdV.T3
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u

/-- The totalized lift agrees with the canonical inclusion on the discrete space. -/
theorem strongLift_eq {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) (X : Submodule ℂ H) (h : X ≤ S.carrier) (x : X) :
    strongLift S X h x = S.ofH x := by
  simp only [D03Subspace.ofH, h x.property, ↓reduceDIte]
  rfl

/-- The discrete nonlinearity as the actual algebraic bilinear map on X_h. -/
def discreteBilinear {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.Q01a]) (m : D05Mesh L κ) : M.X m →ₗ[ℂ] M.X m →ₗ[ℂ] M.X m :=
  LinearMap.mk₂ ℂ (fun x y => M.Fh m x y)
    (by
      intro x y z
      simp only [Model.Fh, Model.product, ← strongLift_eq _ _ (discrete_mem_V1 M B (P.restrict) m)]
      simp only [map_add, LinearMap.add_apply])
    (by
      intro c x y
      simp only [Model.Fh, Model.product, ← strongLift_eq _ _ (discrete_mem_V1 M B (P.restrict) m)]
      simp only [map_smul, LinearMap.smul_apply])
    (by
      intro x y z
      simp only [Model.Fh, Model.product, ← strongLift_eq _ _ (discrete_mem_V1 M B (P.restrict) m)]
      simp only [map_add])
    (by
      intro c x y
      simp only [Model.Fh, Model.product, ← strongLift_eq _ _ (discrete_mem_V1 M B (P.restrict) m)]
      simp only [map_smul])

/-- Finite-dimensional continuity is used only for a fixed mesh, never as a uniform bound. -/
def discreteBilinearCLM {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.Q01a]) (m : D05Mesh L κ) : M.X m →L[ℂ] M.X m →L[ℂ] M.X m := by
  letI := (P.get .Q01a (by decide)).2.2.2.2.2.2.2.2.2.1 m
  exact LinearMap.toContinuousLinearMap
    (LinearMap.toContinuousLinearMap.toLinearMap.comp (discreteBilinear M B (P.restrict) m))

/-- Symmetry of the exact discrete bilinear map. -/
theorem Fh_symm {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.C01a]) (m : D05Mesh L κ) (x y : M.X m) :
    M.Fh m x y = M.Fh m y x := by
  unfold Model.Fh Model.product
  rw [(P.get .C01a (by decide))]

theorem discrete_derivative_qualitative {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.C01a, .Q01a]) (ν r C : ℝ) (h36 : DiscreteDataOnBall M B ν r C)
    (f : M.H) (hf : ‖f‖ ≤ r) (m : D05Mesh L κ) :
    ∃ w q : Time → M.X m,
      Continuous w ∧ Continuous q ∧
      (∀ t, (w t : M.H) = M.solution B ν (some m) f t) ∧
      q 0 = M.Ah m (M.Pi m f) + M.Fh m (M.Pi m f) (M.Pi m f) ∧
      ∀ t : Time,
        HasDerivWithinAt (fun s : ℝ => w (Real.toNNReal s)) (q t) (Ici 0) t ∧
        HasDerivWithinAt (fun s : ℝ => q (Real.toNNReal s))
          (M.Ah m (q t) + (2 : ℂ) • M.Fh m (w t) (q t)) (Ici 0) t := by
  let := (P.get .Q01a (by decide)).2.2.2.2.2.2.2.2.2.1 m
  obtain ⟨w, hw, hw0, hwsol, hwderiv⟩ := h36.2.1 m f hf
  let Ac : M.X m →L[ℂ] M.X m := LinearMap.toContinuousLinearMap (M.Ah m)
  let Fc := discreteBilinearCLM M B (P.restrict) m
  let q : Time → M.X m := fun t => M.Ah m (w t) + M.Fh m (w t) (w t)
  have hq : Continuous q := by
    exact (Ac.continuous.comp hw).add ((Fc.continuous.comp hw).clm_apply hw)
  refine ⟨w, q, hw, hq, hwsol, ?_, ?_⟩
  · simp only [q, hw0]
  · intro t
    refine ⟨hwderiv t, ?_⟩
    have hd := hwderiv t
    have hl := (Ac.restrictScalars ℝ).hasFDerivAt.comp_hasDerivWithinAt (t : ℝ) hd
    have hb := ContinuousLinearMap.hasDerivWithinAt_of_bilinear
      (B := Fc.bilinearRestrictScalars ℝ) hd hd
    have ht : Real.toNNReal (t : ℝ) = t := Real.toNNReal_coe
    have ha := hl.add hb
    simp only [ht] at ha
    change HasDerivWithinAt (fun s : ℝ => q (Real.toNNReal s))
      (M.Ah m (q t) + (M.Fh m (w t) (q t) + M.Fh m (q t) (w t))) (Ici 0) t at ha
    simpa only [Fh_symm M B (P.restrict) m (q t) (w t), two_smul] using ha

end MergedKdV.T3
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology InnerProductSpace
namespace MergedKdV.T3
universe u

/-- The arbitrary-vector product and graph-energy inequalities give the discrete quadratic bound. -/
theorem discrete_nonlinear_bound {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.C01c, .L04a, .L05c, .Q01a]) (m : D05Mesh L κ) (x : M.X m) :
    ‖M.Fh m x x‖ ≤ (B.bound "C01_c" * D01a⁻¹) * ‖x‖ * ‖M.Ah m x‖ := by
  have hx := discrete_mem_V1 M B (P.restrict) m x.property
  have hN := ((P.get .C01c (by decide)) (x : M.H) x hx hx).1
  have hd := ((P.get .L05c (by decide)) m).2.1 x
  calc
    ‖M.Fh m x x‖ ≤ ‖M.product x x‖ := projection_contraction M B (P.restrict) m _
    _ ≤ B.bound "C01_c" * M.d1 x ^ 2 := by simpa only [pow_two, mul_assoc] using hN
    _ ≤ B.bound "C01_c" * (D01a⁻¹ * ‖M.Ah m x‖ * ‖x‖) :=
      mul_le_mul_of_nonneg_left hd (budget_pos B _ _ _ _).le
    _ = _ := by ring

/-- Uniform initial derivative estimate. Only the ambient data norm is small. -/
theorem discrete_initial_derivative_bound {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.C01c, .L04a, .L04c, .L05c, .Q01a]) (m : D05Mesh L κ) (f : M.H)
    (hf : f ∈ (M.V 3).carrier) (r : ℝ) (hr : ‖f‖ ≤ r) :
    ‖M.Ah m (M.Pi m f) + M.Fh m (M.Pi m f) (M.Pi m f)‖ ≤
      ((1 + B.bound "C01_c" * D01a⁻¹ * r) * B.bound "L04_c2") * M.nj 3 f := by
  have hp := (projection_contraction M B (P.restrict) m f).trans hr
  have ha := (P.get .L04c (by decide)).2 m f hf
  have hn := discrete_nonlinear_bound M B (P.restrict) m (M.Pi m f)
  have hb : 0 ≤ B.bound "C01_c" * D01a⁻¹ := by
    exact mul_nonneg (budget_pos B _ _ _ _).le (by norm_num [D01a])
  have hr0 := (norm_nonneg f).trans hr
  calc
    _ ≤ ‖M.Ah m (M.Pi m f)‖ + ‖M.Fh m (M.Pi m f) (M.Pi m f)‖ := norm_add_le _ _
    _ ≤ B.bound "L04_c2" * M.nj 3 f +
        (B.bound "C01_c" * D01a⁻¹) * r * (B.bound "L04_c2" * M.nj 3 f) := by
      apply add_le_add ha
      exact hn.trans (by gcongr)
    _ = _ := by ring

/-- Spatial absorption is proved on the actual discrete vectors, not assumed for a trajectory. -/
theorem discrete_graph_absorption {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.C01c, .L04a, .L05c, .Q01a]) (m : D05Mesh L κ) (x q : M.X m)
    (heq : q = M.Ah m x + M.Fh m x x)
    (hs : (B.bound "C01_c" * D01a⁻¹) * ‖x‖ ≤ 1 / 2) :
    ‖M.Ah m x‖ ≤ 2 * ‖q‖ := by
  have he : M.Ah m x = q - M.Fh m x x := by rw [heq]; abel
  have hn := discrete_nonlinear_bound M B (P.restrict) m x
  have hhalf := mul_le_mul_of_nonneg_right hs (norm_nonneg (M.Ah m x))
  have hh : ‖M.Ah m x‖ ≤ ‖q‖ + ‖M.Fh m x x‖ := by
    calc
      _ = ‖q - M.Fh m x x‖ := congrArg norm he
      _ ≤ _ := norm_sub_le _ _
  linarith

end MergedKdV.T3
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u

def energySubmodule {L κ : ℝ} (M : Model.{u} L κ) (ν : ℝ)
    (laws : M.TrajectoryNormLaws ν 0) : Submodule ℂ M.Trajectory where
  carrier := {w | M.TrajectoryMember ν 0 w}
  zero_mem' := laws.1
  add_mem' := by
    intro w z hw hz
    exact (laws.2.2.2.1 w z hw hz).1
  smul_mem' := by
    intro c w hw
    exact (laws.2.2.2.2 c w hw).1

/-- A type synonym carries the energy norm rather than the ambient product topology. -/
def EnergyCarrier {L κ : ℝ} (M : Model.{u} L κ) (ν : ℝ)
    (laws : M.TrajectoryNormLaws ν 0) : Type u := ↥(energySubmodule M ν laws)

instance energyCarrierAddCommGroup {L κ : ℝ} (M : Model.{u} L κ) (ν : ℝ)
    (laws : M.TrajectoryNormLaws ν 0) : AddCommGroup (EnergyCarrier M ν laws) :=
  inferInstanceAs (AddCommGroup (energySubmodule M ν laws))

instance energyCarrierModule {L κ : ℝ} (M : Model.{u} L κ) (ν : ℝ)
    (laws : M.TrajectoryNormLaws ν 0) : Module ℂ (EnergyCarrier M ν laws) :=
  inferInstanceAs (Module ℂ (energySubmodule M ν laws))

instance energyCarrierNorm {L κ : ℝ} (M : Model.{u} L κ) (ν : ℝ)
    (laws : M.TrajectoryNormLaws ν 0) : Norm (EnergyCarrier M ν laws) :=
  ⟨fun w => M.energy ν w.val⟩

theorem energyCarrierCore {L κ : ℝ} (M : Model.{u} L κ) (ν : ℝ)
    (laws : M.TrajectoryNormLaws ν 0) : NormedSpace.Core ℂ (EnergyCarrier M ν laws) where
  norm_nonneg w := by
    change 0 ≤ M.energy ν w.val
    simpa [Model.trajectoryNorm] using (laws.2.2.1 w.val w.property).1
  norm_smul c w := by
    change M.energy ν (c • w.val) = ‖c‖ * M.energy ν w.val
    simpa [Model.trajectoryNorm] using (laws.2.2.2.2 c w.val w.property).2
  norm_triangle w z := by
    change M.energy ν (w.val + z.val) ≤ M.energy ν w.val + M.energy ν z.val
    simpa [Model.trajectoryNorm] using (laws.2.2.2.1 w.val z.val w.property z.property).2
  norm_eq_zero_iff w := by
    change M.energy ν w.val = 0 ↔ w = 0
    have h := (laws.2.2.1 w.val w.property).2
    simp only [Model.trajectoryNorm, ite_true] at h
    exact h.trans ⟨fun hw => Subtype.ext hw, fun hw => congrArg Subtype.val hw⟩

instance energyCarrierNormedAddCommGroup {L κ : ℝ} (M : Model.{u} L κ) (ν : ℝ)
    (laws : M.TrajectoryNormLaws ν 0) : NormedAddCommGroup (EnergyCarrier M ν laws) :=
  NormedAddCommGroup.ofCore (energyCarrierCore M ν laws)

instance energyCarrierNormedSpace {L κ : ℝ} (M : Model.{u} L κ) (ν : ℝ)
    (laws : M.TrajectoryNormLaws ν 0) : NormedSpace ℂ (EnergyCarrier M ν laws) :=
  NormedSpace.ofCore (energyCarrierCore M ν laws)

theorem energyCarrier_complete {L κ : ℝ} (M : Model.{u} L κ) (ν : ℝ)
    (laws : M.TrajectoryNormLaws ν 0) (hc : M.TrajectoryComplete ν 0) :
    CompleteSpace (EnergyCarrier M ν laws) := by
  apply Metric.complete_of_cauchySeq_tendsto
  intro w hw
  have hmem (n : ℕ) : M.TrajectoryMember ν 0 (w n).val := (w n).property
  have hseq : ∀ ε : ℝ, 0 < ε → ∃ N, ∀ m ≥ N, ∀ n ≥ N,
      M.TrajectoryMember ν 0 ((w m).val - (w n).val) ∧
        M.trajectoryNorm ν 0 ((w m).val - (w n).val) < ε := by
    intro ε hε
    obtain ⟨N, hN⟩ := Metric.cauchySeq_iff.mp hw ε hε
    refine ⟨N, fun m hm n hn => ⟨(w m - w n).property, ?_⟩⟩
    have hh := hN m hm n hn
    rw [dist_eq_norm] at hh
    change M.energy ν ((w m).val - (w n).val) < ε at hh
    simpa [Model.trajectoryNorm] using hh
  obtain ⟨z, hz, _, hlim⟩ := hc (fun n => (w n).val) hmem hseq
  let zc : EnergyCarrier M ν laws := ⟨z, hz⟩
  refine ⟨zc, ?_⟩
  apply tendsto_iff_dist_tendsto_zero.mpr
  simp only [dist_eq_norm]
  change Tendsto (fun n => M.energy ν ((w n).val - z)) atTop (nhds 0)
  simpa [Model.trajectoryNorm] using hlim

/-- Banach's theorem on the actual energy carrier, with an explicit factor-two bound. -/
theorem affine_energy_exists {L κ : ℝ} (M : Model.{u} L κ) (ν : ℝ)
    (laws : M.TrajectoryNormLaws ν 0) (hc : M.TrajectoryComplete ν 0)
    (b : EnergyCarrier M ν laws)
    (A : EnergyCarrier M ν laws →L[ℂ] EnergyCarrier M ν laws) (hA : ‖A‖ ≤ 1 / 2) :
    ∃ q, q = b + A q ∧ ‖q‖ ≤ 2 * ‖b‖ ∧ ∀ z, z = b + A z → z = q := by
  let := energyCarrier_complete M ν laws hc
  have hct : ContractingWith (1 / 2 : ℝ≥0) (fun q => b + A q) := by
    refine ⟨by norm_num, LipschitzWith.of_dist_le_mul ?_⟩
    intro x y
    simp only [dist_eq_norm, add_sub_add_left_eq_sub, ← map_sub]
    exact (A.le_opNorm (x - y)).trans
      (mul_le_mul_of_nonneg_right hA (norm_nonneg _))
  let q := hct.fixedPoint (fun q => b + A q)
  have hq : q = b + A q := hct.fixedPoint_isFixedPt.symm
  refine ⟨q, hq, ?_, fun z hz => hct.fixedPoint_unique hz.symm⟩
  have hnorm : ‖q‖ ≤ ‖b‖ + ‖A‖ * ‖q‖ := by
    calc
      _ = ‖b + A q‖ := congrArg norm hq
      _ ≤ ‖b‖ + ‖A q‖ := norm_add_le _ _
      _ ≤ _ := add_le_add le_rfl (A.le_opNorm q)
  have hhalf := mul_le_mul_of_nonneg_right hA (norm_nonneg q)
  linarith

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u

/-- Qualified energy functions have strong domain membership almost everywhere. -/
theorem energy_ae_mem {L κ : ℝ} (M : Model.{u} L κ) (ν : ℝ)
    (w : M.Trajectory) (hw : M.Energy ν w) :
    ∀ᵐ t ∂timeMeasure, w t ∈ M.energySpace.carrier := by
  obtain ⟨z, _, hz⟩ := hw.2.2.1
  filter_upwards [hz] with t ht
  rw [← ht]
  exact (z t).property

/-- Passing from ordinary to weighted time preserves every almost-everywhere assertion. -/
theorem weighted_ae {L κ : ℝ} (M : Model.{u} L κ) (ν : ℝ) (p : Time → Prop)
    (hp : ∀ᵐ t ∂timeMeasure, p t) : ∀ᵐ t ∂M.weightedMeasure ν, p t :=
  (withDensity_absolutelyContinuous _ _).ae_le hp

theorem productClass_add_right {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (hco : Consistency M B) (ν : ℝ) (hν : 0 < ν) (hνL : ν < D01lambda L)
    (w x y : M.Trajectory) (hw : M.X0 ν w) (hx : M.X0 ν x) (hy : M.X0 ν y) :
    M.productClass ν w (x + y) = M.productClass ν w x + M.productClass ν w y := by
  let : NormedAddCommGroup M.Weak := inferInstance
  let : NormedSpace ℂ M.Weak := inferInstance
  have hs := (hco.1 ν hν hνL).2.2.2.2.1
  have hl := ((hco.1 ν hν hνL).2.2.2.1 0 (Or.inl rfl)).1
  have hxy : M.X0 ν (x + y) := by
    have hh := (hl.2.2.2.1 x y (by simpa [Model.TrajectoryMember] using hx)
      (by simpa [Model.TrajectoryMember] using hy)).1
    simpa [Model.TrajectoryMember] using hh
  have hwx := (hs none w x hw hx).1
  have hwy := (hs none w y hw hy).1
  have hwxy := (hs none w (x + y) hw hxy).1
  have he : (fun t => M.weakProduct (w t) ((x + y) t)) =ᵐ[M.weightedMeasure ν]
      (fun t => M.weakProduct (w t) (x t)) + (fun t => M.weakProduct (w t) (y t)) := by
    apply weighted_ae
    filter_upwards [energy_ae_mem M ν x hx.1, energy_ae_mem M ν y hy.1] with t hxt hyt
    simp only [Pi.add_apply, Model.weakProduct, ofH_add _ _ _ hxt hyt, map_add]
  unfold Model.productClass
  rw [dite_eq_left hwxy, dite_eq_left hwx, dite_eq_left hwy]
  unfold Model.ProductSource at hwx hwy hwxy
  exact (hwxy.toLp_congr (hwx.add hwy) he).trans (hwx.toLp_add hwy)

/-- Homogeneity of the actual source class on the second energy variable. -/
theorem productClass_smul_right {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (hco : Consistency M B) (ν : ℝ) (hν : 0 < ν) (hνL : ν < D01lambda L)
    (c : ℂ) (w x : M.Trajectory) (hw : M.X0 ν w) (hx : M.X0 ν x) :
    M.productClass ν w (c • x) = c • M.productClass ν w x := by
  let : NormedAddCommGroup M.Weak := inferInstance
  let : NormedSpace ℂ M.Weak := inferInstance
  have hs := (hco.1 ν hν hνL).2.2.2.2.1
  have hl := ((hco.1 ν hν hνL).2.2.2.1 0 (Or.inl rfl)).1
  have hcx : M.X0 ν (c • x) := by
    have hh := (hl.2.2.2.2 c x (by simpa [Model.TrajectoryMember] using hx)).1
    simpa [Model.TrajectoryMember] using hh
  have hwx := (hs none w x hw hx).1
  have hwcx := (hs none w (c • x) hw hcx).1
  have he : (fun t => M.weakProduct (w t) ((c • x) t)) =ᵐ[M.weightedMeasure ν]
      c • (fun t => M.weakProduct (w t) (x t)) := by
    apply weighted_ae
    filter_upwards [energy_ae_mem M ν x hx.1] with t hxt
    simp only [Pi.smul_apply, Model.weakProduct, ofH_smul _ _ _ hxt, map_smul]
  unfold Model.productClass
  rw [dite_eq_left hwcx, dite_eq_left hwx]
  unfold Model.ProductSource at hwx hwcx
  exact (hwcx.toLp_congr (hwx.const_smul c) he).trans (MemLp.toLp_const_smul c hwx)

/-- The actual weak Duhamel expression is linear in its second energy argument. -/
theorem Q_add_right {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (hco : Consistency M B) (ν : ℝ) (hν : 0 < ν) (hνL : ν < D01lambda L)
    (d : Option (D05Mesh L κ)) (w x y : M.Trajectory)
    (hw : M.X0 ν w) (hx : M.X0 ν x) (hy : M.X0 ν y) :
    M.Q ν d w (x + y) = M.Q ν d w x + M.Q ν d w y := by
  simp only [Model.Q, productClass_add_right M B hco ν hν hνL w x y hw hx hy, map_add]

/-- Homogeneity of the actual weak Duhamel expression. -/
theorem Q_smul_right {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (hco : Consistency M B) (ν : ℝ) (hν : 0 < ν) (hνL : ν < D01lambda L)
    (d : Option (D05Mesh L κ)) (c : ℂ) (w x : M.Trajectory)
    (hw : M.X0 ν w) (hx : M.X0 ν x) :
    M.Q ν d w (c • x) = c • M.Q ν d w x := by
  simp only [Model.Q, productClass_smul_right M B hco ν hν hνL c w x hw hx, map_smul]

end MergedKdV.T3
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u

/-- The Consistency interface supplies the norm laws of the actual energy carrier. -/
theorem consistency_norm_laws {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (hco : Consistency M B) (ν : ℝ) (hν : 0 < ν) (hνL : ν < D01lambda L) :
    M.TrajectoryNormLaws ν 0 :=
  ((hco.1 ν hν hνL).2.2.2.1 0 (Or.inl rfl)).1

def energyFeedback {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (hco : Consistency M B) (ν : ℝ) (hν : 0 < ν) (hνL : ν < D01lambda L)
    (d : Option (D05Mesh L κ)) (w : M.Trajectory) (hw : M.X0 ν w) :
    let laws := consistency_norm_laws M B hco ν hν hνL
    EnergyCarrier M ν laws →L[ℂ] EnergyCarrier M ν laws := by
  let laws := consistency_norm_laws M B hco ν hν hνL
  have hs := (hco.1 ν hν hνL).2.2.2.2.1
  have hq (q : EnergyCarrier M ν laws) : M.X0 ν q.val := by
    simpa [energySubmodule, Model.TrajectoryMember] using q.property
  let A : EnergyCarrier M ν laws →ₗ[ℂ] EnergyCarrier M ν laws :=
    { toFun := fun q => ⟨M.Q ν d w q.val, by
        simpa [energySubmodule, Model.TrajectoryMember] using (hs d w q.val hw (hq q)).2.1⟩
      map_add' := fun x y => Subtype.ext
        (Q_add_right M B hco ν hν hνL d w x.val y.val hw (hq x) (hq y))
      map_smul' := fun c x => Subtype.ext
        (Q_smul_right M B hco ν hν hνL d c w x.val hw (hq x)) }
  exact A.mkContinuous (D14b B ν * M.energy ν w) (by
    intro q
    change M.energy ν (M.Q ν d w q.val) ≤ (D14b B ν * M.energy ν w) * M.energy ν q.val
    exact (hs d w q.val hw (hq q)).2.2)

/-- Its norm bound uses the fixed scalar budget, with no grid-dependent continuity constant. -/
theorem energyFeedback_norm {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (hco : Consistency M B) (ν : ℝ) (hν : 0 < ν) (hνL : ν < D01lambda L)
    (d : Option (D05Mesh L κ)) (w : M.Trajectory) (hw : M.X0 ν w) :
    ‖energyFeedback M B hco ν hν hνL d w hw‖ ≤ D14b B ν * M.energy ν w := by
  have laws := consistency_norm_laws M B hco ν hν hνL
  have hw0 : M.TrajectoryMember ν 0 w := by simpa [energySubmodule, Model.TrajectoryMember] using hw
  have hn : 0 ≤ M.energy ν w := by simpa [Model.trajectoryNorm] using (laws.2.2.1 w hw0).1
  apply ContinuousLinearMap.opNorm_le_bound
  · exact mul_nonneg (le_trans (by norm_num) (le_max_left _ _)) hn
  · intro q
    change M.energy ν (M.Q ν d w q.val) ≤ (D14b B ν * M.energy ν w) * M.energy ν q.val
    exact ((hco.1 ν hν hνL).2.2.2.2.1 d w q.val hw
      (by simpa [energySubmodule, Model.TrajectoryMember] using q.property)).2.2

theorem derivative_affine_fixed_point {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (hco : Consistency M B) (ν : ℝ) (hν : 0 < ν) (hνL : ν < D01lambda L)
    (d : Option (D05Mesh L κ)) (w b : M.Trajectory) (hw : M.X0 ν w) (hb : M.X0 ν b)
    (hsmall : 2 * (D14b B ν * M.energy ν w) ≤ 1 / 2) :
    ∃ q : M.Trajectory, M.X0 ν q ∧ M.energy ν q ≤ 2 * M.energy ν b ∧
      q = b + (2 : ℂ) • M.Q ν d w q ∧
      ∀ z, M.X0 ν z → z = b + (2 : ℂ) • M.Q ν d w z → z = q := by
  let laws := consistency_norm_laws M B hco ν hν hνL
  let bc : EnergyCarrier M ν laws := ⟨b, by simpa [energySubmodule, Model.TrajectoryMember] using hb⟩
  let A := (2 : ℂ) • energyFeedback M B hco ν hν hνL d w hw
  have hA : ‖A‖ ≤ 1 / 2 := by
    calc
      ‖A‖ = 2 * ‖energyFeedback M B hco ν hν hνL d w hw‖ := by simp [A, norm_smul]
      _ ≤ 2 * (D14b B ν * M.energy ν w) :=
        mul_le_mul_of_nonneg_left (energyFeedback_norm M B hco ν hν hνL d w hw) (by norm_num)
      _ ≤ _ := hsmall
  obtain ⟨q, hq, hn, hu⟩ := affine_energy_exists M ν laws
    ((hco.1 ν hν hνL).2.2.2.1 0 (Or.inl rfl)).2 bc A hA
  refine ⟨q.val, ?_, hn, congrArg Subtype.val hq, ?_⟩
  · simpa [energySubmodule, Model.TrajectoryMember] using q.property
  · intro z hz hzeq
    let zc : EnergyCarrier M ν laws := ⟨z, by simpa [energySubmodule, Model.TrajectoryMember] using hz⟩
    exact congrArg Subtype.val (hu zc (Subtype.ext hzeq))

end MergedKdV.T3
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u

/-- The deterministic solution satisfies its own specification once uniqueness is known. -/
theorem solution_spec {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (ν : ℝ)
    (d : Option (D05Mesh L κ)) (f : M.H)
    (hs : ∃! w, M.SmallSolution B ν d f w) :
    M.SmallSolution B ν d f (M.solution B ν d f) := by
  unfold Model.solution
  rw [dite_eq_left hs]
  exact Classical.choose_spec hs.exists

theorem discrete_affine_candidate {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.C01c, .L04a, .L04c, .L05c, .Q01a]) (ν r C : ℝ) (hν : 0 < ν) (hνL : ν < D01lambda L)
    (hr : 0 < r) (hC : 0 ≤ C) (hco : Consistency M B)
    (h36 : DiscreteDataOnBall M B ν r C) (m : D05Mesh L κ) (f : M.H)
    (hf3 : f ∈ (M.V 3).carrier) (hf : ‖f‖ ≤ r)
    (hsmall : 4 * D14b B ν * D14ell B ν * ‖f‖ ≤ 1 / 2) :
    let q0 := M.Ah m (M.Pi m f) + M.Fh m (M.Pi m f) (M.Pi m f)
    ∃ q : M.Trajectory, M.X0 ν q ∧
      M.energy ν q ≤ (2 * (C / (4 * r)) *
        ((1 + B.bound "C01_c" * D01a⁻¹ * r) * B.bound "L04_c2")) * M.nj 3 f ∧
      q = M.linearFlow (some m) (q0 : M.H) +
        (2 : ℂ) • M.Q ν (some m) (M.solution B ν (some m) f) q := by
  dsimp only
  let u := M.solution B ν (some m) f
  let q0 := M.Ah m (M.Pi m f) + M.Fh m (M.Pi m f) (M.Pi m f)
  have hs := (h36.2.2 f hf).1 (some m)
  have hu : M.X0 ν u := (solution_spec M B ν (some m) f hs).2.1
  have hsu := ((h36.2.2 f hf).2 m).2
  have hb := h36.1 m (q0 : M.H)
  have hbs : 2 * (D14b B ν * M.energy ν u) ≤ 1 / 2 := by
    have hβ : 0 ≤ D14b B ν := le_trans (by norm_num) (le_max_left _ _)
    calc
      _ ≤ 2 * (D14b B ν * (2 * D14ell B ν * ‖f‖)) := by gcongr
      _ = 4 * D14b B ν * D14ell B ν * ‖f‖ := by ring
      _ ≤ _ := hsmall
  obtain ⟨q, hq, hqn, hqe, _⟩ := derivative_affine_fixed_point M B hco ν hν hνL
    (some m) u (M.linearFlow (some m) (q0 : M.H)) hu hb.1 hbs
  refine ⟨q, hq, ?_, hqe⟩
  have hq0 := discrete_initial_derivative_bound M B (P.restrict) m f hf3 r hf
  have hc : 0 ≤ C / (4 * r) := by positivity
  calc
    _ ≤ 2 * M.energy ν (M.linearFlow (some m) (q0 : M.H)) := hqn
    _ ≤ 2 * ((C / (4 * r)) * ‖(q0 : M.H)‖) :=
      mul_le_mul_of_nonneg_left hb.2 (by norm_num)
    _ ≤ 2 * ((C / (4 * r)) *
        (((1 + B.bound "C01_c" * D01a⁻¹ * r) * B.bound "L04_c2") * M.nj 3 f)) := by
      gcongr
      exact hq0
    _ = _ := by ring

end MergedKdV.T3
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology InnerProductSpace
namespace MergedKdV.T3
universe u

theorem bounded_hilbert_lift_limit {H : Type u} [NormedAddCommGroup H]
    [InnerProductSpace ℂ H] (S : D03Subspace H) [CompleteSpace S.Space]
    (hval : Continuous S.val) (hC06 : C06.{u})
    (z : ℕ → S.Space) (f : H) (K : ℝ) (hz : ∀ n, ‖z n‖ ≤ K)
    (hf : Tendsto (fun n => S.val (z n)) atTop (nhds f)) :
    f ∈ S.carrier ∧ S.size f ≤ K := by
  obtain ⟨k, hk, x, hx⟩ := (hC06 S.Space).1 z ⟨K, hz⟩
  let inc : S.Space →L[ℂ] H := ⟨S.val, hval⟩
  have hv : S.val x = f := by
    apply ext_inner_left (𝕜 := ℂ)
    intro v
    have hweak := hx ((innerSL ℂ v).comp inc)
    have hstrong := (innerSL ℂ v).continuous.tendsto f |>.comp (hf.comp hk.tendsto_atTop)
    exact tendsto_nhds_unique hweak hstrong
  have hn := (hC06 S.Space).2.1 (z ∘ k) x K hx (fun n => hz (k n))
  refine ⟨hv ▸ x.property, ?_⟩
  rw [← hv, size_val]
  exact hn

/-- A strong H limit of the Galerkin vectors inherits a V2 lift from a generator bound.
Only Premises is used; no nonlinear trajectory or solution estimate is supplied. -/
theorem discrete_graph_limit_V2 {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.L02a, .L04c, .Q01a]) (m : ℕ → D05Mesh L κ) (z : ∀ n, M.X (m n))
    (f : M.H) (K : ℝ) (hA : ∀ n, ‖M.Ah (m n) (z n)‖ ≤ K)
    (hf : Tendsto (fun n => (z n : M.H)) atTop (nhds f)) :
    f ∈ (M.V 2).carrier ∧
      M.vnorm 2 f ≤ (B.bound "L02_eq" * B.bound "L04_c1") * K := by
  let := (P.get .Q01a (by decide)).2.2.1 2 (by norm_num) (by norm_num)
  let zn : ℕ → (M.V 2).Space := fun n =>
    ⟨z n, (P.get .Q01a (by decide)).2.2.2.2.2.2.2.2.2.2 (m n) (z n).property⟩
  have hb : ∀ n, ‖zn n‖ ≤ (B.bound "L02_eq" * B.bound "L04_c1") * K := by
    intro n
    have hmem : (z n : M.H) ∈ (M.V 2).carrier := (zn n).property
    have he := ((P.get .L02a (by decide)).1 2 (by norm_num) (by norm_num) (z n) hmem).1
    have hpos := budget_pos B "L02_eq" 0 0 0
    have hl : M.vnorm 2 (z n) ≤ B.bound "L02_eq" * M.nj 2 (z n) := by
      have hh := mul_le_mul_of_nonneg_left he hpos.le
      simpa only [Nat.cast_ofNat, ← mul_assoc, mul_inv_cancel₀ hpos.ne', one_mul] using hh
    have ha := (P.get .L04c (by decide)).1 (m n) (z n)
    have hv : M.vnorm 2 (z n) = ‖zn n‖ := by
      change (M.V 2).size ((M.V 2).val (zn n)) = _
      exact size_val _ _
    rw [← hv]
    calc
      _ ≤ B.bound "L02_eq" * M.nj 2 (z n) := hl
      _ ≤ B.bound "L02_eq" * (B.bound "L04_c1" * ‖M.Ah (m n) (z n)‖) :=
        mul_le_mul_of_nonneg_left ha hpos.le
      _ ≤ B.bound "L02_eq" * (B.bound "L04_c1" * K) := by
        gcongr
        · exact (budget_pos B _ _ _ _).le
        · exact hA n
      _ = _ := by ring
  exact bounded_hilbert_lift_limit (M.V 2)
    ((P.get .Q01a (by decide)).2.2.2.2.1 2 (by norm_num) (by norm_num)) ClassicalProofs.C06_holds
    zn f _ hb hf

end MergedKdV.T3
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology ComplexConjugate
namespace MergedKdV.T3
universe u

def formCLM {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (P : ProofInputs M B [.Q01c]) :
    (M.V 2).Space →L[ℂ] (M.V 1).Space →L⋆[ℂ] ℂ := by
  let b : (M.V 2).Space →ₗ[ℂ] (M.V 1).Space →L⋆[ℂ] ℂ :=
    { toFun := fun x => ⟨M.b x, (P.get .Q01c (by decide)).2.2.comp (continuous_const.prodMk continuous_id)⟩
      map_add' := by intros; ext; simp
      map_smul' := by intros; ext; simp }
  exact ⟨b, ContinuousLinearMap.continuous_of_continuous_uncurry b (P.get .Q01c (by decide)).2.2⟩

/-- The bounded form has exactly the original values. -/
theorem formCLM_apply {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (P : ProofInputs M B [.Q01c])
    (x : (M.V 2).Space) (y : (M.V 1).Space) : formCLM M B (P.restrict) x y = M.b x y := rfl

/-- Weak convergence in the first factor and norm convergence in the second pass through the form. -/
theorem weak_strong_form_limit {E G : Type u} [NormedAddCommGroup E] [NormedSpace ℂ E]
    [NormedAddCommGroup G] [NormedSpace ℂ G]
    (b : E →L[ℂ] G →L⋆[ℂ] ℂ) (x : ℕ → E) (v : E)
    (y : ℕ → G) (w : G) (K : ℝ) (hx : ∀ n, ‖x n‖ ≤ K)
    (hweak : C06Weak x v) (hy : Tendsto y atTop (nhds w)) :
    Tendsto (fun n => b (x n) (y n)) atTop (nhds (b v w)) := by
  have hzero : Tendsto (fun n => b (x n) (y n - w)) atTop (nhds 0) := by
    refine squeeze_zero_norm (a := fun n => ‖b‖ * K * ‖y n - w‖) ?_ ?_
    · intro n
      exact (b.le_opNorm₂ _ _).trans (by gcongr; exact hx n)
    · simpa using (hy.sub (tendsto_const_nhds : Tendsto (fun _ : ℕ => w) atTop (nhds w))).norm.const_mul (‖b‖ * K)
  have hs := hzero.add (hweak (b.flip w))
  simpa only [map_sub, ContinuousLinearMap.flip_apply, sub_add_cancel, zero_add] using hs

/-- An H-weak limit paired against strongly convergent H tests has the expected limit. -/
theorem weak_strong_inner_limit {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (x : ℕ → H) (v : H) (y : ℕ → H) (w : H) (K : ℝ)
    (hx : ∀ n, ‖x n‖ ≤ K) (hweak : C06Weak x v) (hy : Tendsto y atTop (nhds w)) :
    Tendsto (fun n => inner ℂ (y n) (x n)) atTop (nhds (inner ℂ w v)) := by
  exact weak_strong_form_limit (innerSLFlip ℂ) x v y w K hx hweak hy

end MergedKdV.T3
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology ComplexConjugate
namespace MergedKdV.T3
universe u

/-- Subtraction commutes with the qualified strong lift. -/
theorem ofH_sub {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) (x y : H) (hx : x ∈ S.carrier) (hy : y ∈ S.carrier) :
    S.ofH (x - y) = S.ofH x - S.ofH y := by
  have h := ofH_val S (S.ofH x - S.ofH y)
  simpa only [map_sub, val_ofH _ _ hx, val_ofH _ _ hy] using h

/-- The graph-domain test vector belongs to V1. -/
theorem V3_mem_V1 {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (P : ProofInputs M B [.Q01a])
    (f : M.H) (hf : f ∈ (M.V 3).carrier) : f ∈ (M.V 1).carrier :=
  (P.get .Q01a (by decide)).2.2.2.2.2.2.1 1 3 (by norm_num) (by norm_num) (by norm_num) hf

/-- The V1 error of projected graph-domain tests follows directly from L04(a). -/
theorem projected_test_bound {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.L02a, .L04a, .Q01a]) (m : D05Mesh L κ) (f : M.H) (hf : f ∈ (M.V 3).carrier) :
    M.vnorm 1 (f - M.project m f) ≤
      (B.bound "L02_eq" * B.bound "L04_a" 0 3 1) * m.h ^ 2 * M.nj 3 f := by
  have hp := (P.get .L04a (by decide)).2.1 m 3 (by norm_num) (by norm_num) f (by simpa using hf) 1 (by norm_num)
  have hf1 := V3_mem_V1 M B (P.restrict) f hf
  have hg1 := discrete_mem_V1 M B (P.restrict) m (M.Pi m f).property
  have hm := (M.V 1).carrier.sub_mem hf1 hg1
  have he := ((P.get .L02a (by decide)).1 1 (by norm_num) (by norm_num) (f - M.project m f)
    (by simpa only [Nat.cast_one, Model.project] using hm)).1
  have hb := budget_pos B "L02_eq" 0 0 0
  have hh := mul_le_mul_of_nonneg_left he hb.le
  have hr : M.vnorm 1 (f - M.project m f) ≤ B.bound "L02_eq" * M.nj 1 (f - M.project m f) := by
    simpa only [Nat.cast_one, ← mul_assoc, mul_inv_cancel₀ hb.ne', one_mul] using hh
  calc
    _ ≤ B.bound "L02_eq" * M.nj 1 (f - M.project m f) := hr
    _ ≤ B.bound "L02_eq" * (B.bound "L04_a" 0 3 1 * m.h ^ 2 * M.nj 3 f) :=
      mul_le_mul_of_nonneg_left (by simpa using hp.2) hb.le
    _ = _ := by ring

/-- Projected V3 tests converge in the actual V1 Hilbert norm. -/
theorem projected_test_tendsto {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.L02a, .L04a, .Q01a]) (m : ℕ → D05Mesh L κ)
    (hm : Tendsto (fun n => (m n).h) atTop (nhds 0))
    (f : M.H) (hf : f ∈ (M.V 3).carrier) :
    Tendsto (fun n => (M.V 1).ofH (M.project (m n) f)) atTop (nhds ((M.V 1).ofH f)) := by
  have hf1 := V3_mem_V1 M B (P.restrict) f hf
  have hp (n : ℕ) : M.project (m n) f ∈ (M.V 1).carrier :=
    discrete_mem_V1 M B (P.restrict) (m n) (M.Pi (m n) f).property
  have hn (n : ℕ) :
      ‖(M.V 1).ofH (M.project (m n) f) - (M.V 1).ofH f‖ =
        M.vnorm 1 (f - M.project (m n) f) := by
    rw [norm_sub_rev, ← ofH_sub _ _ _ hf1 (hp n)]
    rfl
  apply tendsto_iff_dist_tendsto_zero.mpr
  simp only [dist_eq_norm, hn]
  apply squeeze_zero (fun n => norm_nonneg ((M.V 1).ofH (f - M.project (m n) f)))
    (fun n => projected_test_bound M B (P.restrict) (m n) f hf)
  simpa using ((hm.pow 2).const_mul (B.bound "L02_eq" * B.bound "L04_a" 0 3 1)).mul_const (M.nj 3 f)

/-- The same projected tests converge in H through the fixed continuous inclusion. -/
theorem projected_test_tendsto_H {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.L02a, .L04a, .Q01a]) (m : ℕ → D05Mesh L κ)
    (hm : Tendsto (fun n => (m n).h) atTop (nhds 0))
    (f : M.H) (hf : f ∈ (M.V 3).carrier) :
    Tendsto (fun n => M.project (m n) f) atTop (nhds f) := by
  have hf1 := V3_mem_V1 M B (P.restrict) f hf
  have hp (n : ℕ) : M.project (m n) f ∈ (M.V 1).carrier :=
    discrete_mem_V1 M B (P.restrict) (m n) (M.Pi (m n) f).property
  have hinc := (P.get .Q01a (by decide)).2.2.2.2.1 1 (by norm_num) (by norm_num)
  have hh := hinc.tendsto ((M.V 1).ofH f) |>.comp (projected_test_tendsto M B (P.restrict) m hm f hf)
  simpa only [Function.comp_def, val_ofH _ _ hf1, val_ofH _ _ (hp _)] using hh

end MergedKdV.T3
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology ComplexConjugate InnerProductSpace
namespace MergedKdV.T3
universe u

theorem graph_from_weak_limits {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.L02a, .L04a, .L05a, .L13a, .Q01a, .Q01c]) (m : ℕ → D05Mesh L κ)
    (hm : Tendsto (fun n => (m n).h) atTop (nhds 0))
    (z : ∀ n, M.X (m n)) (x : (M.V 2).Space) (y : M.H) (K2 K : ℝ)
    (hx : C06Weak (fun n => (M.V 2).ofH (z n)) x)
    (hy : C06Weak (fun n => (M.Ah (m n) (z n) : M.H)) y)
    (h2 : ∀ n, ‖(M.V 2).ofH (z n)‖ ≤ K2)
    (hA : ∀ n, ‖M.Ah (m n) (z n)‖ ≤ K) :
    (M.V 2).val x ∈ (M.V 3).carrier ∧ M.applyA ((M.V 2).val x) = y := by
  have htest (φ : (M.V 3).Space) :
      inner ℂ ((M.V 3).val φ) y = -formCLM M B (P.restrict) x ((M.V 1).ofH ((M.V 3).val φ)) := by
    have hform := weak_strong_form_limit (formCLM M B (P.restrict))
      (fun n => (M.V 2).ofH (z n)) x
      (fun n => (M.V 1).ofH (M.project (m n) ((M.V 3).val φ)))
      ((M.V 1).ofH ((M.V 3).val φ)) K2 h2 hx
      (projected_test_tendsto M B (P.restrict) m hm ((M.V 3).val φ) φ.property)
    have hip := weak_strong_inner_limit
      (fun n => (M.Ah (m n) (z n) : M.H)) y
      (fun n => M.project (m n) ((M.V 3).val φ)) ((M.V 3).val φ) K hA hy
      (projected_test_tendsto_H M B (P.restrict) m hm ((M.V 3).val φ) φ.property)
    have he : (fun n => inner ℂ (M.project (m n) ((M.V 3).val φ)) (M.Ah (m n) (z n))) =
        (fun n => -formCLM M B (P.restrict) ((M.V 2).ofH (z n))
          ((M.V 1).ofH (M.project (m n) ((M.V 3).val φ)))) := by
      funext n
      exact ((P.get .L05a (by decide)) (m n)).1 (z n) (M.Pi (m n) ((M.V 3).val φ))
    rw [he] at hip
    exact tendsto_nhds_unique hip hform.neg
  let g : (M.V 1).Space → ℂ := fun ψ => inner ℂ ((M.V 1).val ψ) y
  let h : (M.V 1).Space → ℂ := fun ψ => -formCLM M B (P.restrict) x ψ
  have hg : Continuous g :=
    (innerSLFlip ℂ y).continuous.comp ((P.get .Q01a (by decide)).2.2.2.2.1 1 (by norm_num) (by norm_num))
  have hh : Continuous h := (formCLM M B (P.restrict) x).continuous.neg
  have hd := (P.get .Q01a (by decide)).2.2.2.2.2.2.2.1 1 (by norm_num) (by norm_num)
  have heq : g = h := hd.equalizer hg hh (by
    funext φ
    have hφ1 := V3_mem_V1 M B (P.restrict) ((M.V 3).val φ) φ.property
    simpa only [Function.comp_def, g, h, val_ofH _ _ hφ1] using htest φ)
  apply ((P.get .L13a (by decide)) ((M.V 2).val x) x.property y).mp
  intro ψ
  have hψ := congrFun heq ψ
  simpa only [g, h, Model.form, ofH_val, formCLM_apply M B P.restrict] using hψ

/-- Complete graph recovery for a strongly convergent Galerkin sequence with a uniform generator bound.
C06 is applied to the actual V2 and H Hilbert spaces. The limiting H vector represents the
limiting anti-linear test functional; L13(a) then identifies it with A f. -/
theorem discrete_graph_limit {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.L02a, .L04a, .L04c, .L05a, .L13a, .Q01a, .Q01c]) (m : ℕ → D05Mesh L κ)
    (hm : Tendsto (fun n => (m n).h) atTop (nhds 0))
    (z : ∀ n, M.X (m n)) (f : M.H) (K : ℝ)
    (hA : ∀ n, ‖M.Ah (m n) (z n)‖ ≤ K)
    (hf : Tendsto (fun n => (z n : M.H)) atTop (nhds f)) :
    f ∈ (M.V 3).carrier ∧ ‖M.applyA f‖ ≤ K ∧ M.nj 3 f ≤ B.bound "L02_A" * K := by
  let := (P.get .Q01a (by decide)).2.2.1 2 (by norm_num) (by norm_num)
  let zn : ℕ → (M.V 2).Space := fun n => (M.V 2).ofH (z n)
  let K2 := (B.bound "L02_eq" * B.bound "L04_c1") * K
  have h2 : ∀ n, ‖zn n‖ ≤ K2 := by
    intro n
    exact (discrete_graph_limit_V2 M B (P.restrict) (fun _ => m n) (fun _ => z n)
      (z n) K (fun _ => hA n) tendsto_const_nhds).2
  obtain ⟨k, hk, x, hx⟩ := (ClassicalProofs.C06_holds (M.V 2).Space).1 zn ⟨K2, h2⟩
  let yn : ℕ → M.H := fun n => M.Ah (m (k n)) (z (k n))
  obtain ⟨j, hj, y, hy⟩ := (ClassicalProofs.C06_holds M.H).1 yn ⟨K, fun n => hA (k n)⟩
  let ij := fun n => k (j n)
  have hij : StrictMono ij := hk.comp hj
  have hx' : C06Weak (fun n => zn (ij n)) x := by
    intro l
    exact (hx l).comp hj.tendsto_atTop
  have hval : (M.V 2).val x = f := by
    let inc : (M.V 2).Space →L[ℂ] M.H :=
      ⟨(M.V 2).val, (P.get .Q01a (by decide)).2.2.2.2.1 2 (by norm_num) (by norm_num)⟩
    apply ext_inner_left (𝕜 := ℂ)
    intro v
    have hweak := hx' ((innerSL ℂ v).comp inc)
    have hstrong := (innerSL ℂ v).continuous.tendsto f |>.comp (hf.comp hij.tendsto_atTop)
    have hmem (n : ℕ) := (P.get .Q01a (by decide)).2.2.2.2.2.2.2.2.2.2 (m n) (z n).property
    have hvn (n : ℕ) : (M.V 2).val (zn n) = (z n : M.H) := val_ofH _ _ (hmem n)
    change Tendsto (fun n => inner ℂ v ((M.V 2).val (zn (ij n))))
      atTop (nhds (inner ℂ v ((M.V 2).val x))) at hweak
    simp only [hvn] at hweak
    exact tendsto_nhds_unique hweak hstrong
  have hgraph := graph_from_weak_limits M B (P.restrict) (fun n => m (ij n))
    (hm.comp hij.tendsto_atTop) (fun n => z (ij n)) x y K2 K hx' hy
    (fun n => h2 (ij n)) (fun n => hA (ij n))
  rw [hval] at hgraph
  have hyn := (ClassicalProofs.C06_holds M.H).2.1 (yn ∘ j) y K hy (fun n => hA (ij n))
  have hAf : ‖M.applyA f‖ ≤ K := hgraph.2 ▸ hyn
  refine ⟨hgraph.1, hAf, ?_⟩
  have hb := budget_pos B "L02_A" 0 0 0
  have hn := mul_le_mul_of_nonneg_left ((P.get .L02a (by decide)).2.2.1 f hgraph.1).1 hb.le
  have hn' : M.nj 3 f ≤ B.bound "L02_A" * ‖M.applyA f‖ := by
    simpa only [← mul_assoc, mul_inv_cancel₀ hb.ne', one_mul] using hn
  exact hn'.trans (mul_le_mul_of_nonneg_left hAf hb.le)

end MergedKdV.T3
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u

/-- An ambient essential-supremum constraint on actual L2 classes is norm closed. -/
theorem l2_ambient_bound_closed {E H : Type u} [NormedAddCommGroup E] [NormedSpace ℂ E]
    [NormedAddCommGroup H] [NormedSpace ℂ H] (μ : Measure Time) (J : E →L[ℂ] H) (K : ℝ) :
    IsClosed {f : Lp E 2 μ | ∀ᵐ t ∂μ, ‖J (f t)‖ ≤ K} := by
  apply IsSeqClosed.isClosed
  intro w z hw hz
  obtain ⟨k, _, hk⟩ := (tendstoInMeasure_of_tendsto_Lp hz).exists_seq_tendsto_ae
  have hall : ∀ᵐ t ∂μ, ∀ n, ‖J (w n t)‖ ≤ K := ae_all_iff.mpr hw
  filter_upwards [hall, hk] with t ht hkt
  exact le_of_tendsto' (J.continuous.continuousAt.tendsto.comp hkt |>.norm)
    (fun n => ht (k n))

/-- The same pointwise ambient norm constraint is convex over the real field. -/
theorem l2_ambient_bound_convex {E H : Type u} [NormedAddCommGroup E] [NormedSpace ℂ E]
    [NormedAddCommGroup H] [NormedSpace ℂ H] (μ : Measure Time) (J : E →L[ℂ] H) (K : ℝ) :
    Convex ℝ {f : Lp E 2 μ | ∀ᵐ t ∂μ, ‖J (f t)‖ ≤ K} := by
  intro f hf g hg a b ha hb hab
  filter_upwards [hf, hg, Lp.coeFn_add (a • f) (b • g),
    Lp.coeFn_smul a f, Lp.coeFn_smul b g] with t hft hgt hadd haf hbg
  rw [hadd, Pi.add_apply, haf, hbg, Pi.smul_apply, Pi.smul_apply]
  change ‖(J.restrictScalars ℝ) (a • f t + b • g t)‖ ≤ K
  rw [map_add, map_smul, map_smul]
  calc
    _ ≤ ‖a • J (f t)‖ + ‖b • J (g t)‖ := norm_add_le _ _
    _ = a * ‖J (f t)‖ + b * ‖J (g t)‖ := by
      simp only [norm_smul, Real.norm_eq_abs, abs_of_nonneg ha, abs_of_nonneg hb]
    _ ≤ a * K + b * K := add_le_add
      (mul_le_mul_of_nonneg_left hft ha) (mul_le_mul_of_nonneg_left hgt hb)
    _ = K := by rw [← add_mul, hab, one_mul]

/-- Hilbert extraction retains both the actual L2 bound and the ambient pointwise bound.
This replaces weak-star sequential compactness by C06 applied to the genuine L2 Hilbert space. -/
theorem l2_extract_with_ambient_bound {E H : Type u} [NormedAddCommGroup E]
    [InnerProductSpace ℂ E] [CompleteSpace E] [NormedAddCommGroup H] [NormedSpace ℂ H]
    (hC06 : C06.{u}) (μ : Measure Time) (J : E →L[ℂ] H)
    (w : ℕ → Lp E 2 μ) (K2 Kinf : ℝ) (h2 : ∀ n, ‖w n‖ ≤ K2)
    (hinf : ∀ n, ∀ᵐ t ∂μ, ‖J (w n t)‖ ≤ Kinf) :
    ∃ k : ℕ → ℕ, StrictMono k ∧ ∃ z : Lp E 2 μ,
      C06Weak (w ∘ k) z ∧ ‖z‖ ≤ K2 ∧ ∀ᵐ t ∂μ, ‖J (z t)‖ ≤ Kinf := by
  obtain ⟨k, hk, z, hz⟩ := (hC06 (Lp E 2 μ)).1 w ⟨K2, h2⟩
  refine ⟨k, hk, z, hz, (hC06 (Lp E 2 μ)).2.1 _ _ K2 hz (fun n => h2 (k n)), ?_⟩
  exact (hC06 (Lp E 2 μ)).2.2 _ (l2_ambient_bound_closed μ J Kinf)
    (l2_ambient_bound_convex μ J Kinf) (w ∘ k) z (fun n => hinf (k n)) hz

end MergedKdV.T3
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T3.EnergySpatial
universe u

/-- The canonical inclusion agrees with the subtype map once its bound is known. -/
theorem inclusion_eq_val {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) (h : ∃ C : ℝ, ∀ x : S.Space, ‖S.val x‖ ≤ C * ‖x‖)
    (x : S.Space) : S.inclusion x = S.val x := by
  unfold D03Subspace.inclusion
  rw [dite_eq_left h]
  rfl

end MergedKdV.T3.EnergySpatial
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T3.EnergySpatial
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

theorem energy_complete (hP : ProofInputs M B [.L02a, .Q01a]) : CompleteSpace M.energySpace.Space := by
  let e := energyEquiv (hP.restrict)
  let u : M.energySpace.Space ≃ᵤ (M.V 1).Space :=
    { e.toEquiv with
      uniformContinuous_toFun := e.toContinuousLinearMap.uniformContinuous
      uniformContinuous_invFun := e.symm.toContinuousLinearMap.uniformContinuous }
  exact u.completeSpace_iff.mpr ((hP.get .Q01a (by decide)).2.2.1 1 (by norm_num) (by norm_num))

theorem energy_inclusion_bound (hP : ProofInputs M B [.L01a]) (x : M.energySpace.Space) :
    ‖M.energySpace.val x‖ ≤ D01p L * ‖x‖ := by
  simpa only [Model.d1, size_val] using (hP.get .L01a (by decide)).1 (M.energySpace.val x) x.property

theorem energy_inclusion_correct (hP : ProofInputs M B [.L01a]) (x : M.energySpace.Space) :
    M.energySpace.inclusion x = M.energySpace.val x :=
  inclusion_eq_val _ ⟨D01p L, energy_inclusion_bound (hP.restrict)⟩ x

end MergedKdV.T3.EnergySpatial
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology InnerProductSpace
namespace MergedKdV.T3
universe u

/-- Orthogonality forces the projection to fix every discrete vector. -/
theorem project_on_X {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.L04a]) (m : D05Mesh L κ) (x : M.X m) : M.Pi m (x : M.H) = x := by
  have h := (P.get .L04a (by decide)).1 m (x : M.H) (x - M.Pi m (x : M.H))
  change inner ℂ ((x - M.Pi m (x : M.H) : M.X m) : M.H)
    ((x - M.Pi m (x : M.H) : M.X m) : M.H) = 0 at h
  rw [inner_self_eq_zero] at h
  have hh : x - M.Pi m (x : M.H) = 0 := Subtype.ext h
  exact (sub_eq_zero.mp hh).symm

theorem Q_discrete_formula {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (hco : Consistency M B) (ν : ℝ) (hν : 0 < ν) (hνL : ν < D01lambda L)
    (m : D05Mesh L κ) (w q : M.Trajectory) (hp : M.ProductSource ν w q) (t : Time) :
    M.Q ν (some m) w q t = ∫ s in Iic t,
      (M.Th m (t - s) (M.PiMinus m (M.weakProduct (w s) (q s))) : M.H) ∂timeMeasure := by
  unfold Model.Q Model.productClass
  rw [dite_eq_left hp]
  exact (hco.1 ν hν hνL).2.1.2.2.2.2.2 _ hp m t

/-- Every value of the actual discrete weak convolution is in X_h.
The isometric inclusion commutes with the Bochner integral even under totalization. -/
theorem Q_discrete_mem {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.Q01a]) (hco : Consistency M B) (ν : ℝ)
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    (w q : M.Trajectory) (hp : M.ProductSource ν w q) (t : Time) :
    M.Q ν (some m) w q t ∈ M.X m := by
  let := (P.get .Q01a (by decide)).2.2.2.2.2.2.2.2.2.1 m
  rw [Q_discrete_formula M B hco ν hν hνL m w q hp t]
  have he := (M.X m).subtypeₗᵢ.integral_comp_comm
    (μ := timeMeasure.restrict (Iic t))
    (fun s => M.Th m (t - s) (M.PiMinus m (M.weakProduct (w s) (q s))))
  change (∫ s in Iic t, (M.Th m (t - s)
    (M.PiMinus m (M.weakProduct (w s) (q s))) : M.H) ∂timeMeasure) =
    ((∫ s in Iic t, M.Th m (t - s)
      (M.PiMinus m (M.weakProduct (w s) (q s))) ∂timeMeasure : M.X m) : M.H) at he
  rw [he]
  exact (∫ s in Iic t, M.Th m (t - s)
    (M.PiMinus m (M.weakProduct (w s) (q s))) ∂timeMeasure : M.X m).property

theorem affine_candidate_discrete_lift {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.Q01a]) (hco : Consistency M B) (ν : ℝ)
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    (w q : M.Trajectory) (hw : M.X0 ν w) (hq : M.X0 ν q) (x : M.X m)
    (heq : q = M.linearFlow (some m) (x : M.H) + (2 : ℂ) • M.Q ν (some m) w q) :
    ∃ v : Time → M.X m, Continuous v ∧ ∀ t, (v t : M.H) = q t := by
  have hp := ((hco.1 ν hν hνL).2.2.2.2.1 (some m) w q hw hq).1
  have hm (t : Time) : q t ∈ M.X m := by
    rw [heq]
    exact (M.X m).add_mem (M.Th m t (M.Pi m (x : M.H))).property
      ((M.X m).smul_mem (2 : ℂ) (Q_discrete_mem M B (P.restrict) hco ν hν hνL m w q hp t))
  exact ⟨fun t => ⟨q t, hm t⟩, hq.1.1.subtype_mk hm, fun _ => rfl⟩

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u

/-- The canonical weak product agrees with the strong product on its specified domain. -/
theorem weakProduct_on_V1 {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (hco : Consistency M B) (ν : ℝ) (hν : 0 < ν) (hνL : ν < D01lambda L)
    (f g : M.H) (hf : f ∈ (M.V 1).carrier) (hg : g ∈ (M.V 1).carrier) :
    M.weakProduct f g = M.iota (M.product f g) := by
  have h := (hco.1 ν hν hνL).2.1.2.2.1 ((M.V 1).ofH f) ((M.V 1).ofH g)
  rw [val_ofH _ _ hf, val_ofH _ _ hg] at h
  exact h

/-- On genuine discrete representatives, Q is precisely the intrinsic strong convolution. -/
theorem Q_discrete_strong_formula {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.Q01a]) (hco : Consistency M B) (ν : ℝ)
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    (w v : Time → M.X m)
    (hp : M.ProductSource ν (fun s => (w s : M.H)) (fun s => (v s : M.H))) (t : Time) :
    M.Q ν (some m) (fun s => (w s : M.H)) (fun s => (v s : M.H)) t =
      ((∫ s in Iic t, M.Th m (t - s) (M.Fh m (w s) (v s)) ∂timeMeasure : M.X m) : M.H) := by
  let := (P.get .Q01a (by decide)).2.2.2.2.2.2.2.2.2.1 m
  rw [Q_discrete_formula M B hco ν hν hνL m _ _ hp t]
  calc
    _ = ∫ s in Iic t, (M.Th m (t - s) (M.Fh m (w s) (v s)) : M.H) ∂timeMeasure := by
      apply integral_congr_ae
      filter_upwards [] with s
      rw [weakProduct_on_V1 M B hco ν hν hνL _ _
        (discrete_mem_V1 M B (P.restrict) m (w s).property) (discrete_mem_V1 M B (P.restrict) m (v s).property),
        (hco.1 ν hν hνL).2.1.2.1]
      rfl
    _ = _ := (M.X m).subtypeₗᵢ.integral_comp_comm _

theorem affine_candidate_derivative {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.L04a, .L05a, .Q01a]) (hco : Consistency M B) (ν : ℝ)
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    (w : Time → M.X m) (hwc : Continuous w)
    (hw : M.X0 ν (fun t => (w t : M.H))) (q : M.Trajectory) (hq : M.X0 ν q)
    (x : M.X m)
    (heq : q = M.linearFlow (some m) (x : M.H) +
      (2 : ℂ) • M.Q ν (some m) (fun t => (w t : M.H)) q) :
    ∃ v : Time → M.X m, Continuous v ∧ (∀ t, (v t : M.H) = q t) ∧
      v 0 = x ∧ ∀ t : Time,
        HasDerivWithinAt (fun s : ℝ => v (Real.toNNReal s))
          (M.Ah m (v t) + (2 : ℂ) • M.Fh m (w t) (v t)) (Ici 0) t := by
  obtain ⟨v, hv, hval⟩ := affine_candidate_discrete_lift M B (P.restrict) hco ν hν hνL m
    (fun t => (w t : M.H)) q hw hq x heq
  have hvf : (fun t => (v t : M.H)) = q := funext hval
  have hp := ((hco.1 ν hν hνL).2.2.2.2.1 (some m) (fun t => (w t : M.H)) q hw hq).1
  rw [← hvf] at hp heq
  have hform (t : Time) : v t = M.Th m t x +
      ∫ s in Iic t, M.Th m (t - s) ((2 : ℂ) • M.Fh m (w s) (v s)) ∂timeMeasure := by
    have ht := congrFun heq t
    change (v t : M.H) = (M.Th m t (M.Pi m (x : M.H)) : M.H) +
      (2 : ℂ) • M.Q ν (some m) (fun t => (w t : M.H)) (fun t => (v t : M.H)) t at ht
    rw [project_on_X M B (P.restrict) m x, Q_discrete_strong_formula M B (P.restrict) hco ν hν hνL m w v hp t] at ht
    have hh : v t = M.Th m t x +
        (2 : ℂ) • (∫ s in Iic t, M.Th m (t - s) (M.Fh m (w s) (v s)) ∂timeMeasure) :=
      Subtype.ext ht
    simpa only [map_smul, integral_smul] using hh
  let F := discreteBilinearCLM M B (P.restrict) m
  have hg : Continuous (fun t => (2 : ℂ) • M.Fh m (w t) (v t)) :=
    ((F.continuous.comp hwc).clm_apply hv).const_smul (2 : ℂ)
  obtain ⟨z, _, hz, hz0, hzd⟩ := discrete_Duhamel_classical M B (P.restrict) m x _ hg
  have he : v = z := funext (fun t => (hform t).trans (hz t).symm)
  rw [← he] at hz0 hzd
  exact ⟨v, hv, hval, hz0, hzd⟩

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (P : ProofInputs M B [.C01b, .Q01a])

/-- The specified strong bilinear map is continuous on V1 x V1, by C01(b). -/
def strongBilinearCLM : (M.V 1).Space →L[ℂ] (M.V 1).Space →L[ℂ] M.H :=
  LinearMap.mkContinuous₂ M.F (B.bound "C01_b" 0 1) (by
    intro f g
    have h := ((P.get .C01b (by decide)) 1 (by norm_num) (by norm_num)
      ((M.V 1).val f) ((M.V 1).val g) f.property g.property).2
    change M.vnorm (1 - 1) (M.product ((M.V 1).val f) ((M.V 1).val g)) ≤ _ at h
    rw [sub_self, (P.get .Q01a (by decide)).2.1] at h
    simpa only [Model.product, ofH_val, Model.vnorm, size_val] using h)

/-- The continuous realization has the original pointwise values. -/
theorem strongBilinearCLM_apply (f g : (M.V 1).Space) :
    strongBilinearCLM M B (P.restrict) f g = M.F f g := rfl

/-- Pointwise strong products agree with the continuous bilinear realization on a lift. -/
theorem strongBilinearCLM_on_lifts (u v : (M.V 1).Space) :
    strongBilinearCLM M B (P.restrict) u v = M.product ((M.V 1).val u) ((M.V 1).val v) := by
  simp only [Model.product, ofH_val, strongBilinearCLM_apply M B P.restrict]

end MergedKdV.T3
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (P : ProofInputs M B [.C01b, .L01b, .L02a, .Q01a])
include P in

/-- Continuity of the actual H derivative and the V1 lift yields a continuous V3 lift. -/
theorem continuous_lift_V3 (u q : M.Trajectory) (hq : Continuous q)
    (hu1 : M.ContinuousLift (M.V 1) u)
    (hmem : ∀ t, u t ∈ (M.V 3).carrier)
    (heq : ∀ t, q t = M.applyA (u t) + M.nonlinear (u t)) :
    M.ContinuousLift (M.V 3) u := by
  obtain ⟨u1, hc, hv⟩ := hu1
  let F := strongBilinearCLM M B (P.restrict)
  have he : (fun t => M.nonlinear (u t)) = fun t => F (u1 t) (u1 t) := by
    funext t
    rw [← hv t]
    simp only [Model.nonlinear, Model.product, ofH_val]
    rfl
  have hN : Continuous (fun t => M.nonlinear (u t)) := by
    rw [he]
    exact (F.continuous.comp hc).clm_apply hc
  let u3 : Time → (M.V 3).Space := fun t => generatorInverse M B (P.restrict) (q t - M.nonlinear (u t))
  refine ⟨u3, (generatorInverse M B (P.restrict)).continuous.comp (hq.sub hN), ?_⟩
  intro t
  have hh : q t - M.nonlinear (u t) = M.applyA (u t) := by rw [heq t]; abel
  dsimp only [u3]
  rw [hh]
  change (M.V 3).val (generatorInverse M B (P.restrict) (M.A ((M.V 3).ofH (u t)))) = u t
  rw [generatorInverse_A M B P.restrict, val_ofH _ _ (hmem t)]

end MergedKdV.T3
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace MergedKdV.T3.ScaleMaps
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

def productH (hP : ProofInputs M B [.Q01a]) :
    (M.V 2).Space →ₗ[ℂ] (M.V 2).Space →ₗ[ℂ] M.H where
  toFun x := (M.F (scaleInclusion (nested (hP.restrict) (by norm_num) (by norm_num) (by norm_num)) x)).comp
    (scaleInclusion (nested (hP.restrict) (by norm_num) (by norm_num) (by norm_num)))
  map_add' x y := by ext z; simp
  map_smul' a x := by ext z; simp

theorem productH_apply (hP : ProofInputs M B [.Q01a]) (x y : (M.V 2).Space) :
    productH (hP.restrict) x y = M.product ((M.V 2).val x) ((M.V 2).val y) := rfl

theorem product_two_bound (hP : ProofInputs M B [.C01b, .Q01a]) (x y : (M.V 2).Space) :
    (M.V 1).Bound (productH (hP.restrict) x y) (B.bound "C01_b" 0 2 * ‖x‖ * ‖y‖) := by
  rw [productH_apply hP.restrict]
  have h := (hP.get .C01b (by decide)) 2 (by norm_num) (by norm_num)
    ((M.V 2).val x) ((M.V 2).val y) (val_mem _ x) (val_mem _ y)
  simpa only [show (2 : ℝ) - 1 = 1 by norm_num, Model.vnorm, size_val] using h

def productTwoLinear (hP : ProofInputs M B [.C01b, .Q01a]) :
    (M.V 2).Space →ₗ[ℂ] (M.V 2).Space →ₗ[ℂ] (M.V 1).Space where
  toFun x :=
    { toFun := fun y => (M.V 1).ofH (productH (hP.restrict) x y)
      map_add' := fun y z => by
        rw [map_add, ofH_add _ (product_two_bound (hP.restrict) x y).1 (product_two_bound (hP.restrict) x z).1]
      map_smul' := fun a y => by
        rw [map_smul, ofH_smul _ a (product_two_bound (hP.restrict) x y).1]
        rfl }
  map_add' x y := by
    ext z
    change (M.V 1).ofH (productH (hP.restrict) (x + y) z) =
      (M.V 1).ofH (productH (hP.restrict) x z) + (M.V 1).ofH (productH (hP.restrict) y z)
    rw [map_add, LinearMap.add_apply, ofH_add _ (product_two_bound (hP.restrict) x z).1
      (product_two_bound (hP.restrict) y z).1]
  map_smul' a x := by
    ext y
    change (M.V 1).ofH (productH (hP.restrict) (a • x) y) = a • (M.V 1).ofH (productH (hP.restrict) x y)
    rw [map_smul, LinearMap.smul_apply, ofH_smul _ a (product_two_bound (hP.restrict) x y).1]

def productTwo (hP : ProofInputs M B [.C01b, .Q01a]) :
    (M.V 2).Space →L[ℂ] (M.V 2).Space →L[ℂ] (M.V 1).Space :=
  (productTwoLinear (hP.restrict)).mkContinuous₂ (B.bound "C01_b" 0 2) (by
    intro x y
    exact (product_two_bound (hP.restrict) x y).2)

theorem productTwo_val (hP : ProofInputs M B [.C01b, .Q01a]) (x y : (M.V 2).Space) :
    (M.V 1).val (productTwo (hP.restrict) x y) = M.product ((M.V 2).val x) ((M.V 2).val y) :=
  val_ofH _ (product_two_bound (hP.restrict) x y).1

end MergedKdV.T3.ScaleMaps
end
end

section
set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (P : ProofInputs M B [.C01b, .L02a, .Q01a])
include P in

/-- A continuous V3 trajectory has a continuous V1 nonlinear source lift. -/
theorem nonlinear_continuous_lift (u : M.Trajectory) (hu : M.ContinuousLift (M.V 3) u) :
    M.ContinuousLift (M.V 1) (fun t => M.nonlinear (u t)) := by
  obtain ⟨u3, hc, hv⟩ := hu
  let J : (M.V 3).Space →L[ℂ] (M.V 2).Space :=
    ScaleMaps.scaleInclusionCLM (P.restrict) (by norm_num) (by norm_num) (by norm_num)
  let F := ScaleMaps.productTwo (P.restrict)
  let u2 : Time → (M.V 2).Space := fun t => J (u3 t)
  have huc : Continuous u2 := J.continuous.comp hc
  refine ⟨fun t => F (u2 t) (u2 t), (F.continuous.comp huc).clm_apply huc, ?_⟩
  intro t
  rw [ScaleMaps.productTwo_val P.restrict]
  have hj : (M.V 2).val (u2 t) = u t :=
    (ScaleMaps.scaleInclusion_val (ScaleMaps.nested (P.restrict) (r := 2) (s := 3)
      (by norm_num) (by norm_num) (by norm_num)) (u3 t)).trans (hv t)
  rw [hj]
  rfl

end MergedKdV.T3
end
end


==> anc/lean/MergedKdV/Proofs/SourceDensity.lean <==
import MergedKdV.Proofs.LinearTools
import Mathlib.Analysis.Analytic.ChangeOrigin
import Mathlib.Analysis.Analytic.Linear
import Mathlib.Analysis.Analytic.Uniqueness
import Mathlib.Analysis.Calculus.ContDiff.Defs
import Mathlib.Analysis.Calculus.Deriv.Basic
import Mathlib.Analysis.Complex.CauchyIntegral
import Mathlib.Analysis.Convolution
import Mathlib.Analysis.InnerProductSpace.Dual
import Mathlib.Analysis.InnerProductSpace.Projection.Submodule
import Mathlib.Analysis.Normed.Lp.ProdLp
import Mathlib.Analysis.Normed.Lp.SmoothApprox
import Mathlib.Analysis.Normed.Module.FiniteDimension
import Mathlib.Analysis.Normed.Module.Multilinear.Curry
import Mathlib.Analysis.Normed.Operator.Extend
import Mathlib.Analysis.Normed.Ring.InfiniteSum
import Mathlib.Analysis.ODE.ExistUnique
import Mathlib.Analysis.SpecialFunctions.ImproperIntegrals
import Mathlib.Analysis.SpecialFunctions.Log.Deriv
import Mathlib.Analysis.SpecialFunctions.Pow.Continuity
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Combinatorics.Enumerative.Catalan.Basic
import Mathlib.MeasureTheory.Constructions.Polish.Basic
import Mathlib.MeasureTheory.Function.ConvergenceInMeasure
import Mathlib.MeasureTheory.Function.L2Space
import Mathlib.MeasureTheory.Function.LpSeminorm.CompareExp
import Mathlib.MeasureTheory.Function.LpSeminorm.LpNorm
import Mathlib.MeasureTheory.Function.LpSeminorm.TriangleInequality
import Mathlib.MeasureTheory.Function.LpSpace.Basic
import Mathlib.MeasureTheory.Function.LpSpace.Complete
import Mathlib.MeasureTheory.Function.SimpleFuncDenseLp
import Mathlib.MeasureTheory.Integral.Bochner.Basic
import Mathlib.MeasureTheory.Integral.Bochner.ContinuousLinearMap
import Mathlib.MeasureTheory.Integral.Bochner.Set
import Mathlib.MeasureTheory.Integral.DominatedConvergence
import Mathlib.MeasureTheory.Integral.IntegrableOn
import Mathlib.MeasureTheory.Integral.IntervalIntegral.AbsolutelyContinuousFun
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.MeasureTheory.Measure.Lebesgue.Basic
import Mathlib.MeasureTheory.Measure.WithDensity
import Mathlib.Tactic.Abel
import Mathlib.Tactic.FunProp
import Mathlib.Tactic.GCongr
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring
import Mathlib.Topology.Algebra.InfiniteSum.NatInt
import Mathlib.Topology.Algebra.InfiniteSum.Ring
import Mathlib.Topology.ContinuousMap.Bounded.Normed
import Mathlib.Topology.ContinuousMap.ZeroAtInfty
import Mathlib.Topology.MetricSpace.Contracting
import Mathlib.Topology.Order.Compact
import Mathlib.Topology.Sequences
import Mathlib.Topology.UniformSpace.Equiv

section
noncomputable section
open Set Filter
open scoped Topology
namespace MergedKdV.ClassicalProofs
universe u
namespace C10aProof
variable {L κ : ℝ} (M : Model.{u} L κ)

/-- Under continuity of the subtype map, the canonical inclusion is the subtype map. -/
theorem inclusion_apply (hc : Continuous M.energySpace.val) (v : M.energySpace.Space) :
    M.energySpace.inclusion v = M.energySpace.val v := by
  have hb : ∃ C : ℝ, ∀ x : M.energySpace.Space, ‖M.energySpace.val x‖ ≤ C * ‖x‖ := by
    let Lc : M.energySpace.Space →L[ℂ] M.H := ⟨M.energySpace.val, hc⟩
    exact ⟨‖Lc‖, fun x => Lc.le_opNorm x⟩
  unfold D03Subspace.inclusion
  split_ifs
  rfl

/-- The pivot map evaluates as the ambient inner product against the inclusion. -/
theorem iota_apply (f : M.H) (v : M.energySpace.Space) :
    M.iota f v = inner ℂ (M.energySpace.inclusion v) f := rfl

theorem iota_add (f g : M.H) : M.iota (f + g) = M.iota f + M.iota g := by
  ext v
  simp only [iota_apply, add_apply, inner_add_right]

theorem iota_smul (c : ℂ) (f : M.H) : M.iota (c • f) = c • M.iota f := by
  ext v
  simp only [iota_apply, smul_apply, inner_smul_right, smul_eq_mul]

theorem iota_zero : M.iota 0 = 0 := by
  ext v
  simp only [iota_apply, zero_apply, inner_zero_right]

/-- The vectors of the energy space whose Riesz functional lies in the range of the pivot map. -/
def pre : Submodule ℂ M.energySpace.Space where
  carrier := {x | ∃ f : M.H, innerSLFlip ℂ x = M.iota f}
  add_mem' := by
    rintro x y ⟨f, hf⟩ ⟨g, hg⟩
    exact ⟨f + g, by rw [map_add, hf, hg, iota_add]⟩
  zero_mem' := ⟨0, by rw [map_zero, iota_zero]⟩
  smul_mem' := by
    rintro c x ⟨f, hf⟩
    exact ⟨c • f, by rw [map_smul, hf, iota_smul]⟩

/-- Anti-dual Riesz representation: the flipped inner product is onto the anti-dual. -/
theorem flip_surjective [CompleteSpace M.energySpace.Space] (g : M.Weak) :
    ∃ x : M.energySpace.Space, innerSLFlip ℂ x = g := by
  obtain ⟨x, hx, -⟩ := C10_antiRiesz g
  exact ⟨x, ContinuousLinearMap.ext fun y => hx y⟩

/-- The orthogonal complement of the preimage is trivial. -/
theorem pre_orthogonal [CompleteSpace M.energySpace.Space]
    (hc : Continuous M.energySpace.val) : (pre M)ᗮ = ⊥ := by
  rw [Submodule.eq_bot_iff]
  intro v hv
  have hzero : ∀ f : M.H, inner ℂ (M.energySpace.val v) f = 0 := by
    intro f
    obtain ⟨x, hx⟩ := flip_surjective M (M.iota f)
    have hxmem : x ∈ pre M := ⟨f, hx⟩
    have h1 : inner ℂ x v = 0 := (Submodule.mem_orthogonal _ v).mp hv x hxmem
    have h2 : inner ℂ v x = 0 := inner_eq_zero_symm.mp h1
    have h3 : innerSLFlip ℂ x v = inner ℂ v x := rfl
    rw [← inclusion_apply M hc v, ← iota_apply, ← hx, h3, h2]
  have hval : M.energySpace.val v = 0 := inner_self_eq_zero.mp (hzero _)
  exact (map_eq_zero_iff M.energySpace.val (Submodule.injective_subtype _)).mp hval

end C10aProof
end MergedKdV.ClassicalProofs
end
end

section
noncomputable section
open Set Filter
open scoped Topology
namespace MergedKdV.ClassicalProofs
universe u

/-- C10(a): the canonical pivot map has dense range in the anti-dual of the energy space. -/
theorem C10_a_holds {L κ : ℝ} (M : Model.{u} L κ) : C10_a M := by
  intro hcomp hcont _hdense
  have := hcomp
  have hdenseK : Dense ((C10aProof.pre M : Submodule ℂ M.energySpace.Space) :
      Set M.energySpace.Space) := by
    rw [Submodule.dense_iff_topologicalClosure_eq_top,
      Submodule.topologicalClosure_eq_top_iff]
    exact C10aProof.pre_orthogonal M hcont
  have hsurj : Function.Surjective
      (innerSLFlip ℂ : M.energySpace.Space →L[ℂ] M.Weak) :=
    fun g => C10aProof.flip_surjective M g
  have himg : Dense ((innerSLFlip ℂ : M.energySpace.Space →L[ℂ] M.Weak) ''
      (C10aProof.pre M : Set M.energySpace.Space)) :=
    hsurj.denseRange.dense_image (ContinuousLinearMap.continuous _) hdenseK
  refine himg.mono ?_
  rintro _ ⟨x, ⟨f, hf⟩, rfl⟩
  exact ⟨f, hf.symm⟩

end MergedKdV.ClassicalProofs
end
end

section
set_option linter.unusedSectionVars false
noncomputable section
open MeasureTheory Set Filter
open scoped Topology NNReal ENNReal
namespace MergedKdV.ClassicalProofs
universe u

/-- Instance shortcut: the energy space is a complex normed space. -/
local instance c10bEnergyNormedSpace {L κ : ℝ} (M : Model.{u} L κ) :
    NormedSpace ℂ M.energySpace.Space := inferInstance

end MergedKdV.ClassicalProofs
end
end

section
set_option linter.unusedSectionVars false
noncomputable section
open MeasureTheory Set Filter
open scoped Topology NNReal ENNReal
namespace MergedKdV.ClassicalProofs
universe u
attribute [local instance] MergedKdV.ClassicalProofs.c10bEnergyNormedSpace

/-- Instance shortcut: the anti-dual is a normed group. -/
local instance c10bWeakNormedGroup {L κ : ℝ} (M : Model.{u} L κ) :
    NormedAddCommGroup M.Weak := inferInstance

end MergedKdV.ClassicalProofs
end
end

section
set_option linter.unusedSectionVars false
noncomputable section
open MeasureTheory Set Filter
open scoped Topology NNReal ENNReal
namespace MergedKdV.ClassicalProofs
universe u
attribute [local instance] MergedKdV.ClassicalProofs.c10bEnergyNormedSpace
attribute [local instance] MergedKdV.ClassicalProofs.c10bWeakNormedGroup

/-- Instance shortcut: the anti-dual is a complex normed space. -/
local instance c10bWeakNormedSpace {L κ : ℝ} (M : Model.{u} L κ) :
    NormedSpace ℂ M.Weak := inferInstance

end MergedKdV.ClassicalProofs
end
end

section
set_option linter.unusedSectionVars false
noncomputable section
open MeasureTheory Set Filter
open scoped Topology NNReal ENNReal
namespace MergedKdV.ClassicalProofs
universe u
namespace C10bProof
attribute [local instance] MergedKdV.ClassicalProofs.c10bEnergyNormedSpace
attribute [local instance] MergedKdV.ClassicalProofs.c10bWeakNormedGroup
attribute [local instance] MergedKdV.ClassicalProofs.c10bWeakNormedSpace

def Adm (η : ℝ → ℂ) : Prop :=
  ContDiff ℝ ((⊤ : ℕ∞) : WithTop ℕ∞) η ∧ HasCompactSupport η ∧ tsupport η ⊆ Ioi 0

/-- The canonical inclusion of nonnegative time is a measurable embedding. -/
theorem timeEmb : MeasurableEmbedding (fun t : Time => (t : ℝ)) :=
  MeasurableEmbedding.subtype_coe measurableSet_Ici

theorem timeMeasure_Iic_lt_top (R : Time) : timeMeasure (Iic R) < ⊤ := by
  unfold timeMeasure
  rw [timeEmb.comap_apply]
  refine lt_of_le_of_lt (Measure.restrict_apply_le _ _) ?_
  have hsub : (fun t : Time => (t : ℝ)) '' Iic R ⊆ Icc 0 (R : ℝ) := by
    rintro _ ⟨s, hs, rfl⟩
    exact ⟨s.coe_nonneg, by exact_mod_cast hs⟩
  exact lt_of_le_of_lt (measure_mono hsub) (by simp)

theorem timeMeasure_singleton_zero : timeMeasure ({0} : Set Time) = 0 := by
  unfold timeMeasure
  rw [timeEmb.comap_apply, Set.image_singleton]
  exact nonpos_iff_eq_zero.mp ((Measure.restrict_apply_le _ _).trans (by simp))

theorem timeMeasure_finiteOnCompacts : IsFiniteMeasureOnCompacts timeMeasure :=
  ⟨fun K hK => by
    obtain ⟨R, hR⟩ := hK.bddAbove
    exact (measure_mono (fun t ht => hR ht)).trans_lt (timeMeasure_Iic_lt_top R)⟩

end C10bProof
end MergedKdV.ClassicalProofs
end
end

section
set_option linter.unusedSectionVars false
noncomputable section
open MeasureTheory Set Filter
open scoped Topology NNReal ENNReal
namespace MergedKdV.ClassicalProofs
universe u
namespace C10bProof
variable {L κ : ℝ} (M : Model.{u} L κ)
attribute [local instance] MergedKdV.ClassicalProofs.c10bEnergyNormedSpace
attribute [local instance] MergedKdV.ClassicalProofs.c10bWeakNormedGroup
attribute [local instance] MergedKdV.ClassicalProofs.c10bWeakNormedSpace

theorem weighted_Iic_lt_top {σ : ℝ} (hσ : 0 ≤ σ) (R : Time) :
    M.weightedMeasure σ (Iic R) < ⊤ := by
  have happly : M.weightedMeasure σ (Iic R) =
      ∫⁻ t in Iic R, ENNReal.ofReal (Real.exp (2 * σ * t)) ∂timeMeasure := by
    unfold Model.weightedMeasure
    exact withDensity_apply _ measurableSet_Iic
  rw [happly]
  calc ∫⁻ t in Iic R, ENNReal.ofReal (Real.exp (2 * σ * t)) ∂timeMeasure
      ≤ ∫⁻ _t in Iic R, ENNReal.ofReal (Real.exp (2 * σ * R)) ∂timeMeasure := by
        refine setLIntegral_mono' measurableSet_Iic fun t ht => ?_
        refine ENNReal.ofReal_le_ofReal (Real.exp_le_exp.mpr ?_)
        have ht1 : (t : ℝ) ≤ R := by exact_mod_cast ht
        exact mul_le_mul_of_nonneg_left ht1 (by positivity)
    _ = ENNReal.ofReal (Real.exp (2 * σ * R)) * timeMeasure (Iic R) := setLIntegral_const _ _
    _ < ⊤ := ENNReal.mul_lt_top ENNReal.ofReal_lt_top (timeMeasure_Iic_lt_top R)

theorem weighted_finiteOnCompacts {σ : ℝ} (hσ : 0 ≤ σ) :
    IsFiniteMeasureOnCompacts (M.weightedMeasure σ) :=
  ⟨fun K hK => by
    obtain ⟨R, hR⟩ := hK.bddAbove
    exact (measure_mono (fun t ht => hR ht)).trans_lt (weighted_Iic_lt_top M hσ R)⟩

theorem weighted_ae_pos (σ : ℝ) : ∀ᵐ t ∂(M.weightedMeasure σ), t ∈ Ioi (0 : Time) := by
  have hac : M.weightedMeasure σ ≪ timeMeasure := by
    unfold Model.weightedMeasure
    exact withDensity_absolutelyContinuous _ _
  have h0 : ∀ᵐ t ∂timeMeasure, t ∈ Ioi (0 : Time) := by
    rw [ae_iff]
    have hset : {t : Time | ¬ t ∈ Ioi (0 : Time)} = {0} := by
      ext t
      simp
    rw [hset]
    exact timeMeasure_singleton_zero
  exact hac.ae_le h0

theorem adm_continuous {η : ℝ → ℂ} (hη : Adm η) : Continuous fun t : Time => η t :=
  hη.1.continuous.comp NNReal.continuous_coe

theorem adm_hasCompactSupport {η : ℝ → ℂ} (hη : Adm η) :
    HasCompactSupport fun t : Time => η t := by
  obtain ⟨R, hR⟩ := hη.2.1.isCompact.bddAbove
  refine HasCompactSupport.intro (K := Icc (0 : Time) R.toNNReal) isCompact_Icc fun t ht => ?_
  by_contra hne
  have hmem : (t : ℝ) ∈ tsupport η := subset_tsupport η hne
  have hle : (t : ℝ) ≤ R := hR hmem
  have hR0 : (0 : ℝ) ≤ R := t.coe_nonneg.trans hle
  refine ht ⟨bot_le, NNReal.coe_le_coe.mp ?_⟩
  rw [Real.coe_toNNReal R hR0]
  exact hle

theorem smul_hasCompactSupport {W : Type*} [NormedAddCommGroup W] [NormedSpace ℂ W]
    {η : ℝ → ℂ} (hη : Adm η) (c : W) : HasCompactSupport fun t : Time => η t • c :=
  (adm_hasCompactSupport hη).mono (fun t ht => by
    rw [Function.mem_support] at ht ⊢
    intro h0
    exact ht (by rw [h0, zero_smul]))

theorem adm_memLp {σ : ℝ} (hσ : 0 ≤ σ) {η : ℝ → ℂ} (hη : Adm η) :
    MemLp (fun t : Time => η t) 2 (M.weightedMeasure σ) := by
  have := weighted_finiteOnCompacts M hσ
  exact (adm_continuous hη).memLp_of_hasCompactSupport (adm_hasCompactSupport hη)

theorem adm_smul_memLp {σ : ℝ} (hσ : 0 ≤ σ) {W : Type*} [NormedAddCommGroup W]
    [NormedSpace ℂ W] {η : ℝ → ℂ} (hη : Adm η) (c : W) :
    MemLp (fun t : Time => η t • c) 2 (M.weightedMeasure σ) := by
  have := weighted_finiteOnCompacts M hσ
  exact ((adm_continuous hη).smul continuous_const).memLp_of_hasCompactSupport
    (smul_hasCompactSupport hη c)

/-- The bilinear map `(c, z) ↦ z • c`. -/
def Bsm (W : Type*) [NormedAddCommGroup W] [NormedSpace ℂ W] : W →L[ℂ] ℂ →L[ℂ] W :=
  (ContinuousLinearMap.lsmul ℂ ℂ).flip

theorem Bsm_apply {W : Type*} [NormedAddCommGroup W] [NormedSpace ℂ W] (c : W) (z : ℂ) :
    Bsm W c z = z • c := rfl

/-- The continuous bilinear map `(c, φ) ↦ φ • c` on `Weak × L^2(ℂ)`. -/
def Ten (σ : ℝ) : M.Weak →L[ℂ] Lp ℂ 2 (M.weightedMeasure σ) →L[ℂ]
    Lp M.Weak 2 (M.weightedMeasure σ) :=
  ContinuousLinearMap.compLpL₂ 2 (M.weightedMeasure σ) (Bsm M.Weak)

theorem Ten_toLp (σ : ℝ) (c : M.Weak) {φ : Time → ℂ}
    (hφ : MemLp φ 2 (M.weightedMeasure σ))
    (h' : MemLp (fun t => φ t • c) 2 (M.weightedMeasure σ)) :
    Ten M σ c (hφ.toLp φ) = h'.toLp (fun t => φ t • c) := by
  apply Lp.ext
  have h1 := (Bsm M.Weak c).coeFn_compLp (hφ.toLp φ)
  filter_upwards [h1, hφ.coeFn_toLp, h'.coeFn_toLp] with t h1 h2 h3
  rw [h3]
  show ((Bsm M.Weak c).compLp (hφ.toLp φ)) t = φ t • c
  rw [h1, h2]
  rfl

abbrev tensorSet (σ : ℝ) : Set (M.WeakL2 σ) :=
  {g | ∃ f, M.SmoothTensor σ f ∧ M.sourceClass σ f = g}

theorem sourceClass_of {σ : ℝ} {f : M.Trajectory}
    (h : MemLp (fun t => M.iota (f t)) 2 (M.weightedMeasure σ)) :
    M.sourceClass σ f = h.toLp (fun t => M.iota (f t)) := by
  unfold Model.sourceClass
  exact dite_eq_left h

/-- The pivot map is continuous. -/
theorem iota_continuous : Continuous M.iota := by
  have hb : ∀ f : M.H, ‖M.iota f‖ ≤
      (‖innerSLFlip ℂ (E := M.H)‖ * ‖M.energySpace.inclusion‖) * ‖f‖ := by
    intro f
    show ‖(innerSLFlip ℂ f).comp M.energySpace.inclusion‖ ≤ _
    calc ‖(innerSLFlip ℂ f).comp M.energySpace.inclusion‖
        ≤ ‖innerSLFlip ℂ f‖ * ‖M.energySpace.inclusion‖ :=
          ContinuousLinearMap.opNorm_comp_le _ _
      _ ≤ (‖innerSLFlip ℂ (E := M.H)‖ * ‖f‖) * ‖M.energySpace.inclusion‖ :=
          mul_le_mul_of_nonneg_right ((innerSLFlip ℂ).le_opNorm f)
            (ContinuousLinearMap.opNorm_nonneg _)
      _ = (‖innerSLFlip ℂ (E := M.H)‖ * ‖M.energySpace.inclusion‖) * ‖f‖ := by ring
  have hsub : ∀ f g : M.H, M.iota f - M.iota g = M.iota (f - g) := by
    intro f g
    have h1 := C10aProof.iota_add M (f - g) g
    rw [sub_add_cancel] at h1
    rw [h1, add_sub_cancel_right]
  rw [Metric.continuous_iff]
  intro f ε hε
  set C : ℝ := ‖innerSLFlip ℂ (E := M.H)‖ * ‖M.energySpace.inclusion‖ with hC
  have hC0 : 0 ≤ C :=
    mul_nonneg (ContinuousLinearMap.opNorm_nonneg _) (ContinuousLinearMap.opNorm_nonneg _)
  refine ⟨ε / (C + 1), div_pos hε (by linarith), fun g hg => ?_⟩
  rw [dist_eq_norm, hsub]
  rw [dist_eq_norm] at hg
  calc ‖M.iota (g - f)‖ ≤ C * ‖g - f‖ := hb _
    _ ≤ C * (ε / (C + 1)) := mul_le_mul_of_nonneg_left hg.le hC0
    _ < (C + 1) * (ε / (C + 1)) :=
        mul_lt_mul_of_pos_right (by linarith) (div_pos hε (by linarith))
    _ = ε := by field_simp

/-- A single tensor `η(t) • val x` is admitted, and its class is the tensor class. -/
theorem single_mem {σ : ℝ} (hσ : 0 ≤ σ) {η : ℝ → ℂ} (hη : Adm η) (x : (M.V 3).Space) :
    Ten M σ (M.iota ((M.V 3).val x)) ((adm_memLp M hσ hη).toLp (fun t : Time => η t)) ∈
      tensorSet M σ := by
  have hcont : Continuous (fun t : Time => η t • (M.V 3).val x) :=
    (adm_continuous hη).smul continuous_const
  have hcs : HasCompactSupport (fun t : Time => η t • (M.V 3).val x) :=
    smul_hasCompactSupport hη _
  have := timeMeasure_finiteOnCompacts
  have hint : Integrable (fun t : Time => η t • (M.V 3).val x) timeMeasure :=
    memLp_one_iff_integrable.mp (hcont.memLp_of_hasCompactSupport hcs)
  have hiota : (fun t : Time => M.iota (η t • (M.V 3).val x)) =
      fun t : Time => η t • M.iota ((M.V 3).val x) := by
    funext t
    exact C10aProof.iota_smul M _ _
  have h' : MemLp (fun t : Time => η t • M.iota ((M.V 3).val x)) 2 (M.weightedMeasure σ) :=
    adm_smul_memLp M hσ hη _
  have hmem : MemLp (fun t : Time => M.iota (η t • (M.V 3).val x)) 2
      (M.weightedMeasure σ) := by
    rw [hiota]
    exact h'
  refine ⟨fun t : Time => η t • (M.V 3).val x,
    ⟨⟨hcont.aestronglyMeasurable, fun T => hint.integrableOn, hmem⟩, 1, fun _ => η,
      fun _ => x, fun _ => hη, fun t => by simp⟩, ?_⟩
  rw [sourceClass_of M hmem, Ten_toLp M σ _ (adm_memLp M hσ hη) h']
  exact MemLp.toLp_congr _ _ (Filter.EventuallyEq.of_eq hiota)

/-- The set of tensor classes is stable under addition. -/
theorem tensorSet_add {σ : ℝ} {a b : M.WeakL2 σ} (ha : a ∈ tensorSet M σ)
    (hb : b ∈ tensorSet M σ) : a + b ∈ tensorSet M σ := by
  obtain ⟨f₁, ⟨hs₁, n₁, η₁, x₁, hη₁, hf₁⟩, rfl⟩ := ha
  obtain ⟨f₂, ⟨hs₂, n₂, η₂, x₂, hη₂, hf₂⟩, rfl⟩ := hb
  have e : (fun t => M.iota ((f₁ + f₂) t)) =
      (fun t => M.iota (f₁ t)) + fun t => M.iota (f₂ t) := by
    funext t
    exact C10aProof.iota_add M _ _
  have hmem : MemLp (fun t => M.iota ((f₁ + f₂) t)) 2 (M.weightedMeasure σ) := by
    rw [e]
    exact hs₁.2.2.add hs₂.2.2
  refine ⟨f₁ + f₂, ⟨⟨hs₁.1.add hs₂.1, fun T => (hs₁.2.1 T).add (hs₂.2.1 T), hmem⟩,
    n₁ + n₂, Fin.append η₁ η₂, Fin.append x₁ x₂, ?_, ?_⟩, ?_⟩
  · intro j
    refine Fin.addCases (fun i => ?_) (fun i => ?_) j
    · rw [Fin.append_left]
      exact hη₁ i
    · rw [Fin.append_right]
      exact hη₂ i
  · intro t
    rw [Fin.sum_univ_add]
    simp only [Fin.append_left, Fin.append_right]
    rw [Pi.add_apply, hf₁ t, hf₂ t]
  · rw [sourceClass_of M hmem, sourceClass_of M hs₁.2.2, sourceClass_of M hs₂.2.2,
      ← MemLp.toLp_add]
    exact MemLp.toLp_congr _ _ (Filter.EventuallyEq.of_eq e)

/-- The exponential chart of the open half-line of times. -/
def expT (y : ℝ) : Time := ⟨Real.exp y, (Real.exp_pos y).le⟩

theorem expT_coe (y : ℝ) : ((expT y : Time) : ℝ) = Real.exp y := rfl

theorem expT_continuous : Continuous expT := Real.continuous_exp.subtype_mk _

theorem expT_injective : Function.Injective expT := fun _ _ h =>
  Real.exp_injective (congrArg (fun t : Time => (t : ℝ)) h)

theorem expT_emb : MeasurableEmbedding expT :=
  expT_continuous.measurableEmbedding expT_injective

theorem range_expT : range expT = Ioi (0 : Time) := by
  ext t
  constructor
  · rintro ⟨y, rfl⟩
    exact NNReal.coe_pos.mp (Real.exp_pos y)
  · intro ht
    exact ⟨Real.log t, NNReal.eq (Real.exp_log (NNReal.coe_pos.mpr ht))⟩

theorem map_comap_expT (σ : ℝ) :
    Measure.map expT (Measure.comap expT (M.weightedMeasure σ)) = M.weightedMeasure σ := by
  rw [expT_emb.map_comap, range_expT]
  exact Measure.restrict_eq_self_of_ae_mem (weighted_ae_pos M σ)

theorem comap_finiteOnCompacts {σ : ℝ} (hσ : 0 ≤ σ) :
    IsFiniteMeasureOnCompacts (Measure.comap expT (M.weightedMeasure σ)) :=
  ⟨fun K hK => by
    obtain ⟨B, hB⟩ := hK.bddAbove
    rw [expT_emb.comap_apply]
    refine (measure_mono ?_).trans_lt (weighted_Iic_lt_top M hσ (expT B))
    rintro _ ⟨y, hy, rfl⟩
    exact NNReal.coe_le_coe.mp (Real.exp_le_exp.mpr (hB hy))⟩

/-- Pull a profile on the line back to the open half-line by the logarithm. -/
def logPull (g : ℝ → ℂ) (x : ℝ) : ℂ := if 0 < x then g (Real.log x) else 0

theorem logPull_exp (g : ℝ → ℂ) (y : ℝ) : logPull g (Real.exp y) = g y := by
  simp [logPull, Real.exp_pos]

theorem logPull_adm {g : ℝ → ℂ} (hc : HasCompactSupport g)
    (hs : ContDiff ℝ ((⊤ : ℕ∞) : WithTop ℕ∞) g) : Adm (logPull g) := by
  have hKc : IsCompact (Real.exp '' tsupport g) := hc.isCompact.image Real.continuous_exp
  have hKpos : Real.exp '' tsupport g ⊆ Ioi 0 := by
    rintro _ ⟨y, _, rfl⟩
    exact Real.exp_pos y
  have hsupp : Function.support (logPull g) ⊆ Real.exp '' tsupport g := by
    intro x hx
    rw [Function.mem_support] at hx
    by_cases hx0 : 0 < x
    · refine ⟨Real.log x, subset_tsupport g ?_, Real.exp_log hx0⟩
      rw [Function.mem_support]
      simpa [logPull, hx0] using hx
    · exact absurd (by simp [logPull, hx0]) hx
  have hts : tsupport (logPull g) ⊆ Real.exp '' tsupport g :=
    closure_minimal hsupp hKc.isClosed
  refine ⟨?_, hKc.of_isClosed_subset (isClosed_tsupport _) hts, hts.trans hKpos⟩
  rw [contDiff_iff_contDiffAt]
  intro x
  by_cases hx0 : 0 < x
  · have h1 : ContDiffAt ℝ ((⊤ : ℕ∞) : WithTop ℕ∞) (fun z => g (Real.log z)) x :=
      hs.contDiffAt.comp x (Real.contDiffAt_log.mpr hx0.ne')
    refine h1.congr_of_eventuallyEq ?_
    filter_upwards [Ioi_mem_nhds hx0] with z hz
    have hz0 : (0 : ℝ) < z := hz
    simp [logPull, hz0]
  · have hxK : x ∉ Real.exp '' tsupport g := fun h => hx0 (hKpos h)
    have h0 : logPull g =ᶠ[𝓝 x] fun _ => (0 : ℂ) := by
      filter_upwards [hKc.isClosed.isOpen_compl.mem_nhds hxK] with z hz
      by_contra hne
      exact hz (hsupp hne)
    exact contDiffAt_const.congr_of_eventuallyEq h0

/-- Admissible scalar profiles are dense in the weighted scalar `L^2` space. -/
theorem adm_dense {σ : ℝ} (hσ : 0 ≤ σ) (φ : Lp ℂ 2 (M.weightedMeasure σ)) :
    φ ∈ closure {ψ : Lp ℂ 2 (M.weightedMeasure σ) | ∃ (η : ℝ → ℂ) (hη : Adm η),
      ψ = (adm_memLp M hσ hη).toLp (fun t : Time => η t)} := by
  have := comap_finiteOnCompacts M hσ
  refine Metric.mem_closure_iff.mpr fun ε hε => ?_
  have hmap := map_comap_expT M σ
  have hφ : MemLp (φ : Time → ℂ) 2 (M.weightedMeasure σ) := Lp.memLp φ
  have hcomp : MemLp ((φ : Time → ℂ) ∘ expT) 2 (Measure.comap expT (M.weightedMeasure σ)) := by
    rw [← expT_emb.memLp_map_measure_iff, hmap]
    exact hφ
  obtain ⟨g, hgc, hgs, hge⟩ := hcomp.exist_eLpNorm_sub_le ENNReal.ofNat_ne_top
    (by norm_num) (half_pos hε)
  have hη : Adm (logPull g) := logPull_adm hgc hgs
  have hηL := adm_memLp M hσ hη
  refine ⟨hηL.toLp _, ⟨logPull g, hη, rfl⟩, ?_⟩
  have hfun : ((φ : Time → ℂ) - fun t : Time => logPull g t) ∘ expT =
      (φ : Time → ℂ) ∘ expT - g := by
    funext y
    simp [expT_coe, logPull_exp]
  have hnorm : eLpNorm ((φ : Time → ℂ) - fun t : Time => logPull g t) 2
      (M.weightedMeasure σ) ≤ ENNReal.ofReal (ε / 2) := by
    have hem := expT_emb.eLpNorm_map_measure (μ := Measure.comap expT (M.weightedMeasure σ))
      (g := (φ : Time → ℂ) - fun t : Time => logPull g t) (p := 2)
    rw [hmap, hfun] at hem
    rw [hem]
    exact hge
  have hfin : eLpNorm ((φ : Time → ℂ) - (hηL.toLp (fun t : Time => logPull g t) : Time → ℂ)) 2
      (M.weightedMeasure σ) ≤ ENNReal.ofReal (ε / 2) := by
    refine le_of_eq_of_le (eLpNorm_congr_ae ?_) hnorm
    filter_upwards [hηL.coeFn_toLp] with t ht
    simp [ht]
  rw [Lp.dist_def]
  exact lt_of_le_of_lt (ENNReal.toReal_le_of_le_ofReal (half_pos hε).le hfin) (half_lt_self hε)

end C10bProof
end MergedKdV.ClassicalProofs
end
end

section
set_option linter.unusedSectionVars false
noncomputable section
open MeasureTheory Set Filter
open scoped Topology NNReal ENNReal
namespace MergedKdV.ClassicalProofs
universe u
open C10bProof
variable {L κ : ℝ} (M : Model.{u} L κ)
attribute [local instance] MergedKdV.ClassicalProofs.c10bEnergyNormedSpace
attribute [local instance] MergedKdV.ClassicalProofs.c10bWeakNormedGroup
attribute [local instance] MergedKdV.ClassicalProofs.c10bWeakNormedSpace

theorem C10_b_holds : C10_b M := by
  intro h3 hi σ hσ
  have hσ0 : 0 ≤ σ := hσ.le
  have hdr : DenseRange (fun x : (M.V 3).Space => M.iota ((M.V 3).val x)) :=
    hi.comp h3 (iota_continuous M)
  have step1 : ∀ (η : ℝ → ℂ) (hη : Adm η) (c : M.Weak),
      Ten M σ c ((adm_memLp M hσ0 hη).toLp (fun t : Time => η t)) ∈
        closure (tensorSet M σ) := by
    intro η hη c
    refine hdr.induction_on c ?_ (fun x => subset_closure (single_mem M hσ0 hη x))
    exact isClosed_closure.preimage
      ((Ten M σ).flip ((adm_memLp M hσ0 hη).toLp (fun t : Time => η t))).continuous
  have step2 : ∀ (c : M.Weak) (φ : Lp ℂ 2 (M.weightedMeasure σ)),
      Ten M σ c φ ∈ closure (tensorSet M σ) := by
    intro c φ
    have hcl : IsClosed {φ : Lp ℂ 2 (M.weightedMeasure σ) |
        Ten M σ c φ ∈ closure (tensorSet M σ)} :=
      isClosed_closure.preimage (Ten M σ c).continuous
    refine hcl.closure_subset_iff.mpr ?_ (adm_dense M hσ0 φ)
    rintro ψ ⟨η, hη, rfl⟩
    exact step1 η hη c
  show Dense (tensorSet M σ)
  intro g
  refine Lp.induction ENNReal.ofNat_ne_top (fun g => g ∈ closure (tensorSet M σ)) ?_ ?_
    isClosed_closure g
  · intro c s hs hμs
    rw [Lp.simpleFunc.coe_indicatorConst]
    have hrew : indicatorConstLp 2 hs hμs.ne c =
        Ten M σ c (indicatorConstLp 2 hs hμs.ne (1 : ℂ)) := by
      apply Lp.ext
      filter_upwards [indicatorConstLp_coeFn (p := 2) (hs := hs) (hμs := hμs.ne) (c := c),
        (Bsm M.Weak c).coeFn_compLp (indicatorConstLp 2 hs hμs.ne (1 : ℂ)),
        indicatorConstLp_coeFn (p := 2) (hs := hs) (hμs := hμs.ne) (c := (1 : ℂ))]
        with t h1 h2 h3
      rw [h1]
      show _ = ((Bsm M.Weak c).compLp (indicatorConstLp 2 hs hμs.ne (1 : ℂ))) t
      rw [h2, h3]
      by_cases ht : t ∈ s
      · rw [Set.indicator_of_mem ht, Set.indicator_of_mem ht, Bsm_apply, one_smul]
      · rw [Set.indicator_of_notMem ht, Set.indicator_of_notMem ht, Bsm_apply, zero_smul]
    rw [hrew]
    exact step2 c _
  · intro f g _ _ _ hPf hPg
    exact map_mem_closure₂ continuous_add hPf hPg (fun _ ha _ hb => tensorSet_add M ha hb)

end MergedKdV.ClassicalProofs
end
end


==> anc/lean/MergedKdV/Proofs/TimeTransport.lean <==
import MergedKdV.Statements
import Mathlib.MeasureTheory.Function.LpSeminorm.Indicator

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T2
universe u

/-- Physical time embeds measurably as the closed positive half-line. -/
theorem time_embedding : MeasurableEmbedding (fun t : Time => (t : ℝ)) :=
  MeasurableEmbedding.subtype_coe measurableSet_Ici

                                                                                                
theorem timeMeasure_comap : timeMeasure = Measure.comap (fun t : Time => (t : ℝ)) volume := by
  rw [timeMeasure, time_embedding.comap_restrict]
  have h : (fun t : Time => (t : ℝ)) ⁻¹' Ici 0 = Set.univ := by
    ext t
    simp
  rw [h, Measure.restrict_univ]

/-- Pushing the actual time measure forward gives half-line Lebesgue measure. -/
theorem timeMeasure_map : Measure.map (fun t : Time => (t : ℝ)) timeMeasure =
    volume.restrict (Ici 0) := by
  rw [timeMeasure_comap]
  exact map_comap_subtype_coe measurableSet_Ici volume

/-- Canonical zero extension from nonnegative time to the real line. -/
def zeroExtension {E : Type u} [Zero E] (f : Time → E) : ℝ → E :=
  (Ici 0).indicator (fun x => f (Real.toNNReal x))

/-- Zero extension agrees with the original trajectory at every physical time. -/
theorem zeroExtension_coe {E : Type u} [Zero E] (f : Time → E) (t : Time) :
    zeroExtension f t = f t := by simp [zeroExtension]

/-- Zero extension vanishes on negative real times. -/
theorem zeroExtension_neg {E : Type u} [Zero E] (f : Time → E) {t : ℝ} (ht : t < 0) :
    zeroExtension f t = 0 := by simp [zeroExtension, not_le.mpr ht]

/-- Strong measurability of zero extension is precisely physical-time strong measurability. -/
theorem zeroExtension_aestronglyMeasurable_iff {E : Type u} [TopologicalSpace E] [Zero E]
    (f : Time → E) :
    AEStronglyMeasurable (zeroExtension f) volume ↔ AEStronglyMeasurable f timeMeasure := by
  rw [zeroExtension, aestronglyMeasurable_indicator_iff measurableSet_Ici,
    ← timeMeasure_map, time_embedding.aestronglyMeasurable_map_iff]
  simp only [Function.comp_def, Real.toNNReal_coe]

/-- The physical-time integral is exactly the real-line integral of the zero extension. -/
theorem zeroExtension_integral {E : Type u} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (f : Time → E) :
    (∫ t : ℝ, zeroExtension f t) = ∫ t : Time, f t ∂timeMeasure := by
  rw [zeroExtension, integral_indicator measurableSet_Ici, ← timeMeasure_map,
    time_embedding.integral_map]
  simp only [Real.toNNReal_coe]

/-- Integral qualification is preserved by zero extension. -/
theorem zeroExtension_integrable_iff {E : Type u} [NormedAddCommGroup E]
    (f : Time → E) :
    Integrable (zeroExtension f) volume ↔ Integrable f timeMeasure := by
  rw [zeroExtension, integrable_indicator_iff measurableSet_Ici, IntegrableOn,
    ← timeMeasure_map, time_embedding.integrable_map_iff]
  simp only [Function.comp_def, Real.toNNReal_coe]

/-- Extended-real Lp norms are preserved, including their finiteness information. -/
theorem zeroExtension_eLpNorm {E : Type u} [TopologicalSpace E] [ESeminormedAddMonoid E]
    (f : Time → E) (p : ℝ≥0∞) :
    eLpNorm (zeroExtension f) p volume = eLpNorm f p timeMeasure := by
  rw [zeroExtension, eLpNorm_indicator_eq_eLpNorm_restrict measurableSet_Ici.nullMeasurableSet,
    ← timeMeasure_map, time_embedding.eLpNorm_map_measure]
  simp only [Function.comp_def, Real.toNNReal_coe]

/-- The actual Lp membership, not only a real-valued integral, is preserved. -/
theorem zeroExtension_memLp_iff {E : Type u} [TopologicalSpace E] [ESeminormedAddMonoid E]
    (f : Time → E) (p : ℝ≥0∞) :
    MemLp (zeroExtension f) p volume ↔ MemLp f p timeMeasure := by
  simp only [MemLp, zeroExtension_eLpNorm]


/-- Measurable trajectories have a measurable canonical zero extension. -/
theorem zeroExtension_measurable {E : Type u} [MeasurableSpace E] [Zero E]
    {f : Time → E} (hf : Measurable f) : Measurable (zeroExtension f) :=
  (hf.comp continuous_real_toNNReal.measurable).indicator measurableSet_Ici

/-- Nonnegative integrals are preserved without any finiteness assumption. -/
theorem zeroExtension_lintegral (f : Time → ℝ≥0∞) :
    (∫⁻ t : ℝ, zeroExtension f t) = ∫⁻ t : Time, f t ∂timeMeasure := by
  rw [zeroExtension, lintegral_indicator measurableSet_Ici, ← timeMeasure_map,
    time_embedding.lintegral_map]
  simp only [Real.toNNReal_coe]

end MergedKdV.T2


==> anc/lean/MergedKdV/Proofs/WeakSourceTools.lean <==
import MergedKdV.Proofs.EnergyFlow
import MergedKdV.Proofs.TimeTransport
import Mathlib.Analysis.Analytic.ChangeOrigin
import Mathlib.Analysis.Analytic.Linear
import Mathlib.Analysis.Analytic.Uniqueness
import Mathlib.Analysis.Calculus.ContDiff.Defs
import Mathlib.Analysis.Calculus.Deriv.Basic
import Mathlib.Analysis.Complex.CauchyIntegral
import Mathlib.Analysis.Convolution
import Mathlib.Analysis.InnerProductSpace.Dual
import Mathlib.Analysis.Normed.Lp.ProdLp
import Mathlib.Analysis.Normed.Module.FiniteDimension
import Mathlib.Analysis.Normed.Module.Multilinear.Curry
import Mathlib.Analysis.Normed.Operator.Extend
import Mathlib.Analysis.Normed.Ring.InfiniteSum
import Mathlib.Analysis.ODE.ExistUnique
import Mathlib.Analysis.SpecialFunctions.ImproperIntegrals
import Mathlib.Analysis.SpecialFunctions.Integrability.Basic
import Mathlib.Analysis.SpecialFunctions.Integrals.Basic
import Mathlib.Analysis.SpecialFunctions.Pow.Continuity
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Combinatorics.Enumerative.Catalan.Basic
import Mathlib.MeasureTheory.Function.ConvergenceInMeasure
import Mathlib.MeasureTheory.Function.L2Space
import Mathlib.MeasureTheory.Function.LpSeminorm.CompareExp
import Mathlib.MeasureTheory.Function.LpSeminorm.LpNorm
import Mathlib.MeasureTheory.Function.LpSeminorm.TriangleInequality
import Mathlib.MeasureTheory.Function.LpSpace.Basic
import Mathlib.MeasureTheory.Function.LpSpace.Complete
import Mathlib.MeasureTheory.Integral.Bochner.Basic
import Mathlib.MeasureTheory.Integral.Bochner.ContinuousLinearMap
import Mathlib.MeasureTheory.Integral.Bochner.Set
import Mathlib.MeasureTheory.Integral.DominatedConvergence
import Mathlib.MeasureTheory.Integral.IntegrableOn
import Mathlib.MeasureTheory.Integral.IntervalIntegral.AbsolutelyContinuousFun
import Mathlib.MeasureTheory.Integral.IntervalIntegral.Basic
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.MeasureTheory.Measure.Lebesgue.Basic
import Mathlib.MeasureTheory.Measure.WithDensity
import Mathlib.Tactic.Abel
import Mathlib.Tactic.FunProp
import Mathlib.Tactic.GCongr
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring
import Mathlib.Topology.Algebra.InfiniteSum.NatInt
import Mathlib.Topology.Algebra.InfiniteSum.Ring
import Mathlib.Topology.ContinuousMap.Bounded.Normed
import Mathlib.Topology.ContinuousMap.ZeroAtInfty
import Mathlib.Topology.MetricSpace.Contracting
import Mathlib.Topology.Order.Compact
import Mathlib.Topology.Sequences
import Mathlib.Topology.UniformSpace.Equiv

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

theorem energy_sub_le {σ : ℝ} {w z : M.Trajectory} (hw : M.X0 σ w) (hz : M.X0 σ z) :
    M.energy σ (w - z) ≤ M.energy σ w + M.energy σ z := by
  have h := energy_add_le hw (X0_smul hz (-1 : ℂ))
  rw [energy_smul hz] at h
  simpa only [neg_one_smul, norm_neg, norm_one, one_mul, sub_eq_add_neg] using h

end MergedKdV.T1
end
end

section
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace MergedKdV.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

def Kdifference (σ : ℝ) (m : D05Mesh L κ) : M.WeakL2 σ →ₗ[ℂ] M.Trajectory :=
  M.Kweak σ (some m) - M.Kweak σ none

theorem Kdifference_bound (hP : ProofInputs M B [.L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) (m : D05Mesh L κ) (g : M.WeakL2 σ) :
    M.X0 σ (Kdifference σ m g) ∧ M.energy σ (Kdifference σ m g) ≤ 2 * D14ell B σ * ‖g‖ := by
  have ha := Kweak_bound (hP.restrict) hσ hd (some m) g
  have hb := Kweak_bound (hP.restrict) hσ hd none g
  exact ⟨X0_sub ha.1 hb.1, (energy_sub_le ha.1 hb.1).trans (by linarith [ha.2, hb.2])⟩

theorem Kdifference_source_formula (hP : ProofInputs M B [.L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) {g : M.Trajectory} (hg : M.StrongSource σ g)
    (m : D05Mesh L κ) (t : Time) :
    Kdifference σ m (M.sourceClass σ g) t =
      ∫ s in Iic t, M.linearError m (g s) (t - s) ∂timeMeasure := by
  change (M.Kweak σ (some m) (M.sourceClass σ g) - M.Kweak σ none (M.sourceClass σ g)) t = _
  rw [(Kweak_spec (hP.restrict) hσ hd (some m)).2 g hg, (Kweak_spec (hP.restrict) hσ hd none).2 g hg]
  change M.Khstrong m g t - M.Kstrong g t = _
  exact (integral_sub (discrete_kernel_integrable (hP.restrict) hg m t) (kernel_integrable (hP.restrict) hg t)).symm

end MergedKdV.T1
end
end


==> anc/lean/MergedKdV/Smooth/Feedback.lean <==
import MergedKdV.Proofs.WeakSourceTools
import MergedKdV.Proofs.EnergySolutions

/-! Algebraic cancellation and the small quadratic feedback term. -/
noncomputable section
namespace MergedKdV
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] T1.energyNormedSpace T1.weakNormedGroup T1.weakNormedSpace

private theorem feedback_polarization
    (P : ProofInputs M B [.C01a, .C01c, .Q01a, .Q01c]) {σ : ℝ} (hσ : 0 ≤ σ)
    (d : Option (D05Mesh L κ)) {u v : M.Trajectory} (hu : M.X0 σ u) (hv : M.X0 σ v) :
    (2 : ℂ) • M.Q σ d (u - v) ((1 / 2 : ℂ) • (u + v)) =
      M.Q σ d u u - M.Q σ d v v := by
  have hsub {z : M.Trajectory} (hz : M.X0 σ z) :
      M.Q σ d (u - v) z = M.Q σ d u z - M.Q σ d v z := by
    have h := T1.Q_add_left P hσ d hu (T1.X0_smul hv (-1 : ℂ)) hz
    rw [T1.Q_smul_left P hσ d hv hz] at h
    simpa only [neg_one_smul, sub_eq_add_neg] using h
  rw [T1.Q_smul_right P hσ d (T1.X0_sub hu hv) (T1.X0_add hu hv), smul_smul]
  norm_num
  rw [T1.Q_add_right P hσ d (T1.X0_sub hu hv) hu hv, hsub hu, hsub hv,
    T1.Q_symm P hσ d hv hu]
  abel

/-- The linear error cancels from the ordering error exactly. -/
theorem ordering_decomposition (P : ProofInputs M B [.C01a, .C01c, .L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {ν : ℝ}
    (hν : 0 < ν) (hd : ν < D01lambda L) {f : M.H}
    (hf : ‖f‖ ≤ D14r B ν) (m : D05Mesh L κ) :
    M.orderingError B ν m f =
      (2 : ℂ) • M.Q ν (some m) (M.error B ν m f) (M.mean B ν m f) -
      T1.Kdifference ν m
        (M.productClass ν (M.solution B ν none f) (M.solution B ν none f)) := by
  have hu := (T1.solution_spec P hν hd none hf).2.1
  have hv := (T1.solution_spec P hν hd (some m) hf).2.1
  have hp := feedback_polarization P.restrict hν.le (some m) hu hv
  change (2 : ℂ) • M.Q ν (some m) (M.error B ν m f) (M.mean B ν m f) = _ at hp
  have hshare (d : Option (D05Mesh L κ)) : M.share B ν d f =
      M.Q ν d (M.solution B ν d f) (M.solution B ν d f) := by
    change M.solution B ν d f - M.linearFlow d f = _
    apply sub_eq_iff_eq_add.mpr
    rw [add_comm]
    exact (T1.solution_spec P hν hd d hf).2.2.2.2
  unfold Model.orderingError
  rw [hshare, hshare, hp]
  change M.Kweak ν none _ - M.Kweak ν (some m) _ =
    (M.Kweak ν (some m) _ - M.Kweak ν (some m) _) -
    (M.Kweak ν (some m) _ - M.Kweak ν none _)
  abel

/-- Averaging preserves the common small-solution energy bound. -/
theorem mean_energy_bound (P : ProofInputs M B [.C01a, .C01c, .L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {ν : ℝ}
    (hν : 0 < ν) (hd : ν < D01lambda L) {f : M.H}
    (hf : ‖f‖ ≤ D14r B ν) (m : D05Mesh L κ) :
    M.X0 ν (M.mean B ν m f) ∧
      M.energy ν (M.mean B ν m f) ≤ 2 * D14ell B ν * ‖f‖ := by
  have hu := (T1.solution_spec P hν hd none hf).2.1
  have hv := (T1.solution_spec P hν hd (some m) hf).2.1
  have hsum := T1.X0_add hu hv
  refine ⟨T1.X0_smul hsum (1 / 2 : ℂ), ?_⟩
  unfold Model.mean
  rw [T1.energy_smul hsum]
  norm_num
  have ha := T1.energy_add_le hu hv
  have hb := (T1.solution_energy_bound P hν hd none hf).2
  have hc := (T1.solution_energy_bound P hν hd (some m) hf).2
  linarith

/-- Only the forcing rate remains after the frozen full-error estimate is used. -/
theorem ordering_energy_from_forcing (P : ProofInputs M B [.C01a, .C01c, .L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {ν : ℝ}
    (hν : 0 < ν) (hd : ν < D01lambda L) {f : M.H}
    (hf : ‖f‖ ≤ D14r B ν) (m : D05Mesh L κ)
    {Ce R : ℝ} (hCe : 0 ≤ Ce)
    (he : M.EBound ν (M.error B ν m f) (Ce * m.h ^ 2 * M.nj 3 f))
    (hk : M.energy ν (T1.Kdifference ν m
      (M.productClass ν (M.solution B ν none f) (M.solution B ν none f))) ≤ R) :
    M.EBound ν (M.orderingError B ν m f)
      (R + (4 * D14b B ν * D14ell B ν * Ce) * m.h ^ 2 * M.nj 3 f * ‖f‖) := by
  have hu := (T1.solution_spec P hν hd none hf).2.1
  have hv := (T1.solution_spec P hν hd (some m) hf).2.1
  have hex : M.X0 ν (M.error B ν m f) := T1.X0_sub hu hv
  have hm := mean_energy_bound P hν hd hf m
  have hq := T1.Q_bound P hν hd (some m) hex hm.1
  have hkx := (T1.Kdifference_bound P.restrict hν hd m
    (M.productClass ν (M.solution B ν none f) (M.solution B ν none f))).1
  have hqb : M.energy ν (M.Q ν (some m) (M.error B ν m f) (M.mean B ν m f)) ≤
      D14b B ν * (Ce * m.h ^ 2 * M.nj 3 f) * (2 * D14ell B ν * ‖f‖) := by
    apply hq.2.trans
    exact mul_le_mul
      (mul_le_mul_of_nonneg_left he.2 (T1.b_pos B ν).le)
      hm.2 (T1.energy_nonneg hm.1)
      (mul_nonneg (T1.b_pos B ν).le
        (mul_nonneg (mul_nonneg hCe (sq_nonneg _)) (show 0 ≤ M.nj 3 f from norm_nonneg _)))
  rw [ordering_decomposition P hν hd hf m]
  refine ⟨(T1.X0_sub (T1.X0_smul hq.1 (2 : ℂ)) hkx).1, ?_⟩
  have hs := T1.energy_sub_le (T1.X0_smul hq.1 (2 : ℂ)) hkx
  rw [T1.energy_smul hq.1] at hs
  norm_num at hs
  calc
    _ ≤ 2 * M.energy ν (M.Q ν (some m) (M.error B ν m f) (M.mean B ν m f)) +
        M.energy ν (T1.Kdifference ν m
          (M.productClass ν (M.solution B ν none f) (M.solution B ν none f))) := hs
    _ ≤ 2 * (D14b B ν * (Ce * m.h ^ 2 * M.nj 3 f) *
        (2 * D14ell B ν * ‖f‖)) + R := by linarith
    _ = _ := by ring

end MergedKdV


==> anc/lean/MergedKdV/Smooth/Ordering.lean <==
import MergedKdV.Smooth.Feedback
import MergedKdV.Proofs.SmoothSolutions
import MergedKdV.Smooth.SourceRate
import MergedKdV.Proof.ConvolutionEnergy
import MergedKdV.Proof.LinearDomain

/-! Assembly of the algebraic and scalar parts, conditional on the source estimate. -/
noncomputable section
open MeasureTheory
open scoped ENNReal NNReal
namespace MergedKdV
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] T1.energyNormedSpace T1.weakNormedGroup T1.weakNormedSpace

/-- The feedback constant uses only the fixed budget and the Step 3 constant. -/
def feedbackRateConstant (B : D01Budget) (ν Ce : ℝ) : ℝ :=
  (4 * D14b B ν * D14ell B ν * Ce) *
    (Real.sqrt (B.bound "L02_embed" 0 3 0 * B.bound "L02_eq") *
      B.bound "L02_A" ^ (3 / 2 : ℝ))

/-- The source and feedback rates have identical data and mesh powers. -/
theorem ordering_rate_of_forcing (P : ProofInputs M B [.C01a, .C01c, .L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) {ν : ℝ}
    (hν : 0 < ν) (hd : ν < D01lambda L) {f : M.H}
    (hfV : f ∈ (M.V 3).carrier)
    (hf : ‖f‖ ≤ D14r B ν) (m : D05Mesh L κ)
    {Ce Cs : ℝ} (hCe : 0 ≤ Ce)
    (he : M.EBound ν (M.error B ν m f) (Ce * m.h ^ 2 * M.nj 3 f))
    (hk : M.energy ν (T1.Kdifference ν m
      (M.productClass ν (M.solution B ν none f) (M.solution B ν none f))) ≤
        Cs * m.h ^ 2 * ‖M.applyA f‖ ^ (3 / 2 : ℝ) * ‖f‖ ^ (1 / 2 : ℝ)) :
    M.EBound ν (M.orderingError B ν m f)
      ((Cs + feedbackRateConstant B ν Ce) * m.h ^ 2 *
        ‖M.applyA f‖ ^ (3 / 2 : ℝ) * ‖f‖ ^ (1 / 2 : ℝ)) := by
  have hb := ordering_energy_from_forcing P hν hd hf m hCe he hk
  refine ⟨hb.1, hb.2.trans ?_⟩
  have hc : 0 ≤ (4 * D14b B ν * D14ell B ν * Ce) * m.h ^ 2 :=
    mul_nonneg (mul_nonneg (mul_nonneg
      (mul_nonneg (by norm_num) (T1.b_pos B ν).le) (T1.ell_pos B ν).le) hCe)
      (sq_nonneg _)
  have hfb := mul_le_mul_of_nonneg_left (feedback_datum_bound P.restrict hfV) hc
  calc
    _ ≤ Cs * m.h ^ 2 * ‖M.applyA f‖ ^ (3 / 2 : ℝ) * ‖f‖ ^ (1 / 2 : ℝ) +
        ((4 * D14b B ν * D14ell B ν * Ce) * m.h ^ 2) *
          ((Real.sqrt (B.bound "L02_embed" 0 3 0 * B.bound "L02_eq") *
            B.bound "L02_A" ^ (3 / 2 : ℝ)) *
              ‖M.applyA f‖ ^ (3 / 2 : ℝ) * ‖f‖ ^ (1 / 2 : ℝ)) := by
      exact add_le_add le_rfl (by simpa only [mul_assoc] using hfb)
    _ = _ := by unfold feedbackRateConstant; ring

/-- The one-mesh ordering rate from regularity and energy estimates for each selected solution. -/
theorem ordering_from_smooth_data (M : Model.{u} L κ) (B : D01Budget)
    (P : ProofInputs M B [.C01a, .C01b, .C01c, .L01a, .L01b, .L01c, .L02a, .L03c, .L04a, .L05a, .L05c, .L05d, .Q01a, .Q01c]) (h12 : C12 M B) (h13 : C13 M B)
    {ν r Ce : ℝ} (hν : 0 < ν) (hd : ν < D01lambda L) (hCe : 0 ≤ Ce) (hr : r ≤ D14r B ν)
    (hcontrol : ∀ m : D05Mesh L κ, LinearDomainControl M ν m (linearEnergyFactor L B ν))
    (hsmooth : ∀ f : M.H, M.RealData f → f ∈ (M.V 3).carrier → ‖f‖ ≤ r →
      let w := M.solution B ν none f
      M.ContinuousLift (M.V 3) w ∧ M.IntegratedE4 ν w ∧
      (∀ t : Time, Real.exp (ν * t) * M.nj 3 (w t) ≤ Ce * M.nj 3 f) ∧
      M.normE4 ν w ≤ Ce * M.nj 3 f ∧
      ∀ m : D05Mesh L κ, M.EBound ν (M.error B ν m f) (Ce * m.h ^ 2 * M.nj 3 f)) :
    ∀ f : M.H, M.RealData f → f ∈ (M.V 3).carrier → ‖f‖ ≤ r →
      ∀ m : D05Mesh L κ, M.EBound ν (M.orderingError B ν m f)
        (((2 * linearEnergyFactor L B ν) * sourceRateConstant B ν Ce + feedbackRateConstant B ν Ce) *
          m.h ^ 2 * ‖M.applyA f‖ ^ (3 / 2 : ℝ) * ‖f‖ ^ (1 / 2 : ℝ)) := by
  intro f hfReal hfV hfr m
  obtain ⟨hw3, h4, hS, h4b, he⟩ := hsmooth f hfReal hfV hfr
  let w := M.solution B ν none f
  let g : M.Trajectory := fun t => M.nonlinear (w t)
  have hu : M.X0 ν w := (T1.solution_spec P.restrict hν hd none (hfr.trans hr)).2.1
  have hE := (T1.solution_energy_bound P.restrict hν hd none (hfr.trans hr)).2
  have hs := solution_source_rate P.restrict h12 h13 hν hCe hfV hu.1 hE hw3 h4 hS h4b
  have hg : M.StrongSource ν g := T1.product_strongSource P.restrict hν.le hu hu
  have hclass : M.productClass ν w w = M.sourceClass ν g :=
    T1.productClass_eq_sourceClass P.restrict hν.le hu hu
  have hk : M.energy ν (T1.Kdifference ν m (M.productClass ν w w)) ≤
      ((2 * linearEnergyFactor L B ν) * sourceRateConstant B ν Ce) * m.h ^ 2 *
        ‖M.applyA f‖ ^ (3 / 2 : ℝ) * ‖f‖ ^ (1 / 2 : ℝ) := by
    rw [hclass]
    have hc := Kdifference_domain_energy P.restrict hν hd m (hcontrol m) hg hs.1 hs.2.2.1
    have hn : 0 ≤ (2 * linearEnergyFactor L B ν) * m.h ^ 2 :=
      mul_nonneg (mul_nonneg (by norm_num) (hcontrol m).positive.le) (sq_nonneg _)
    exact (hc.trans (mul_le_mul_of_nonneg_left hs.2.2.2 hn)).trans_eq (by ring)
  exact ordering_rate_of_forcing P.restrict hν hd hfV (hfr.trans hr) m hCe (he m) hk

end MergedKdV


==> anc/lean/MergedKdV/Smooth/Scalar.lean <==
import MergedKdV.Proofs.LinearTools

/-! Scalar estimates converting physical graph norms to the frozen exponents. -/
noncomputable section
namespace MergedKdV
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The graph-norm comparison is uniform in the model. -/
theorem n3_le_generator (P : ProofInputs M B [.L02a]) {f : M.H}
    (hf : f ∈ (M.V 3).carrier) :
    M.nj 3 f ≤ B.bound "L02_A" * ‖M.applyA f‖ := by
  have hp := T1.budget_pos B "L02_A" 0 0 0
  have hh := mul_le_mul_of_nonneg_left ((P.get .L02a (by decide) : L02_a M B).2.2.1 f hf).1 hp.le
  simpa only [← mul_assoc, mul_inv_cancel₀ hp.ne', one_mul] using hh

/-- This identity includes the zero case. -/
theorem rpow_three_halves {x : ℝ} (hx : 0 ≤ x) :
    x ^ (3 / 2 : ℝ) = x * Real.sqrt x := by
  rw [show (3 / 2 : ℝ) = 1 + 1 / 2 by norm_num,
    Real.rpow_add_of_nonneg hx (by norm_num) (by norm_num),
    Real.rpow_one, ← Real.sqrt_eq_rpow]

/-- A small ambient factor can be absorbed with the required half powers. -/
theorem product_absorption {K ε D : ℝ} (hK : 0 ≤ K) (hε : 0 ≤ ε)
    (hD : 0 ≤ D) (hεK : ε ≤ D * K) :
    K * ε ≤ Real.sqrt D * K ^ (3 / 2 : ℝ) * ε ^ (1 / 2 : ℝ) := by
  have hh : Real.sqrt ε ≤ Real.sqrt D * Real.sqrt K := by
    rw [← Real.sqrt_mul hD]
    exact Real.sqrt_le_sqrt hεK
  rw [rpow_three_halves hK, ← Real.sqrt_eq_rpow]
  calc
    K * ε = (K * Real.sqrt ε) * Real.sqrt ε := by
      rw [mul_assoc, Real.mul_self_sqrt hε]
    _ ≤ (K * Real.sqrt ε) * (Real.sqrt D * Real.sqrt K) :=
      mul_le_mul_of_nonneg_left hh (mul_nonneg hK (Real.sqrt_nonneg _))
    _ = _ := by ring

/-- Scaling a nonnegative graph norm gives the same three-halves exponent. -/
theorem power_generator_bound (P : ProofInputs M B [.L02a]) {f : M.H}
    (hf : f ∈ (M.V 3).carrier) :
    M.nj 3 f ^ (3 / 2 : ℝ) ≤
      B.bound "L02_A" ^ (3 / 2 : ℝ) * ‖M.applyA f‖ ^ (3 / 2 : ℝ) := by
  have hn : 0 ≤ M.nj 3 f := norm_nonneg _
  have hb := (T1.budget_pos B "L02_A" 0 0 0).le
  rw [← Real.mul_rpow hb (norm_nonneg _)]
  exact Real.rpow_le_rpow hn (n3_le_generator P hf) (by norm_num)

/-- The quadratic feedback estimate has the same datum powers as the source. -/
theorem feedback_datum_bound (P : ProofInputs M B [.L02a, .Q01a]) {f : M.H}
    (hf : f ∈ (M.V 3).carrier) :
    M.nj 3 f * ‖f‖ ≤
      (Real.sqrt (B.bound "L02_embed" 0 3 0 * B.bound "L02_eq") *
        B.bound "L02_A" ^ (3 / 2 : ℝ)) *
      ‖M.applyA f‖ ^ (3 / 2 : ℝ) * ‖f‖ ^ (1 / 2 : ℝ) := by
  have hn : 0 ≤ M.nj 3 f := norm_nonneg _
  have hD : 0 ≤ B.bound "L02_embed" 0 3 0 * B.bound "L02_eq" :=
    mul_nonneg (T1.budget_pos B _ _ _ _).le (T1.budget_pos B _ _ _ _).le
  have hH : ‖f‖ ≤ (B.bound "L02_embed" 0 3 0 * B.bound "L02_eq") * M.nj 3 f := by
    have hE := T1.budget_pos B "L02_eq" 0 0 0
    have N : L02_a M B := P.get .L02a (by decide)
    have h3 := mul_le_mul_of_nonneg_left ((N.1 3 (by norm_num) (by norm_num) f hf).1) hE.le
    have hx : M.vnorm 3 f ≤ B.bound "L02_eq" * M.nj 3 f := by
      simpa only [Nat.cast_ofNat, ← mul_assoc, mul_inv_cancel₀ hE.ne', one_mul] using h3
    have he := N.2.2.2 0 3 (by norm_num) (by norm_num) (by norm_num) f hf
    rw [(P.get .Q01a (by decide) : Q01_a M).2.1] at he
    exact (he.trans (mul_le_mul_of_nonneg_left hx (T1.budget_pos B _ _ _ _).le)).trans_eq (by ring)
  apply (product_absorption hn (norm_nonneg _) hD hH).trans
  calc
    _ ≤ Real.sqrt (B.bound "L02_embed" 0 3 0 * B.bound "L02_eq") *
        (B.bound "L02_A" ^ (3 / 2 : ℝ) * ‖M.applyA f‖ ^ (3 / 2 : ℝ)) *
          ‖f‖ ^ (1 / 2 : ℝ) := by
      exact mul_le_mul_of_nonneg_right
        (mul_le_mul_of_nonneg_left (power_generator_bound P.restrict hf) (Real.sqrt_nonneg _))
        (Real.rpow_nonneg (norm_nonneg _) _)
    _ = _ := by ring

/-- The weighted source estimate has the required powers, including zero data. -/
theorem sqrt_product_bound {C D K E ε F : ℝ}
    (hC : 0 ≤ C) (hD : 0 ≤ D) (hK : 0 ≤ K) (_hε : 0 ≤ ε)
    (hF : 0 ≤ F) (hE : E ≤ D * ε) (hFbound : F ≤ C * K) :
    Real.sqrt ((C * K) * E) * F ≤
      (C * Real.sqrt (C * D)) * K ^ (3 / 2 : ℝ) * ε ^ (1 / 2 : ℝ) := by
  calc
    _ ≤ Real.sqrt ((C * K) * (D * ε)) * (C * K) :=
      mul_le_mul (Real.sqrt_le_sqrt
        (mul_le_mul_of_nonneg_left hE (mul_nonneg hC hK)))
        hFbound hF (Real.sqrt_nonneg _)
    _ = _ := by
      rw [show (C * K) * (D * ε) = (C * D) * (K * ε) by ring,
        Real.sqrt_mul (mul_nonneg hC hD), Real.sqrt_mul hK,
        rpow_three_halves hK, ← Real.sqrt_eq_rpow]
      ring
end MergedKdV


==> anc/lean/MergedKdV/Smooth/SourceEstimate.lean <==
import MergedKdV.Smooth.SourceEstimateH2
import MergedKdV.Smooth.SourceMeasurable

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- C13 bounds the actual generator action on the nonlinear source almost everywhere. -/
theorem source_graph_majorant (h13 : C13 M B) {ν : ℝ} {w : M.Trajectory}
    (h4 : M.IntegratedE4 ν w) :
    ∀ᵐ (t : Time) ∂timeMeasure,
      Real.exp (ν * t) * ‖M.applyA (M.nonlinear (w t))‖ ≤
        B.bound "C13" * (M.nj 2 (w t) * (Real.exp (ν * t) * M.nj 4 (w t))) := by
  obtain ⟨v, _hv, he⟩ := h4.1
  filter_upwards [he] with t ht
  have hmem : w t ∈ M.E4.carrier := by rw [← ht]; exact (v t).property
  calc
    _ ≤ Real.exp (ν * t) * (B.bound "C13" * M.nj 2 (w t) * M.nj 4 (w t)) :=
      mul_le_mul_of_nonneg_left (h13 (w t) hmem).2 (Real.exp_pos _).le
    _ = _ := by ring

/-- The weighted L1 graph norm of the nonlinear source follows from C12 and C13. -/
theorem source_graph_bound (P : ProofInputs M B [.C01b, .L01b, .L02a, .Q01a]) (h12 : C12 M B) (h13 : C13 M B)
    {ν S : ℝ} (hν : 0 < ν) (hS0 : 0 ≤ S) {w : M.Trajectory}
    (hw3 : M.ContinuousLift (M.V 3) w) (hw : M.Energy ν w)
    (h4 : M.IntegratedE4 ν w)
    (hS : ∀ t : Time, Real.exp (ν * t) * M.nj 3 (w t) ≤ S) :
    AEStronglyMeasurable (fun t => M.applyA (M.nonlinear (w t))) timeMeasure ∧
    Integrable (fun t : Time => Real.exp (ν * t) *
      ‖M.applyA (M.nonlinear (w t))‖) timeMeasure ∧
    (∫ t : Time, Real.exp (ν * t) * ‖M.applyA (M.nonlinear (w t))‖ ∂timeMeasure) ≤
      sourceConstant B ν * Real.sqrt (S * M.energy ν w) * M.normE4 ν w := by
  have hm := (source_nonlinear_graph P h13 hw3 h4).2.1
  have ha := source_second_memLp P.restrict h12 hν hS0 hw3 hw hS
  have hb := source_four_memLp h4
  have hp := ha.integrable_mul hb
  have hmajor := source_graph_majorant h13 h4
  have hc : Continuous (fun t : Time => Real.exp (ν * t)) := by fun_prop
  have hmajorInt := hp.const_mul (B.bound "C13")
  have hi : Integrable (fun t : Time => Real.exp (ν * t) *
      ‖M.applyA (M.nonlinear (w t))‖) timeMeasure := by
    apply hmajorInt.mono' (hc.aestronglyMeasurable.mul hm.norm)
    filter_upwards [hmajor] with t ht
    simp only [Pi.mul_apply]
    rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (Real.exp_pos _).le (norm_nonneg _))]
    exact ht
  refine ⟨hm, hi, ?_⟩
  have hh := source_cauchy ha hb
    (Filter.Eventually.of_forall (fun t => source_nj_nonneg 2 (w t)))
    (Filter.Eventually.of_forall (fun t =>
      mul_nonneg (Real.exp_pos _).le (source_nj_nonneg 4 (w t))))
  have hfour : Real.sqrt (∫ t : Time,
      (Real.exp (ν * t) * M.nj 4 (w t)) ^ 2 ∂timeMeasure) = M.normE4 ν w := by
    unfold Model.normE4
    simp only [source_exp_square]
  rw [hfour] at hh
  have hi2 := (source_second_integral P.restrict h12 hν hS0 hw3 hw hS).2
  have hroot : Real.sqrt (∫ t : Time, M.nj 2 (w t) ^ 2 ∂timeMeasure) ≤
      Real.sqrt (sourceSecondConstant B ν) * Real.sqrt (S * M.energy ν w) := by
    calc
      _ ≤ Real.sqrt (sourceSecondConstant B ν * S * M.energy ν w) :=
        Real.sqrt_le_sqrt hi2
      _ = _ := by rw [mul_assoc, Real.sqrt_mul (sourceSecondConstant_nonneg B ν)]
  have hC := (T1.budget_pos B "C13" 0 0 0).le
  calc
    _ ≤ ∫ t : Time, B.bound "C13" *
        (M.nj 2 (w t) * (Real.exp (ν * t) * M.nj 4 (w t))) ∂timeMeasure :=
      integral_mono_ae hi hmajorInt hmajor
    _ = B.bound "C13" * (∫ t : Time,
        M.nj 2 (w t) * (Real.exp (ν * t) * M.nj 4 (w t)) ∂timeMeasure) :=
      integral_const_mul _ _
    _ ≤ B.bound "C13" *
        (Real.sqrt (∫ t : Time, M.nj 2 (w t) ^ 2 ∂timeMeasure) * M.normE4 ν w) :=
      mul_le_mul_of_nonneg_left hh hC
    _ ≤ B.bound "C13" *
        ((Real.sqrt (sourceSecondConstant B ν) * Real.sqrt (S * M.energy ν w)) *
          M.normE4 ν w) :=
      mul_le_mul_of_nonneg_left
        (mul_le_mul_of_nonneg_right hroot (Real.sqrt_nonneg _)) hC
    _ = sourceConstant B ν * Real.sqrt (S * M.energy ν w) * M.normE4 ν w := by
      unfold sourceConstant
      ring

/-- The same weighted graph source is Bochner integrable in the ambient Hilbert space. -/
theorem source_weighted_graph_integrable (P : ProofInputs M B [.C01b, .L01b, .L02a, .Q01a])
    (h12 : C12 M B) (h13 : C13 M B)
    {ν S : ℝ} (hν : 0 < ν) (hS0 : 0 ≤ S) {w : M.Trajectory}
    (hw3 : M.ContinuousLift (M.V 3) w) (hw : M.Energy ν w)
    (h4 : M.IntegratedE4 ν w)
    (hS : ∀ t : Time, Real.exp (ν * t) * M.nj 3 (w t) ≤ S) :
    Integrable (fun t : Time =>
      (Real.exp (ν * t) : ℂ) • M.applyA (M.nonlinear (w t))) timeMeasure := by
  have hs := source_graph_bound P h12 h13 hν hS0 hw3 hw h4 hS
  have hc : Continuous (fun t : Time => (Real.exp (ν * t) : ℂ)) := by fun_prop
  apply (integrable_norm_iff (hc.aestronglyMeasurable.smul hs.1)).mp
  simpa only [Pi.smul_apply', norm_smul, Complex.norm_real, Real.norm_eq_abs,
    abs_of_pos (Real.exp_pos _)] using hs.2.1

end MergedKdV


==> anc/lean/MergedKdV/Smooth/SourceEstimateBasic.lean <==
import MergedKdV.Smooth.SourceIntegrals

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- All physical norms are nonnegative, including their totalized notation. -/
theorem source_nj_nonneg (j : ℕ) (f : M.H) : 0 ≤ M.nj j f := by
  unfold Model.nj
  split_ifs <;> exact norm_nonneg _

/-- Cauchy--Schwarz in the real integral notation used in the specification. -/
theorem source_cauchy {a b : Time → ℝ}
    (ha : MemLp a 2 timeMeasure) (hb : MemLp b 2 timeMeasure)
    (ha0 : ∀ᵐ t ∂timeMeasure, 0 ≤ a t)
    (hb0 : ∀ᵐ t ∂timeMeasure, 0 ≤ b t) :
    (∫ t, a t * b t ∂timeMeasure) ≤
      Real.sqrt (∫ t, a t ^ 2 ∂timeMeasure) *
        Real.sqrt (∫ t, b t ^ 2 ∂timeMeasure) := by
  have h := integral_mul_le_Lp_mul_Lq_of_nonneg
    (f := a) (g := b)
    (show Real.HolderConjugate 2 2 by constructor <;> norm_num)
    ha0 hb0 (by simpa using ha) (by simpa using hb)
  norm_num only [Real.rpow_two] at h
  simpa only [Real.sqrt_eq_rpow] using h

/-- Squaring the exponential weight doubles its rate. -/
theorem source_exp_square (ν a : ℝ) (t : Time) :
    (Real.exp (ν * t) * a) ^ 2 = Real.exp (2 * ν * t) * a ^ 2 := by
  rw [mul_pow, ← Real.exp_nat_mul]
  congr 2
  ring

/-- Energy controls the negatively weighted gradient integral. -/
theorem source_gradient_L1 {ν : ℝ} (hν : 0 < ν) {w : M.Trajectory}
    (hw : M.Energy ν w) :
    Integrable (fun t : Time => Real.exp (-ν * t) * M.d1 (w t)) timeMeasure ∧
    (∫ t : Time, Real.exp (-ν * t) * M.d1 (w t) ∂timeMeasure) ≤
      sourceDecayFactor ν * M.energy ν w := by
  let a : Time → ℝ := fun t => Real.exp (-(2 * ν) * t)
  let b : Time → ℝ := fun t => Real.exp (ν * t) * M.d1 (w t)
  have ha : MemLp a 2 timeMeasure := source_decay_memLp hν
  have hb : MemLp b 2 timeMeasure := source_gradient_memLp hw
  have heq (t : Time) : a t * b t = Real.exp (-ν * t) * M.d1 (w t) := by
    dsimp [a, b]
    rw [← mul_assoc, ← Real.exp_add]
    congr 2
    ring
  have hi : Integrable (fun t => a t * b t) timeMeasure := ha.integrable_mul hb
  refine ⟨by simpa only [heq] using hi, ?_⟩
  have hh := source_cauchy ha hb
    (Filter.Eventually.of_forall (fun t => (Real.exp_pos _).le))
    (Filter.Eventually.of_forall (fun t =>
      mul_nonneg (Real.exp_pos _).le (norm_nonneg _)))
  have haeq : (∫ t : Time, a t ^ 2 ∂timeMeasure) = sourceGapIntegral 0 (2 * ν) := by
    unfold sourceGapIntegral
    congr 1
    funext t
    dsimp [a]
    rw [← Real.exp_nat_mul]
    congr 1
    ring
  have hbeq : (∫ t : Time, b t ^ 2 ∂timeMeasure) = (∫ t : Time, Real.exp (2 * ν * t) * M.d1 (w t) ^ 2 ∂timeMeasure) := by
    congr 1
    funext t
    exact source_exp_square ν (M.d1 (w t)) t
  rw [haeq, hbeq] at hh
  have hgrad := T3.energy_gradient_le M ν w hw
  calc
    _ = ∫ t : Time, a t * b t ∂timeMeasure := by simp only [heq]
    _ ≤ Real.sqrt (sourceGapIntegral 0 (2 * ν)) *
        Real.sqrt ((∫ t : Time, Real.exp (2 * ν * t) * M.d1 (w t) ^ 2 ∂timeMeasure)) := hh
    _ ≤ sourceDecayFactor ν * M.energy ν w :=
      mul_le_mul_of_nonneg_left hgrad (Real.sqrt_nonneg _)

/-- The constant in the unweighted H2 square-integral estimate. -/
def sourceSecondConstant (B : D01Budget) (ν : ℝ) : ℝ :=
  B.bound "C12" * B.bound "L02_d" * sourceDecayFactor ν

theorem sourceSecondConstant_nonneg (B : D01Budget) (ν : ℝ) :
    0 ≤ sourceSecondConstant B ν := by
  unfold sourceSecondConstant sourceDecayFactor
  positivity [T1.budget_pos B "C12" 0 0 0, T1.budget_pos B "L02_d" 0 0 0]

/-- The final model-independent constant in the source graph estimate. -/
def sourceConstant (B : D01Budget) (ν : ℝ) : ℝ :=
  B.bound "C13" * Real.sqrt (sourceSecondConstant B ν)

theorem sourceConstant_nonneg (B : D01Budget) (ν : ℝ) :
    0 ≤ sourceConstant B ν := by
  unfold sourceConstant
  positivity [T1.budget_pos B "C13" 0 0 0]

end MergedKdV


==> anc/lean/MergedKdV/Smooth/SourceEstimateH2.lean <==
import MergedKdV.Smooth.SourceEstimateBasic

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- C12 and the weighted H3 bound give an integrable H2-square majorant. -/
theorem source_h2_majorant (P : ProofInputs M B [.L02a, .Q01a]) (h12 : C12 M B)
    {ν S : ℝ} {w : M.Trajectory} (hw3 : M.ContinuousLift (M.V 3) w)
    (hS : ∀ t : Time, Real.exp (ν * t) * M.nj 3 (w t) ≤ S) (t : Time) :
    M.nj 2 (w t) ^ 2 ≤
      (B.bound "C12" * B.bound "L02_d" * S) *
        (Real.exp (-ν * t) * M.d1 (w t)) := by
  obtain ⟨v, _hv, he⟩ := hw3
  have hm3 : w t ∈ (M.V 3).carrier := by rw [← he t]; exact (v t).property
  have hm1 : w t ∈ (M.V 1).carrier :=
    T3.ScaleMaps.nested P.restrict (by norm_num) (by norm_num) (by norm_num) hm3
  have h1 : M.nj 1 (w t) ≤ B.bound "L02_d" * M.d1 (w t) := by
    have hd := T1.budget_pos B "L02_d" 0 0 0
    have hh := mul_le_mul_of_nonneg_left (((P.get .L02a (by decide) : L02_a M B).2.1 (w t) hm1).1) hd.le
    simpa only [← mul_assoc, mul_inv_cancel₀ hd.ne', one_mul] using hh
  have h3 : M.nj 3 (w t) ≤ Real.exp (-ν * t) * S := by
    have hh := mul_le_mul_of_nonneg_left (hS t) (Real.exp_pos (-ν * t)).le
    have he : Real.exp (-ν * t) * Real.exp (ν * t) = 1 := by
      rw [← Real.exp_add]
      simp
    rwa [← mul_assoc, he, one_mul] at hh
  have hC := (T1.budget_pos B "C12" 0 0 0).le
  have hD := (T1.budget_pos B "L02_d" 0 0 0).le
  calc
    _ ≤ B.bound "C12" * M.nj 1 (w t) * M.nj 3 (w t) := h12 (w t) hm3
    _ ≤ B.bound "C12" * (B.bound "L02_d" * M.d1 (w t)) *
        (Real.exp (-ν * t) * S) :=
      mul_le_mul (mul_le_mul_of_nonneg_left h1 hC) h3
        (source_nj_nonneg 3 (w t))
        (mul_nonneg hC (mul_nonneg hD (norm_nonneg _)))
    _ = _ := by ring

/-- The H2 square integral is bounded by the H3 supremum times the energy norm. -/
theorem source_second_integral (P : ProofInputs M B [.L02a, .Q01a]) (h12 : C12 M B)
    {ν S : ℝ} (hν : 0 < ν) (hS0 : 0 ≤ S) {w : M.Trajectory}
    (hw3 : M.ContinuousLift (M.V 3) w) (hw : M.Energy ν w)
    (hS : ∀ t : Time, Real.exp (ν * t) * M.nj 3 (w t) ≤ S) :
    Integrable (fun t : Time => M.nj 2 (w t) ^ 2) timeMeasure ∧
    (∫ t : Time, M.nj 2 (w t) ^ 2 ∂timeMeasure) ≤
      sourceSecondConstant B ν * S * M.energy ν w := by
  have hg := source_gradient_L1 hν hw
  have hc : 0 ≤ B.bound "C12" * B.bound "L02_d" * S := by
    positivity [T1.budget_pos B "C12" 0 0 0, T1.budget_pos B "L02_d" 0 0 0]
  have hmajor := hg.1.const_mul (B.bound "C12" * B.bound "L02_d" * S)
  have hp := source_h2_majorant P h12 hw3 hS
  have hi : Integrable (fun t : Time => M.nj 2 (w t) ^ 2) timeMeasure := by
    apply hmajor.mono' ((source_nj2_continuous P hw3).aestronglyMeasurable.pow 2)
    filter_upwards [] with t
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    exact hp t
  refine ⟨hi, ?_⟩
  calc
    _ ≤ ∫ t : Time, (B.bound "C12" * B.bound "L02_d" * S) *
        (Real.exp (-ν * t) * M.d1 (w t)) ∂timeMeasure :=
      integral_mono hi hmajor hp
    _ = (B.bound "C12" * B.bound "L02_d" * S) *
        (∫ t : Time, Real.exp (-ν * t) * M.d1 (w t) ∂timeMeasure) :=
      integral_const_mul _ _
    _ ≤ (B.bound "C12" * B.bound "L02_d" * S) *
        (sourceDecayFactor ν * M.energy ν w) :=
      mul_le_mul_of_nonneg_left hg.2 hc
    _ = sourceSecondConstant B ν * S * M.energy ν w := by
      unfold sourceSecondConstant
      ring

/-- The unweighted physical H2 norm is a scalar L2 function. -/
theorem source_second_memLp (P : ProofInputs M B [.L02a, .Q01a]) (h12 : C12 M B)
    {ν S : ℝ} (hν : 0 < ν) (hS0 : 0 ≤ S) {w : M.Trajectory}
    (hw3 : M.ContinuousLift (M.V 3) w) (hw : M.Energy ν w)
    (hS : ∀ t : Time, Real.exp (ν * t) * M.nj 3 (w t) ≤ S) :
    MemLp (fun t : Time => M.nj 2 (w t)) 2 timeMeasure := by
  apply (memLp_two_iff_integrable_sq_norm
    (source_nj2_continuous P hw3).aestronglyMeasurable).mpr
  simpa only [Real.norm_eq_abs, sq_abs] using
    (source_second_integral P h12 hν hS0 hw3 hw hS).1

end MergedKdV


==> anc/lean/MergedKdV/Smooth/SourceIntegrals.lean <==
import MergedKdV.Proofs.LinearTools
import MergedKdV.Proofs.TimeTransport
import Mathlib.Analysis.SpecialFunctions.ImproperIntegrals

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The physical second norm is a bounded renorming of V2. -/
def source_physicalTwo (P : ProofInputs M B [.L02a]) :
    (M.V 2).Space →L[ℂ] (M.physical 2).Space := by
  let J : (M.V 2).Space →ₗ[ℂ] (M.physical 2).Space := LinearMap.id
  refine J.mkContinuous (B.bound "L02_eq") ?_
  intro x
  have h := ((P.get .L02a (by decide)).1 2 (by norm_num) (by norm_num) ((M.V 2).val x) x.property).2
  change (M.physical 2).size ((M.physical 2).val (J x)) ≤
    B.bound "L02_eq" * (M.V 2).size ((M.V 2).val x) at h
  simpa only [T3.size_val] using h

theorem source_physicalTwo_norm (P : ProofInputs M B [.L02a]) (x : (M.V 2).Space) :
    M.nj 2 ((M.V 2).val x) = ‖source_physicalTwo P.restrict x‖ := by
  change (M.physical 2).size ((M.physical 2).val (source_physicalTwo P.restrict x)) = _
  exact T3.size_val _ _

/-- A continuous V3 trajectory has a continuous physical second norm. -/
theorem source_nj2_continuous (P : ProofInputs M B [.L02a, .Q01a]) {w : M.Trajectory}
    (hw : M.ContinuousLift (M.V 3) w) : Continuous (fun t => M.nj 2 (w t)) := by
  obtain ⟨v, hv, he⟩ := hw
  let J : (M.V 3).Space →L[ℂ] (M.V 2).Space :=
    T3.ScaleMaps.scaleInclusionCLM P.restrict (by norm_num) (by norm_num) (by norm_num)
  have hval (t : Time) : (M.V 2).val (J (v t)) = w t :=
    (T3.ScaleMaps.scaleInclusion_val (T3.ScaleMaps.nested P.restrict (r := 2) (s := 3)
      (by norm_num) (by norm_num) (by norm_num)) (v t)).trans (he t)
  have hc := ((source_physicalTwo P.restrict).continuous.comp (J.continuous.comp hv)).norm
  convert hc using 1
  funext t
  rw [← hval t, source_physicalTwo_norm P.restrict]
  rfl

def sourceGapIntegral (σ τ : ℝ) : ℝ :=
  ∫ t : Time, Real.exp ((2 * (σ - τ)) * t) ∂timeMeasure

private theorem source_gap_integrable {σ τ : ℝ} (hστ : σ < τ) :
    Integrable (fun t : Time => Real.exp ((2 * (σ - τ)) * t)) timeMeasure := by
  have h : Integrable (fun t : ℝ => Real.exp ((2 * (σ - τ)) * t))
      (Measure.map (fun t : Time => (t : ℝ)) timeMeasure) := by
    rw [T2.timeMeasure_map]
    exact (integrableOn_Ici_iff_integrableOn_Ioi).mpr (integrableOn_exp_mul_Ioi (by linarith) 0)
  exact h.comp_measurable NNReal.continuous_coe.measurable

/-- The fixed exponential factor needed in the first Cauchy--Schwarz inequality. -/
def sourceDecayFactor (ν : ℝ) : ℝ := Real.sqrt (sourceGapIntegral 0 (2 * ν))

/-- The weighted gradient is a scalar L2 function. -/
theorem source_gradient_memLp {ν : ℝ} {w : M.Trajectory} (hw : M.Energy ν w) :
    MemLp (fun t : Time => Real.exp (ν * t) * M.d1 (w t)) 2 timeMeasure := by
  obtain ⟨v, hv, he⟩ := hw.2.2.1
  have hd : AEStronglyMeasurable (fun t => M.d1 (w t)) timeMeasure := by
    apply hv.norm.congr
    filter_upwards [he] with t ht
    rw [← ht]
    exact (T3.size_val _ _).symm
  have hc : Continuous (fun t : Time => Real.exp (ν * t)) := by fun_prop
  apply (memLp_two_iff_integrable_sq_norm (hc.aestronglyMeasurable.mul hd)).mpr
  have heq (t : Time) : ‖Real.exp (ν * t) * M.d1 (w t)‖ ^ 2 =
      Real.exp (2 * ν * t) * M.d1 (w t) ^ 2 := by
    rw [Real.norm_eq_abs, sq_abs, mul_pow, ← Real.exp_nat_mul]
    congr 2
    ring
  simpa only [Pi.mul_apply, heq] using hw.2.2.2

/-- The physical fourth norm with its exponential weight is scalar L2. -/
theorem source_four_memLp {ν : ℝ} {w : M.Trajectory} (hw : M.IntegratedE4 ν w) :
    MemLp (fun t : Time => Real.exp (ν * t) * M.nj 4 (w t)) 2 timeMeasure := by
  obtain ⟨v, hv, he⟩ := hw.1
  have hd : AEStronglyMeasurable (fun t => M.nj 4 (w t)) timeMeasure := by
    apply hv.norm.congr
    filter_upwards [he] with t ht
    rw [← ht]
    exact (T3.size_val _ _).symm
  have hc : Continuous (fun t : Time => Real.exp (ν * t)) := by fun_prop
  apply (memLp_two_iff_integrable_sq_norm (hc.aestronglyMeasurable.mul hd)).mpr
  have heq (t : Time) : ‖Real.exp (ν * t) * M.nj 4 (w t)‖ ^ 2 =
      Real.exp (2 * ν * t) * M.nj 4 (w t) ^ 2 := by
    rw [Real.norm_eq_abs, sq_abs, mul_pow, ← Real.exp_nat_mul]
    congr 2
    ring
  simpa only [Pi.mul_apply, heq] using hw.2

/-- The reciprocal weight lies in L2 on the half-line. -/
theorem source_decay_memLp {ν : ℝ} (hν : 0 < ν) :
    MemLp (fun t : Time => Real.exp (-(2 * ν) * t)) 2 timeMeasure := by
  have hc : Continuous (fun t : Time => Real.exp (-(2 * ν) * t)) := by fun_prop
  apply (memLp_two_iff_integrable_sq_norm hc.aestronglyMeasurable).mpr
  have heq (t : Time) : ‖Real.exp (-(2 * ν) * t)‖ ^ 2 =
      Real.exp (2 * (0 - 2 * ν) * t) := by
    rw [Real.norm_eq_abs, abs_of_pos (Real.exp_pos _), ← Real.exp_nat_mul]
    congr 1
    ring
  simpa only [heq] using (source_gap_integrable (σ := 0) (τ := 2 * ν) (by positivity))

end MergedKdV


==> anc/lean/MergedKdV/Smooth/SourceMeasurable.lean <==
import MergedKdV.Proofs.LinearTools
import Mathlib.Analysis.Calculus.Deriv.Slope
import Mathlib.Analysis.SpecificLimits.Basic

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The graph action of the generator preserves almost-everywhere strong measurability
on its domain, by measurable semigroup difference quotients. -/
theorem source_applyA_measurable (p : L01_b M) {g : M.Trajectory}
    (hg : AEStronglyMeasurable g timeMeasure)
    (hdom : ∀ᵐ t ∂timeMeasure, g t ∈ (M.V 3).carrier) :
    AEStronglyMeasurable (fun t => M.applyA (g t)) timeMeasure := by
  let q : ℕ → ℝ := fun n => 1 / ((n : ℝ) + 1)
  let z : ℕ → M.Trajectory := fun n t =>
    slope (M.realTime (fun s => M.T s (g t))) 0 (q n)
  have hz (n : ℕ) : AEStronglyMeasurable (z n) timeMeasure := by
    have h := (((M.T (Real.toNNReal (q n))).continuous.comp_aestronglyMeasurable hg).sub
      ((M.T 0).continuous.comp_aestronglyMeasurable hg)).const_smul ((q n)⁻¹)
    apply h.congr
    filter_upwards [] with t
    simp only [z, slope_def_module, sub_zero, Model.realTime, Real.toNNReal_zero, Pi.smul_apply, Pi.sub_apply]
  have hq : Tendsto q atTop (𝓝[Ici (0 : ℝ) \ {0}] 0) := by
    apply tendsto_nhdsWithin_iff.mpr
    refine ⟨tendsto_one_div_add_atTop_nhds_zero_nat, Filter.Eventually.of_forall ?_⟩
    intro n
    have hp : 0 < q n := by dsimp [q]; positivity
    exact ⟨hp.le, by simpa using hp.ne'⟩
  apply aestronglyMeasurable_of_tendsto_ae atTop hz
  filter_upwards [hdom] with t ht
  have hd := (p.2.2.2.1 (g t) (M.applyA (g t))).mpr ⟨ht, rfl⟩
  exact (hasDerivWithinAt_iff_tendsto_slope.mp hd).comp hq

/-- A measurable domain-valued function has its canonical measurable graph lift. -/
theorem source_graph_lift (P : ProofInputs M B [.L01b, .L02a]) {g : M.Trajectory}
    (hg : AEStronglyMeasurable g timeMeasure)
    (hdom : ∀ᵐ t ∂timeMeasure, g t ∈ (M.V 3).carrier) :
    M.AELift (M.V 3) g := by
  refine ⟨fun t => T3.generatorInverse M B P (M.applyA (g t)),
    (T3.generatorInverse M B P).continuous.comp_aestronglyMeasurable
      (source_applyA_measurable (P.get .L01b (by decide)) hg hdom), ?_⟩
  filter_upwards [hdom] with t ht
  change (M.V 3).val (T3.generatorInverse M B P (M.A ((M.V 3).ofH (g t)))) = g t
  rw [T3.generatorInverse_A M B P, T3.val_ofH _ _ ht]

/-- The strong nonlinear source is continuous in the ambient space. -/
theorem source_nonlinear_continuous (P : ProofInputs M B [.C01b, .L02a, .Q01a]) {w : M.Trajectory}
    (hw : M.ContinuousLift (M.V 3) w) : Continuous (fun t => M.nonlinear (w t)) := by
  obtain ⟨v, hv, he⟩ := hw
  let J : (M.V 3).Space →L[ℂ] (M.V 1).Space :=
    T3.ScaleMaps.scaleInclusionCLM P.restrict (by norm_num) (by norm_num) (by norm_num)
  let F : (M.V 1).Space →L[ℂ] (M.V 1).Space →L[ℂ] M.H :=
    M.F.mkContinuous₂ (B.bound "C01_b" 0 1) (by
      intro x y
      have h := ((P.get .C01b (by decide) : C01_b M B) 1 (by norm_num) (by norm_num)
        ((M.V 1).val x) ((M.V 1).val y) x.property y.property).2
      change M.vnorm (1 - 1) (M.product ((M.V 1).val x) ((M.V 1).val y)) ≤ _ at h
      rw [sub_self, (P.get .Q01a (by decide) : Q01_a M).2.1] at h
      simpa only [Model.product, T3.ofH_val, Model.vnorm, T3.size_val] using h)
  have hval (t : Time) : (M.V 1).val (J (v t)) = w t :=
    (T3.ScaleMaps.scaleInclusion_val (T3.ScaleMaps.nested P.restrict
      (r := 1) (s := 3) (by norm_num) (by norm_num) (by norm_num)) (v t)).trans (he t)
  have hfun : (fun t => M.nonlinear (w t)) = fun t => F (J (v t)) (J (v t)) := by
    funext t
    rw [← hval t]
    simp only [Model.nonlinear, Model.product, T3.ofH_val]
    rfl
  rw [hfun]
  exact (F.continuous.comp (J.continuous.comp hv)).clm_apply (J.continuous.comp hv)

/-- C13 identifies the source graph almost everywhere using the integrated E4 lift. -/
theorem source_nonlinear_graph (P : ProofInputs M B [.C01b, .L01b, .L02a, .Q01a]) (h13 : C13 M B)
    {ν : ℝ} {w : M.Trajectory} (hw : M.ContinuousLift (M.V 3) w)
    (h4 : M.IntegratedE4 ν w) :
    (∀ᵐ t ∂timeMeasure, M.nonlinear (w t) ∈ (M.V 3).carrier) ∧
    AEStronglyMeasurable (fun t => M.applyA (M.nonlinear (w t))) timeMeasure ∧
    M.AELift (M.V 3) (fun t => M.nonlinear (w t)) := by
  obtain ⟨v, _hv, he⟩ := h4.1
  have hdom : ∀ᵐ t ∂timeMeasure, M.nonlinear (w t) ∈ (M.V 3).carrier := by
    filter_upwards [he] with t ht
    exact (h13 (w t) (by rw [← ht]; exact (v t).property)).1
  have hm : AEStronglyMeasurable (fun t => M.nonlinear (w t)) timeMeasure :=
    (source_nonlinear_continuous P.restrict hw).aestronglyMeasurable
  exact ⟨hdom, source_applyA_measurable (P.get .L01b (by decide)) hm hdom, source_graph_lift P.restrict hm hdom⟩

end MergedKdV


==> anc/lean/MergedKdV/Smooth/SourceRate.lean <==
import MergedKdV.Smooth.SourceEstimate
import MergedKdV.Smooth.Scalar
import MergedKdV.Proof.WeakSourceTensor

/-! Uniform datum powers for the actual nonlinear source of a Step 3 solution. -/
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace MergedKdV
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- All source-rate constants are chosen before the model and the datum. -/
def sourceRateConstant (B : D01Budget) (ν Ce : ℝ) : ℝ :=
  sourceConstant B ν * (Ce * Real.sqrt (Ce * (2 * D14ell B ν))) *
    B.bound "L02_A" ^ (3 / 2 : ℝ)

/-- Domain qualification and the weighted graph integral for the selected solution. -/
theorem solution_source_rate (P : ProofInputs M B [.C01b, .L01b, .L02a, .Q01a]) (h12 : C12 M B) (h13 : C13 M B)
    {ν Ce : ℝ} (hν : 0 < ν) (hCe : 0 ≤ Ce) {f : M.H} (hfV : f ∈ (M.V 3).carrier)
    (hwX : M.Energy ν (M.solution B ν none f))
    (hwBound : M.energy ν (M.solution B ν none f) ≤ (2 * D14ell B ν) * ‖f‖)
    (hw3 : M.ContinuousLift (M.V 3) (M.solution B ν none f))
    (h4 : M.IntegratedE4 ν (M.solution B ν none f))
    (hS : ∀ t : Time, Real.exp (ν * t) * M.nj 3 (M.solution B ν none f t) ≤ Ce * M.nj 3 f)
    (h4b : M.normE4 ν (M.solution B ν none f) ≤ Ce * M.nj 3 f) :
    let g : M.Trajectory := fun t => M.nonlinear (M.solution B ν none f t)
    (∀ᵐ t ∂timeMeasure, g t ∈ (M.V 3).carrier) ∧
    M.AELift (M.V 3) g ∧
    Integrable (domainSourceWeight ν g) timeMeasure ∧
    (∫ t, domainSourceWeight ν g t ∂timeMeasure) ≤
      sourceRateConstant B ν Ce * ‖M.applyA f‖ ^ (3 / 2 : ℝ) * ‖f‖ ^ (1 / 2 : ℝ) := by
  let w := M.solution B ν none f
  have hK : 0 ≤ M.nj 3 f := norm_nonneg _
  have hs := source_graph_bound P.restrict h12 h13 hν (mul_nonneg hCe hK) hw3 hwX h4 hS
  have hg := source_nonlinear_graph P.restrict h13 hw3 h4
  refine ⟨hg.1, hg.2.2, hs.2.1, ?_⟩
  have hell : 0 ≤ D14ell B ν := (T1.budget_pos B "L03_c" ν 0 0).le.trans (le_max_left _ _)
  have hscalar := sqrt_product_bound hCe (mul_nonneg (by norm_num) hell)
    hK (norm_nonneg f) (Real.sqrt_nonneg _) hwBound h4b
  have hbase : 0 ≤ sourceConstant B ν * (Ce * Real.sqrt (Ce * (2 * D14ell B ν))) :=
    mul_nonneg (sourceConstant_nonneg B ν) (mul_nonneg hCe (Real.sqrt_nonneg _))
  calc
    _ ≤ sourceConstant B ν * Real.sqrt ((Ce * M.nj 3 f) * M.energy ν w) * M.normE4 ν w := hs.2.2
    _ ≤ sourceConstant B ν * ((Ce * Real.sqrt (Ce * (2 * D14ell B ν))) *
        M.nj 3 f ^ (3 / 2 : ℝ) * ‖f‖ ^ (1 / 2 : ℝ)) := by
      simpa only [w, Model.normE4, mul_assoc] using
        mul_le_mul_of_nonneg_left hscalar (sourceConstant_nonneg B ν)
    _ = (sourceConstant B ν * (Ce * Real.sqrt (Ce * (2 * D14ell B ν)))) *
        M.nj 3 f ^ (3 / 2 : ℝ) * ‖f‖ ^ (1 / 2 : ℝ) := by ring
    _ ≤ (sourceConstant B ν * (Ce * Real.sqrt (Ce * (2 * D14ell B ν)))) *
        (B.bound "L02_A" ^ (3 / 2 : ℝ) * ‖M.applyA f‖ ^ (3 / 2 : ℝ)) *
          ‖f‖ ^ (1 / 2 : ℝ) :=
      mul_le_mul_of_nonneg_right
        (mul_le_mul_of_nonneg_left (power_generator_bound P.restrict hfV) hbase)
        (Real.rpow_nonneg (norm_nonneg _) _)
    _ = _ := by unfold sourceRateConstant; ring

end MergedKdV


==> anc/lean/MergedKdV/Statements.lean <==
import MergedKdV.Premises

noncomputable section
open MeasureTheory Set Filter
namespace MergedKdV
universe u
variable {L κ : ℝ}

namespace Model
variable (M : Model.{u} L κ) (B : D01Budget) (ν r C : ℝ)

-- At index .zero, Q01(a) identifies V₀ isometrically with H. Thus dataSize is ε = ‖u₀‖_H,
-- and Data .zero r is the paper's real initial datum u₀ with ε ≤ r.
def dataSize (i : D17Index) (f : M.H) : ℝ :=
  match i with | .zero => ‖f‖ | _ => M.vnorm i.theta f

def Data (i : D17Index) (r : ℝ) (f : M.H) : Prop :=
  M.RealData f ∧ f ∈ (M.V i.theta).carrier ∧ M.dataSize i f ≤ r

-- Theorem 4.1. D17a .zero gives min{1, h t∧^(-3/2)}; D17b .zero gives h^(1/6).
-- linearError m f is v_h − v. The paper bounds v − v_h, with the same H norm.
def Linear42 (i : D17Index) : Prop :=
  ∀ f, M.Data i r f → ∀ m, ∀ t : Time, 0 < t →
    (M.V i.theta).Bound (M.linearError m f t)
      (C * Real.exp (-ν * t) * D17a i m.h t * M.dataSize i f)

def Nonlinear42 (i : D17Index) : Prop :=
  ∀ f, M.Data i r f → M.SolutionsDefined B ν f ∧
    ∀ m, ∀ t : Time, 0 < t →
      (M.V i.theta).Bound (M.error B ν m f t)
        (C * Real.exp (-ν * t) *
          (D17a i m.h t * M.dataSize i f + D17b i m.h t * (M.dataSize i f) ^ 2))

-- Theorem 4.2. orderingError is 𝔠_h = (u − v) − (u_h − v_h); Dcoeff is D_h(u₀).
-- Time includes 0. The quadratic coefficient's pointwise estimate uses strictly positive times.
def Ordering43 (i : D17Index) : Prop :=
  ∀ f, M.Data i r f → ∀ m,
    M.orderingError B ν m f 0 = 0 ∧
    (∀ t : Time, 0 < t →
      (M.V i.theta).Bound (M.orderingError B ν m f t)
        (C * Real.exp (-ν * t) * D17b i m.h t * (M.dataSize i f) ^ 2)) ∧
    (i = .zero → ∀ t : Time,
      Real.exp (ν * t) * ‖M.orderingError B ν m f t‖ ≤
        C * m.h ^ (1 / 6 : ℝ) * ‖f‖ ^ 2)

def Coefficients43 (i : D17Index) : Prop :=
  ∀ f, M.Data i r f → ∀ m,
    (∀ t : Time, Real.exp (ν * t) *
      ‖M.orderingError B ν m f t - M.Dcoeff ν m f t‖ ≤
        C * m.h ^ (1 / 6 : ℝ) * ‖f‖ ^ 3) ∧
    ∀ t : Time, 0 < t → ‖M.Dcoeff ν m f t‖ ≤
      C * m.h ^ (1 / 2 : ℝ) * D01tw t ^ (-5 / 2 : ℝ) *
        Real.exp (-ν * t) * ‖f‖ ^ 2

-- Theorem 4.3(ii). nj 3 f is the physical H³ norm. D11 qualification is required for
-- both trajectories in the sum. The smallness condition uses the H norm.
def Bound44Energy : Prop :=
  ∀ f, M.RealData f → f ∈ (M.V 3).carrier → ‖f‖ ≤ r →
    M.SolutionsDefined B ν f ∧ ∀ m,
      M.Energy ν (M.linearError m f) ∧ M.Energy ν (M.error B ν m f) ∧
      M.energy ν (M.linearError m f) + M.energy ν (M.error B ν m f) ≤
        C * m.h ^ 2 * M.nj 3 f

end Model

-- Theorem 4.3(iii). EBound means the four D11 energy requirements hold and ℰ_ν is at
-- most the stated right-hand side. The two-mesh identity uses −linearError = v − v_h.
-- m.h ≤ mHat.h orders the widths; the two meshes are otherwise independent.
def CombinedConclusion {L κ : ℝ} (M : Model.{u} L κ)
    (B : D01Budget) (ν r C : ℝ) : Prop :=
  ∀ f : M.H, M.RealData f → f ∈ (M.V 3).carrier → ‖f‖ ≤ r →
    M.SolutionsDefined B ν f ∧
    (∀ m : D05Mesh L κ,
      M.EBound ν (M.orderingError B ν m f)
        (C * m.h ^ 2 * ‖M.applyA f‖ ^ (3 / 2 : ℝ) * ‖f‖ ^ (1 / 2 : ℝ)) ∧
      ∀ t : Time, ‖M.orderingError B ν m f t‖ ≤
        C * Real.exp (-ν * t) * m.h ^ 2 *
          ‖M.applyA f‖ ^ (3 / 2 : ℝ) * ‖f‖ ^ (1 / 2 : ℝ)) ∧
    (∀ m mHat : D05Mesh L κ, m.h ≤ mHat.h →
      let corrected : M.Trajectory :=
        M.linearFlow (some m) f +
          (M.solution B ν (some mHat) f - M.linearFlow (some mHat) f)
      M.solution B ν none f - corrected =
        -M.linearError m f + M.orderingError B ν mHat f ∧
      ∀ t : Time, Real.exp (ν * t) * ‖(M.solution B ν none f - corrected) t‖ ≤
          C * m.h ^ 2 * ‖M.applyA f‖ +
          C * mHat.h ^ 2 * ‖M.applyA f‖ ^ (3 / 2 : ℝ) * ‖f‖ ^ (1 / 2 : ℝ))

-- Theorem 4.1. For f = u₀, share B ν none f is z = u − v, and share B ν (some m) f
-- is z_h = u_h − v_h. Both estimates hold on the closed half-line.
def Shares {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (ν r C : ℝ) : Prop :=
  ∀ f : M.H, M.RealData f → ‖f‖ ≤ r → M.SolutionsDefined B ν f ∧
    ∀ d : Option (D05Mesh L κ), ∀ t : Time,
      Real.exp (ν * t) * ‖M.share B ν d f t‖ ≤ C * ‖f‖ ^ 2

-- Theorem 4.3(i) is the third conjunct below. The real datum belongs to D(A) = V₃,
-- with no restriction on its H norm. Energy and its value are invariant under a change of sign.
def Tail {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (ν r C : ℝ) : Prop :=
  (M.Linear42 ν r C .zero ∧ M.Nonlinear42 B ν r C .zero ∧ Shares M B ν r C) ∧
  (M.Ordering43 B ν r C .zero ∧ M.Coefficients43 B ν r C .zero) ∧
  (∀ f : M.H, M.RealData f → f ∈ (M.V 3).carrier → ∀ m : D05Mesh L κ,
    M.EBound ν (M.linearError m f) (C * m.h ^ 2 * ‖M.applyA f‖)) ∧
  M.Bound44Energy B ν r C ∧ CombinedConclusion M B ν r C

-- Theorem 4.1, uniform convergence away from 0. The threshold δ is chosen before the
-- model, datum and mesh. The estimate controls the sum of both errors with weight exp(νt).
def Away (L κ : ℝ) (B : D01Budget) (ν r : ℝ) : Prop :=
  ∀ t₀ : Time, 0 < t₀ → ∀ tol : ℝ, 0 < tol → ∃ δ > 0,
    ∀ M : Model.{u} L κ, Head M B → ∀ f : M.H, M.RealData f → ‖f‖ ≤ r →
    ∀ m : D05Mesh L κ, m.h < δ → ∀ t : Time, t₀ ≤ t →
      Real.exp (ν * t) * (‖M.linearError m f t‖ + ‖M.error B ν m f t‖) < tol

-- The pair r,C is chosen for all three theorems from L, κ, the budget B and ν, before M.
def MergedStatement : Prop :=
  ∀ L : ℝ, 0 < L → ∀ κ : ℝ, 1 ≤ κ → ∀ B : D01Budget,
    ∀ ν : ℝ, 0 < ν → ν < D01lambda L →
    ∃ r > 0, ∃ C > 0,
      (∀ M : Model.{u} L κ, Head M B → Tail M B ν r C) ∧ Away.{u} L κ B ν r

end MergedKdV


==> anc/lean/README.md <==
# KdV error theorems

The entry theorem is `MergedKdV.merged_error_theorems : MergedKdV.MergedStatement`. It is a conditional statement. Under 28 premises it gives the conclusions of Theorems 4.1–4.3 of the paper, with one radius and one constant for all conclusions. The paper proves that the KdV problem satisfies these premises. That part is outside the scope of the Lean argument.

Read the [mathematical specification](docs/Specification.tex) and the [correspondence with the Lean declarations](docs/Correspondence.md). The [statement](MergedKdV/Statements.lean) gives the quantifier order and the domains of the data and time variables. The [entry theorem](MergedKdV/Final.lean) assembles the conclusions.

## Toolchain and compilation record

All 71 local modules compiled individually with Lean v4.35.0 and mathlib
at commit `56a005855ea17e0b0958f73ec801ae140b0a1679`. The [dependency
manifest](lake-manifest.json) pins the transitive dependencies. The
[compilation and axiom record](AUDIT.md) gives the toolchain, the recorded
kernel output for the main theorem and nonzero model, and checksums for the
frozen source files.


==> anc/lean/docs/Correspondence.md <==
# Correspondence with the merged paper

## Premises

Names in the tables are relative to the namespace `MergedKdV`. For `h : Head M B`, the third column gives the proof of each premise. The first 26 predicates and the two predicates C12 and C13 are defined in [Premises.lean](../MergedKdV/Premises.lean). The mathematical wording is in [Specification.tex](Specification.tex).

| Premise | Lean predicate | Field | Location in the paper |
|---|---|---|---|
| Q01(a) | `Q01_a` | `h.Q01.a` | Sections 2.1 and 3.1 |
| Q01(c) | `Q01_c` | `h.Q01.c` | Sections 2.1 and 3.1 |
| L01(a) | `L01_a` | `h.L01.a` | Section 2.1 |
| L01(b) | `L01_b` | `h.L01.b` | Proposition 2.1 |
| L01(c) | `L01_c` | `h.L01.c` | Proposition 2.1 |
| L02(a) | `L02_a` | `h.L02.a` | Section 2.1 |
| L03(c) | `L03_c` | `h.L03.c` | Section 2.4 |
| L04(a) | `L04_a` | `h.L04.a` | Lemma 3.1 |
| L04(c) | `L04_c` | `h.L04.c` | Lemma 3.1 |
| L04(d) | `L04_d` | `h.L04.d` | Lemma 3.1 |
| L05(a) | `L05_a` | `h.L05.a` | Sections 3.1 and 3.2 |
| L05(c) | `L05_c` | `h.L05.c` | Sections 3.1 and 3.2 |
| L05(d) | `L05_d` | `h.L05.d` | Sections 3.1 and 3.2 |
| L06(b) | `L06_b` | `h.L06.b` | Theorems 2.4 and 3.5 |
| L06(c) | `L06_c` | `h.L06.c` | Theorems 2.4 and 3.5 |
| L07(b) | `L07_b` | `h.L07.b` | Proposition 4.4 |
| L07(c) | `L07_c` | `h.L07.c` | Proposition 4.4 |
| L12(d) | `L12_d` | `h.L12.d` | Lemma 4.6 |
| L13(a) | `L13_a` | `h.L13.a` | Section 2.1 and Section 4.5, Step 3 |
| L13(b) | `L13_b` | `h.L13.b` | Proof of Lemma 4.5 and Section 4.5, Step 3 |
| C01(a) | `C01_a` | `h.C01.a` | Section 2.1 |
| C01(b) | `C01_b` | `h.C01.b` | Section 2.1 |
| C01(c) | `C01_c` | `h.C01.c` | Section 3.2 |
| C01(d) | `C01_d` | `h.C01.d` | Section 2.4 and the proof of Lemma 4.8 |
| C01(e) | `C01_e` | `h.C01.e` | Section 2.1 and the proofs of Proposition 4.7 and Lemma 4.8 |
| C01(f) | `C01_f` | `h.C01.f` | Section 4.5, Step 3 |
| C12 | `C12` | `h.C12` | Section 4.5, Step 4. |
| C13 | `C13` | `h.C13` | Section 4.5, Step 4. |

## Conclusions

The theorem paragraphs reproduce the paper with the parameter convention in the [opening of Section 3](Specification.pdf#nameddest=merged-scope). In Theorem 4.1 the two shares are also named explicitly and their right-hand sides use the equivalent initial-data norm notation. Each paragraph beginning “In addition,” spells out the corresponding conditions in Lean. The [entry theorem](../MergedKdV/Final.lean) proves `MergedStatement`. The declarations below are in [Statements.lean](../MergedKdV/Statements.lean) unless an object definition is indicated.

| Sentence in the specification | Lean declaration and component | Location in the paper |
|---|---|---|
| [Section 3, common opening](Specification.pdf#nameddest=merged-scope), choice of one positive radius and one positive constant before the model, for all three theorems | `MergedStatement` (parameters, `∃ r > 0, ∃ C > 0`, then `∀ M`, `Head → Tail`, and `Away`) | Theorems 4.1–4.3 |
| [4.1, paper text](Specification.pdf#nameddest=equation.5), first positive-time inequality for the linear error | `Tail`, `Model.Linear42` at `.zero`, with `Model.Data`, `D17a` and `Q01_a` | Theorem 4.1 |
| [4.1, paper text](Specification.pdf#nameddest=equation.6), second positive-time inequality for the full error | `Tail`, `Model.Nonlinear42` at `.zero`, with `D17a` and `D17b` | Theorem 4.1 |
| [4.1, paper text](Specification.pdf#nameddest=theorem.1), “In particular” on uniform convergence; [addition](Specification.pdf#nameddest=addition-41), “For every” on the threshold and the weighted sum | `MergedStatement`, second conjunct, `Away`. The threshold follows the lower time bound and tolerance and precedes the model, datum and mesh | Theorem 4.1 |
| [4.1, paper text](Specification.pdf#nameddest=equation.7), the bounds for the two linearization shares for all nonnegative times | `Shares`, second conjunct for the datum; `Model.share` at `none` and `some m` | Theorem 4.1 |
| [4.1, addition](Specification.pdf#nameddest=addition-41), first sentence on the unique small solution of each problem in the D14 ball | `Shares` and `Model.Nonlinear42`, each with `Model.SolutionsDefined` for the datum | Theorem 2.2, Proposition 3.6, Theorem 4.1 |
| [4.2, paper text](Specification.pdf#nameddest=equation.8), the initial value and the weighted supremum of the ordering error; [addition](Specification.pdf#nameddest=addition-42), the positive-time bound in the zero-index space | `Model.Ordering43` at `.zero` gives the initial value, the positive-time `Bound` and the all-time estimate. `Q01_a` identifies the two norms | Theorem 4.2 |
| [4.2, paper text](Specification.pdf#nameddest=theorem.2), “Moreover”, first inequality for the cubic remainder | `Model.Coefficients43` at `.zero`, first conjunct; `Model.Dcoeff` from the two D16 coefficients | Theorem 4.2 |
| [4.2, paper text](Specification.pdf#nameddest=theorem.2), “Moreover”, second inequality for the quadratic coefficient at positive times | `Model.Coefficients43` at `.zero`, second conjunct | Theorem 4.2 |
| [4.3(i), paper text](Specification.pdf#nameddest=theorem.3), domain data of arbitrary size; [addition](Specification.pdf#nameddest=addition-43), D11 for the linear error | Third conjunct of `Tail`: `Model.EBound` for `Model.linearError` | Theorem 4.3(i) |
| [4.3(ii), paper text](Specification.pdf#nameddest=theorem.3), the energy sum; [addition](Specification.pdf#nameddest=addition-43), qualification of each error and existence and uniqueness in the D14 ball | `Model.Bound44Energy`, with `Model.SolutionsDefined`, two `Model.Energy` predicates and the bound on their sum | Theorem 4.3(ii) |
| [4.3(iii), paper text](Specification.pdf#nameddest=theorem.3), the ordering energy and “In particular” for each time; [addition](Specification.pdf#nameddest=addition-43), D11 and the D14 small solutions | `CombinedConclusion`, first and second conjuncts for the datum: `Model.SolutionsDefined`, then `Model.EBound` and the pointwise bound for each mesh | Theorem 4.3(iii) |
| [4.3(iii), paper text](Specification.pdf#nameddest=theorem.3), “Moreover” on the corrected trajectory and the two-mesh bound; [addition](Specification.pdf#nameddest=addition-43), equality on the whole half-line | `CombinedConclusion`, last conjunct for the datum: any pair with `m.h ≤ mHat.h`, equality of trajectories and the bound for every `t : Time` | Theorem 4.3(iii) |

In [Model.lean](../MergedKdV/Model.lean), `linearError m f` is the discrete flow minus the continuous flow. The two-mesh identity uses its negative, the paper's linear error. The four energy requirements in the addition to Theorem 4.3 are precisely the conjuncts of `Model.Energy`; `Model.EBound` also bounds the energy value. Uniqueness in the additions refers to `Model.SmallSolution` in the D14 ball.

## Nonzero model

For each positive length and each admissible mesh ratio, `MergedKdV.NonTrivial.nontrivial_model` constructs a budget and a model satisfying `Head`, with a nonzero state space and a pair of vectors with nonzero product. The example is independent of the KdV instantiation in the paper. [Main.lean](../MergedKdV/NonTrivial/Main.lean)


==> anc/lean/docs/Specification.tex <==
\documentclass[a4paper,11pt]{article}
\usepackage[margin=22mm]{geometry}
\usepackage[T1]{fontenc}
\usepackage{lmodern,amsmath,amssymb,mathtools,booktabs,array,longtable}
\usepackage[hidelinks]{hyperref}
\usepackage{amsthm,needspace}
\usepackage{enumitem}
\setlist{nosep,leftmargin=*}
\setlength{\parindent}{0pt}
\setlength{\parskip}{4pt plus 1pt}
\setlength{\emergencystretch}{2em}
\allowdisplaybreaks
\newcommand{\R}{\mathbb R}
\newcommand{\C}{\mathbb C}
\newcommand{\Y}{\mathcal Y}
\newcommand{\E}{\mathcal E}
\newcommand{\X}{\mathcal X}
\newcommand{\N}{\mathcal N}
\newtheorem{theorem}{Theorem}
\renewcommand{\thetheorem}{4.\arabic{theorem}}
\newcommand{\Cd}{\mathfrak C}
\newcommand{\ch}{\mathfrak C_h}
\newcommand{\tw}{t_\wedge}
\newcommand{\norm}[1]{\lVert#1\rVert}
\newcommand{\itemhead}[2]{\par\medskip\noindent\textbf{#1. #2.}\ }
\hypersetup{pdftitle={Mathematical specification for the KdV error theorems},pdfauthor={}}
\begin{document}
\begin{center}
{\Large\bfseries Mathematical specification for the KdV error theorems}\par
\smallskip
{\large Objects, premises and conditional statements}
\end{center}

We state the premises and conclusions for the error estimates in the paper \emph{Ordering error estimates under mesh-uniform regularity and optimal two-mesh design for the KdV equation with boundary dissipation}. The premises allow general Hilbert spaces and operators. Their meaning in the KdV problem is given below, together with the corresponding numbered results of the paper. The conditional statements are checked by Lean 4. They say that the conclusions hold whenever the premises hold. That the KdV problem satisfies the premises is proved in the paper, at the places cited with each premise. This part is not checked by Lean. The accompanying table gives the correspondence with these statements.
\section{Objects and definitions}\label{sec:objects}
\itemhead{D01}{Parameters and constants}
Let $L>0$, $\kappa\ge1$, $a=3/2$, $p=\sqrt{2L}L/\pi$, $\lambda=a/p^2$, and $0<\nu<\lambda$. Write $\tw=\min\{t,1\}$. Negative powers of $\tw$ are used only for $t>0$.
The constants in the premises are prescribed upper bounds, each at least one. Each may depend on the decay rate and regularity indices displayed in its inequality. They are independent of the spaces and operators under consideration, the mesh, the datum and time. The radii and constants in Section~3 depend only on $L,\kappa,\nu$ and these prescribed constants. All estimates are uniform over admissible meshes.

\itemhead{D02}{State space and real data}
Let $H$ be a complex Hilbert space, with inner product linear in its first argument. Let $J:H\to H$ be conjugate-linear. Real data are the elements $f\in H$ with $Jf=f$. In the paper,
\[
 H=L^2((0,L),\rho\,dx),\qquad \rho(x)=L+x,\qquad
 (f,g)_H=\int_0^L f\overline g\,\rho\,dx,
\]
and $J$ is complex conjugation. Real data are then real-valued functions. The paper writes this inner product as $(f,g)_\rho$.

\itemhead{D03}{Regularity spaces and norms}
Let $V_\theta$ ($0\le\theta\le3$) and $E_4$ be linear subspaces of $H$, each with a Hilbert norm. Set $D(A)=V_3$. The identity $V_0=H$ is part of Q01. On $V_1$ a further inner product defines the norm $|\cdot|_1$. On $V_j$, $j=1,2,3$, further inner products define norms $\norm{\cdot}_{H^j}$. Write $\norm{\cdot}_{H^0}=\norm{\cdot}_H$ and $\norm{\cdot}_{H^4}=\norm{\cdot}_{E_4}$. In the general setting these are simply the given norms. In the paper they are $|f|_1=\norm{f'}_2$ with the unweighted $L^2$ norm and the Sobolev norms for $j=1,\dots,4$. The completeness, norm equivalences and continuous inclusions are stated in Q01 and L02.
In the paper, $V_\theta=D((-A)^{\theta/3})$ with norm $\norm{(-A)^{\theta/3}f}_H$, and $E_4=V_2\cap H^4=D(A)\cap H^4$. The general statements below require the scale properties in L02. They do not require a fractional-power definition of $V_\theta$.

\itemhead{D04}{Continuous linear evolution}
Let $A:V_3\to H$ be linear, $B=-A$, and $T(t)\in\mathcal L(H)$ for $t\ge0$. Let $b:V_2\times V_1\to\C$ be sesquilinear, linear in its first argument. Their properties are stated in Section~2. In the paper,
\[
 A=-\partial_x^3,\quad D(A)=\{f\in H^3:f(0)=f(L)=f'(L)=0\},\quad
 b(f,\psi)=-\int_0^L f''\overline{(\rho\psi)'}\,dx.
\]

\itemhead{D05}{Meshes}
Consider partitions $0=x_0<\cdots<x_N=L$, $N\ge1$, with
\[
 h=\max_j(x_j-x_{j-1})\le\min\{1,L\},\qquad
 \frac{h}{\min_j(x_j-x_{j-1})}\le\kappa.
\]
These are the admissible meshes. All limits as $h\to0$ concern this whole family.

\itemhead{D06}{Discrete spaces and projections}
For each mesh let $X_h\subset V_2$ be finite-dimensional, with the norm inherited from $H$. Let $\Pi_h:H\to X_h$ be linear. Its orthogonality is in L04. In the paper, $X_h$ is the space of $C^1$ piecewise cubic polynomials that satisfy the three boundary conditions $\chi(0)=\chi(L)=\chi'(L)=0$. There $\Pi_h$ is the $H$-orthogonal projection onto $X_h$. The inclusion $X_h\subset D(A)$ is not required.

\itemhead{D07}{Weak sources}
Let $V_1^*$ be the space of continuous conjugate-linear functionals on $(V_1,|\cdot|_1)$. Define $\iota\in\mathcal L(H,V_1^*)$ by $\iota f=(f,\cdot)_H$. For $g\in V_1^*$, let $\Pi_h^-g$ be the element of $X_h$ such that
\[
 (\Pi_h^-g,\psi)_H=\langle g,\psi\rangle\qquad(\psi\in X_h).
\]
For $r\in X_h$, the discrete dual norm is
\[
 \norm{r}_{-1,h}=\sup_{0\ne\psi\in X_h}\frac{|(r,\psi)_H|}{|\psi|_1}.
\]
It is zero if $X_h=\{0\}$. The representation is unique, $\Pi_h^-\iota=\Pi_h$, and the range of $\iota$ is dense in $V_1^*$. These facts follow from the premises. The paper writes $\Pi_hg$ also for this action on $V_1^*$. The superscript here distinguishes its domain.

\itemhead{D08}{Discrete evolution}
For each mesh let $A_h:X_h\to X_h$ be linear and $T_h(t)\in\mathcal L(X_h)$ for $t\ge0$. Write $B_h=-A_h$. L05 identifies $T_h$ as the semigroup generated by $A_h$.

\itemhead{D09}{Quadratic nonlinearity}
Let $F:V_1\times V_1\to H$ be complex bilinear and symmetric. Set $\N(f)=F(f,f)$ and $F_h(f,g)=\Pi_hF(f,g)$ for $f,g\in X_h$. In the paper, $F(f,g)=-\tfrac12(fg)'$, so $\N(u)=-uu'$.
The bounded extension $F^-:H\times V_1\to V_1^*$ is uniquely determined by $F^-(f,g)=\iota F(f,g)$ for $f,g\in V_1$. On $V_1\times H$ define $F^{-,\mathrm{op}}(g,f)=F^-(f,g)$. For mixed continuous and discrete arguments the projected products are $\Pi_hF$ on $V_1\times V_1$ and $\Pi_h^-F^-$ on $H\times V_1$. C01 supplies the bounds. The paper uses the same symbol $F$ for the strong and weak products.

\itemhead{D10}{Trajectories}
Every trajectory is a function $w:[0,\infty)\to H$. Let $V$ be one of the spaces $V_\theta$, $E_4$. As in the paper, $\Y_\sigma(V)$ is the set of $w\in C([0,\infty);V)$ with $\sup_{t\ge0}e^{\sigma t}\norm{w(t)}_V<\infty$, and $C_\sigma^0(V)$ is its subspace where moreover $e^{\sigma t}\norm{w(t)}_V\to0$. A time integral in the norm of $V$ requires that $w(t)\in V$ for almost every $t$ and that $w$ is strongly measurable as a $V$-valued function. Strong measurability is understood up to equality almost everywhere. Each pointwise bound in the norm of $V$ includes the assertion $w(t)\in V$.

\itemhead{D11}{Energy trajectories}
For $0<\sigma<\lambda$, set
\[
 \X_{0,\sigma}=C^0_\sigma(H)\cap L^2(e^{2\sigma t}dt;(V_1,|\cdot|_1)),\qquad
 \E_\sigma(w)=\sup_{t\ge0}e^{\sigma t}\norm{w(t)}_H+
 \left(\int_0^\infty e^{2\sigma t}|w(t)|_1^2dt\right)^{1/2}.
\]
The energy norm is defined for continuous $H$-valued trajectories with finite weighted supremum, almost-everywhere values in $V_1$, strong measurability into $(V_1,|\cdot|_1)$, and a finite displayed integral. The space $\X_{0,\sigma}$ additionally requires weighted vanishing at infinity.

\itemhead{D12}{Other time norms}
For a trajectory $w$ write
\[
 \begin{gathered}
 \norm{e^{\sigma t}w}_{L^4(0,\infty;H)}=\left(\int_0^\infty e^{4\sigma t}\norm{w(t)}_H^4dt\right)^{1/4},\\
 \norm{e^{\sigma t}w}_{L^2(0,\infty;(V_1,\norm{\cdot}_{H^1}))}=\left(\int_0^\infty e^{2\sigma t}\norm{w(t)}_{H^1}^2dt\right)^{1/2}.
 \end{gathered}
\]
The first norm requires strong measurability into $H$ and a finite integral. The second requires $w(t)\in V_1$ almost everywhere, strong measurability into $(V_1,\norm{\cdot}_{H^1})$, and a finite integral. For $V_1^*$-valued sources, $L^2_\sigma(V_1^*)$ has norm $\norm{e^{\sigma t}g}_{L^2(V_1^*)}$. For $X_h$-valued sources, $L^2_\sigma(-1,h)$ uses the discrete dual norm. All require strong measurability. The equivalent norms $|\cdot|_1$, $\norm{\cdot}_{H^1}$ and $\norm{\cdot}_{V_1}$ remain distinct.

\itemhead{D13}{Forced solutions}
For a strongly measurable, locally Bochner-integrable source $g:[0,\infty)\to H$ with $\iota g\in L^2_\sigma(V_1^*)$, set
\[
 K^{\rm str}g(t)=\int_0^tT(t-s)g(s)\,ds,\qquad
 K_h^{\rm str}g(t)=\int_0^tT_h(t-s)\Pi_hg(s)\,ds.
\]
Their unique bounded extensions $\mathcal K_\sigma,\mathcal K_{h,\sigma}:L^2_\sigma(V_1^*)\to\X_{0,\sigma}$ agree with these formulas on strong sources. The discrete integral uses $\Pi_h^-g$ on weak sources. The extensions agree on common source domains at different decay rates. For trajectories $w,\widetilde w:[0,\infty)\to H$ with strongly measurable $V_1$ values almost everywhere and $F^-(w,\widetilde w)\in L^2_\sigma(V_1^*)$, set
\[
 \mathcal Q(w,\widetilde w)=\mathcal K_\sigma F^-(w,\widetilde w),\qquad
 \mathcal Q_h(w,\widetilde w)=\mathcal K_{h,\sigma}F^-(w,\widetilde w).
\]
The products are defined almost everywhere using their $V_1$ values. For $w,\widetilde w\in\X_{0,\sigma}$, the source integrability follows from the premises, as do all extension properties.

\itemhead{D14}{Small solutions}
Let $v=T(\cdot)f$ and $v_h=T_h(\cdot)\Pi_hf$ for $f\in H$. Denote the constants in L03(c), L05(d) and C01(c) by $C_{L03(c)}(\sigma)$, $C_{L05(d)}(\sigma)$ and $C_{C01(c)}$. Choose
\[
 \begin{gathered}
 \ell_\sigma=k_\sigma=\max\{C_{L03(c)}(\sigma),C_{L05(d)}(\sigma)\},\qquad
 b_\sigma=\max\{1,k_\sigma C_{C01(c)}\},\\
 R_\sigma=(8b_\sigma)^{-1},\qquad r_\sigma=R_\sigma/(2\ell_\sigma).
 \end{gathered}
\]
For $\norm f_H\le r_\sigma$, $u$ and $u_h$ are the unique solutions of
\[
 u=v+\mathcal Q(u,u),\qquad u_h=v_h+\mathcal Q_h(u_h,u_h)
\]
in the closed $\E_\sigma$ ball of radius $R_\sigma$ in $\X_{0,\sigma}$. Existence, uniqueness in that ball, and $\E_\sigma(u),\E_\sigma(u_h)\le2\ell_\sigma\norm f_H$ follow from contraction, with constant at most $1/4$.
These are the small solutions of Theorem~2.2 and Proposition~3.6 of the paper. The explicit radii above fix one permissible choice of their small balls.

\itemhead{D15}{Errors and linearization shares}
For the datum $u_0\in H$, use D14 with $f=u_0$ and $\sigma=\nu$. Write
\[
 L_h(t)=T_h(t)\Pi_h-T(t),\quad e=u-u_h,\quad m=(u+u_h)/2,\quad
 z=u-v,\quad z_h=u_h-v_h.
\]
The \emph{linearization shares} are $z=u-v$ and $z_h=u_h-v_h$.
The \emph{full error} is $u-u_h$, the \emph{total error} is $u-v_h$, the \emph{linear error} is $v-v_h$, and the \emph{ordering error} is $\ch=z-z_h$. Thus
\[
 v-v_h=-L_h(\cdot)u_0,\qquad e=-L_h(\cdot)u_0+\ch.
\]
The bounds for $L_h(\cdot)u_0$ therefore give the same norms and regularity for the linear error.

\itemhead{D16}{Quadratic coefficient}
Set $P_2(u_0)=\mathcal Q(v,v)$, $P_{2,h}(\Pi_hu_0)=\mathcal Q_h(v_h,v_h)$, and $D_h(u_0)=P_2(u_0)-P_{2,h}(\Pi_hu_0)$ for $u_0\in H$. These are $H$-valued trajectories.

\itemhead{D17}{Data sizes and rate functions}
For $u_0\in V_\theta$, put $\varepsilon_\theta=\norm{u_0}_{V_\theta}$ and $\varepsilon=\varepsilon_0=\norm{u_0}_H$. For $t>0$ use
\[
\begin{array}{c|c|c|c}
\theta&a_\theta(h,t)&b_\theta(h,t)&c_\theta(t)\\\hline
0&\min\{1,h\tw^{-3/2}\}&h^{1/6}&1\\
\end{array}
\]

\section{Premises}\label{sec:premises}
Fix the spaces and operators of D02--D09. In the estimates below, $h$ is the width of any mesh of D05, $t_\wedge=\min\{t,1\}$, and a decay rate $\nu$ ranges over $0<\nu<\lambda$ whenever it occurs.
Each bound uses its prescribed constant from D01, including the indicated dependence on the rate or scale indices.
Norms, space membership and time integrals have the meanings in D03 and D10--D13.
In L03(c) and L05(d), $C_{\rm cont}(\nu)$ and $C_{\rm disc}(\nu)$ are the respective constants denoted by $C_{L03(c)}(\nu)$ and $C_{L05(d)}(\nu)$ in D14.

\itemhead{Q01}{The spaces and the graph of $A$}
\par (a) At the endpoints of the scale, $V_0=H$ isometrically and $V_3=D(A)$. For $0\le\theta\le3$, $V_\theta$ is complete and continuously included in $H$, and $D(A)$ is dense in $V_\theta$. The space $E_4$ is also complete and continuously included in $H$. We have $V_s\subset V_r$ for $0\le r\le s\le3$, and $E_4\subset D(A)$. For each mesh, $X_h$ is a finite-dimensional subspace of $V_2$. Of the fractional scale and the cubic spaces in the paper, this clause uses only these space, inclusion and density properties.
\par (c) The operator $A$ with domain $D(A)=V_3$ is closed and densely defined in $H$. The form $b(f,\psi)$ is jointly continuous for $(f,\psi)\in V_2\times V_1$. Only these graph and continuity properties of the operator and the form in Section~2.1 are used here.
\par\textit{Location in the paper: Sections~2.1 and~3.1.}

\itemhead{L01}{Contraction, decay and Kato smoothing}
\par (a) The Poincar\'e inequality and the energy calculation give
\[
 \norm f_H\le p|f|_1\quad(f\in V_1),\qquad
 \operatorname{Re}b(f,f)\ge a|f|_1^2\quad(f\in V_2).
\]
Of the energy identity, only the lower bound after dropping $\tfrac L2|f'(0)|^2$ is assumed.
\par (b) The operator $A$ is invertible, $-A$ is maximal accretive, and $A$ generates the strongly continuous semigroup $T(t)$ on $H$. For $f\in D(A)$, $T(t)f\in D(A)$ for all $t\ge0$, the orbit is $C^1$ in $H$ on $[0,\infty)$, and
\[
 \frac{d}{dt}T(t)f=AT(t)f=T(t)Af
\]
with the right derivative at $t=0$. This clause takes the generator assertion of Proposition~2.1 with its domain-orbit identities.
\par (c) For $f\in H$ and $t\ge0$,
\[
 \norm{T(t)}_{H\to H}\le e^{-\lambda t},\qquad
 \norm{T(t)f}_H^2+2a\int_0^t|T(s)f|_1^2\,ds\le\norm f_H^2 .
\]
Here $s\mapsto T(s)f$ has an almost-everywhere strongly measurable $(V_1,|\cdot|_1)$-valued representative on $[0,\infty)$, and the gradient integral is finite for every $t$. These are the decay and finite-time Kato estimates of Proposition~2.1.
\par\textit{Location in the paper: Section~2.1 and Proposition~2.1.}

\itemhead{L02}{The fractional scale}
\par (a) At the integer indices the norms are equivalent to the Sobolev norms. With the norms of D03 and the prescribed constants of D01, the comparisons are
\[
\begin{gathered}
 C_{\rm eq}^{-1}\norm f_{V_j}\le\norm f_{H^j}\le C_{\rm eq}\norm f_{V_j}
       \qquad(f\in V_j,\ j=1,2,3),\\
 C_d^{-1}\norm f_{H^1}\le |f|_1\le C_d\norm f_{H^1}\qquad(f\in V_1),\\
 C_A^{-1}\norm f_{H^3}\le\norm{Af}_H\le C_A\norm f_{H^3}\qquad(f\in D(A)).
\end{gathered}
\]
For $0\le r\le s\le3$ and $f\in V_s$ we also have $\norm f_{V_r}\le C_{r,s}\norm f_{V_s}$. Only these norm comparisons and scale inclusions from Section~2.1 are assumed.
\par\textit{Location in the paper: Section~2.1.}

\Needspace{5\baselineskip}
\itemhead{L03}{The forced energy estimate}
\par (c) Let $0<\nu<\lambda$, $y_0\in H$, and let $g$ be a locally Bochner-integrable $H$-valued source, strongly measurable up to equality almost everywhere, with $\iota g\in L^2_\nu(V_1^*)$. For $y_t=Ay+g$, the mild solution
\[
 y(t)=T(t)y_0+\int_0^tT(t-s)g(s)\,ds
\]
belongs to $\X_{0,\nu}$ of D11 and satisfies the weighted energy estimate
\[
 \E_\nu(y)\le C_{\rm cont}(\nu)\big(\norm{y_0}_H+
               \norm{e^{\nu t}\iota g}_{L^2_t(V_1^*)}\big).
\]
Of the weak-source estimate in Section~2.4, only its restriction to the strong sources of D13 is assumed here.
\par\textit{Location in the paper: Section~2.4.}

\itemhead{L04}{Projection, residual and graph recovery}
\par (a) The map $\Pi_h$ is the $H$-orthogonal projection onto $X_h$. For $s=2,3$ take $w\in V_s$, and for $s=4$ take $w\in E_4$. Then
\[
 \norm{w-\Pi_hw}_{H^j}\le C_{s,j}h^{s-j}\norm w_{H^s},
 \qquad j=0,1,2 .
\]
Also $\Pi_h$ is bounded on $V_1$ and on $V_2$, with $\norm{\Pi_hw}_{V_s}\le C_s\norm w_{V_s}$ for $w\in V_s$, $s=1,2$. This clause uses the approximation and stability assertions of Lemma~3.1, with the three data spaces corresponding to $V_2\cap H^s$ in the paper.
\par (c) For $x\in X_h$ and $w\in D(A)$,
\[
 \norm x_{H^2}\le C_1\norm{A_hx}_H,\qquad
 \norm{A_h\Pi_hw}_H\le C_2\norm w_{H^3}.
\]
These are the two graph estimates of Lemma~3.1.
\par (d) Take $w\in D(A)$ for $s=3$ and $w\in E_4$ for $s=4$. Let $d_h(w)=\Pi_hAw-A_h\Pi_hw$ be the residual. The residual satisfies
\[
 (d_h(w),\psi)_H=-b(w-\Pi_hw,\psi)\quad(\psi\in X_h),\qquad
 \begin{cases}
 \norm{d_h(w)}_{-1,h}\le C_{s,-}h^{s-2}\norm w_{H^s},\\
 \norm{d_h(w)}_H\le C_{s,H}h^{s-3}\norm w_{H^s}.
 \end{cases}
\]
This clause uses the residual identity of Lemma~3.1 in the form notation of Section~2.1 and its two bounds for $s=3,4$.
\par\textit{Location in the paper: Section~3.1 and Lemma~3.1.}

\itemhead{L05}{Exponential stability and Kato smoothing}
\par (a) The Galerkin operator $A_h$ on $X_h$ is specified by
\[
 (A_hx,\psi)_H=-b(x,\psi),\qquad x,\psi\in X_h .
\]
Put $B_h=-A_h$. The operator $B_h$ is invertible and maximal accretive, and $T_h(t)=e^{tA_h}$ is the strongly continuous semigroup on $X_h$ with $\frac{d}{dt}T_h(t)x=A_hT_h(t)x$ for $x\in X_h$ and $t>0$. This clause uses the Galerkin relation and the generator assertions of Sections~3.1 and~3.2.
\par (c) For $x\in X_h$ and $t\ge0$, exponential stability and mesh-uniform Kato smoothing give
\[
\begin{gathered}
 \norm{T_h(t)}_{X_h\to X_h}\le e^{-\lambda t},\qquad
 |x|_1^2\le a^{-1}\norm{B_hx}_H\norm x_H,\\
 \norm{T_h(t)x}_H^2+2a\int_0^t|T_h(s)x|_1^2\,ds\le\norm x_H^2 .
\end{gathered}
\]
The operator norm uses the $H$ norm on $X_h$. The orbit has an almost-everywhere strongly measurable $(V_1,|\cdot|_1)$-valued representative on $[0,\infty)$, and the gradient integral is finite for every $t$. Of the homogeneous estimates in Section~3.2, only these bounds for the forward evolution are used here.
\par (d) Let $0<\nu<\lambda$, $y_0\in X_h$, and let $g$ be an $X_h$-valued source, strongly measurable up to equality almost everywhere, with $e^{\nu t}g\in L^2_t(-1,h)$. For $y_t=A_hy+g$ in $X_h$, the mild solution
\[
 y(t)=T_h(t)y_0+\int_0^tT_h(t-s)g(s)\,ds
\]
belongs to $\X_{0,\nu}$ of D11 and obeys
\[
 \E_\nu(y)\le C_{\rm disc}(\nu)\big(\norm{y_0}_H+
                   \norm{e^{\nu t}g}_{L^2_t(-1,h)}\big).
\]
This is the discrete forced estimate of Section~3.2 with its own prescribed, mesh-independent constant $C_{\rm disc}(\nu)$.
\par\textit{Location in the paper: Sections~3.1 and~3.2.}

\itemhead{L06}{Gradient and weak-source smoothing}
The estimates below hold for every admissible mesh and $t>0$. Each displayed bound in (b) and (c) uses its own prescribed constant.
\par (b) For $x\in X_h$ and $f\in H$, one has $T(t)f\in V_1$ and
\begin{align*}
 |T_h(t)x|_1&\le C\tw^{-3/4}e^{-\lambda t}\norm{x}_H,\\
 |T(t)f|_1&\le C\tw^{-3/4}e^{-\lambda t}\norm{f}_H .
\end{align*}
This clause takes the gradient estimates of Theorem~3.5.
\par (c) With $\Pi_hg=\Pi_h^-g$ for a weak source, as in D07, one has
\begin{align*}
 \norm{T_h(t)\Pi_hg}_H&\le C\tw^{-3/4}e^{-\lambda t}\norm{g}_{V_1^*}
       &&(g\in V_1^*),\\
 \norm{T(t)f}_H&\le C\tw^{-3/4}e^{-\lambda t}\norm{\iota f}_{V_1^*}
       &&(f\in H).
\end{align*}
This takes the discrete weak-source estimate on all of $V_1^*$ and the continuous estimate on inputs from $H$.
\par\textit{Location in the paper: Theorems~2.4 and~3.5.}

\itemhead{L07}{The linear error at positive times}
\par (b) Let $f\in V_\theta$ and $t>0$. The projection component satisfies
\[
 \norm{(I-\Pi_h)T(t)f}_H
 \le C_\theta h^3\tw^{-(3-\theta)/2}e^{-\lambda t}\norm{f}_{V_\theta},
 \qquad 0\le\theta<3 .
\]
This takes the first component estimate in Proposition~4.4 for $0\le\theta<3$.
\par (c) Let $0<\nu<\lambda$, $f\in V_\theta$ and $t>0$. The discrete component satisfies
\[
 \norm{T_h(t)\Pi_hf-\Pi_hT(t)f}_H
 \le C_{\nu,\theta}h\tw^{-(3-\theta)/2}e^{-\nu t}\norm{f}_{V_\theta},
 \qquad 0\le\theta<3 .
\]
This takes the $\theta<3$ branch of the second component estimate in Proposition~4.4.
\par\textit{Location in the paper: Proposition~4.4.}

\itemhead{L12}{The time kernel of the linear error}
\par (d) Fix $0<\nu<\lambda$ and put $\Lambda_h(t)=e^{\nu t}\norm{L_h(t)}_{H\to H}$. For each admissible mesh, $\Lambda_h$ is measurable on $[0,\infty)$. For $p_0\in\{1,2,4\}$, $\Lambda_h^{p_0}$ is integrable and
\[
 \norm{\Lambda_h}_{L^{p_0}(0,\infty)}\le C_{\nu,p_0}h^{2/(3p_0)}.
\]
Only these three exponents from the range $1\le p_0\le4$ of Lemma~4.6 are used here.
\par\textit{Location in the paper: Lemma~4.6.}

\Needspace{5\baselineskip}
\itemhead{L13}{Identification of the generator and fourth-order regularity}
\par (a) Let $f\in V_2$ and $y\in H$. The form of Section~2.1 characterizes the generator by
\[
 (y,\psi)_H=-b(f,\psi)\quad\hbox{for every }\psi\in V_1
 \qquad\Longleftrightarrow\qquad f\in D(A)\ \hbox{and}\ Af=y .
\]
This takes the weak graph identity and its converse.
\par (b) If $f\in D(A)$ and $Af\in V_1$, then $f\in E_4$ and
\[
 \norm{f}_{H^4}\le C\big(\norm{f}_H+\norm{Af}_{V_1}\big).
\]
This is the spatial estimate used in the proof of the time-integrated $H^4$ bound.
\par\textit{Location in the paper: Section~2.1, the proof of Lemma~4.5, and Section~4.5, Step~3.}

\itemhead{C01}{Strong and weak product estimates}
As in the paper, $F$ denotes the strong or weak product according to its arguments and target space. On $V_1\times V_1$ its value in $V_1^*$ is $\iota F(f,g)$. On $H\times V_1$ its weak value is $F^-(f,g)$ of D09. The vectors in these estimates may be complex.
\par (a) For $f,g\in V_1$ one has $F(f,g)=F(g,f)$. This takes the symmetry of the paper's product $F(f,g)=-\tfrac12(fg)'$.
\par (b) For $1\le\theta\le3$ and $f,g\in V_\theta$, $F(f,g)\in V_{\theta-1}$ and
\[
 \norm{F(f,g)}_{V_{\theta-1}}\le C_\theta\norm{f}_{V_\theta}\norm{g}_{V_\theta}.
\]
This is the fractional-space product estimate of Section~2.1.
\par (c) For $f,g\in V_1$ the two product bounds of Section~3.2 hold with the same prescribed $C$.
\[
 \norm{F(f,g)}_H\le C|f|_1|g|_1,\qquad
 \norm{F(f,g)}_{V_1^*}\le C|f|_1\norm{g}_H.
\]
\par (d) For $f\in H$ and $g\in V_1$,
\[
 \norm{F(f,g)}_{V_1^*}\le C\norm{f}_H\norm{g}_H^{1/2}|g|_1^{1/2}.
\]
This is the pointwise weak product estimate from the weighted pairing and Agmon's inequality used in Section~2.4 and in the proof of Lemma~4.8.
\par (e) For $f,g\in V_1$,
\[
 \norm{F(f,g)}_H\le C\big(
 \norm{f}_H^{1/2}|f|_1^{1/2}|g|_1+
 \norm{g}_H^{1/2}|g|_1^{1/2}|f|_1\big).
\]
This is the bilinear Agmon estimate obtained by applying the product rule to $(fg)'$. Its diagonal case is used in the proofs of Proposition~4.7 and Lemma~4.8.
\par (f) For $w\in D(A)$ the source $\N(w)$ belongs to $V_1$ and
\[
 \norm{\N(w)}_{V_1}\le C|w|_1\norm{w}_{H^3}.
\]
This takes the spatial source estimate used in Section~4.5, Step~3.
\par\textit{Location in the paper: Sections~2.1, 2.4 and~3.2, the proofs of Proposition~4.7 and Lemma~4.8, and Section~4.5, Step~3.}

\textbf{(C12)} First, for every complex $w\in D(A)$ the interpolation inequality is
\[
 \norm{w}_{H^2}^{\,2}\le C\norm{w}_{H^1}\norm{w}_{H^3}.
\]
This takes the spatial inequality of Section~4.5, Step~4, restricted to $D(A)$.
\par\textit{Location in the paper: Section~4.5, Step~4.}

\textbf{(C13)} Second, the source stays in $D(A)$. Let $w\in E_4$ be any complex vector and put $G=\N(w)$. Then $G\in D(A)$ and
\[
 \norm{AG}_H\le C\norm{w}_{H^2}\norm{w}_{H^4}.
\]
This takes the spatial source estimate for $w\in H^4\cap D(A)$ in Section~4.5, Step~4. In the KdV problem $G=-ww'$.
\par\textit{Location in the paper: Section~4.5, Step~4.}

\section{Statements}\label{sec:statements}
\hypertarget{merged-scope}{}Fix $L>0$, $\kappa\ge1$, the prescribed constants of D01 and $0<\nu<\lambda$.
There are $r,C>0$, depending only on these parameters, with the following property.
The same $r$ and $C$ are chosen for all three theorems before the spaces and operators are chosen.
They are independent of $h$, $\hat h$, $u_0$ and $t$.
The conclusions hold for every choice of spaces and operators satisfying the premises of Section~2.
In the KdV problem the constants in the premises depend only on $L$, $\kappa$, the decay rates and the indices displayed in each premise.
So $r,C$ depend only on $L,\kappa,\nu$, as stated in the paper.
All meshes below are admissible in the sense of D05; $h$ denotes the width of such a mesh.
Real data satisfy $Ju_0=u_0$. The theorem and equation numbers below are those of the paper.

\setcounter{equation}{4}
\renewcommand{\theequation}{4.\arabic{equation}}

\begin{theorem}[Linear and full errors, linearization shares]\label{thm:linear}
Let $u_0\in H$ be real
with $\varepsilon=\norm{u_0}_H\le r$, and let $0<h\le\min\{1,L\}$. Then,
for $t>0$,
\begin{align}
 \norm{(v-v_h)(t)}_H
 &\le Ce^{-\nu t}\min\{1,ht_\wedge^{-3/2}\}\,\varepsilon,\label{eq:sn-linear}\\
 \norm{(u-u_h)(t)}_H
 &\le Ce^{-\nu t}\big\{\min\{1,ht_\wedge^{-3/2}\}\,\varepsilon
 +h^{1/6}\varepsilon^2\big\}.\label{eq:sn-full}
\end{align}
In particular, for every $t_0>0$, the errors converge to zero uniformly
for $t\ge t_0$ and $\varepsilon\le r$. The two linearization shares $z=u-v$ and $z_h=u_h-v_h$
satisfy
\begin{equation}\label{eq:sn-horizontal}
 \sup_{t\ge0}e^{\nu t}\norm{(u-v)(t)}_H\le C\norm{u_0}_H^2,
 \qquad
 \sup_{t\ge0}e^{\nu t}\norm{(u_h-v_h)(t)}_H\le C\norm{u_0}_H^2 .
\end{equation}
\end{theorem}

\noindent\hypertarget{addition-41}{}In addition, for each real datum with $\norm{u_0}_H\le r$, the continuous problem and the discrete problem on every admissible mesh each have a unique small solution in the closed ball specified in D14 at rate $\nu$.
For every $t_0>0$ and $\eta>0$ there is a $\delta>0$, chosen before the spaces and operators, such that
\[
 e^{\nu t}\bigl(\norm{(v-v_h)(t)}_H+\norm{(u-u_h)(t)}_H\bigr)<\eta
\]
in every model satisfying the premises, for every real datum with $\norm{u_0}_H\le r$, every admissible mesh with $h<\delta$, and every $t\ge t_0$.

\begin{theorem}[The ordering error on an energy ball]\label{thm:ordering}
Let $u_0\in H$ be real
with $\varepsilon=\norm{u_0}_H\le r$, and let $0<h\le\min\{1,L\}$. The
ordering error satisfies $\Cd_h(0)=0$ and
\begin{equation}\label{eq:sn-ordering}
 \sup_{t\ge0}e^{\nu t}\norm{\Cd_h(t)}_H\le Ch^{1/6}\varepsilon^2 .
\end{equation}
Moreover, let $D_h(u_0)=P_2(u_0)-P_{2,h}(\Pi_hu_0)$ be the discretization
error of the quadratic Taylor coefficient. Then
\[
 \sup_{t\ge0}e^{\nu t}\norm{\Cd_h(t)-D_h(u_0)(t)}_H
 \le Ch^{1/6}\varepsilon^3,\qquad
 \norm{D_h(u_0)(t)}_H\le Ch^{1/2}t_\wedge^{-5/2}e^{-\nu t}
 \varepsilon^2,\quad t>0 .
\]
\end{theorem}

\noindent\hypertarget{addition-42}{}In addition, at each $t>0$ the ordering error belongs to $V_0$ and satisfies
\[
 \norm{\Cd_h(t)}_{V_0}\le Ce^{-\nu t}h^{1/6}\norm{u_0}_H^2 .
\]
By Q01(a), $V_0=H$ with the same norm.

\Needspace{13\baselineskip}
\begin{theorem}[Data in $D(A)$]\label{thm:DA}
The following hold for real data and
$0<h\le\min\{1,L\}$.
\begin{enumerate}[label=\rm(\roman*)]
\item If $u_0\in D(A)$, then $\E_\nu(v-v_h)\le Ch^2\norm{Au_0}_H$.
\item If $u_0\in D(A)$ and $\norm{u_0}_H\le r$, then
\[
 \E_\nu(v-v_h)+\E_\nu(u-u_h)\le Ch^2\norm{u_0}_{H^3}.
\]
\item If $u_0\in D(A)$ and $\varepsilon=\norm{u_0}_H\le r$, then
\[
 \E_\nu(\Cd_h)\le Ch^2\norm{Au_0}_H^{3/2}\varepsilon^{1/2}.
\]
In particular, for all $t\ge0$,
\[
 \norm{\Cd_h(t)}_H\le Ce^{-\nu t}h^2\norm{Au_0}_H^{3/2}\varepsilon^{1/2}.
\]
Moreover, let $h\le\hat h$ be the sizes of two such meshes, and let
$\tilde u=v_h+(u_{\hat h}-v_{\hat h})$. Then
$u-\tilde u=(v-v_h)+\Cd_{\hat h}$, and for all $t\ge0$,
\[
 e^{\nu t}\norm{(u-\tilde u)(t)}_H
 \le Ch^2\norm{Au_0}_H+C\hat h^2\norm{Au_0}_H^{3/2}\varepsilon^{1/2}.
\]
\end{enumerate}
\end{theorem}

\noindent\hypertarget{addition-43}{}In addition, the four requirements of D11 hold for $v-v_h$ in (i), for each of $v-v_h$ and $u-u_h$ in (ii), and for $\Cd_h$ in (iii).
For each of these trajectories $w$, this means continuity into $H$, a finite weighted $H$ supremum, agreement almost everywhere with a strongly measurable $(V_1,|\cdot|_1)$-valued function, and a finite integral of $e^{2\nu t}|w(t)|_1^2$ on $[0,\infty)$.
The continuous and discrete small solutions in (ii) and (iii) are unique in the ball of D14 and exist on the whole half-line.
The identity for $u-\tilde u$ in (iii) is an equality of $H$-valued trajectories on $[0,\infty)$.

\section*{Nonzero model}
For every $L>0$ and $\kappa\ge1$ there are prescribed constants, and spaces and operators of D02–D09 for this $L$ and $\kappa$, such that all three hold:
\begin{itemize}
\item Q01(a,c), L01(a,b,c), L02(a), L03(c), L04(a,c,d), L05(a,c,d), L06(b,c), L07(b,c), L12(d), L13(a,b), C01(a--f), C12 and C13 are satisfied;
\item $H\ne\{0\}$;
\item $F(f,g)\ne0$ for some $f,g\in V_1$.
\end{itemize}
\end{document}


==> anc/lean/lake-manifest.json <==
{
  "version": "1.3.0",
  "packagesDir": ".lake/packages",
  "packages": [
    {
      "url": "https://github.com/leanprover-community/mathlib4.git",
      "type": "git",
      "subDir": null,
      "scope": "",
      "rev": "56a005855ea17e0b0958f73ec801ae140b0a1679",
      "name": "mathlib",
      "manifestFile": "lake-manifest.json",
      "inputRev": "56a005855ea17e0b0958f73ec801ae140b0a1679",
      "inherited": false,
      "configFile": "lakefile.lean"
    },
    {
      "url": "https://github.com/leanprover-community/plausible",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "dfa4f38190d07c37e315953e08b90fe2d95b3c24",
      "name": "plausible",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/LeanSearchClient",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "d6b4c7be5be75ec4917c873ac50c756dc1436372",
      "name": "LeanSearchClient",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/import-graph",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "a41f0e9a4dea23188ea9cc1c41ac9f8bbafe0b93",
      "name": "importGraph",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/ProofWidgets4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "df72b022e558978a1c50264cfc4d7fec86fa8e04",
      "name": "proofwidgets",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.lean"
    },
    {
      "url": "https://github.com/leanprover-community/aesop",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "4a174c490d8707121c4a9290800489f105d85e07",
      "name": "aesop",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/quote4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "dce0ad79c486cb1fb504af04f953c3466b0c6db8",
      "name": "Qq",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/batteries",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "66e469188fe07963e5cf666c7d4433f45b8131c5",
      "name": "batteries",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover/lean4-cli",
      "type": "git",
      "subDir": null,
      "scope": "leanprover",
      "rev": "c24fe6078c630e89b489bffe59b3e20ac30d12c8",
      "name": "Cli",
      "manifestFile": "lake-manifest.json",
      "inputRev": "v4.35.0",
      "inherited": true,
      "configFile": "lakefile.toml"
    }
  ],
  "name": "merged_kdv",
  "lakeDir": ".lake",
  "fixedToolchain": false
}


==> anc/lean/lakefile.toml <==
name = "merged_kdv"
version = "1.0.0"
defaultTargets = ["MergedKdV"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "56a005855ea17e0b0958f73ec801ae140b0a1679"

[[lean_lib]]
name = "MergedKdV"


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.35.0

